Semidefinite programming bounds for the average kissing number

The average kissing number of $\mathbb{R}^n$ is the supremum of the average degrees of contact graphs of packings of finitely many balls (of any radii) in $\mathbb{R}^n$. We provide an upper bound for the average kissing number based on semidefinite programming that improves previous bounds in dimensions $3, \ldots, 9$. A very simple upper bound for the average kissing number is twice the kissing number; in dimensions $6, \ldots, 9$ our new bound is the first to improve on this simple upper bound.

==> anc/README.md <==

Verification and Problem Generation
===================================

Here are the scripts used verify the bounds for the average kissing
number presented in the paper "Semidefinite programming bounds for the
average kissing number".  See the appendices in the paper for more
information on each script.

The scripts are:

    * step_verifier.sage -- a Sage script to verify solutions for the
      step functions approach of Section 3.1.  The solutions
      themselves are in files sol5.dat, ..., sol9.dat.  Refer to the
      script for usage information.

    * approx_verifier.sage -- a Sage script to verify that the upper
      approximation of the spherical-cap-area function is correct; see
      Appendix C.1.  Refer to the script for usage information.

    * poly.jl -- a Julia script for generating the semidefinite
      program for polynomial interpolation (see Section 3.2) and
      extract for a numerical solution to it an exact rational
      solution, thus providing rigorous bounds.


Using the poly.jl script
------------------------

This script uses Julia 1.1.1 with the library from the paper "Exact
semidefinite programming bounds for packing problems",
https://arxiv.org/abs/2001.00256.

To generate the SDP, write:

    sdp = avgsdp(dimension, jacobi degree, kernel degree, R, objective= rationalize(objective value));


In order to generate the SDP, solve the SDP, and verify the obtained
solution, one can type the following into the julia interpreter:

    using AVG, SemidefiniteProgramming
    sdp = avgsdp(3, 8, 6, 30, objective= rationalize(0.917191));
    (or for dimension 4 sdp = avgsdp(4, 10, 8, 30, objective = rationalize(0.791186)); )
    status, sol = solvesdp(sdp, SDPAGMP(2));
    roundedsol = roundingheuristic(sdp, sol);
    isvalidsolution(sdp, roundedsol)


==> anc/approx_verifier.sage <==
"""Sage script to verify correctness of approximation of the area function.

This script uses interval arithmetic to verify rigorously that the
upper-approximation polynomials for the spherical-cap area function
are correct; see Appendix C.1 in the paper.

The script was tested in Sage 8.1. To use it, run Sage and type:

    sage: load('approx_verifier.sage')
    sage: AreaApproximations.verify()
    Verifying approximation for n = 3...
    Evaluating the function at 3526175 points...
    Result: PASS
    done.

    Verifying approximation for n = 4...
    Evaluating the function at 40316233 points...
    Result: PASS
    done.

"""
def sphere_area(n):
    """Return surface area of (n-1)-dimensional unit sphere."""
    
    return 2 * pi^(n / 2) / gamma(n / 2)


def cap_area_2F1(n, x, prec = 256):
    """Return the value of the hypergeometric for spherical cap area.

    This function uses a recurrence to compute 2F1(1/2, -(n-3)/2, 3/2,
    x^2), using interval arithmetic with `prec` bits of precision.
    The recurrence is given in Appendix A.

    """
    RI = RealIntervalField(prec)
    x = RI(x)

    if n == 3:
        return RI(1)
    elif n == 4:
        return RI((x * sqrt(1 - x^2) + asin(x)) / (2 * x))
    elif n == 5:
        return RI((3 - x^2) / 3)
    elif n == 6:
        return RI((x * (5 - 2 * x^2) * sqrt(1 - x^2) + 3 * asin(x)) / (8 * x))
    
    if n % 2 != 0:
        p = RI(1.0)
        q = (3 - x^2) / 3
        m = 5
    else:
        p = (x * sqrt(1 - x^2) + asin(x)) / (2 * x)
        q = (x * (5 - 2 * x^2) * sqrt(1 - x^2) + 3 * asin(x)) / (8 * x)
        m = 6

    a = RI(0.5)
    c = RI(1.5)
    z = x^2

    while m < n:
        b = (3 - m) / 2
        r = ((2 * b - c - b * z + a * z) * q + b * (z - 1) * p) / (b - c)
        p = q
        q = r
        
        m += 2

    return q


class SphericalCapAreaCalculator:
    """Calculator for the normalized area of a spherical cap."""
    
    def __init__(self, n, prec = 256):
        """Create new instance given dimension of the sphere and precision."""

        self.n = n
        self.prec = prec
        self.RI = RealIntervalField(prec)
        self.factor = self.RI(sphere_area(n - 1) / sphere_area(n))


    def cap_area(self, cos_alpha):
        """Return normalized area of cap of radius acos(cos_alpha)."""

        cos_alpha = self.RI(cos_alpha)
        
        return self.factor * (cap_area_2F1(self.n, 1, self.prec)
                              - cos_alpha * cap_area_2F1(self.n, cos_alpha, self.prec))


    def area_by_radius(self, rho, r):
        """Return A_{n, rho}(r), as defined in the paper."""

        rho = self.RI(rho)
        r = self.RI(r)
        cos_alpha = (rho^2 + 2 * r + 1) / (2 * rho * (r + 1))
        area = self.cap_area(cos_alpha)

        if area < 0:
            raise ValueError('negative area')
        
        return area


def poly_upper_bound(p, max_depth, prec = 256):
    """Return upper bound on the absolute value of a polynomial in [0, 1].

    This function bisects the interval [0, 1] into subintervals, to a
    maximum depth of `max_depth`, and uses interval arithmetic to
    compute the polynomial on each subinterval, returning an upper
    bound for the absolute values of the polynomial on [0, 1].

    """
    RHI = RealIntervalField(prec)

    def recursive_bound(level, x):
        if level == max_depth:
            return max(p(x).lower(), p(x).upper())

        left, right = x.bisection()
        
        return max(recursive_bound(level + 1, left),
                   recursive_bound(level + 1, right))

    return recursive_bound(0, RHI(0, 1))


def test_area_approx(n, rho, R, p, eta, prec = 128):
    """Test a polynomial approximation of the area function.

    INPUT:

    - n -- dimension.
    
    - rho, R -- as in paper.

    - p -- polynomial to be tested.

    - eta -- guess of minimum on a grid; see paper.

    - prec -- precision to be used for interval arithmetic.

    """
    RI = RealIntervalField(prec)
    rho = RI(rho)
    R = RI(R)
    eta = RI(eta)

    # The area function.
    calc = SphericalCapAreaCalculator(n, prec)
    area_func = lambda u: calc.area_by_radius(rho, (R - (rho - 1) / 2) * u^2 + (rho - 1) / 2)

    # Determine epsilon for the grid.
    C = RI(sphere_area(n - 1) / sphere_area(n) * (rho^2 - 1) / rho
           * (R - (rho - 1) / 2))
    derivative_bound = poly_upper_bound(p.derivative()^2, 15, prec) + C
    target_eps = 2 * eta / derivative_bound
    npoints = (1 / target_eps).unique_ceil()
    eps = RI(1 / (npoints + 1))

    print 'Evaluating the function at', npoints, 'points...'

    # Evaluate the function on a grid.
    grid_min = p(0)^2  # Note area_func(0) = 0.
    for k in xrange(1, npoints + 2):
        t = k * eps
        val = p(t)^2 - area_func(t)
        grid_min = min(val.lower(), grid_min)

        if grid_min < eta.upper():
            print 'Result: FAIL'
            return

    if grid_min < eta.upper() or (p(1)^2 - calc.cap_area(1 / rho)).lower() < 0:
        print 'Result: FAIL'
    else:
        print 'Result: PASS'


class AreaApproximations:
    """Polynomials to approximate the area function for n = 3, 4."""
    
    RI = RealIntervalField(128)
    PR = PolynomialRing(RI, 'x')
    x = PR.gen()

    p3 = (0.01023662674268413314296539003560822784951084586427194961202054710994863112263
          + 2.011930495245745919367326345538605765682885789556495484809858411098294647743 * x
          - 0.5639887869213547500009655932960321765523306575765961747705465460280759538629 * x^2
          - 15.08396106573350818187307722125557795912109107199895939513865223473528668912 * x^3
          + 37.88265505408235291208510031975197130847093918878880454277736930194565280223 * x^4
          - 36.02447327165350778198092357284888067346677553819286966721620140595590800637 * x^5
          + 12.22730180161857079204587738131684346237984605019902523002509269797398759367 * x^6)

    p4 = (0.01100199020238330534254154237079228921375809477202379195167821767421854973405
          + 0.4623342642771417057954054621683277843132368084657451781092256408211333240188 * x
          + 8.988967634893337433374831104967676355926997534739859315509798461168574329635 * x^2
          - 42.21923233893893255977448954459513864261426658935287814148691619032168947829 * x^3
          + 77.42536050230024836736656668865781421781416806654799680814653795015685926902 * x^4
          - 64.68304806697206107116426367442984262326942792710286180782147294960797832153 * x^5
          + 20.40708767525772384455138948238883817556906490063396402255668695355817174119 * x^6)

    @staticmethod
    def verify():
        print 'Verifying approximation for n = 3...'
        test_area_approx(3, sqrt(3), 30, AreaApproximations.p3, 3e-6)
        print 'done.\n'

        print 'Verifying approximation for n = 4...'
        test_area_approx(4, sqrt(3), 30, AreaApproximations.p4, 3.5e-7)
        print 'done.'       
        

# Local variables:
# mode: python
# End:


==> anc/poly.jl <==
module AVG

using Nemo, SemidefiniteProgramming

export avgsdp

setprecision(2000)

function avgsdp(n::Int, jac_d::Int, kernel_deg::Int, max_R::Int, F=FlintQQ; objective=nothing)
    println("Generating sdp...")
    R = AffineExpressionRing(F)
    P, (u, v, t) = PolynomialRing(R, ["u", "v", "t"])
    mu = [[u^k for k=0:kernel_deg], [u^k for k=0:kernel_deg-1]]
    
    muvt = [[t^k*(u*v)^b*(u+v)^a for k=0:(Int)(floor((jac_d)/2)) for b=0:(Int)(floor((2*kernel_deg-i)/2)) for a=0:(Int)(floor((2*kernel_deg-i)/2)) if k+a+2b<=(Int)(floor((jac_d + 2*kernel_deg-i)/2))] for i=0:7]
           
    bsizes = [1, 1+kernel_deg, [1+kernel_deg for k=0:jac_d], [kernel_deg+1, kernel_deg], [length(muvt[1]), length(muvt[2]), length(muvt[3])*ones(Int, 2), length(muvt[4]), length(muvt[5])*ones(Int, 2),length(muvt[6]), length(muvt[7]), length(muvt[8])]]
    sdp, B, Fw, Fs, su, suvt = sdpbuilder(F, false, bsizes)

    rho = 1.7320508075688772935274463415058723669
    min_R = (rationalize(rho)-1)//2
    p3 = [0.01023662674268413314296539003560822784951084586427194961202054710994863112263, 2.011930495245745919367326345538605765682885789556495484809858411098294647743,  -0.5639887869213547500009655932960321765523306575765961747705465460280759538629, -15.08396106573350818187307722125557795912109107199895939513865223473528668912, 37.88265505408235291208510031975197130847093918878880454277736930194565280223,  -36.02447327165350778198092357284888067346677553819286966721620140595590800637,   12.22730180161857079204587738131684346237984605019902523002509269797398759367]
    
    if n== 4
        p3 = [0.01100199020238330534254154237079228921375809477202379195167821767421854973405, 0.4623342642771417057954054621683277843132368084657451781092256408211333240188, 8.988967634893337433374831104967676355926997534739859315509798461168574329635, -42.21923233893893255977448954459513864261426658935287814148691619032168947829, 77.42536050230024836736656668865781421781416806654799680814653795015685926902, -64.68304806697206107116426367442984262326942792710286180782147294960797832153, 20.40708767525772384455138948238883817556906490063396402255668695355817174119]
    end
    
    for i = 0:kernel_deg 
        for j = i:kernel_deg
            if i >= 7 || j >= 7
                addconstraint!(sdp, Fs[1][i+1,j+1] - Fw[i+1,j+1])
            else
                addconstraint!(sdp, Fs[1][i+1,j+1] - Fw[i+1,j+1] - rationalize(p3[i+1]*p3[j+1]))
            end
        end
    end     

    F = sum(gegenbauer(k,n,t) * sum(Fs[1+k][1+i,1+j]*u^i*v^j for i=0:kernel_deg for j=0:kernel_deg) for k=0:jac_d)
     
    println("Building single constraint...")
    singleconstraint = F(u,u,1) - B[1,1] + quadform(su[1], mu[1]) + u*(1-u) * quadform(su[2], mu[2])

    println("Building triple constraint...")   
     
    ru = (max_R - min_R) * u^2 + min_R;
    rv = (max_R - min_R) * v^2 + min_R;
    p = (u-v)^2
    q = 1 + ru + rv - ru * rv - t * (1 + ru + rv + ru * rv) 

	tripleconstraint = F + (t+1) * ( quadform(suvt[2], muvt[2]) + p * quadform(suvt[4], muvt[4]))  + 
        q * (quadform(suvt[6], muvt[6]) + p * quadform(suvt[8], muvt[8])) + quadform(suvt[1], muvt[1]) + p * quadform(suvt[3][1], muvt[3]) +
        u*(u-1)v*(v-1)*(quadform(suvt[5][1], muvt[5]) + p * quadform(suvt[7], muvt[7])) + (u*(1-u)+v*(1-v))*(quadform(suvt[3][2], muvt[3]) + p * quadform(suvt[5][2], muvt[5]))   

    scf = [coeff(tripleconstraint, i) for i=1:length(tripleconstraint) if exponent(tripleconstraint, i, 1) <= exponent(tripleconstraint, i, 2)]

    addconstraint!(sdp, scf)
    addconstraint!(sdp, singleconstraint)
 
    obj = B[1,1] 
    if objective == nothing
        setobjective!(sdp, obj)
    else
        addconstraint!(sdp, obj - objective)
    end
    
    sdp
end



end


==> anc/sol5.dat <==
16 32
3.207364417880000000000000000000000000000000000000000000000000000000000000000e-7 0.04323466788010331781190208889068223732809452814886734664949115970903089331642 0.04653425732135914643205825564146804066747199813245064319231136318174720291704 0.008500670455908288407637912284900753755002274624172657694920792203649029983510 0.04693013253655134178867230121801119456919420996057724649512124713260659062066 0.01063926272179866002312768095607524398096280498443657361277595004536541438557 0.005952139697913051297729908821295985354258023598251967350328540068032270329414 0.04519418669635640998891782320493593658151847452156433347939678071920575924836 0.009929071255873210275300335493921509707255723271989973573264770283547167642042 0.004849257912889093499364296909624652617566417481065225241446622280657949194616 0.005395366364070062074584282816068256104471454165373507725111961755945770060415 0.04131622795157193498641661811445815914253191777260840273270688335530569003448 0.009103466617378191365633968986355960533732850685919141213103938766970673064360 0.004492684554192680775393197033206196424621429496166583193151907622587810002557 0.003777706190894832876383850265910327605028352021673601809286006244197449926516 0.004195342971804756306731511052580251250463870092286571737514564801869073714947 0.03652615369846656992327355938597460031365938833673715392077383161264506604205 0.007166546745253464386215223478565238999275240653449360304830347926810447206013 0.003148628577222318822846252720813186507109739286133100498143352089184232933854 0.002150692815235179755170319447072403123684378049355430317071863533846452565611 0.0008713972267996516808638245138532065735040885205703139961996702553744208455750 0.003024779849415497059978782896720084293869131303150807361763685326597085887499 0.03120517370410622492630128349583621594164534496741136446613562758785642382170 0.004955637089579615567543741361494502291245037996565363546667916563248776977286 0.001666036146499122181337358602353979486149394246675291405212622354470684440320 0.0002281505356275642973458515627059707741739415104330716159306476257078891573091 -0.0002607419689526837973862975011762841296563275434031761460399050841972182519998 0.0001351247737422853296526008286761182299782855764658927848120596506903295614810 0.002731621593360971262991715891082305350622547391560361343296625164249141971092 0.02556435169616765056797626400907434723712764136919368474775286680670240853735 0.002819201682995453662852685885852227217562828009714263712732648875373292537291 0.0003134296978664331460861401423838143822667585083047957396837756942794264938259 -0.001713159692542497429773074905344954694195824855419220304823984748173485756441 -0.0007467719824938708095124971027433345130313948851513985747112134714512764682032 -0.0002297833993405633664179546591756249303089803299121865336171206288777455300152 0.0004919789792316197257518431988060937366889178482763905277897175421805036322394 0.002819052860293757327078492197262846457679406062749730055946444253543288548434 0.01963108270430887583394343538597695002932996711788168926915449217741720842107 0.0009906095105851954312141031027337152604976826126001884221540020832466289177520 -0.0008736485205685755229924079355489539477462582044765989273402180042202523465961 -0.002504357698388233459582109039335613224204910799309165068636103832928730478759 -0.001687233835793259582392482726517834641583145921803125249518099846481960190701 -0.0002052789605463499111954631845519330264623522766338013843942916287231906024573 0.0005410018851676882395729249862080381774048039782218471175178824236536411709712 0.001218301150377510226876759784118164805797219277241499834055468420612090895393 0.002787094137696264235432775268056417857671899692515857275899788210855677361402 0.01349747178062943900032299182555831579774582632138751421786764029474615034524 -0.0003105109258809647069952896898705442784549800265176037594961760856709050656754 -0.001502013604091076829010739741312519740671961290958123474828760366580050137768 -0.002762826015903847636613951258202177503518836440294020712717223436525226632180 -0.001356359046436832804679538658576519467843000445768802756981512347814394273416 -0.0006021153183762329343776352133219240485083267116424639382321051531071617213978 0.0004782128416434977397380949337187273246707133599489843957325725092287372247535 0.001105242455082894176634679157970865791988077296191667746148014462246954964920 0.001405105788872892299447878738943469458823266898613083699677776511657703227383 0.002350758275677203326793107141315565352835632361413807703138739759427419484551 0.006603727967076459325929100212171511131762562671586346053902627722456295507248 -0.0006222666547954737478906164217741199505384161139327613223604310579832648920563 -0.001130940398609512951429843007437639188328162897044107894174470900075291747082 -0.002081700429929502504678203724498115023578128346284102697274135766385830633092 -0.001009790344727797455780829937660253106221823175872524627586051761717130361738 -0.0001164307865977069754191247568967033714360921776479289391148710664845850129868 0.0002881788721703655408891648578875556061801545939414243610218849964125302652895 0.0009966437617762172914337345143636005542013411705678147097288359743027677074994 0.0009056445210012636966065775467670970107964656699582206052920608850419188373891 0.0003832790086391960961252111693100907379502206045487797070627200840268725655017 0.001516901664120749120321836912687418818895337453632437412002272640880405323956 -0.001067932702041174240883968644971182771617420147222160009123235293112938009758 0.0003938995632042309387407980698766746246663601166398608687151751582049575954102 0.0004296900557307860131642788536391324183599257768980775688334260357419177634688 0.0005740503641672179657717691753595173822191616223246992447072987270611433755358 0.0002436469653452413389397895030627354345922723662691987798060593093485357321087 -0.00003217554758703324132781228772058775951400339457004149039172655156612400196055 -1.270321020695485681257232223063091298652207383737845674961622555973089333992e-6 -0.0002261330458222358519074163397628971136480791455792441060244205763537340337446 -0.0002540623158333169643393708264454736931464448670184783375086785630749564380417 -0.0002811450534670949737533586015310425767890971456285432410120721735724777779917 -0.0003892550055317061877074035246854110673153434156617776675777804269623227020869 0.0005915215535721462150868977258931112773601009853181660248515355846624532943887 -0.007896576738424906904152437137825581145492453399941894507062385965614027485457 0.0005155969241084213762051158429233662195040436679073135574554121077721890064192 0.001150437542613600698996593424102961628499068780078302507401540021401667359555 0.002460504594548129636176330265718975556938069496234694280534488878989745343420 0.001265340274729975411539837915807434843384923613303823210364031324155487111043 0.0007078109421517869621574120947183025796334031197874588469583877903249116542120 -0.0001965526336732930179496851764918303621729040588588722602100709760760177351520 -0.0006826107378890135489228488864896379018457220175876332836679507660802387937474 -0.0006204411104046292513450271984530467204796706193313107738999966371343772224924 -0.001134348884705788491771943196571552312889588115633745667891748103413987572986 -0.0001297108184232164195601429577005118940558151795290237940979393962274010702241 0.0008611695437431190937343558944890977663952214234176241935443490935784942793663 0.002346312892275813378747811655917531966212740570720804024602695366747783602040 -0.01484645007438631316318021254406227332542166792027329282648056916712121484922 0.0005748158063283162515445517616998677993805677307142160590167638963081250521955 0.002062566869348006687895820283125228494673350842666294961137054448552277576477 0.003578559202721046834303860152478285537552743219837297858861407923485321033412 0.001899655449633637689237561035503586163195562611503572018660795720287377584635 0.001064993481308147216612754352945662399597484612213180362235037956343173146581 -0.0001443124263431184483723087354467060028011851480113153673748318792469695323888 -0.001140829215192951761858596742172513002586949066378553666953322556075233298982 -0.001401022461410227252239433792488859306320360486433416768727978603132824108664 -0.001678336459842867818411239003179484704504642954423315155718194935507216368183 -0.0005399868906318810593150935377688879953810932461670620347178086317377118359651 -0.0007388628704352954355457643427776044173915900057256556819539739357621042287122 0.002080252677049709172542799207178239440362858893293455244480140540277179291490 0.003102039888279363929320239302980541784002549798249865699356816816763572147766 -0.02233388240220958777696008272625439305170839621613257960850120155132920896781 -0.00001670280416147059297273227136775130851661259909907685450043667711894900281847 0.002269736055141032708809841067694630652920799153019950871350007010804495285977 0.004309298405499227480416425396426888297248451122288129624003843084200337595500 0.002354183223727498802427908530993422763179528064972768374303151761031901893049 0.001277597315938751699942473810269991337308771599801031278589581279272968200666 -0.0001776530328323990377313140197668789966813689240513694020232186165980911621265 -0.001576494279605943710683494516657281891412402921012751168498686100870812525124 -0.001844626730379181402306821498550944562514854350659902800689948398687251670138 -0.001497672215829915726336691419600114311920650942055765736032555484167069646631 -0.0008709786468003186700362291795433220546161301265260075176562435056342913268309 -0.001553282585964439809221669525441682393975596403667109104601753953956766557225 0.003268975097586498432926363942491502286577558643880510613960184059837865377773 0.001154131706728748410160509202650071874047223892913379481977543378889674987085 0.003929237894004201869825652928899491250708284262780876121428655751950069326902 -0.03035124968737579083556114341312748058417086984173940934878488201753095379931 -0.001151934311512898061943837257829660621991566003250009843641973237096520466191 0.001863856990300051679005612502650779107789247229997900023820999817098630077136 0.004344002060662674124863659883236630500294003411274699199744617091249976075625 0.002406450409614391339383723350597421592428027199159758169790639912259086712759 0.001237484139937898606939003841444709353350797539575066464573084767657067059305 -0.0003733139257580370725175865089650570655092052570205094825059244331839967372800 -0.001871991801849185711586203300534430317237386507783336776598471891108969252132 -0.001924316760833714962421786338168407038075541580241545332362186031215895257092 -0.001569547670022559891931327345124900835976556995841092734458773808323899936047 -0.0008388248440657331914854432320933951355504135978974343870907740845661200758049 -0.001934027837554248383561911261238389369357812602234669448696761738590073601541 0.003563893680412645614238661595722850017509060898138414217086232133125669127026 0.0009055968085433853903934588988283898457404948454449575246976285037994746767713 0.0004786352042139398864788340307276467850902501090755996108076229323396573198609 0.004308129669050188774758783064108302889667442367985937678910068256101077896726 -0.03880869230958730537811270602333462897818171808409621577428607836256493930779 -0.002823706294009272198031370984164660890674658662699102218939521728681722044259 0.0009754210228697913852887242370968854241359584075792080491518130839724085905548 0.003663669370979082793763210307253004592731492309672740140616235223852471147309 0.002085425718128574216894966029907700201500913563789829547063113255078754313387 0.0009184942824503596063140126970145285683511210186180336456723445744819089020287 -0.0005791325250772275742929352296408918020143093868576543276753464261590501301079 -0.001885881162203585185064756524920161830946893051741823746091799254986864677668 -0.001886801563884543973384706045272762839708593634003130123508571446550856241954 -0.001524073144437717189026844522254691926017998044118976059866656831740773301465 -0.0007379704750632699387835441336964488107643269089538483115467348548175260532592 -0.001451311596194063105658336200360939144632180541147664680050313184491066140568 0.002783907892093341052049197053246599353083429446428829570138261819797105585316 0.0005575459794860428576806634976161251080395475057505656495719140632100257355602 0.0002399510199031733424276844258170783578004696824429804390716819078885358569785 -0.00003449016465119628667599891459104752079155716808717421511242457999114219881590 0.004702481268975958750850971080392037870347288067040499320566653066544650890273 -0.04757150604220077852745454108182280405642098820240820318352095743819599479494 -0.004963397307008284009486927560808096820908691837753121801791753834182635399060 -0.0002612546870354920442301252178480046721715933048538703784271981421650402341195 0.002441654692506697398058660866652375567168987301008511402759904235806982564393 0.001473767388176488813950511692436006461354066141752914426211100724171876301576 0.0004865525634152964850440365014495905892260262894198688874571636359132476617576 -0.0007097331291030557470785950236003622273391830087185019724170674447655729490958 -0.001692568419470478162934080988584441657431644938183431518838963368184366965260 -0.001673257332727729871484869314633063116724526829605822442058145167265210425586 -0.001349152287364738700953721148804659768462433712557615260530958615443939739997 -0.0005670132648014696057924996016596358817000300571259527099040250797530543630714 -0.0006613189092198130402231323218220096441246803153482575663717574931153155305790 0.001587810015677865034360718435382184110336525236670391842430261292425649126676 0.0002800943145507542711434881466694686749427773674072704115637783873708924715085 0.0001071697805647602695408975211487237843793512738220293803205239157821868783870 -0.00003787661032172769664741740868544052289633931273414758105772150559207582797472 -0.00007450758896425098839874969983118420175259725160450559015062082450695454934434 0.005027588878682071912433006587960115441028928432196374398323047603743458858264 -0.05631762975265771087555168010812596919814527240193246757255278076890735216373 -0.007356789702844732089664828672464415425538938306622895641892026336571753562284 -0.001652029584409315236553081714427220565323903301650784317550971045385920890801 0.001020983415357142914559409489907607408716810977518111254953481905255890103782 0.0007665404784500618658946730399178182507292419609806713219961651724331388412777 0.00005791728168502085749673273696543354724229855325755355619201179731595273570489 -0.0007864462257018893547528887699513946249092482600226259733759099100335267016432 -0.001427107615314805177154754023033394659535366581699182567352000688193423208386 -0.001385038421778975754055556186953048648242676014931179529186331780313045120212 -0.001062367280106060813576473814703667097670793888331494761940147575738184484998 -0.0003622262776267906557769219652410114948634062089780748670076118075045995641555 -0.0001160113777224340661752752811633705383041815274080412284922670720218209272728 0.0005913583450141975417141328297387543347653056359793981283255685070206636176047 0.00003684142134444391876931115608619935420947838744586782673465559476549135454569 -0.00003207682494791272887086389488478144363123967951547839880611854734831996074360 -0.0001074611683900148476552654991509130878587538109872583661317778730311220140569 -0.0001523454414838723566581260558897513429956036899701440917003106165345640993007 -0.0002023379382509791910683572971449312454096785630175538806765178870617748367676 0.005145099636018511171820593317712986919439025893942100996076912245727691375701 -0.06499298913401137625305566722292212992753349062531914930454838305400811302693 -0.009878403447792061221101492144149297004875958092569358091543967963581011271127 -0.003126113687036519212726545341444793854785042210460153561589566188390588766847 -0.0004639625902134912930454968137537099752696254256771476348971852604090972242076 0.00002905837778573095733497805021516527822801426191685664354184690129409342491572 -0.0003660697214267877480498427363575909957190967440133075153838458421910367135061 -0.0008475040299100045036737264786412223385853466095210065919112142865586165999786 -0.001157357492223921568122340957150029081379186109112903812543348015317999615849 -0.001063517072568253500466986523798447134255952999822289695371836107292694673374 -0.0007025891754204614007312242408386230085154871154968333256137406022521800122829 -0.0001717549993976611890218422020397408129408671887138552198105688107747423838600 0.0001235440003907499555302666876794144625602376320704434881167859071934361502828 -0.0001712949557377818773086894654186453539879391064723433855910446692594200668259 -0.0002563205671859121622823302381360381312407959844589674384627268066930138884776 -0.0002536929604907502379469990443625005491429976595162693181786262636028759548625 -0.0003054835006360161267090666095779134604111659803242029713923878882364168374595 -0.0003572142387717511348304074816171187809032030114123934522473246602528554217194 -0.0003857168923292283500738129180914486558002043513801952258804175063816300230722 -0.0004216208813352888239159781716281398613974486514208927672767562228719586153674 0.005289994223117592436100932287776668087479829380962992518929076841005012445498 -0.07348262727409997146701085852864060389479615056131426744650637467018874686756 -0.01244308696960300931510573805717556079317148878385806348195544658552416403222 -0.004647768541629530976341395716298602658931630220650120918476796811103183671256 -0.001959616750422665534795023373061587386159145162751341056897109065790231166363 -0.0007174976914114956937579369234603170479457157036535671718575055420871423956869 -0.0008084495019424780175870806091109398608599644804683066909230172374741449187452 -0.0009329635403540352210554148940847796946930335210718193278667903144293777025724 -0.0009087560077087022499303583342395858106992214809158746520855157659376753555213 -0.0007295363499788150519388913726811899876081330883410286691025188156086232776760 -0.0003174783219032185638656052010233930370767427021387941482826732402739283345545 0.00001039837499329515371877802348748258746124156278023793357454496610158146693454 0.0002676058529712371376260977293267514822797647072744184873781720657422623011631 -0.0008787667435938776851241443921481558998445034145818183774851747593132221279927 -0.0006019907029471266793108191043270144614554225799813804062972190545314539585967 -0.0005345874785251131433106534079891334926988578237374521631684014642560842448955 -0.0005770295631354036257597806553629058411872696435152574532026316711894955662942 -0.0006329227390471323851743353101285095526475991183388560376952132661089732302315 -0.0006107485704045852294634478017769621078300435018374515160516092852977632854264 -0.0005574345131493513266087364149924000373227686975572516041383591140364872255075 -0.0005289080931123551887696995844346254409385391775668698215394058020748341954150 0.005561768464763264930608596814880699569633789350676439978635539711996149365988 -0.08163154104160546469669194132592923761274632869899353639668518531365509367094 -0.01496230981428298805980105746444440965437549963294084639434663101022750061208 -0.006153028271547457260334776278481266490498858156451149806273303016889788249593 -0.003423876386031218117297661950876893645573947361134730683385746202238671204316 -0.001453424576017076013765111894954743834641999151835563909730240312106805277186 -0.001253806438541903112157031830559320100221383291423604020398301289865773304078 -0.001030617387472501058966498518734175282390164397929957877283894379403731913024 -0.0006720488899235399819990265148909594459778611719994372117540944624582611380153 -0.0003909551168578119138859537983064198144532867696142706638541712353871902790739 0.00007103533954557150301151479759784095930705459961554795741808081691608463552981 0.0001752869361821065919080267002065913259805578438094430004182217247783769169519 0.0003480383311653639488820827038016730400521281478410836299112838580674238794913 -0.001550642448926336424719514532374854004747038299589518217791482938704092526835 -0.0009805495783261202842294952793282090166566601505555683790370229205182659730922 -0.0008545772511657469782606791126456776750876201728958047567918475224703131319648 -0.0008958773231738863066594523561963652728375380068204759812113622734502580277807 -0.0009401457391797877503510484338024712219093010956826441876988055442779300385707 -0.0008237880006722186973185633357966274564514122341678548700950792582816755384582 -0.0006546976316650329958396997082026984847679981241203468497240059407047086922031 -0.0005515455389206075171769090700080819535611854201630778424427064271749844842365 -0.0005181179268518918696436291948688113792994007554600545361332996202250983695198 0.005855206067573898159126068205781239953815851641280954092579000189991278423537 -0.08925841045151013822173430875668192515030165717705248139727265383828753485822 -0.01730887706378725003778548946024075343856850014510784778486946751596261727667 -0.007535214380450018148460646714208624577227317857482307243223598217278598196268 -0.004727723292878594207844938294570223637712737382731193201719670118312089112645 -0.002111316734573220094081306449237946199262976572792918470748222998329897235269 -0.001659177252336690088680018669314902898482493178825006472616159429578716284799 -0.001132156683072847182758764377436843743535776359508293816104836800999979360655 -0.0004753991313164685012571398246590359076073849445668264651878420131604169834786 -0.00009256448865646281460681524790770224436766580794243162307564234679372098841730 0.0004168685689508719166995509323875307211402103098078976253522241585270080430162 0.0002936604261135736988845279030292278446864762765482729529018881008162661241895 0.0003060557234223296394128074067126570697063539608758993917571149876727889593202 -0.002090035844944917101166017630575646892541175189241908970778045185643446361708 -0.001362520095326354522029410130624511390735691547355490944013632317042797373468 -0.001190335982739842891413389740855974725370543008970357054816523122497182425063 -0.001229243665385913015331672199130413450314408989787359372420929209151565647267 -0.001217978076873558353778631910274211272096982977567066957416430247645580637463 -0.0009631968865257200381860004559495913257018556781628128560427998079823337263849 -0.0006905374536828260146507335506978613750900331599984355142896309963445801949460 -0.0005532605225814679685011138265657378715743456560901214999226857183336543811376 -0.0005162289069945766408115016207766936097954417736224846381736508005532173385246 -0.0005261795003034572786813178334071335656550152183304397420132345270364795322418 0.006048262601431201379199337594136077975135863155043273604462484247152967972031 -0.09625709902772660817508457109481690001974089631856570358030087008018201032336 -0.01939633861344909862141504665633956622987780719483440483475607507179508994949 -0.008729785494104239552590174015932868352158687149747988366920646516788433552095 -0.005791225864597340817541403302155762921156619541643598837721414619877442657778 -0.002648481580518029189785861236641262532568775870510245179677147973804709245200 -0.001998418126317063639157912793432613121377763197568956765601987282650929274736 -0.001233173360816857565158632449361544882083710202922908600467290620685203344825 -0.0003389261851094831004245457736223147536538162203636958899674645440616980407766 0.0001298638437408279221187362361795014346853016622097191343352179294637210216231 0.0006866297440888705874020029065210287737669187146063112570860412907754021569041 0.0003615707142709950496350558710972004355532062248345982600729077930275936506230 0.0001643830885245228560902236368549493106819061230066455329872527005040272675303 -0.002470752569717353866968854726842150301651729397109244104287831518601161533730 -0.001706856117111622593500946805906482649251198573404068565015345737480079907609 -0.001494714696267687222990105805115046859226152034962297745405773890257152608326 -0.001506797565369430167107838784027116125854503580105501154327856016741684459440 -0.001393092569839349008752710983691066947622016176550911256886969091279980452640 -0.001008865817497994253074933666750823848934933101259184585648829838095582431248 -0.0006827397355499246959220512572910365676997300647341413559732268036670342068789 -0.0005471473296036335966264909564176714541182814252732525834250984468261065281095 -0.0005226578707749431255396442644216455770348568621405112709715001867438960588322 -0.0005472584761961555818140431295163289274315142173204424605916032093865563826959 -0.0006150846189081273387429581676124803032948398893076923029614851452748660626806 0.006122697515335442015209173993703374608688420467725373254844593650575191484106 -0.1026330183631969068457251949828587727218656317645738093926627641151232837032 -0.02118295569613358347682015833232356556308476165380941616460724519419500813760 -0.009703771404650114437274528774770389437935467577920017040100375332874230301436 -0.006581056374010713067811158714746414839274222624366113397695510404423414705239 -0.003045247595534078063531814152122150112576879783732453300713373678186743500933 -0.002252539121298449825105498840703139387655472932994603931749666198400889228942 -0.001322105808707585130327456715921930609174672259975227845308620704027124876572 -0.0002699387800413516880167844657447863013677601452597636807172617246970365869029 0.0002573854590766245769630439351309303903126014175527729848445555388034828177331 0.0008672305126606880075532249227409114893504765592698165442533829436052642716624 0.0003819067065694033257985252075936921559568118632348154739718096584406311674199 -0.00005716000576462006907912145262961877570551070582730051112396653472208490989080 -0.002689169886566498688736598320085606165815218563148004075086264951259520706741 -0.001979665667748175769564313812251667959607837624442259578157102797959880691943 -0.001720012700426562818174748040039853644498093782088398772641065370433853358034 -0.001666482848241889974099198379226528845573472049275760240054309766336587157941 -0.001441322790610089222507389068244831851484811419807232722571496004748068904620 -0.0009863229741226157904307164136434676835732693641049634123988256186285149648092 -0.0006550808861458595953358027984404790946172095428518534706702418705131349896040 -0.0005392533965511086714675535772106150545567747019118772568427267197225594782609 -0.0005316576054646119575255079369080584695735267374944172336672984714098906496535 -0.0005693799019683729388979823779448389146853349046665992924600828453633819354043 -0.0006476715064514125081584789340006487752691497871128614857285479357442000926975 -0.0007541426644908744663164135663154348960331932463017814270289033488038119803196 0.006122896332271079716360041105562207025147021943423394649801219477006580588261 -0.1083743613275672350025097376695585883182773129389339613456063224194631162884 -0.02263378713460783171834743942367418738426497456716310786359301129796695210902 -0.01042941138622325198856627906742008540651651862986936223277148615472118779330 -0.007072695253769123557281648465006444762547835206136490361553009931437641893918 -0.003285268632343917665536864966983421031606244028468276679909890082311540786529 -0.002403180494245707610629422051073761893295459639218519667078896624611860101995 -0.001387916723208032440715887601218626265055605252387282758669454814455778087858 -0.0002751914874844777222254936400115322140781004514094594039397141762792554065492 0.0002777374223393725718128392517557657727793108434375767240355812852733168312488 0.0009514770392373297140831844165266419744157481040756835836528013664999544296667 0.0003550144430136186302343946607289128060296642715729005298665144236622839793986 -0.0003557288844837630859483085214519123161571308136873153037109473600923577849819 -0.002736248388350825563867100324750568643029070979245026016467361724558065552277 -0.002153265054005409622123104565864920887297781448789344264823223892618327478923 -0.001824946440019036396239011421623440887649721640983602211559437758409608759834 -0.001687661625982822902945405664103010234560319645788517760359193047426693107252 -0.001395935378073732835239288233107071525803392796931650001583786951386527017610 -0.0009319011844751015839797465688937043852838686099943855385412525861865327872154 -0.0006221410969535422014181216922585218159445585399843297113324375256905377423998 -0.0005310939528445481883748890353081789673662395188773892845923107728835182726485 -0.0005393954764573136117478532079661780778056233777292393612652446072551890026571 -0.0005867045937899855046064201708602858302806592726429783243877475021781683297689 -0.0006696481906324265508984279160055179698257920659445983270397481331539323791572 -0.0007744452216948152825537718483436276588628301893761532751653956836191138616040 -0.0008913387661071761847903169943029283155117389379904906882628507490563774042265 0.006083386915592836418299118465865665036329209414896442808853097917399824621559 -0.1134605654586677614876050356783693815392521777041627366669772623117534188052 -0.02372139518820174394009722487972080476996695448734869502015484952083600408336 -0.01088548614436570186952411801164460828771972438642525122605491084455532020028 -0.007251273508346416325785141175833888638344642473838833765797756446988924348716 -0.003357024599659035813072622944832032313214831572700686125942770579138248917242 -0.002436313088388109274898726905516553877749176631498358956117153820914597755434 -0.001423737793369000187429540284951636989259677365495676336131930541482919045145 -0.0003570045424760380310682707415132051727799571399382184141727696158446002391057 0.0001879192680553563737706160233888825321929845227282174001901607083369386010083 0.0009349399871230501073865832976828585868876742510778820465764266064795760620049 0.0002806573454188161392309513774006612619922743654614775904327643077680285502380 -0.0007311685898712856858137509661861161742396964898331355832786943041425885645716 -0.002606871749535541124254565859728396027139571188233181178679591642515371965950 -0.002204516687038181513907018196036390884783742358999458271459284838639367853797 -0.001792773219330876014027950530754705731088373903077609647075940888325295290068 -0.001608266800405371258027431003811406902957633708156456684438437318677108630574 -0.001312339144614125801267400365427392792791809544765088633776026644792221694756 -0.0008723806441869368577839039813150535654150872695598970953970921831502507025756 -0.0005913328979696184084284095371381044851904518033568384915887635952264367198811 -0.0005237415510336904238434507614449653444423437690731834125436718012786659448682 -0.0005459463418767610944728601966753892516912234199256367245764908353969651466569 -0.0006006486357647333733945834531737516850340176732357214538093691162042961023151 -0.0006856339103626932223732854330277173791655006332023337329866120537510432151425 -0.0007862276843012352966790537425163388898932038051316345667846370397403682825711 -0.0008920600642335914028108074501288845737416535810176723876611802050182390641494 -0.001006410107287958893442926553914349143775063426103231049555008021101674137343 0.006008192874363889256888267229668607338301910290138816129527125468676791044626 -0.1178264177170423834218534387192755042618860885796574159110333867747493259701 -0.02443341146115189488398526899318660456782311136850877994906941829220885383791 -0.01107038295793255267162686940955278826952311571713702421356310996937902932880 -0.007123330234974403239242546068023473567065561741468372383460032700528712513902 -0.003260998023955471165803679274145183445522706393880231594369744902206284528678 -0.002350323058797890612495540766089283986529120245166811783430742866762699363402 -0.001430557188702033543505153317367941145596948137726060332523654127840735668223 -0.0005078204413556312782957948152977130951042486046041692685740602060775795566528 3.253893807824293863826916570947170741042278939471609574365227134349554536996e-7 0.0008192339397779108411521602602552126091208047231962046548459560001257836388198 0.0001656649893743839262904541084062479541748314122221647212605520901135698027834 -0.001157694108788908626792428232521205618708113740966665894302968562662105524160 -0.002313214898111350650788205621550014250918722399515846134288176847728707900659 -0.002120801638906744837987341646806444538124720104788719617568410406866407017584 -0.001653277652228853454197315071581985355512573760776081505903437912038914174652 -0.001491713973516169829636628665364160298686290513676815090500435467107898661853 -0.001230220864102887098614877117435934360016097755497107778075681299707041759507 -0.0008210094909668869458431857581236875630092585966297828976173318754659515496675 -0.0005654301460072745616885574383700312784802428601221628824739783917164655559269 -0.0005177756825947784815149401187214516482866336527743473153339590492900093965825 -0.0005526168057204504909711200751418349850448306667353761153847183545231406492070 -0.0006147598644179987125405337994348344184734277740991424850257509829570037843705 -0.0007029322777875829290653570274027069419344900839682545358227079899462959413396 -0.0008017982994743898282391176635472842087840739313508380266554979036815600374754 -0.0009003949728880501690769391054235284560340739562122734683329322505472647832615 -0.001002395449756836785679905860815177188811569556966303507906235581089393862306 -0.001132242625857193924711663259139051843040784629677954733879923873388763654845 0.005850816718474063774761524928803609219634749072150828700602370406736583333370 -0.1215244083000108692411345372506806665509923718082953852982519639882974082493 -0.02475541542516542042016152496680464970333196664748256641182041651548410476437 -0.01097277193242620261659120347104523296157067812452772200538056619375916619583 -0.006671419161868925015961357898892549574729946363109424420898067299360938001491 -0.002989420190668707309756294633542833254291344046157743052253113245079555755227 -0.002146578294288494556736555223777229620145632994479896314924291057906553369950 -0.001418074541561337664441238554676183800969421857695820007334890936418859676148 -0.0007277333913145209595774352618240690148117681004841141676111652998272956948643 -0.0002770031358788823175053525345822749442016208921497993092974257207745950015862 0.0006007538636783126779127885048741561139516764528880048853163834415114551752814 0.00001132504178052744887752778912857263658066672973565427465666341920008414946910 -0.001603761376966438252807093430270925737180999228043859993886688345682214799879 -0.001857399823415934666690790408524910313340375581519126709925756011406018541617 -0.001911112563580277852767131762171209482331788171266202881214049140256445217516 -0.001462940118493887993967885683449314072641032714452561156213937897875878248333 -0.001381642233653456563062850455757675715598389750440028056661503074715863482691 -0.001166888723080554265561389555067884711004160126768985149967109201048628600524 -0.0007829140967661100770576532478515820540051110239987728476654172112476403089195 -0.0005459530955153822322113379539919615084865370414719766033448077012715058112969 -0.0005147644778112264658348250970432908345386448817756186141153824387574723699352 -0.0005623236184830392957034584338569392592346073753031297774352286972036675813104 -0.0006340097841917837742427341735912298222295074989655246700624488763838849310849 -0.0007293582562133040463636826869470345966321490498650890417877169626722891545912 -0.0008325192013568864739439437853919552763851076323121336414499258777629302098178 -0.0009319943109402451574047557352591088055862540558702044782027286257179924496672 -0.001031673073981280832624727455834885583395261116350010852625084779013940558734 -0.001157085795078677947398692372404599855933480554897100023302619937015848935134 -0.001367448692968273022347058638105040668797911238375188318616385384056044009923 0.005546674847550881353207813915230932539935136487488061432689880687798570022175 -0.1245154337334958740261688764962299059176685046709925952265949185541806392368 -0.02466418504074511301246162834546358280217205020912466014177292133533336859779 -0.01058945498529861781671013633416792354366840856295714458729607032762385906749 -0.005879006682807176127722113953286236186343244963685841314912172608462102832994 -0.002541337854474611530148531253995242163421155335636150909822928131805657153765 -0.001847824136830563391663951353342039291140130410250647318635654955414176403251 -0.001411096711971255583413602322460575289764115343457317144946147710557162326436 -0.001022202031730890067386154709188219722703961566728094968593860294285078516276 -0.0006341136549794855805069429238849593276208131425579809205732584193021883247786 0.0002853394633021370983986626421623379168943997577459428964282191845764413243535 -0.0001788804748919817246178794332094476173346687047480518812953174431166028305325 -0.001969228791139308376340900190063113579519085210441752329679339894025097725672 -0.001285206938312666151023105598709311770667380327778188108881318421808540261057 -0.001614960311359609938168567581077762083996550084350508854925662691332445300790 -0.001260109349596256455798565895785916261898714721534551129841788048123447116577 -0.001276094633570992548493537440437260357398185488783484457063475803028699146699 -0.001108204468793250995577692130737910931422223663996593669738545215230419745687 -0.0007487626060474377377099092698154216996784852512094914739673401866181344219945 -0.0005286042949174289579613053961483736161135393326912289611002771636076295374843 -0.0005115663850918227334819006621013085736143274083818279598601490769301878437565 -0.0005711815466397216625261498661052623840793511041669372242407818296824036330933 -0.0006528380821409609629184295168995464635579014524217882100515498193440330281799 -0.0007567086519288389436700128465936858146265484074552468621179849824217248255660 -0.0008671308727464314343091190544013051145682737469690351227937936444852971858237 -0.0009725606161508622382247970100343809993314886708469369692390089750801483896416 -0.001077010696829051769707464477160304265463006310431717313739826700709114495895 -0.001206533245450443739942773146421785460650041788296217339469781589975817378758 -0.001422021356740425766301646081126336448804131459908874314915480196438943307475 -0.001856937691172255713445093112847585457621502210793394821999805913957311289595 0.004968678702723725877680615995374852656460145876369917663442748358108285918038 -0.1267206947638666383489973020080391214980048318864359676040013634358239033703 -0.02409881869980555818232255803640559322384027834452466563551747935496784506075 -0.009889990946472529569037032091603785634579610998248433291892075635334036128851 -0.004693155628956471837940178317975626242939483194545227690365233593007790121639 -0.001907770589419053260781076140866581863937646282258688580780036612332525950374 -0.001497754871829801274034639901425621518297742718468572567301602545729808937369 -0.001450683422945496128036346066533294564529437625601026293511919263865026711369 -0.001421851326901222585837854659982450805723010243335108170388640933985705516631 -0.001086356915958476957472551418637357885708782457765092771418760561188392478590 -0.0001216678200944501153428228244804153329210727788279856677385444106618592584690 -0.0004250408216203517273334766546342073872724444768629672647905166369105251053865 -0.002117064812400341934592967030947594991703806157267214422781795214816421058040 -0.0007148512823868954737961627100108255882807059115079884606407560800020242381073 -0.001275809855837126987769470166546515942914190079516776669500037707894149344390 -0.001039264447681409560037424356897015567178840980530128654571750780812534691703 -0.001133536973232253254763832564260624898885787555676702741906188510774250000780 -0.001014487366499156006457115398064416863639950223776816267101716679899052799552 -0.0006974817766178559202430633925051154390510235154010744882810211231890304308312 -0.0005052134018529326798774655430496046703411756707616359592038690210215658289432 -0.0005024917219267460979714549268549835360252457010752962553710607331691581660846 -0.0005710110783342757612737337055330590581426072686460084661303470742964933702089 -0.0006579526879601851157366626704742777819483918568887133958685211456147873387248 -0.0007638104847295587115007348494101625115312646011238306406047060161533780337440 -0.0008749998091972150829302935537312218106046392601479274881790166921371868446455 -0.0009812122862476672007435756275245961367594611726189130526253136304699337312130 -0.001086509174515056216634643243723861278197393564022185616973469638593547745453 -0.001216085224155083220989384228264132504129618520033372839152288638892016635762 -0.001429738305425448417524777163251629797012041774053579534432586550507917360147 -0.001859298151872232844883107754705463283142091734954661033062610734879531833287 -0.002822015969485630659659079528567844890433556749389650161830860583807317910784 0.003782725175190185426008257464704903948065950259603418418130368236113466014728 -0.1372147702639435293043383279388212134553017631478901651151286857483519663184 -0.02311110484460187321980058977109782603781286017676388102394549620501125743886 -0.007986998580242972716546784321018361040638727699668078916106497414299078836135 -0.001860338261042944814751463514833794893963430884032485680816796880762969670132 -0.0004852026602956328402546065788484115927957621453326696910999578973604616346297 -0.0009662344692358821133023113388620688166368564892347509924875834583344481894046 -0.001759141038810869135320204620071744615672737833818965706705009509332766313257 -0.002544250762079646959338276247173292918173514033242045119879334554491445490574 -0.002334965221288281232269102667555306362095990258040420262954080706263604398864 -0.001119203052724115076148887380334952347010493630116636050514314891782729264561 -0.0009540399602309919241300867434961316590319912033214885319880584551606222392375 -0.002355585645003317218332671282213784048095188703749020351829965993631275672392 0.00002024736051409149483691359750717625462178621239575337433765479985817207109049 -0.0009731381809567355651531686238708293877154588630074025300138801842594903594849 -0.0008510631859125086548490589203261051161916652092551086868817203539968355474726 -0.001086834370716131399590696932378980628749761954575775256923149177475540295996 -0.001029656747452795082024797235645765675674232576679456560981069931533546233320 -0.0007146514484277100617745432671506056085038172671138303222233691449959333406185 -0.0005071372576301728125956253354783763201112364182123466437585610162268580858532 -0.0004959570321197504299494716674819445245225938575537651335756669995227776251208 -0.0005659897407285179764947147389683239506729315302783227907661878431669353795437 -0.0006562950818364457831207870665854566407409227923850874785889384757043826844336 -0.0007667923449499992442300948300623817405990535586102270682403055615837473686180 -0.0008834324269840297145130949427076000941141596302230706952251792423686888618588 -0.0009936686943496512316833010458540030245708187913049305057798715016731643819515 -0.001099889185501808684335385982411814589216964989188364171544540422711449701775 -0.001226376203689679032733314729869277292273212289968146451426049862048073110466 -0.001433017329466613746273494368199867224825143572210656465979630020212461352464 -0.001849747533719460606504705080043176472665134052357761456328494989599782142881 -0.002787833858009589617972198936241557051392039563546146526295975622621588484897 -0.005676992886809008885763886419143956203500473364117528786288654019941345298732 0.001752959679771904685552652911028391063196816612829079131688775289263479612762
3.034203247150000000000000000000000000000000000000000000000000000000000000000e-6 0.1199270625252749033976194293592387334341904015134532774371021127194245518395 0.1328573942719121037327090738631081103849209849325387431617688495122797970802 0.02175681715791417406021079902584424544040421739312150417752704128603885967468 0.1448573143393980243025556806031722511733892678160856075235619004850964111272 0.03766906086267384404806974056029161464867776828085016885520549578080944220323 0.01673956040908436668817494662764391375739468093683896166162926682432341253762 0.1542262159819067288438725479635913967390610174690546460380154445489791424011 0.05922413270132938516055804785717096069528818488328006453415660724346018870860 0.02692044293852178539493127614739040027453059246706949511338584734558795878863 0.01006090947697480163194441021738848422436799267532673382924303775595552566627 0.1621955308779183143978348272217989208154129326782753751779717680516911854204 0.08104722738798329932509806268169462039481878689296369788589071403371412572121 0.03946971826512024345443875356959282579795116796849525491738675667374263851539 0.01252108810805080578420611798161770312530445743383788384951780822775769022970 0.008608940371285946198551208722045867666553942917959560199334707710604695200474 0.1689904117585661843554662081794455370191920015879667423805994738341301310518 0.1030876007990268510556056168094884205750229980325688200533278980817416092778 0.05232463679450496855600665213095323667760238902474274506751166278656195125079 0.01736856114607481377572276469933699998925590946793418979725075114038191755667 0.008936292409295822035469346231606241163499625742695261452844689237032371725312 0.007367523589923568217290491335387122475526112838126303860953919136641661934799 0.1749802968936603685441716707504567995388969635387123869342234223334661185069 0.1250078803615094532354920262968302656629781259491351467692571513158187303759 0.06532297658091289895931824684821819666596502705469819019384976226885850492230 0.02208606246313973577799544164863935787768236335011241930834747975120744377741 0.01165968020167374386446772399340987394921476445032889891809012971902679606647 0.006280605282911552078198231851086656406907303764367787943056764096137171710669 0.006436207460467026080736903770240656640283732407376831519104010410929787806236 0.1802839863163075247051552702624252000386958872665717502570587762915753266975 0.1466325236462748075657162038939488307976899321579904787499271856633502805356 0.07816149686360657637639224935419275756267110058549899534548233601626024221499 0.02672039949593913583516883769102084100473415041466399390909072280271805761533 0.01413880895366226685614378644257127573709733970492825145341207223754315052270 0.008094178074329976867212404378462976858010733036168331566450977532839114617976 0.005361715644209820370274945138510567294070028247184206533617661146305697910812 0.005965649903042030955458628868351505161168498630854550146958235489000046806515 0.1850783909581757058579289542271560905607249382179541937915894794842619783221 0.1679490247605951306268785135101899878192302087475439318494471304075386666233 0.09078265780290678081887438530357159363418772628911373687540670902022117518777 0.03122602898213358682873758699424441343827313784120087602587963756455161641019 0.01673612136423376154347501340515959176956935510988230398581299815962830320574 0.009642310428924403240639413541293535408844384416643741574512435601146186602359 0.007094305342921270719378961042322464109373347333673670304898687629793582653548 0.005588097204773120695614465857867907737759748064153206339075970236023840555744 0.004987891708162935608321836304862909676590403801142130957248036233566516510993 0.1894267906785216565001357013615334572439214780036248456529742590034022679849 0.1887342057638458260839549893312204505087191256888137421627031724825635582016 0.1031101520884909152305874077631754907888159392009140469227516652747751290937 0.03559658188933961736020308756254458831250256085077405022754753273086981008130 0.01900665201571500430970614891079345554374064906521238630056712051422539315379 0.01165232294196023706518875372367857880155906984877528359664718526728857439501 0.008848057936271428521265806287475816111880913567169207831844784455193393167145 0.007416645472452640789183234819647591806264406431159719046523361148093040499989 0.004856833962603513019852415134346581709027765126916271057956082136794085744434 0.003917918989148120507338741765700013148187731003239268472737200999725693429057 0.1932628296188306286743155836126783996222923511720070805880175158572181559329 0.2092649006456986448389504691979532586663288718337259766437577691112068563860 0.1153449898874794038446622154048339051289183085796570297829820623171697199271 0.03977226848086661643723332470431784773083216587813208641798797716640781475510 0.02130502256860160532274746823710889159018712826253032393198458628964072581333 0.01361816627713572977607732125763218765579235456614048791882236949185448151493 0.01136505317072740219267964190463344739830699990298123523137169433742836644336 0.01011575006185306480032867941286519248334595968315233916609870308001391450853 0.006890775658727785183153572296176557141311170511288646441510998135016173554258 0.004626434280577105707223908365882363830199322669227563144667698317870201700639 0.002668044450322593074742624429605674009101375867257568664054428253870929616943 0.1971248870288635877514888124253625176047691499095929641965824935109921098642 0.2292351083757434335193224396104744708279687812981901997052687920577307131520 0.1272064530182518097881094000095845968908078785568237222703757390360335897892 0.04390740858148917952811666270850419759083716296500518034171576484462075842463 0.02369922977410158145618445561877227857179656168184833877366027282821151093608 0.01554848090413798269911808865984278583376562665295396411823893887802144783494 0.01314436982375457271091590116617904218862732568992105003153735649808158315409 0.01204108509343981202727414362759349836747967586069112610214126993281374641128 0.008122544570495364276801344137409882208773055973094735979915429343037228810252 0.005157603537194802278500255693828945512667761147353824590900096142027223695522 0.003498892139171995686498762709176802847782314713075757280600792437496353125930 0.0003808736482102610384011511981814126973801152315149069997426811321728364730455 0.2021606502171837372760982368819714757214183406788371855714723996460703112771 0.2476038742213253011529152456158626345279353316036348387443266090764351004351 0.1379237715543719366966715974115507908182650087952527500455092991966189659920 0.04804498999767148214184844338276939803104020955102736112047815830571486552549 0.02625701179639665137722651117372209798402997256368667407560415420290375184529 0.01670288036698193075085063320753119023627108509154616195645095911953830516229 0.01335769186742068207780221867845705860605225953618116342216505483985553189269 0.01136874303556663454147172022363508046769124676551498760494944637331070467195 0.007415166243492219149034322220599052651075485709762849994459917803200598333299 0.005256766865336352939843947243013720155988014005287455625819065461395521594800 0.001153246063277329154469641797852332059072234239604042739520754897816733263212 0.001940665363415014202350600342705743365613585258795930681291677101087428077847 0.001986195084641924953335081299949235599537002714705960573180263900219880552786 0.2066745383134960708095258931324211687375757863499724607216730145896421987589 0.2654902057655149053060549293785062793450501342440722894352579206381576460782 0.1483720937650715627803278857751199989518507210524768577442545112343266289414 0.05207310994216217267560755382468399086884702619922072317427891319158123840166 0.02881735666072951209132180590066475421195522255050276830434665331201927597367 0.01787361028927779754552354415520537735817132023089051336235034945833235771935 0.01350072606617701779977163639554525866296127054332084481942958728378099443329 0.01068187336921277738208625142631923032528816765180469759615826437901573359295 0.006801331298789668323641982997161218882929151177820366279994715639965295460482 0.004261662894614315110682072942775350451228852868388471391898599237039812820502 -0.0008779417231446543163896273502789585761681950964969960857498898569620333528252 0.002248799712491825240505537624471222838427489048028847273132887624414050846167 0.0001810524200048149248974737702551930838120378121926358390760337241108703498414 0.004114089853607358090537804677205940071355218627357605105723038064972477191998 0.2104109258955524372918474835902063848643881943400484138738292394771685853619 0.2832875787498801019298025454094352325870864824912475070464959061141414586495 0.1588620523725282158631858842543195333082411729946559510628760299879481372533 0.05602416952247074298706602555297591023040272844924087912224915640483615126243 0.03134932254027600486863136782262863870141527624702493074600751470129177709241 0.01919415640111804434912141809685981421441038695638557251685238138131270170800 0.01405834604024548642714646965058776913315084733929493046010046948296742420646 0.01062124445385761059528152123351094234063805416938174282881386595691590223106 0.006468880330756385134456241775484034681295820334205434513407863881900875046392 0.003087741067410163281907415176466028739831905815903548290305520260463835978306 -0.001352507843092821716910667185215828440585967894792410604910494635274171926486 0.002049157934733263415714806469335331719941859493633935217966763591534446599080 0.001700194038593481283679589018341755847231405045551774584056830081260285378398 0.002513999225704926053387265820384040241153957847716167041436963323812566575927 0.005324032755782100564628078205922950834746076016745468947374113107680971741409 0.2134698627881155212180285034362497656500415676378125048374489484971818806682 0.3008139108633957147867287602924574134432820432634095147902798260683432086770 0.1692584528532764783881837703738088572091364340984524968890215517914300079671 0.05992041482183214068645236019267315605809725072914813498317433961958924515320 0.03379708570567332159397866453908337603433769745888577932686004712956671802129 0.02060628925828288849200328343866576995569744645496090967771458570798200708327 0.01482845988400341840697492525227109721563567136920910510165603477064093820452 0.01086991145466546434171731110347396070515984863428588129532223598765009055212 0.006196695601292719726484161597980575315479020735494978462210411447980994137795 0.002873248254210992537670127610842375827903151542231657486065948632380382450075 -0.002070053916435889505019628683338281950007956206086602634090791180075811351451 0.003823263305855983669308456101361557206395022349291041060044884318965618102493 0.001055686452681974685558889962738371104716268054650136768004884427329375663574 0.002501346613731947963960990773203073784808509323657068093613332717023976843760 0.002467469281691863325904570961339890899071999067968763958705183057503963505253 0.005720301074549658916499887595974205576770667804258902940019985154981046404531 0.2160321346795062000491563941847641829150541960735762801796582034250308817094 0.3177819343532101259096897007815268512119066941243025505725890102897535481686 0.1793688449129793242373429648456840169518932831585871576698680013026637163762 0.06367765056556437395453737182820290853874240651962449347923467065925600158543 0.03608221063898760228353225341866222819496334859647698322492354030657833111878 0.02203995136694437543500748241449909046980547429127934215945834544092304463640 0.01580978534633893391509974765672096097074747906103044592281817425707208242317 0.01145710533622239043281189978917059537661954109701283340824633541790000191650 0.006414635380468101245441629743741772717847151646250049179466044094815137739285 0.003060686714173945093174305558469846441719669538820574471402525441436827330360 -0.002280103148802625198934136885376797561621069597541785392055258472347408893407 0.005225037017162722888512107576629289030968518846937854344549800760598230949751 0.0005587452707136022706178730809515403156547152821521906604331000611356536696127 0.002516159811236769489808705474679108787948720585342972553432197139905535885430 0.002973655877353444564538503423051827358722721919955218886459053835828604287835 0.001447251353226992563146823695342743415518848481700818608442555657231066691819 0.005791035529408894710102218242870191995485722013472126630792775006625762221832 0.2183685876126965707748534383709952506149469266772245293939347250259313856922 0.3340733196150986954045970371053649231956808128457194327968327147605849081188 0.1890894571454014987737621938790394239264751493359818854492903772511659414680 0.06725472400121704991214073635581782148327377908313582780103332224880961980457 0.03819983931145485260994385992495109123291431608138604532940714513510705451539 0.02342759107749326794130700547646496997896510650508914166390797719129362375337 0.01685798217811644698525229580965960876477816152453354846836619166119477782748 0.01223062513200078738933302838343069794074907712173012605818427182771378567829 0.006865312354172050983335634587376715425680320907558067673404863146301789570272 0.003511279941762503136513966108991478367286261315518941109583112773429488738318 -0.002256316547104659369077633821413330649519005473549656311657672545001328817198 0.006345369259245816176472074066090134924017471037386095883439771460510708893457 0.0001432212907429443118212584333741885298751414889072375560058091394293136241789 0.002543208114582280672832616405940541741914717618813785427801238588969330324677 0.003399801524978694441196056494427665090741820974487195064572293458129680571554 0.001464956311210275538455365222185789443767967868159094662232861926553411191380 0.0006479417187854337140049979709610278274945921335778041097948924535706069709327 0.005894771399346241099134474018270275854269412969213119102258727402832773436754 0.2207542284594395180495493439291798524172782607236798245213371224738090138389 0.3492452431021763764798952584352097493044957804125701076057121697656843033618 0.1981266474931923317808692139703542578352320068990283399106058490529895490087 0.07055385088934448515381267683237119040513715019480538125630134784579990288703 0.04012388042536026695307639635299598612550938898065665113297200853771168051233 0.02470466522485775821319566216753631547091464100664012502433751351357256202375 0.01786525352033578611606451225176491236025726150667960995222989113671587891730 0.01303482720256857314253997326802464391371274800200997488998124485329519722941 0.007417720814502529188099436830771090574831146088296150101542300605954684355265 0.004010880954009050528105889935866384167335550552181691867351929105613156929824 -0.002185643695789599592343167761444263841407228247955416402602524615974608206303 0.007129348895726566286703105345603590079808129956628094383741585525393673573433 -0.0001067608142508933608596456083463079253901748673255084663499530556173560721286 0.002612666972207184959272272995087167964437574513104038716378567394474162829363 0.003728343376745836073535799531582542863446379236687090594290758116319411251745 0.001525404245721685451435838276385447054645812458295343481480389754816099946077 0.0005971929910427813697790026999403183041421618801461066608568865494200269430989 0.0001755334686326850201006174919895389709022477892819028211003111994184967797811 0.006079709376534964173376431165914043844104114205606359299349745414795617758790 0.2233598686783161279795713067438606078627109510929589991565524046601519427004 0.3633328222526739238095229659617634072744439193173017188472855122962805298811 0.2064912209868079812176902319683578433358318756631608489256412811198783149430 0.07358883126281461692256688631362734948288379798143279199917691450182014056298 0.04187676872987429240078700408194772093695589571368989743633170530141107991701 0.02586976483694238068983570844521123402573681859026223426235140680532106240687 0.01880383374475581933948049092339850717561150831842683180364872743182266507240 0.01382774759842515534089420623859811278884281522103633661940207251010689293111 0.007994885202724728777378137054295122115225124108836287726776669321883266217792 0.004478137124750345182453495280777126580459035873282498470712556514707433635851 -0.002121513669803755449088128732686549332056096649513963331748249807071567548390 0.007656435578171869888643443920211393866272383801679919177393967899563685002676 -0.0002323517317601406719131076514172760525680643194591603686857248313929613984652 0.002703849893445915198452130653220195301583861419493811837941928482723191581171 0.003973466391035390942320138631563895040595883728729181903736363306461162147026 0.001605432716012937291070453027528630391433532514077282212754801275085170191941 0.0006159459017461052524287709315991764431428774008163554019283925222381394473116 0.0001721166625368129196247714279275387697031753440018456586153010428271609371590 0.00003628980483213735783134639548829685330955117370673332287217961709398701691728 0.006354010798395707297069044655893560544911353485560323440205169632969481469069 0.2263452306122887329519174234303430887671714654107750673925122056920290940038 0.3760524960146295826371599935900713902113898926293501669920655685131289950851 0.2140053829650943515586819287868454731044543861797650571006776944099398756606 0.07630109713235228315948970107189408414206503226119297674060320096668597020150 0.04342574196574419381368332168609639356571089731684473158596743325628444322569 0.02690040575083415734403011329452497669985081409702498230263832436949818420557 0.01965772327991390754065289292350080168520926132045440300701128891877932649951 0.01458730961124159031773682560117165415251867294251366353033147206727225867762 0.008545815339111269857677945556763348081641595385792928577578732680522055365822 0.004878085551938303483004260112953905100439230723279791572799005225899707916577 -0.002061301320709100773309822961131352068572581372979122219681993493366940310917 0.007999782421829582337934726813599580048537517944556779179518280206981190484279 -0.0003116312520187263424784411041022907483933477308347996760341515937752029149033 0.002766846670484403194418721764578319186728469748640406329572698121715638337146 0.004138254720623397813928949815241064626684367452436654805901781412962595679695 0.001667352599761984055450824025128644249815448058083710429886520778029195990300 0.0006438288914551344639083387389138888974468664667100955679272164662991063511535 0.0001893729043059504648499510347496516326496794650831367179421940484798774238953 0.00004936131099907357478064356594758608526506250822011032485844660196493141305644 0.00003553392474688426629959545456589035140282335924973835274836672169348275000577 0.006538906535987905421663497281370107482538710424896650092495572383160528769781 0.2298034493371190539420393800862386824328840764303512057271246539080817072507 0.3873743585003331353757754335141691505584113516116795624861480827209071040259 0.2206457193229871646549677992519112103947991294111648605207552309911696312015 0.07868502673186115448526305688253546524100957659258307936412905839214412260356 0.04476755955465464023259320598080705509383409918181959921041808776088933180290 0.02779564532437107534302789311652954504459342366689709265745866822859371991807 0.02042330871033577353474732305465485196120508862857983006319348640859340582971 0.01529503669838109878916329506305004242675749502609112585500048800552694065760 0.009050645495837182247550112507820150207725215041302895074746499738044674163637 0.005213051019480183825879852751233935530339093243104330002738691538308216955295 -0.001984008148023235423276232380527506576006121428259237266944619235772054503825 0.008196679230893387559629111826408438232794860836244521720648062201728016353796 -0.0003603738867199555280638561379161241578493504694372637879697332397882900179635 0.002800666690719588356115117503324408733443421399043005561194723010232481603671 0.004233760032640252717085093667355250048517369282600366194702380018154392469833 0.001708390101976289972963261377748345797955103640425583381925497750081213418624 0.0006684583580945241658627362324539925003602454890362552936935545148947820499681 0.0002032922879902914166257964078179832172120044077503373284084867838924796536474 0.00004815345564729609321643081356584803152394873255767336806529554476409930851453 0.00001770867102244073806943055784085793689936016066140905007787704716197627815910 -6.361955091309424826349630338173995030100707835374662712916360945671066817577e-6 0.006622606846282518413025170777147457928765724979047833339803032070858328326925 0.2337005937536024889158755888024977561091754982089973373322221182733533412561 0.3973149020374708327215396940261159163096784545824088221320616744593930062536 0.2264248343016023022094171455140839156655826694786657700679710697081175157356 0.08075030134406246304887791361261101721316059873594327302628491349328498591399 0.04591419453605411086158501049486187644246405509324727261634233360148462888778 0.02856280238857831635359036362545664055259941217161891557871423732888314026410 0.02109759847118138239820451181094086938210585569050217468405793585566316500610 0.01593426639394282378219738321712837510113716995437604327803631131404750435025 0.009495968060892914437660556628818817921932657195072344238795862970018320733094 0.005485145019036536976904991022461330925025137007515306700516104634086636872290 -0.001890493269565380217418898765851442938898814829172749371580777829752108913887 0.008257953049029425730598093955030674390697812290375137720639988746097592412203 -0.0003712390334302566808363370577318720266249959206655377103193644467538105727249 0.002817391656402587250146235483713777973373670041334894155635725624862168525892 0.004269142306672087978610978265885856145242635606488454236584370199293661216950 0.001734206389410771488873015521047488517801541445824246612264280083221488013659 0.0006888791902354740382444713993539877935785617899589159306387608874981597654911 0.0002073509586969772755360177345479386391602843810912008525009218488990502847145 0.00003111175822361919180793093167306259423390491361996366696091291229282069477546 -0.00001382086073344526355933474426169429192175886112988406902128019510820577259482 -0.00004438141855843032024581694583862495998287842099234911742113428593318738394377 -0.00008140185863711931855097498210374176057939381737303964125775483952155328982212 0.006657075080455142406583192674778439684219898981653541398431658605882715186942 0.2379320211402830561530022775368480054512913760422972369244984520663290540516 0.4058932303447294740502995801451389317311297732282634710680751016324381721259 0.2313620921132260906073914502363533365091321699028443023506563379977438776864 0.08250858999134873648044063150091126254551901685811599851259956666900139770805 0.04687781856534872432608464896927082696408206649910711579614060169323103010230 0.02921152757258631380556705040568894704422593306718262038273623892900771206439 0.02168324694746795017282399345994469908256764348080315357954303923306736734046 0.01649895362534352322554614096877174481838795596747268862075380336627959915278 0.009879285194923623032033938475550476155583543981728478712566466070117567450055 0.005704015386309121220349192912102303441563795019692759347791188165329214641669 -0.001780630775950657574213296683772007034690001858204621878734386019082937434443 0.008199439850834482698214279962116838020252641293060453835965094440400353820905 -0.0003481745372268534842715412471885055033102504376453173686730002281775279155826 0.002820857448544013410722858097156168005505376906715614539543080231507347155953 0.004252529038236565470690967841050080152488800443689805932031868476826363836067 0.001743478764816289621622210022240083140753819254263160950394190379468838116575 0.0006959536027601473819125146705041694104527336605242832658277496614297393844858 0.0001957266665511477721944080436514357273307116512421153057437305694773592720100 2.437603536533741021317937164806834562828875870334113494794867902820576086327e-6 -0.00005083144253167428777093169374442313470127399846958091595070814316860132836592 -0.00008310590889961941575434098849826132445696336078942870665310628171061109996758 -0.0001173479580353923394198846781076574656317192687332220543605720090582916883209 -0.0001473672673441765953196229741428178544168887589411765581536587543159053406413 0.006657884285965655907489777218026565366511972261300004711698299953853312182541 0.2424081129120788253923645945615701137772485525306389320150004168398110051163 0.4132560726564501235618585956171375096646273465030461752787433323951755094470 0.2355513542486801093787297160182588509318500900118942076123801900922605767340 0.08399552741086858056435238357899237289263778045482608356946306013175615445074 0.04768201195961102499365203995225656527808133894502063553338525735766978538046 0.02976119361562726528182668498774153701352805408800171616963716455390618525151 0.02219558482380994158125174396761166903357514572962154155174267854707333802312 0.01700033041514176967984979722225750359055121902029684167621025774811273088605 0.01021406906244634463161506159396338890575717326651118551047827165432816203225 0.005888532805317549123126021008927825436349670630073625028992466770103470755420 -0.001649406903081903496973177044237045416490275029455522395491768945133146455675 0.008039553561538607205672962282147463014892759122677981258907992569069468851863 -0.0002970888183575789628807988033596110651023742768615744554846696495444773299402 0.002813129841295147196279619454032769913144703497441358172370392477828301894200 0.004189869731424287223315543356117304138782825913226095822268765832617221647371 0.001730617273968346730698332456362693265693680710123493127164764004324121222916 0.0006835192841238278790090392800708452994099711448201050101942258961969460262495 0.0001726208856123728118754767253912542869033979322634476307648761734576026496025 -0.00002867609776716740957115185480987569492279780401872808509197950181922198020626 -0.00008501089435110467365429242781538017611714756132775210955854051833872795545154 -0.0001161282985772870939076185911969175166914180212776155944918135512394543362032 -0.0001456939244571644169653373743961674253319616401347169936330058404044119846011 -0.0001683623138542753313160328229686549732143045879639507069791601844336621253766 -0.0001842458097203101087813054558306273261606627024843249956466047032013333215378 0.006646472884446306380419399900448241043334424911262324208902421479822495070448 0.2470435148730811777223115003373949121898909461655396465925750168004186751599 0.4195137043344241311927852093676046248926987497047262475564469626330347120613 0.2390635853341105239349949003854104253147363355306497369329266723494163786909 0.08523732140074393980949360397733903068840015857578568759481905988807548653712 0.04834349727649405337973032810884844824963514418088521725452904648020035127504 0.03022549921210030424243527805883269386641695456433779207707972242369174336109 0.02264460094975077654415868413237902891138878602606810382427322135899591154412 0.01744702231664604411639836863201439914356578453305296495151142030934623743855 0.01051248329262060395403835907833384325487270301450768403392542142250624755112 0.006054361942463171313173644876222250104431369473279821323093265950707652210887 -0.001491703802605818238088714085804778634262200894179118172513198186840822883228 0.007798774049390570512578306422649025742902474860321981772648735981312762973677 -0.0002269703899793656610440646054219800663727556996278828423707881859865202436325 0.002791626575359119700550794251626880426218478609237923245740406332607860891188 0.004081989256549720796165611822154935529898568783426578024625707685195264697852 0.001688116800454738236658953469838407520209445352011576681894347213918167932170 0.0006524943127873138091717452534731161547261596381831075790310176887478438910429 0.0001449915771825108403609759906874900688469840644012112404874910813925996734170 -0.00005635773947460325484681239639995815935567200795374050477347577289674961439142 -0.0001124947589124444682675802874757319359429181377009863476697900448869385352523 -0.0001409848728888705817950669063285752149033256263505094905263316857815525601686 -0.0001650551671286945040810475563238242940764650604308270877960146702477523639298 -0.0001797995887228125092557533007197794960547897740615072231531664897344355007790 -0.0001859463180459662496906196911964291271899960314792014446632805549071312745653 -0.0001814239767033771999817453663558806790733970404368601141354953671738673554727 0.006631413683971827694170954106090292294714433232337110454151780622207797572947 0.2517592816886137087843492081160046156239775164999574385719847077578316623866 0.4247513258801106057352742781718253721111272296760574614783125660039510311791 0.2419540608832471837737761886900867406930826424130107256896579760969775831805 0.08625359064355782507686296182897637545406631009130284085412647507011633593778 0.04887411481707966096902226687730722516738984061759809373100620909820349554849 0.03061316623061716398451301863922239578685657753093377156004570219842455351662 0.02303549240126258931135021683164832950044105445827535423316632741208141232601 0.01784626477069681477264249101373486641944944681805680890783096202110035336037 0.01078448262650435762942433193766799521460818108842022041291042713583463439358 0.006212605177055321542870990316924776419512011965463100721829825245017446387039 -0.001303334200660588729016247228951441383154845283072078023940299420134396561733 0.007500419642719944475224702335039185912085757072187445630921932203628834472266 -0.0001496221242044125930388771735358031320928808501518261366889291742298927420601 0.002748562867604650035087982280944856564494580739097442142802142013127308883326 0.003927757448540505778949002185641404752486395780961966965443808935201201058631 0.001615469799699779519238913917657049583247692382190900220902752596726961862844 0.0006090484169037204550380805961746583007043038873899391744153686046420235466489 0.0001167562610680631253053841595473970894512927277170209932511749373496152619758 -0.00007981710174578234365448136071187222322584825232643786137976962707198182990791 -0.0001340745740770232729273782504467205155343635340518416173919373776702536285049 -0.0001593803384812168419299527194229795742363017139970789272369106693433663264122 -0.0001779071134109561662328556145697634208129467817933749333366726632500638452520 -0.0001849065028219121025842687102478467279701852797347499943537682793973819121441 -0.0001814925794464570254153685749391781970304036817178900264240758701121173016807 -0.0001659548668798595322419926176973845461348641964460664766784610736296300784214 -0.0001383255777374911526735339527920479918755534415818285187511708422049137375460 0.006611755319931946084591252376662941724040137376036966202844491818170986503969 0.2564571572851963085288140381279845636706079697704328146673425447962719390440 0.4289729961727069332951527776281448966042364263430251524609278745666889158533 0.2442307310483748095326934627944902015158686268753241364668101910212974598387 0.08704680595356722148523363000506057788622206125080336758984727680421309021399 0.04927482345027400082501112131113325223822844430365313036690307019477974286095 0.03092331741769479449890094265624139756710564700020772002152341884661775396308 0.02336598397041400892203101694173074702960689495767300819524860315028333463044 0.01820090477538166719495635458265656423794818834638094512629391269683614651287 0.01103482365698488721745994965178383714744252087904367719043814048672110738611 0.006367580949902094621281564648482860724784069738036538207780705580234902880024 -0.001081465809940431199425373764472021994462877959396577068484301697121674759406 0.007170476978642202162831876059177230687923571542759306662437538071613375394460 -0.00008144980666889851515425351655829542259130857268130407564781845496817641869025 0.002670812768777307213578385321352918020300865265654232553283521322888370731289 0.003732988032152774225541739935297776015373365224045167328330616102783097173952 0.001520090447458172249622923503584737732116311892110876475829495610740068994364 0.0005565063701310923890340647480752752315654287313672287998529350859638714495737 0.00008486561763869478278073791294844540410262553683073942176415301362346748130621 -0.0001053314439171168094973030741165346024447523469370589048137832521238957203269 -0.0001573084061610168581412162877049691825939398052988272114000147549165588533953 -0.0001795863323775468476064342231757388131468246890080109847649521214572592957051 -0.0001931883516146492518242671450604300810671263236589273439702539046595705571355 -0.0001933303173222242489859919015828663807899810069223127232858745098560292335996 -0.0001812916056607415248369234384150193606608078504962690876331015564062985756601 -0.0001554900666773024442703593191429842998301994567562355062437693414357692456878 -0.0001161657380658355656310356472653669480783455620366551810035417614899389473952 -0.00006706927412594309625246823041502262035150354000892003919936959056971001190679 0.006562097790873282835710859582082478652832346149279342922812213955859212161644 0.2611465526772431533786141713284837365799335519574257127805933431109639137276 0.4323220014743943529699905193298433580968499488295139470206930538986201473485 0.2459796513730840364601308795435873034249173694955959938866357514324347136770 0.08764486227306070334041434718130746410041834500613595340713030808448854715442 0.04955990644573777819227805340280593749466402844555671551444594357378362415388 0.03116418692192477961625787108002286471115140994860633709730687935386181146176 0.02364499746102752731299428883698220324715006950880459272140432300592357590576 0.01852449875676759812254444918345292166783749923037395874129932321308790447418 0.01127353715243929884643976410532203316625524937099976164474003708073774779381 0.006522542056842003689680767584211922265473417662954702004714922978225315145311 -0.0008229426985945349893288879881151214992859079853382356125855674979744120113929 0.006823330421593600693347196525146772078409738747518877148470111366960709856466 -0.00003562485940048184805721014430959991050478380116799182112434160523151092824344 0.002550098768176782175883620656463270084364850502067616698790628608072672833859 0.003512720868523325068264929725167961010057242203198737299289194791718058625029 0.001412874346957874645677160456853671176768416590762396528813691767772984931031 0.0004979566615098608539527663554767473035273660430754251864957296929409316771141 0.00004784702733898587779356179908042362305788860403268152242478401804347274360348 -0.0001362714654477152724048455694234205549487772595595453721125693856621537235894 -0.0001863482990192191286074057438914803325340157242766662123665358936495480964015 -0.0002062356126714627833937514142273275964547349762737524703965242734614462542836 -0.0002159363721215261089644274253725297002229471534817300336017746409471887496158 -0.0002104740506851083767421722416246280981185606181595280500101790805286020795186 -0.0001911043442433237407942586498326811016370094573227618666648765895339522291545 -0.0001561060704269302160250979106507822016885468328293376978114367811966885357951 -0.0001056742307285430309530936916910134507219427444899450734537717860986501916827 -0.00004369171624775246590791694623844235859579809748554631390096108538757854151179 0.00001798241300637407281052934113998773077327645603688781330197272329480845876115 0.006490824806357345750385595615407002383067545964401172035968246330031614040649 0.2658177316406548208807279948981961293578871462777693924184472101329955590731 0.4348177894764526267963095784272752032312559197879367339215251823461976243561 0.2472152980341989585582984545654343741009727287313964105885200489689687423038 0.08805005068266897936227210331550719242804598378264153742463841986736444827774 0.04972718238145727404267584350804267934640935223209500592318194838857472562618 0.03133064995918579973133159549377465404000038311421911130548261608121944901172 0.02387026990402613914967298562560183778592283326793359493354001009315976751348 0.01881760461042291052125330254041331896447227299887889456038720970402374178475 0.01150081140018009071499721591436117220370636474258046518350127056905519407034 0.006672735375650808653564189020335227612882754678305411427838432519905804310609 -0.0005315508552099838726824416673271470701001559084668241469755802844763882595115 0.006455599109610113995090257607056578631861643419353850196041466738923109288664 -0.00001832030853990388180285061815053375512418110793293962922219751741146675187050 0.002395922573208523094963721200349083470040275201198441224245216428231169572816 0.003286261984183381240867500094025744037455277367843391862868211951415820291095 0.001306731363305109994319430440744182829364586339843362275975851275914065831817 0.0004417831841213160204556383287710482589285959649626191767408530754268420968718 0.00001290785223101707933635319133925355971383334874011645825418880624709898926180 -0.0001654970670529346385936024622386230974248762913160107367753302942407170133742 -0.0002142103432854271643127187098534143218200237201502899684056807786155937210384 -0.0002325555466162317335320156584912782426151283800507972805815545224260043296765 -0.0002395115787199094513673479133778415483880541192662680330423410529697373658755 -0.0002297748826728167549286983854761505062735416130229721381812792169640586896593 -0.0002044288350753576098501664415928375847609848529753556360050094313936600312703 -0.0001614386388031758549192667405985970032579705002561729101639268396626020979804 -0.0001007731097117798648730525489789969170546304188856043647871076794537905836711 -0.00002628708889241056917660320083545470543081793572494102472453191163400266273560 0.00005007734079300548511729218285466780452238521014153769506708433788952877071825 0.0001207884994329046386479239681565102398404048160816664022878851854786547137946 0.006400668236934305161491214156701801866303595993403135085071626380094995459758 0.2705328966793570347177545302377845621499551464026453615485553754017992802532 0.4364606759517555204267970777908113604540625316617948303782369448509436069261 0.2479378682662171122671326812261011604366083382366585432543005235790031225458 0.08825906150820262654811229795146582047072830828118802627712621304549473848313 0.04976866589983250469562846710572223889232151881914698890284077481065444899189 0.03141117123693443407562259191625686665502725337802835650616485361534319836001 0.02403172576157153406088721434650688727410810181159563592674502608041550993029 0.01906794860284090990700853398098388921281054084684881067020561845118020114788 0.01170728531511709316690193349643003435394377212176085815351201994240149684294 0.006808318419902410672753039841897492215212621854998876149163831357303205958291 -0.0002258575293550351337535886377918437528732286884800028554760744936373169432057 0.006004610475162901708651666348123842479904069855705340490111377756137845904993 0.00002255276360974286776300344678740240258711473610344993548042826942919631614057 0.002258186725310286986063041665970767379540909525473198719637258177950906782492 0.003059315480759134791610490965171183288054042784765394523409989711268443570083 0.001230181903316355354264372226625305310927861086313928813286765312353228306705 0.0004286718187812682839654877714512612916254270495251736169047139267503915726324 0.00003145985127547487117700622473674201396392034267659404481094274807457172501864 -0.0001342596191757786919832199596269770807509148901269226829546504399217305758548 -0.0001794416114678764490113314356324301504535939638549272244334901547227767462705 -0.0001961318412099214786733750602092954016690955942578069785909556178029546220033 -0.0002004309357871855844776085210509315129726870427969575865418392467608300477708 -0.0001863974859896012039197316360336608223132455337209062233137616040165140853335 -0.0001548522593082337110932265119432193170322226572716355664875306506824391784400 -0.0001039296059549287565956969305559278171395341489426899916366788716037486107023 -0.00003382950347826492564744149710586153956985715153848020616200197314921174599341 0.00005149831703987575172834934803659778190233618374871792352658815982977047669938 0.0001410407487240195797408743211163711927084580791574079004560894652188697551122 0.0002278655344048592733832600096642094273222863431391780835989732232459647322904 0.0003131462458548941502606393796063026763942774821856575106323542520976610582142 0.006345303646892240823889103783669019476581158965468289347523446981856781885734 0.2833377526583481329021456553603788444307649932973463368435327399983299652297 0.4440283115257574537876286138489744277197123706553587491698169168912642372529 0.2518019724932517716726147423864922413714693748708781008465614000833650689229 0.08944797245150231724796364537135485514354790014342073635303487975915114836634 0.05030636778518851869739291537369115069541458345769279954869321902431807225201 0.03169039610933933800793077900870254354856108980840572785350167918002835848315 0.02422953001435558544754416574183954101766842095856462319355543219174166883736 0.01923737744300727271526495409680422278193186031629062835869538386013948024334 0.01181843135800671046803511401995026403924600174896442006633640850793119102025 0.006826384549197482470527694705286623244379433373592896745793856242116581432994 -0.0002007143442451860264347863053910653727755510581405040492092990314931488065750 0.005103326116586121015370287235229056398241313872649661113922780077563545459827 0.0005726859631826935517115637446603042170302316501809123829788107588535769546449 0.002475589725958377286338350343180393775176582959135624680853745093676128569378 0.002852589096639578174052388703887056223463193047107851170118908059401327250861 0.001399453441330084561766032969824124411049122154724299287711307228772730013714 0.0007749649816491563404165998399209676041856858122623869462061359287867428411299 0.0005041745295392044129605396361249703993902071564639573657252882997543339033486 0.0004149315152757248413088865495307936714730058626465488140948917997533054493056 0.0003976137318095309116361030782097083281783073541109396660429135924805271203920 0.0003909447582457660125234501690794160280049684686740273058111641926875817411323 0.0003981918438402922295145971734812854230544085811221225225650140402689439401066 0.0004281001739016397512711080252071634370940867711097553774725981223304832584837 0.0004793997399946149948335024511550205116397664865018698114445535487309298720794 0.0005479739885131557516172734829444823539889265703246972743376681341552554203874 0.0006273074708201078306869524408438254079430364324978291599066394429130566023718 0.0007100720308344887754456469523084115025253881448644034474461713372531286662885 0.0007923066793767835414372933655153100919811463132794533441668413986587744366834 0.0008717661404997452134852853331948206790275714760615656950432863665519448753400 0.0009398536760514891235363158266168243005291876965074829054736813665833538516107 0.0009300959828472330688395781140643336247515995206467477891890792091117371199101 0.007762887851331265452221750211730759060661816608789649783502949657856294077840
5.248910574740000000000000000000000000000000000000000000000000000000000000000e-6 0.1888295331943156602000828906270986819847452095053579195278895617759191587162 0.2107286872527625295112460720344700509369357147955933609280598898907637984842 0.03391294494089720959978644650263251521783831004285545946250774369721237871186 0.2300863075927947864517321040456920804712656786942844019557596951110372376240 0.06048083475037055247800277660910537535547400262636260268488026356638042213293 0.01833279872611205536616189543905559496719850563677523284788482652481273268656 0.2470587137367141119343933723601339543857814844004276621275557096250006898588 0.09141428998283741492091704857311689606509864526058236237802969775173185018350 0.02797722099690790503425204411069162727542203026186105400525682673281069219090 0.01150457380658799970429622292213091502135783049706934047482466527425591162911 0.2622573835547502892290811318749391237980980136405202696055091150062503353149 0.1213477347061134295558690192389511219600390525847516791708927626460728430000 0.04010459884524959058348256408790815409167465791225479928044747181677264615799 0.01313924718621117637209972458989152275748076449950933752714626157868622175393 0.008746924572241452078305881907204860057345823899424515298103882271759353955210 0.2767512365806702560634988358987405560780707948578074012158122664267248921997 0.1495525264999539193980160558222797157492801738320105422893477021845711519962 0.05153126088109595377048231427962084833735714320745762329671046886148168859654 0.01739890349603754746009374858208593477226723438042694374244240047323601593936 0.007498028277432278479998673645378517284991162894541473908714023429675634708709 0.007753171144431465933251426215015024168023850140852376535996507049089536263019 0.2908089054192561130106549320223462900388383570994335362717747510961914789439 0.1756484534766129945767352305091219891468559749937168966797773499383299171644 0.06182707349101718791458471913566157597703936992450792482383668896541255017494 0.02136869745760070003839854911792527468974566406011109142647468274243624461117 0.01023406403325947220815176080391191750794220236383704393825690692980908290774 0.004878306402457634840074334819819558951499539662483385581695690539203511605569 0.006639621438813783511707502127786641928971189069607611313359836903350956073579 0.3043377293029112341831575877747403531998908573363642604765617364537728459091 0.1995223445849546140807391544505319220109899858095592146815479675470057684862 0.07103514689692899483088959857365403404830699621090510558388357641200408043332 0.02565811342832818043683782934230619564669407119943940805879220092235385392169 0.01103984418572170204980462942330395867743354860215028353250716790945273253919 0.006726496418266906109586493705456352082549454325040801593487953950038833550443 0.003933151157964461630056242336799595357002091379811973378391427671312537828633 0.005673152733970788614557241363940328032695099494739230511164324014097273478614 0.3170774004001191327903102754664507098637174668561156772890768769618483337786 0.2211540392760614902337796693613514875565011738427463075134498110231574478981 0.07955618170052669699460524427128851251497068809165082129161746902382110132221 0.02835271755663976850782797348471972708437187880774276408872010801886685293449 0.01393288544024186739574144795022570718440625301365823266199323769557100242718 0.007048217371584929306650163988392732475880826357050794233852776316269546907064 0.004934824704020384973614183268976170351210754432818690673119329623316831908017 0.003309562466929320953006881857724376614520592223143045401599225422398210190739 0.004737635050846616780258952738408878455187556014412061201597869005234572531959 0.3291366820578247739556821935198867608897232366881187227642439915561026883925 0.2399562054604739888117852190893562094764269868286652367388041860979196961272 0.08692079324439617151491495099689275252518224346936585405880595899594218360192 0.03125050499516669314322742783717977684389706572945089108197962443203580007920 0.01451535098889966314355946636839233244715089313170016140360060336204532088953 0.008850518870755376816624190439597315941416408893602017316370666948598283098494 0.005484018674163943750774751818058689287772640721168191957471203333128180678114 0.003939611824832745634637839988943524456890988226458280832025297554324760000519 0.002716698600097964620910797241154230827900165985552311129648034151465839817437 0.003806544911430851553587684004760777787877726007282046147671625687093048357899 0.3399283159301830491967741778883308579056277907946127654523339811086166087331 0.2569607600225382995077423849132716053142423192655876219650321342351547661500 0.09351610410330475429498130161215440529262834467815766618594652798250549778653 0.03371105034614902196004816972923006994458937790589687803421399056062861035810 0.01621430556010270049207361924616033131712411884346844314298437938714001227767 0.009309806074039933333479131039626873629028483562110137515186497405682108631267 0.006430923353495233774416298869910290075991881988452368670894312604856443252601 0.004471889315535529525841267210197040989602092029173820966436640326257570858143 0.003188440528279944082084807691216939837517446131025585190417646735654614716378 0.002343616615273840481998139715182262504632395005645681464098689632220636964868 0.002552526935497581466685623677272591426064295287800443653645119282943630448349 0.3499065101378664234839867687664880603736192635687665002359491537293379883696 0.2711070946410220703302258359709903741685592635032305869569536910606239367581 0.09899801279399580862103458586422853092319904912617538870033908773801690124258 0.03571633302822692278234010571887687015063531010050207376205980858352217199451 0.01732874567040853786863960282513397923799028803248678821127241401966122359809 0.01020720517854678067507069963043338063139939528008539215251721020334769030532 0.006883174392055765628859750342574799418379631883964982290291197628232834696064 0.005019074471456488310848261187361639090633608817485884933699944537652620292683 0.003502018410244771830026272918534540671099923210464976464665316631697616157274 0.002292590135974449092267576906501342421751068060609949539246803463648253051802 0.002498664034111451114249154961853907933988121497779446129101506203740556521879 0.0003458477191815063573740536841514720829395900914731573568360742076482746700993 0.3576221744592470455342307190853941208834485812779782555009575256553371400854 0.2826188546499641487849605757709135001417048299488887401112552142349102701701 0.1034804124541684916226021105318423355831354646984238404163778869666252469893 0.03745042956902720883124850830944893953060451928579423231804310414526189919911 0.01814399286969141395891590175686668734997990228640903946804634903003772198965 0.01073089968743209005236537469260232118171705730902350955633104403141834961537 0.007303650459347228480248408601039458203594360590037330213311309898951989710609 0.005288568587421714590651856165260900690726347384394803386978398386269038491392 0.003700250204979204441233474562196136094696116852795159830097880287104891899685 0.003079611635789574316598530707504211584942395327683571422907618397338556442619 0.002104587949367658563788767331195184820842269784789050349520797452169206552449 0.0009887217199700840006544226758473226947430155410159029108263785571410876251187 0.002648171782337998194403642586717772465317296180925561160596781374004535592334 0.3637583871257519670835830161103564312208587102881621793846745879265874294526 0.2916739723547346049462784795501103219902531807218413321865128909503998763139 0.1070009685325140190619760686433077033744519366594573767805648337700758761974 0.03878475608018309965309700080457032726630048110758791244293734381357917024769 0.01883763164192431743681591415677293895574515914671531147873031332177514742538 0.01114293822413165938247706569624854918038609101970802240987372535380350299200 0.007593715715382848314746772590873472079892232222390621790058742266140808846564 0.005505927682372237705167670762274238238955373765564510046943974579896146814818 0.004012040124371201684556030788799164363785899598122652929871116748833168220251 0.003168163902509001106801332383574791850147433350743614141369629910659544043048 0.002004554024019342164825577555754502095529407954977326739761170158546717020166 0.001794923993707995535443458001227025637559760549911549234465005942063600349739 -0.00004955936745129030177921682216970416858483909967538213330730762240677644280227 0.003576648135535520916254127544257264893405020663391419920990253768361652008587 0.3684734638775199409355241619559090750752424875140059542996004140082135735438 0.2983999659824433015304439979311405417138841878736226282687398543741466407936 0.1096274313983598067806888137061760171441703774572230938718947989569665287205 0.03980368884705078930485254173179953978404232846069026683191798017525608355628 0.01935627242944989215924394512869481102485480755786458607037742613155037442650 0.01142184726931742155221567311678874861824556809203018542328115412909824045353 0.007779739150410274232726450750014450416494482318635795925095347520632034715170 0.005664668888836579782940895401994586276692076972443881050610342978371446684105 0.004093252000119481096955168388112073491479249822104431369049735089430569439646 0.003056997839620689223394714520550000431132325009492673816534463596342862436740 0.002182229478209566895175063233721333872028556243757534299971775794786977251931 0.002260535309666595601596606957277673410550357622874308462028083885706590406851 -0.00007937155961679946596020694305893066732881295655681473090492685528800131757920 -0.0003213042547670479053690530032420758322792174269777157392871509977645500013578 0.004078812012149552615039348277546493543956766588690142942132515608247928454009 0.3717293309023440327554850471240218964440712550292130471108918004445561267516 0.3029738646135617040907959170683890612345519968989407372279919401580992544469 0.1114259923196195537641158102838052687582678828852937170608165309444049432184 0.04050610702016724590980565093089200259633584016911433331432589461931410851261 0.01967612461013710939941972940697296740671436638464854303194740925579851375080 0.01160003529718914893311792006519966042846973572639400431839634625317833614799 0.007886036442463318803447666808539214515303327786026420045707336770193041205535 0.005732854908936095192536941379910564880013004060020882929562358226930483106496 0.004072907404893493422496444702609378190422724629447878579427691418239119951267 0.003106642217289350663651913997164905769866889880545970800036611879997056429653 0.002298091230501416790818380533399431559500415413101937891177046993274085136818 0.002276564484439188040262598871360594328236717758511430822841862434652042790849 -0.00008497800371493501147941940997344407153983083972065636354979762425145935114017 -0.0003053770138377726230811663077429719532967737045679700973098360683666858815773 -0.0003812270369234795037811885385158340500508379097772962225717810143852338602291 0.004627581152792360717274854474574254524101396994408385632863662318532827763179 0.3737532525846296698318880955439840123104434653716321036623376365567211155691 0.3054304377291664639306744453023414627002113648730357188325158313751185033372 0.1123861012136166880676476949092167846513902821447247801951149012991254051665 0.04087809787262668449873013922983130022063798622333764422703844360080851628229 0.01982695216472121635284062374328373775611024901918601710747220454673817621023 0.01167271241076838067158844486842782085320193105534079729236812809617681335929 0.007914967167722700960489138699211483631177748620598084719655371369276841815447 0.005732732247503322906633113205473441720312834538969931110317848600387500156341 0.004073380468808601290876810645704108791501731878506269692131316412688541550733 0.003155137048197595395990922294187215457657653783960327411666071295331371797937 0.002330361054637567861167200366326417178616125608621517861872017671706771072937 0.002006115711126614582053318325952870508518511594512212836104448836860363394484 -0.00006487240159543418410659130210773840264607898454583219441777585826175040805771 -0.0002312086668002909437041821646014187976621355102912493388237821501698683870482 -0.0002720581800482371364679348320791549537694062737033191150071062297471845849823 -0.0001836588754971854388104698634460153238187861367411437429696876121279976589124 0.005171120954289125786541599447083147938430949532597945621566083045806827867415 0.3745407979201746617851019866398394047456828416114652371170354816488041483438 0.3057191809109264474453764851414594621481917439866987201995563336689049193490 0.1124762225944885272660144702368738056199141170202095612218995783493516661673 0.04091145582507596730107772922976610573242392467843014304626367172307923553529 0.01980783827696957057137126532791911406353415117933010049689855962136640148138 0.01163953780579102663756470000579329460283366278231412420608522280473978033684 0.007870303610444114998639491460170863739087784739336072314059457839278778498611 0.005689527683480607244019129409597491986267840307141849435232389447621639133835 0.004057759609564178314100578792486561450204748117803923600857254963463774998040 0.003145201961870962906043684601474965237703468187249088211124344602567254167905 0.002273666604776983859536783977075470428364314890344611004073747806853600448933 0.001629524423208552896541493760601953988474358734040075799677795379092880241588 -0.00002405819013103187923243455546986403408294244492021576675555151551547203329333 -0.0001404583605067155259268969572250336856070810530736542114055517442360036839852 -0.0001492234816582645540646627438042967447999946264089769085123588376967509205158 -0.00005039228204712637896494112775211792471698000356085336505420308701886159686018 0.00008187691793073030172072998480767958559631663628509489745354533411712900443996 0.005678220345583638816473674045793616761515898005252157005105405043904851017408 0.3743641301530331136354209576136230831855545374935525810804777030683198177637 0.3038985823259535702198903132236237969962539031748715077208653479257488530048 0.1117074388754283715918652902772125017900213846711789077329813011698288005451 0.04061569997623823978285170818958190516886134238608135007262474986494720906065 0.01962992702010508866477383812233873022119065987037310674908401487464788658539 0.01151033992723696051195177698168683825035703155726574320427511489650848369196 0.007764212161256391296204096520814811361662896563427074905444700028428765661616 0.005604445673831122008073484478481036522704112680878666652357124732567926534022 0.004001022593151737075206753783947970124635083009407234562057774000702916842531 0.003060603557704612578556958813493882470339401304131406866276048969158378258485 0.002171905240516274673950846387178798371886353632822810748509443393063578539071 0.001403919719723192324784037279746010124732059677237084199405898103914208796957 -0.00003110882669464604498596586727537728954757528708095563632440061190904556284351 -0.0001369555325822101513980568500030400985575438361326303733896492672474645571536 -0.0001388864412679573330610423986087583424727404069189459678772404150054434349382 -0.00003406814546221891419028128353988245318854613501470144521686903763059166812302 0.0001091819421040849986887315229449797077944923508280880730299407327604074947313 0.0002310014603642590700389270680033756958105826305074104821633906282563150898143 0.006017106290161660616114708039775594801378189329665519415205609786261707879244 0.3732197994528376983967567412866800082785552632435131169187134165393444538670 0.2999856480621383432497976436896217647121077302344082462487847511444572916057 0.1100995045734081048022788204797922484417568003365348544162169130054512039885 0.04000403018653951807477500215107564136820172975760818701422684834085919577479 0.01930009499601714557730929740687311281847889103245642111481637356506977134836 0.01128981311796837394508147639662802027718833800837815494236038491584280099288 0.007598174851653475777655134724746423718475903794841913868856106916217850950613 0.005470390932385112612705880195117059652760884104332088303457735452068295883330 0.003890161143237420630362085604568274696770294334052982836913804858118524268731 0.002908731529221281859242333606920050049381608600169358672246400136239825830742 0.002058911344317866452083141141260382368373511283873574149653999193655854243311 0.001345380261090484737786288169316561237784871387708954602825800383333020612187 -0.00008257560375397350750058424726765347101343483431764647062865659014278611044207 -0.0002111806970760237432148711338992691449332073864413670377698283941212460495963 -0.0002285978981964044767050653787667017854846522321974818667290637288074954798115 -0.0001200534503801377826622332237331378242418338700391892632712742623978909989437 0.00004850209972763111730780327266875238484629792463014588595573539758458249562823 0.0002036358586579888929688002531624902515583471676679434159288916820358755851335 0.0002635422685068458455206418293529446672739945252738841278609010242260111761432 0.006225579475868085911982050673629988785338591679116896781434550227846964533075 0.3711508656538562881940391597116978870162309366907943986412530169780366733997 0.2943765262782366079314423926127842073912548609871244579442516756602297642932 0.1078279709036960676314919443367519457238476848849112872169293149100667943139 0.03914429546014260715248652496594068948907195145028438240692411474029477007677 0.01885147643480830988161424503930933206061290451574059559701447050411219604415 0.01099921192171803370519512672915623991896576835086172862069736060878053762311 0.007382886971717668429509313611532604145646124614186368522997472496409047192084 0.005289343880745872414457574239724551716662445618044716513121721914126556201942 0.003729286506470081189623678559168886487011811371606677989659795964513529083241 0.002716118683981182599390521194800222861749717060533166582047198247709544044066 0.001950387400105456142158920567990451242360057275836298703860539159066117837369 0.001378215909952855085085426037969424458795203655842668292174677658570265351776 -0.0001625884193751812593845603431673672279420341523334634917167790254197669813987 -0.0003310426886323925001161101175173637131381371977166745231711768288447201450385 -0.0003747234264517427390215500102856881323014258055006968203760492048241664098091 -0.0002625235244889825526498058800773383501759254017999178137169715006608910871466 -0.00006235401005194023872058458219597466264737808020627722956584197289958953840771 0.0001307618020902365028446149614080354733441010789472421800103406884917978099996 0.0002095785926041892408593303657719963107905616734506389804861918484830558096116 0.0002003642645201335875589454602274602979289431628351752135382006994182463495190 0.006291972990545200278113384506037981602839350182630079387334567220954348390377 0.3681028977367423803077159311039830102284026084634976170681631441183863662795 0.2873752282641559066790923032626902473284163070643114594231123791744454402431 0.1050268034720825248949747729488826083484740762415665935811465450134778812677 0.03808579489214627379505891212400640279769953530513710049280760462507128268144 0.01830695597390784359919716496528110507069736158872799797755681927604781752935 0.01065211466505409574977831657481795731144140649562996103029384071228480800555 0.007124885257637070013619531225690654450877393667508665088965637362805194613868 0.005066920868469408026574543547718295723692448084417423810614768328413023240934 0.003532449299919205143417802967993876117408947657727876627148281702228138340032 0.002508530631658741410478046738901452949510886276268452881640128784270834399009 0.001849451033811367049677480636474202101523642746033002965878995856353836275260 0.001456378894430631549832574369908711538672732463517599040654744291000425643691 -0.0002533481174577416359647191346341839852082988994159433001442677934084750651216 -0.0004650100722627775148690845668370164020891133736898891193646924316641186648889 -0.0005359796611603573930923744386864452621036980885405508471101072423322916130392 -0.0004199715393129548955728624198386506352553615167529080349778082487426441133053 -0.0001921767907003925542876816037997150636946827694118415136550150122025234302742 0.00003059047267136013320774299452826862158867221223389144778592029228632355777695 0.0001274049177177999017756266001510950051592394259616263616268984783890289335418 0.0001405085741828062878537700240351945609454230318466010767986021375675857784322 0.0001373876018592841609211986892576310151138228047182187708823900133095376162960 0.006345181102165216256807301378439168211839916750002072514145193534919758265181 0.3641792576466915784324648790936352176141462398113723758905533833064061428444 0.2792051484467610360934712874072824167356566785248533753001720260881639921074 0.1017823630895772432513439867119818548036040778639676228725334300645206191956 0.03685863898700987268065553510988646869082261084979812206032074868721019890752 0.01768070760548164422032227306297455715315815728209802156191644740078456273221 0.01025679342336908976655173837516382356598061970332026636532005453382985161801 0.006828300181521153361359517814150699289745581456030859567403468759362251250295 0.004807442754114820029921022329793276625886452441618989679266853008371030556244 0.003310184821924166627878019343099896098087656876424187977218911730293435973119 0.002300574802258819243655729668632786457947479572564354896733595090360049728137 0.001762320203011780553572966412948726489488204295058509763576519602775309995102 0.001578071653254297403929192423183072081683121821935242069955726037635119082644 -0.0003492903413366470239895715337641355578462248399172445803026809383702115745901 -0.0006045553368390242300922729372054593169204790131318602117676935150910302785533 -0.0007037896190477673653387876226034810252137657652021303192410289151563384499970 -0.0005893951181670585618200217166352158201525144008964647744447531537107813741324 -0.0003462327079867283899418490000270426340084758451967066094193939359198083992895 -0.00009902463713801509331706766100491539876173663453356648114966521044631433976190 0.00002800323124046946718745671609686200612939811555593501591368355374632103126410 0.00007809563692332154315672084126299494542179370241491732792071151957454783261674 0.0001127480377269530677267020603426845888843664095490527568139583816625547565662 0.0001538450146112557836008096242808000015781329915915690157251371954717110616004 0.006419823045114715226239752516445702233818459177885585253401281532900069688794 0.3595441944246381577352938474609059351265833540636726069777023470793544514247 0.2701275200006194158661554257849763096691975914900764643390851890596233507535 0.09819324985805541376902512162438893273254010043534653357460491047193244735509 0.03549877791432447096075374246384319528219940734321080009217665989730807375888 0.01699025888310748861815229092164559880766026127307886877576110455741879509329 0.009823384670763851710520695428715663973445486355521682819291020549284352623030 0.006499133439864614031877051664847527087175594171371958723294544087841026386440 0.004517967778535468249608695350021276097628837025556311849509392764644850033229 0.003073504245128415637868866288458472387201090358816186356765889621494014287144 0.002100802268329268430738072914387707558059077463921713469460160972393323077458 0.001690315599802275679859242860641310584895390788424562722250474134976230554048 0.001733721893709345461534279003136863133360291004973467953386570741111781325168 -0.0004461487144658510213178685084456310319877302846474925992645510908015603967797 -0.0007454910480122360273153807393042719520294108216306011907780814893919944047513 -0.0008779136564422940516510556908658283988105785053317659115077888432672454291762 -0.0007784918100865535449623755334774739881983534089004502511775116067655465363132 -0.0005318842343723819590245674687001721497124417548915902762957554373856840626542 -0.0002498364491639671329994192768079791492182832196130192307143795211038342592618 -0.00007444952898125188235092587661018188607925890096857722172356855007806005121629 0.00001959342600535582814882247707138123788891105630722053487035179186264656048880 0.00008951058096298377105388508989622268050656502697351974405836579324487692004472 0.0001604079393263906142762897156036100259737917954668708003333653379142060401096 0.0002188687250837233690253006285171560292298616799209895044751337399411097169313 0.006477613014284213260579497944405234392332250376062416370475534503322960689839 0.3542494664060782005462366800916332611763320408035756792474317686525927768793 0.2602913701959523277384453499846747259568455051321010071599556561736536723093 0.09431709365858393189938473602187641095832590108011486864673387295295852426058 0.03402774455751227200460119431291247179634002378961313260321124726343606354721 0.01624569037834845526524395150824170453049016463282380153226267328029062528432 0.009356903823830095301930822934289693455597417841701140523376019064846327434734 0.006140596497737086241657876077293572217925195483214544730619049097141251518562 0.004205690937012713644700210910043283874423458260836872980874281397459668745918 0.002831109671734953379798358823502081286504585192333506171690326300014352413989 0.001911987372699463459284865956812985488971955679343032932306046305232983970249 0.001630275222173554290979690926174199957070815194096343742539586393160806796395 0.001908796095391672888748744584550239653305428081482447340360002689097533424016 -0.0005392037024787608861356368595266090836386980572039152531313999985076858976291 -0.0008850295383394291326864132984822083405853131975402884536013741129666509571792 -0.001062712287842682141966825600478734574141888707838326551340357675467911097470 -0.0009960333872948930301852057232882420146993192104723013857410808065047714302212 -0.0007446434307468865979091786850743890214147512561180756248319504516845149796473 -0.0004065358511104100185499295009826710942604335541859013611429387263754656857464 -0.0001711101210516078774989975219321459247297036857927615026285980272614647575433 -0.00003377274428498227982557864183442483818284655082965512225912372280719060070213 0.00006574738371530885681907519218212303202659297830145289274145261571177794444527 0.0001597239665070134051585491194799583061880641938675257661727598411821065498200 0.0002349528424146817712925069660742029479887006059892411497849375341588051585758 0.0002821773393837561675223703223066360381705266642283034647574554213375976512607 0.006499571385797307457341817572041244612052162637085908885424664273276569198321 0.3483455780082412743879704145104408800840453952413509455496180610941452125517 0.2498563233600364466156544675511058833027537121245134563516345000229091191824 0.09021731057934296655197729873612474263620531566163335745429548809218318850188 0.03246977327234290208567476914852214819419729333138787998276956342600839096086 0.01545780481432991369165211355829930651627793600151951011699922800809510942040 0.008862294071329632577704411762388809783969855649319514095878718429253630498660 0.005757423471264948931303384050190692730267830363849222837358887798107262349341 0.003880676289535348140325510760995963912999875736480893742942471286587199581861 0.002590696162466134645572539105188144283557830175527275329667311218510557713810 0.001734993125736625139729389149873316196292326775163199318568978986225993825376 0.001579156752948460884723286738659888597273268577396211368796408537392340548292 0.002092798321772288346247652844261367410977427054867157160636883175152694017719 -0.0006270003509085765802617496558874303338908823708898742353810941913155862137498 -0.001027465717561413782428718287299253393023252610034830125257207117303753124980 -0.001269949173857838002629549166735885415786805287717159655599520607963185644055 -0.001244416267246969041571348669334019516563741558319223070834586076458387788969 -0.0009696115680856448751225257318836019624835109538273828257871798188569059366462 -0.0005576186725250269949850668052409071260271178922889435124435634485658022132127 -0.0002596330455402289529293348250536545913535022660004843043876714712009234118396 -0.00008370882176657376788453294643301459328123001425967152464635693434476954945779 0.00003884189901076389054730496058703275229649279324914029499903324484065611078887 0.0001492490804937366377298287667188586196139272614532054204253575682841310064802 0.0002352506258239469759952853156247438793621578379078095881974076397007522414469 0.0002877241094962384088064494716365029950783526497792911110013165586318484462302 0.0003066721992028314462499396946077505082661287296293346064782172490715848737232 0.006469939715554513201976905132103062796988540512133176634625623200957724293888 0.3418932721354279306035536434040838247338159588582788276339360822394682087688 0.2389935418275613194619304521659851031087620846072666413340461642599339734259 0.08596234159459470575425047590644548857446591431800638026317217233337422115087 0.03085142551383830214176075489974750718176925558444743279395573456593318415380 0.01463819595343564127433305209793903236294866647313992406055610010916106536352 0.008344930751471837039125008862483079526271931923098714844835082078650387040504 0.005357003586734814646066300150686147060936960028430681893887082435916924823576 0.003553851602255764555596982348519604947043742982446862086498819721031528266223 0.002357368871042195598698765394107200877996266244656363244343067228888032694239 0.001568370152538200944034397364100665699933948914302190775113676541257770534710 0.001534168287277327614732396308126979106981872819848306539362984615267199954756 0.002280356323796123087453349286939962230125245511982442798137822485232310297799 -0.0007134558860287527600911383526870662186994125592478792332092020274815551320299 -0.001185665330161304585439922793055005058762107929675846465310348238048377111054 -0.001509956806991438914165531865830692999594552013403226824171327777375146805080 -0.001512440813514714435843780652895380027767169573403901713147836415178361724416 -0.001191876635532413433707466277996196990417328538046526593086947274479506123284 -0.0006986340331069274701470420018481999168896833554879216956833455694893690829456 -0.0003413339186749877383620282558163532937898215087100405748777927148182444360235 -0.0001330931235458003305519237277812824139570095334630622628771703835516087041014 5.678782637338842115417844041097557531198864882685472018269970739619480097550e-6 0.0001259273334597124840135712874547037626213973683735070225131025229003039270819 0.0002168073598842953169849452759989950687832699430773886514514460522874571490285 0.0002695337029603304239519654981815421872696808487750143133315375608148352363873 0.0002845213181069818579706543282322373075976364570978189367474248791815236993809 0.0002645356937536102440286822783093379753031299578996218223690595697858630748154 0.006373370021568747426424757130171472562863201661429888818183873973793642437685 0.3350334323968039597764164588939604167472955738567014973927209074063385308753 0.2279596679044046517327324112408556850252645044341044194208757130249130187200 0.08165300853112383403049878499235924522323406718204613257885843426237341929399 0.02921146862705630278376879187766448440450809877570791411705781548506848958952 0.01380483648547915378455309592142308533557913419402793392656560492965302744346 0.007815200074262511655083311855661233545981462997516848480991633892480960866818 0.004951959528894907751765208236193790991698294464775318962702159946967686446577 0.003236255680219090958300415114008923070833299045375179152325064656650079250858 0.002134781401246610695931003605056302380249727282675751016176098475802062804244 0.001409678112466218806581981411571860180990009095261690882594255903677714216115 0.001493522651161435699415596795881655324294135435508448338086333881601852003385 0.002470714044335165496431462928515013523480548514945347253783508511902518559743 -0.0008107683918594093504099792831056440555595148422139032982324000378301235207867 -0.001375788168962711327803320798215825840972262378041288800713569996110202379408 -0.001778105611097556175331845458894086030618994640318482224246261120723237690379 -0.001782591357830626598395057310368492054306671081757036842597772410777756191585 -0.001403443260240387071464060501958940627054728854088473821625944121842230297465 -0.0008296043820161662369006561387976071201703265690908969904732381498208474619739 -0.0004187081042134207448595939100870955987185291693803236390466015616278545070193 -0.0001848948319187713360906318652082597394493847323492226660269812001575934593705 -0.00003678143978245412351831342964296739325698774410277312260414158497540555063178 0.00008670622599432207012843679313146560477429724586077148565099451798059412273570 0.0001765826224457948659970885553448620049567272422804891590558553074535613826322 0.0002245903956499747756705011811002374999376280785204397180851452305275487113859 0.0002314507271253893011408621073000262485100021316222836840231492574948834996224 0.0001992870888366490502345883146523090358386642734916559059865864566156737902820 0.0001289255270172257693720535025982400097801330788702120667650246298451862484708 0.006175267253338077155278619262071462882882894166848339407111124011990372190012 0.3277229563410226927831163738971447813196492181672663801038291828931854191509 0.2167995761884761428785536277093021477390852643231416299350558287605707897711 0.07730971656740445422216586242117239882845821482217089920866728444922864813266 0.02755952449332042760818021519451425303366597658292164545478564632751101140025 0.01296219785892676376060791006490324209681856770545653340098723453598140403540 0.007276488167242696198831808731844345759262162145216426068730435800895966004907 0.004548850355023926551625304992075974986678634875554321647619546174818693896933 0.002930513465161738082448263405443712760020109246946019475304032292720376010917 0.001921373383982700088859645685322949526876975350400976557869990105139357929026 0.001253301514512303812667199549623345402261535058311367485012421855924883374906 0.001452866605534757191772871134984079242485393785698792003868432356299421363069 0.002645803042133342493211728385870026511446416018683148344858896203654104227678 -0.0009352758095430673197087098699264424677628533131586023392844388590446870568078 -0.001596678384907633290001508182591281405314958562694205997062944622202750022814 -0.002047806415872099385221904123360164832438001466045908229505403675605703401162 -0.002033994555412272895601047995726873368545401979467361864174797951379586056074 -0.001595074072997558169896828444421454287407362273957492353089004724674785983463 -0.0009473200078977810806248877753932181151197514040028212170774985112921487297014 -0.0004903601134918351181887546919641040378836982978523685429418962415222585084333 -0.0002375345330832806390793286365631202949489563237924164876351432295989328900387 -0.00008593913487407800253894088731928774677546960025551457405694770498445012786642 0.00003547812052340593585429400823753973211223539909767837045283675540409154481620 0.0001198987050814448213029706607890956580859603530506050584088021864540976242012 0.0001597055011246311233382783806653915113895940503382428855011627792515715914243 0.0001557798735780393076598796812277150779804086703821854037550933608162293684107 0.0001092146988341721917258346279337733056449207660089166455185523273119581393632 0.00001847110813796279427358418083890754653881413244969692232789780218111669514398 -0.0001235593837150592151091087872975113202967633289687946132170259764155596417229 0.005873676951827556172712665544666207516565533346380781010240212216553963828973 0.3200213891947317816035025892152144486767521993254778439329877176815316174265 0.2057167943468985568187097344971352916871677684397421021064569486447762695202 0.07301407481350498556165447646979930485357152556352865551853918901978303454270 0.02592891074395161276012280488173606330656603500382958002250660098343137833131 0.01212889369835692726016083618749650207116331590138521802101047465611395342162 0.006743265584307927280926857385588670013119519968850662614704443338795624788807 0.004159522962040716188009260231041131818181787961553249745505599364580367180520 0.002640432750208869096047134406258789119188534323663915859034231610216317349915 0.001717730907691335794704200456842204848561197807945588894329528853714413591571 0.001097301015646578352935250155559431939007633163857519264887178405941055643919 0.001406286757173474881724123828226510362362544712212205840321078674462834465193 0.002731155726618282939222221997286023272867793785898611864189695949717059954372 -0.001084556644137428808076247505898641752656209065415076376768399132505573342163 -0.001798064795871739916045818101554404529306905014401367051591401106990163257738 -0.002257352264570933263716353851587151110864290561657069929515160241788321796192 -0.002218668799953456959150073990668633279275698230536272938831063906450077329915 -0.001732805126286415099872308252058439932546795119149708323332249014752607160141 -0.001030469059057962237865589487950218322072197806753486577793170035950940670131 -0.0005402979883534209129680735821800982995215709690460337971017629819546851581809 -0.0002742942956671595575113060329995827622439277593472235186503354127890997717206 -0.0001208505357130749896346806542951502956311302969960439821833509906733007296310 -1.209813121415329580142533079594876348377743536151243283701506565905520489404e-6 0.00007958096732354664982175911935046142390610741592983009231267659874312255685098 0.0001142574603201386424228530963301192291328096106671560168797926402524232257335 0.0001035335307922919198864867879473385463843726990733014372863302637862320404493 0.00004749367209289836152142531663662557227312705508145976837897702410334149704991 -0.00005725599431621784768964826587327542341783990874688326031978364916892686998573 -0.0002211997322607717448507182125339707670855016863168281390799845583724964425535 -0.0004496532894606445605474120079396194825882504694262313539697932342795508029225 0.005520907197464751555684728549120044674909550731209104224088885439414814886108 0.3119454443797437975431705118633480514373311126442712546818106057791453438961 0.1949377068001458756616938215599124016121705951802237340012185477211291950800 0.06885778355202426436011333498479962710709341940030393320221966326509032600211 0.02435848894801873127635411400191919770707120969474522453023690589935204006929 0.01133053866593333735029641894724785873165890101309200315852922220281942815381 0.006235790100643394258214789537081696032273545617507264416960397599992453046273 0.003796030462235285683942260960108728400407174162402937638017380626141227210408 0.002367813290935862700596115782103830260194585041284737917997347959338677108758 0.001523630070631168168419765418512046032032496710702765450207752165024605533411 0.0009436502624828621003204857974540606872019079843005323292646437991093673946094 0.001339316120782907963436684193774364846928302779969484992058238855004397672275 0.002511432500327281699466190769508519993014695190686888954960851654755368915855 -0.001182429997577751215874043420352694639296016511797813857441080761137174382695 -0.001851098593135888190232561175273337706704729564455545980675248789570452473439 -0.002272022288246663799639108522067061491687694015484710314274210481298133601571 -0.002214169514678767250486485687354646275494260833602363687691623376038962523882 -0.001720226789170953380688190211742853716593128179131215332998944837401434427183 -0.001014791443125980820151572499195853531903211352069348166812097502371706388894 -0.0005186000175674837029661657789020951147503158695824660844362892874081771621056 -0.0002432141735199515609226392860873568082134450809246387544912756274806295766108 -0.00007762070983384579346114365908599305150822798032124939447356690279938801976143 0.00005644874069843730224376670321200454224928590643297220642735355013921005162670 0.0001532220409477307807712707077798304628861096839230725032994332072359295852142 0.0002043146450438195007917303925085596289912989547247534044307130225742750360140 0.0002094369902524842516268410483366987043391390329233969598570764745337538688416 0.0001688963968933585719029655381344938431822246608014948131946013991915835287676 0.00008123939205295873809061578900467224986822749494538682495516590702647307450374 -0.00005918786849175020988382657911760065969208990237339549926804563369960500114208 -0.0002515359081259988679791194370894808980469552319445433872739827725065017434671 -0.0004309157452341776443401426329364239700634853300757096865607438777238250986737 0.005489845122840170451181421985113689431192334636627886447760580109566060662331 0.2930051224423374721963003007859988926080202237797085938634985701532306753314 0.1734191880307354830667535037450609373600830491023848446362038403883245295667 0.06068161789430942756307959275998319063883740295875418935293913648183635322862 0.02136156229516170619374386741049455401700934481620341552456764964303720866367 0.009848515360652217200337173581600352083537097344974841444313307088434525163264 0.005343653883902752302359497985585765352334891775377981144365254546508055500601 0.003197199829913508706945294981950077882948856164124889773081307363965117564449 0.001938900478843645283340305013181106392191682736303350559504268472705733874357 0.001220375683569535164822940195138129438425537289108667026228946700308722476260 0.0006926439886056660008237743268861610376250723538237288085511975874716739402453 0.0009301653959932327661928021952575676140875194015901589858479456280113170001577 0.0009976225328413688700961872553377679803327270164751653963067817662703354562079 -0.0008058621314364366539121235748441912080513295349532773109008014692868928492947 -0.001218803280998597051030700930477188768991023116894349316122305153634488297601 -0.001482624046964415733888617132613062513173042031911605678472218276636786048265 -0.001441522494012129293506566387225249474389401451914186034818433540444065623607 -0.001102037251903847841626612055131713086431918836283657431105639842330086382447 -0.0006070134944277194719205183484261137906605360266636972521809326540295008705398 -0.0002117890728419132687102908781118889584178884370871537350133791927589222672509 0.00006660532777929844717395564400828969474279712601675485953344268335591396528055 0.0002980936203342663377609211180132063248729846329059637907270508445496067016443 0.0005239638492082156958953348335766164188138984304152599172141448937414084422532 0.0007255351780359903833888034618741810738338199576200302808880159493083211538226 0.0008864643417310372092373660881977327807160661649419603498153632987694125788494 0.001002942942411198418103911373271693436947572268312740045660781354682484032150 0.001082083580724269614996979298555290826645143661295155178491920301919513826089 0.001141365919482549247018342111801712411326287482547221940701331273868122495436 0.001214764222210616932584237232542353872397934219112162111951565121582402353580 0.001353252190700236636723802940458288290002104002076366566877994300306499388808 0.001607619502260236416903097719334777027189088745344023683712330405752986882510 0.001720613503473907210346678363172409297726797363006158511185226864381336510480 0.007170798026793194594649651903339615778170434235875217123921993752285060067805
9.543742779040000000000000000000000000000000000000000000000000000000000000000e-6 0.2712613779052115979190006287250384001001577536001165335738358136774089775224 0.2962514493089716859311328984298221447371183236898507784950853521108966653652 0.03534344619445919282435191716021120772978178597404706234948250812559052216599 0.3204461909771992867995847581381476147807402067484573164532071512130504791827 0.05833002612696539258127316125789462479158881027754797899734943724941002265702 0.02066288786430937996439366178318931947361978317655899514646576037408607532148 0.3424776702867036517099486100554191417070423318545517528117414618226969878441 0.08702628790385991914586449101516468373893083103446076881284916574903190941902 0.03092201603739379118635258671163511427872139854094734992180004453300208828991 0.01401435094223530185272840897200495398663363736035808707751546140690839352989 0.3627954026953810872018295040568231402883093193160380557715633461156160147992 0.1106013064024821613617901227224471603256247306925901981376880369889394501375 0.04188880282313288368530755106961821831334713932043466610410904426619899858539 0.01563771870147501250964598847232432828238065542148534289646479994633120722971 0.009343157849969406322111456341842540257623909684142814393250269447248718508336 0.3814838181010911441935493669781676006117476234816053772262061999871405914149 0.1287794533065586650566670614498545738126845766520991761724234433240181878312 0.05007870358275960672168731119664617063629630637033191535228474557997593507511 0.01886851336031863790178389666705708590071313444388340181552259720051482838813 0.007606820678737133692733548889238576659279228505200242030699374816756042882930 0.007807657863458930346178362799180726081635977613240735530247783600240604991756 0.3978403347672598851637144641969847920920895335918649413240494694272487462472 0.1426771658511279527733905290359226310331867154250691034293837798308672547049 0.05604744479386669740558177939771331617980691765098790812790195545147473284603 0.02149596905656511296176597325150808240559108077431409165533905262283329565970 0.008835546010792300552545771374295442104594865069280089091086519235627611745185 0.005390965003838895160795792614086575828471659238378932178342902751174172630168 0.006782948469414116285804571036893496839987752802603838852452119027379433236767 0.4111452376391758532595540035062263895862920363859949643224724246279279377640 0.1529812498216264799663602623619681289749377018966349495343609690918199734524 0.06039324952808184413288700947659801083448322214662110702921907153012231840963 0.02323216326169647802533577711277882318389520873839369988453155404117562150266 0.009810313918561740613149368501189236750749313987370550227260779083998143024026 0.006077203422552605195813718440360154814635196911431555556457445841772585762751 0.004300451930920976658588784618548926111155396996561865699921589561013096940099 0.006044326443659201442780562307367831123641417701604968739751705156666594942357 0.4212461630341365829554304068517551690912187498200386971109364116874817088970 0.1602098438858528930326728438005144786853406679895789456326007460626366841525 0.06344103345734813523425882509533257192107466894818715389346192879711381320699 0.02438511687277742884497815040165242932208258195694059770766739189918582437722 0.01013351869493154095700750899817387566512139096559589795225056177842887432369 0.006962015724702924771512653882545368446581112424941880214094877064001746333978 0.004635812406311856107993081249539026108981283759019900406468649390362348779257 0.003783180140753414447567191040202119372381648798574287147887244217839818653336 0.005331618014735875194645476457645474451080171386796946794895906143268038068306 0.4279051404350223463068235112315382066492530739446731401347239620763941245810 0.1643425492645559870342832557357424534849168194792761954090064538015257033041 0.06512480599712371893108998170741048250748822941109902255663594781005840409699 0.02503396195903515570157995185636384720661716382844489299087170485444246287363 0.01073915430654177693377163438666805014297976934184042994974695951682477374990 0.006595110353813046109750557675460817165471093301216720210896796156933209563433 0.005035720366536103698320599378878019514142694145425605340632133347543940397518 0.003820338556216395175529676196491851448728392340170193773735656321233929451052 0.003187062066362808411602030693781002379450307105922904721843714576375726623774 0.004440971146606855948557500173602348888606966513043724362178550632745680950828 0.4313078937937399095520591819844271442022941059547527866374780081952376472468 0.1660653725708918577822248321684372663467281612249412727491622056850645912527 0.06588777278021536132035950975317485056026551187684717255126797914656287535063 0.02532957820918369068937944604587724030734480636524344764850312610870484089587 0.01068439066345114020957184824643647539779342880681074068861213963312151815984 0.006957091886898231841035231107642806797850769737644938158272826264150966481959 0.004458479418502259475918291812613541486116007273726105096931160042237555685245 0.003749531688312950310973551444327800122100614611080803313427045478983141073233 0.002673676471954011367201749885818559172762135139944931023818998287564007444793 0.002184986273869017818506937245803969601644927290809938859001834435048262805148 0.003320426736408790114137976955126374582368989718453799104505964732927203869758 0.4329396661261986547480233990855672383320845331354815446100381403762453184797 0.1619168408499633781023658387985757364836272998121706465672628268978091606529 0.06403829794180562371788761370369795816875506746798738230401282557943625417323 0.02489314325725840594996861907316011163566286969254235231508260526034079388385 0.01013813315288615251573952903045959085036108027621216842018265460573031344396 0.005636111813304248400810256417734516972406567668193769447133346277531046767489 0.003621558568768394684060038424014593363242241303531192092962796961814314291023 0.001927118210097142093938155522150777157741191005230724265518880704980614602695 0.001225109023402313416415658922230478011771321431379303104865135552934795774454 0.001459717553885784434292933686792355374541781400471864438999738444834381404887 0.0005035845748294014435471228592175607816187842808025096594668455601987122248221 0.003381207660942129112742320481393284060202626040287090430054923168282744560807 0.4287786907777494569835788697347003752903437926819263100958279635321123602266 0.1602377478660718524681346365184790042965839130593227105104155777470106795588 0.06338004350043716237614640517676465994189565952381135292118551119107527803135 0.02455181450747287207856906300800183299399331178744722139121315295076151836984 0.009928332616920244558882220544886384879844581683306447457412627853576105029174 0.005731793578742523104134650636331353787209916795368010707239895366417550697281 0.003455186828705496524627575517463763647945719146674181463655076201275465151105 0.002096689514733267625581908284371260032681798797006461134906681691338980550483 0.001326483608805715850360107347636078087275315625476193152266483906303032662297 0.00004637071084095621975694579032516516200010930093690562222415556198002588510434 0.001325822753277642701005942220229113324398817602869068497443266796576392738611 0.003859044815400485231831630018661709715908150664723373492211318755523049803533 0.001201938291540789704670194807819548444231474597010633418817352894377718900441 0.4211841896516551423630159782394601397868169366841298757229793111532247931147 0.1576204291747452390163607054734051306126971982143546389988959876534441944675 0.06232708793583263348909281119884844267999154279446628778103332649124159291977 0.02406883980857909002290603035589324326943339679116117670529676160087644762680 0.009761778768945658014315458899513196487304110045838082428237392627053819872678 0.005658224068522711195945615469986806836791517092654681764798733063644142315296 0.003500415677560588225525551625057143269605940015574305868356262530944343676212 0.002254329755996847402050722168073335847519207643460871518071713599518082027050 0.001137034662680618244696835599170068921246045070163415682498912533713359330462 0.0005499793194036814425695294731983335741005422087598615725864001229652735407798 0.001713076225471162224443848278933809075804343531227367773101275762825068657257 0.003183895220123925380903816196919447681818799344323282257241124389779291438273 -0.001849340356267586813529735200183762730714134231234930666060697428500702964955 0.002233118078097986486633648531584583874165797322529552891952163927506883063244 0.4109471037752899917077832555129469199141299777241088876079140035304481209832 0.1534754372594733155533734406721240965283999291905586429882049019295182098833 0.06061058485030605988862520008771131528359138928881075226442315165143990706619 0.02333472242069355437864142724762873844430645585776692018062276144533494812150 0.009484409767145400749145091084307381715423893995469657089266763602496152203059 0.005495627109728565924430286986190297613660808913246337361454258594277374075124 0.003486078164556828912250142517426736676827016801123938757899565972645063771570 0.002229106369169907091192173206335464454394420533823353522578288204431950897831 0.001277519113749596482354287776144895904674541594987529573364712296421728914061 0.001383045077546057481396834888501958036777239738671885195673920899196175065871 0.001532316526889270174233925987536844234597540424085253308140700478177144047440 0.002695353562280207689694006980869915540335903678643130504283595736152112499227 -0.001375755479415589272095084166605934159873141303074440284122609344371648010671 -0.001798228145026458843782609130125899098880980273028088000578537970715396797744 0.002769237807771443483296150786578344741474423291933722499558643559062968985212 0.3982334149066645372514971687665116052547333134244219324214170460790019141657 0.1479075151036229950991023324710583562429793635141408223632100169737779886735 0.05829481104179569280992226124959249265589875143796867694667598376647993877903 0.02236727026746585203677036694172554268591186826076977832403273464342898926709 0.009100269693906524008164513338914610017946503016028899227619928765954461234316 0.005341045735655495598835387327781279127813131648410644035779134561160076377227 0.003419377845052295113338874502318552091004083958663097897124309699525903678905 0.002279109215034696175447409355046657540564494494522842065659138116197511850855 0.001583362470558138141814069315686083817236087660375880833532599574528733713955 0.001576691285503771597051692574045372114890989531284078097659598583781687838232 0.001473507184113911385404239279573926754233981543504187055245833837237168839644 0.002121561790268837528140906523513241837723117728791226977130162479814282453826 -0.001185602820907202943093228554966765945082522283295188385093330833386435557421 -0.001580478288313799106608832393848990356926969874428227992582170240536327987877 -0.002070097993827555991731829878745344658256082194334925471456592558139787511025 0.003010144971294718941677352731779036301959017754967161888653392043401705174838 0.3833826958310853999627936323145161044059946865479742701517847043370167806265 0.1406978478483260209635509646378963604933282667531399814086314213148898035269 0.05527454722037173404691746742854644848958794867252959058290625775669834191966 0.02112023212794063416423510410091934191618648761247500194178337939170777413716 0.008597125426784245520135359207437758914386386319520276722078670784413689355416 0.005100808996500257197599351064457765331435612635377835177603912909616670152158 0.003313198589425286235877604300891659846494049187936492257141134419537865087769 0.002319786793642174831454153417030039348553197818804083234356956131329338974734 0.001705992723855510425108187307090181746859498502479566826200188801195201344647 0.001598453977185687382150262644160864776404221227693691098843291165278951395053 0.001267492949334037784838899216673304104942212916774772527800852382263930208952 0.001566974006769408918558490912997326821127323634749015791258201510218480972885 -0.0008937495915371464454223051861381535530884718462849300662403177602292829468223 -0.001193978739579624526806112564095587053568400282386028279502255519035697942574 -0.001565470342098024360653519772201278133663586199142785472969206603774831505433 -0.002331598849251540952652785144911335367333300862938593350552298147251712791094 0.003359892815929907573380403002532392969797281680910202980948814970242597844659 0.3667029492125273038434280234906055568820395294255014517717646003856169670894 0.1321221761381021486972728694176025812743330312740803823260223258186554382371 0.05168146702411607887580504467988663943411557333810993181044293731472762470548 0.01966145102163201649188444937545186495135240670318621768465756888961353034516 0.007999216290355280201040219636943599105981954605619185860709206013592886257574 0.004792568815664780443983214892940147491860826058720949802000972237045549351523 0.003155672310407230754368755388109029421681901686336047023306401169570808364362 0.002283293736901106628423992718050616486784113217733439228719400112958247342470 0.001705806093097625805062905362977355575899922832814809854722195918895523281196 0.001451334637384684432200397866113077167524940242439871330212200303480723463975 0.0009954889464368638585707347818239846849220596035558037277491308167318902439943 0.001092114596662572407995542862187754869624483414561224723522249464893688081403 -0.0005950436942477941340364372160011979080634962696571549551624492860105365239265 -0.0007822544289431942170169921366655120039095477743887920487592358872668200365233 -0.001022825848420605081151339151801203729736020684944197557705147833281274913234 -0.001525551678052014673978782111050186489093053080480744598173546185636555560019 -0.002103246305793612087785042948661048205950000869926193929161515161618156048817 0.004050093955484729806271033832010782011489420113381229658913832800611733501207 0.3485069525227596788662454240511219404647485177590015037945386381219579894729 0.1223993068511193745438948450669227163456379242589120485124213253271660181049 0.04761904746315372849724758366075981272170430372511358170340917921613249252571 0.01803357362206407166314249084286480097664488427742151574902022998465314407811 0.007314966217432114557679210304896505742785631598100274059622944882050670770587 0.004403468441871153594169408877399940800817976920523503633109392910669193817658 0.002920957185293089856122254121912058024478565752623321694715334421425382411467 0.002146948509287220152079705267395106967795717549767441678440061697520987876056 0.001575174380344293421578914567410105102891090735761388555629360753957492433788 0.001210724925878094576070329705478205329324577902678121436298475770961050176315 0.0007337997731430620615382578691029292039085743420543018970589537545581154032952 0.0007406682887327182676535162120913613803822403547675446589291357608571448896211 -0.0003794883378839301331741073761544475768817072280153818246835712702374791922864 -0.0004812497888807014052437490200369609310323929872272829433923509603786849245342 -0.0006240741425624161651094080456775522308254455044242671607869411923924242074515 -0.0009385652648163862186287640397540285858341128745224825987737519909428456080761 -0.001314087398528198099045991552955761034537564165737958634955962109039220419138 -0.001440939625824877122070275384237304146360109796581832893755853280729496249726 0.004707878204492200581166554858690052674141821977077681121694378978509922748857 0.3290731632896032835133717949186187274336333999836100518934118938329597577408 0.1120631368087139304165418074976187506464384285334229646185768231601636633338 0.04332171390811840769935471352663339287818013045900723472973252181404944754619 0.01632732901007751284521667205939752987857713651466474741696856550394506869088 0.006590170690445153605035070352168262993896181860641429465906538821791060760069 0.003969828247021538144852507134775827939027299532581340730171172046751205540982 0.002638066460249268030829670446176554418211595874594532448542230040300176686528 0.001937913655801928986507510968595905424365766185206491313773266834892688084397 0.001363938317810139512316543102989603903237526318757961478502911865873913794748 0.0009367281937430630022268172746294787879406812325475168018809735528028846191830 0.0005061348686761387501288237608638827076450585199453734634471181384349977525460 0.0004727965201587475012418924952052129763085492523057409370849055944895149365893 -0.0002302301397499957348506275780500808676191031348997999903201100200037543484667 -0.0002732116642685495609143314523688317443526869321385724146405522659364380048687 -0.0003495116391906471368656795141874254848813454009598728487329354307340976725779 -0.0005416288218672708289246299052075148539156810638581633604122325026282845354697 -0.0007919174099509421647832449240322600146314133346720105261462069381470575122223 -0.0009140173134977727073157102193452709432772659145346226091602356677609663794467 -0.0008564568706279777621067548274905159484864041923539780011470906191165079347390 0.005171507928758245403433909269321125189090179760170915104733019520574673651903 0.3087807127578722372951879562977784218320568345650190423660371297036939194091 0.1013449282540239696508669527806899688044342495274976630076009111695339705427 0.03887303129560285028647676786157457851806204485187771435221948278499760585118 0.01456109281193382546515264267332758986397974467495888466229932495292938142906 0.005831164474089036572705691879888478104940104417556532136670354002204950972502 0.003497311710580674091024790470834706459695989849792966696373785804373107055379 0.002311538560416211968695741714777536684071949112313666624820004015372234245658 0.001674354899838308904834650058898975698294086130831390387030763714737051987430 0.001118950700256046549910453743524027089792063306248680650308053012750699306783 0.0006818952306828473026812556921775712384873210127196027602507550281556184552284 0.0003271371500884560187315048446186333142881833350542983529072332535245687677986 0.0002618350705162406020805250272939349366122589700240414380400821172798200280406 -0.0001166641948396162149754307699603447872749402650264866784362136410975256605707 -0.0001212216282397698516466720300624560668062546866923824061487033585491946744534 -0.0001572476142779825189183975311425139218558872956000482287597062657638072986571 -0.0002758696460745591922048838131541426011997991732774982164938779953024071876574 -0.0004580588538121634231157732872195218648479346229378099608554798197103756276634 -0.0005919902864560755242521717203792441030184333134998809114759919370492508765478 -0.0006105424780454472352945875037999206741704513365818399893522822201725980942681 -0.0005511047981899358322605283377352148327532445055209511364845195715365361250930 0.005447856268070256029482243159697969236925463079877843465585788764662100340598 0.2879180190909593944458006211859100168965449531967602574293964571059483785180 0.09044099139035274070511698212557392368919383065104039230284924211540825783908 0.03434742526388146137995623379394879547023963540823826112692090510692464732394 0.01275807448943615957031152268598265131184143746157882685315760722496242954227 0.005052580582969156155750816572487334190882282993255110565898645358175431104963 0.003002310757152640892158087786991491471683173176446732927883311490305137696289 0.001958665308342688375659541521606164744888125844708013849460898063249551808035 0.001382747457870052200887097482616965288796358203418328693169760286726353567200 0.0008673218460398502667731462590929655765376777511535410943311285252432193573770 0.0004547612449734753727485255586739017627312071125073035807105663650024738520289 0.0001758254797379579890651327329266069970039112886490014155541430655274038054882 0.00006882200337105043657183981231769567831246042276849352331836730450293732210906 -0.00001385055053682492365359833199255439911526993258809564899371959639770278113028 6.199839513770804166808914733056586565644541798424015896250458731093255572815e-6 -7.951226227031980022830508770373101648874421881963607816371298952675067560731e-6 -0.00008294103111230341063129346829003381839372291424822386319922119547097318083070 -0.0002304081347048913670439002042388459373090358175480116482495690113307932121573 -0.0003814464440607843491273543843671042213248904274884866189129259884683699250623 -0.0004503895873985830231609281232669162325404811972966256143189753476488931320022 -0.0004431298880195297169653588181210643554139039469353819618408416955201655097446 -0.0004195909437503825832063227442868336294380770294150641246629305973567491121373 0.005644191577890156150630370048291720771523896973988331260795854332286713238503 0.2666856391521616542210774230518516874598218371724800239884042663932354189079 0.07956320197374874403295289464818851503122982861313816349828947941014594889821 0.02983651013052218459354554075582226808883706033043810058807545936130945669633 0.01095532186319223561747604752698755457519446466792276417441304980575779982406 0.004273297421062183378083153798007934150323715918458920514579808703735152563294 0.002500273197781833351441517722717716382824340734747513031071793338891148477825 0.001593451424506427657604823191754256573714705140736225766070081743871914925421 0.001079244029383017800545429310107079866638535932943429696654773138051087606271 0.0006225160655068777651914112631500945428727395053603388300953864428161658153462 0.0002567849581854109440758472560201114814314076995279076138762590402597758284987 0.00004218587129821479227687136484986174650737477654353803148695766127561640660336 -0.0001190606525501430120850769562879939885340452030869168956047017143420187247410 0.00007839193796987756201075833899637508283616214228138201605964809781864284454976 0.0001081566550448347445088313381629706761893302571043481937522294069239851302646 0.00009778627950580972604177399322993723353937480822918135185998613596192811660167 0.00003974379658491531507747808162194480503707842925271247039429505479578388458957 -0.00009659319250045028233302524299868153039630064257018651288918914081431367853682 -0.0002597059397348785316765282197662714234556991773595654134262358890291248658444 -0.0003558611843887174548043534615297427789244347666571622743748867376921908476350 -0.0003795941817738132636444206976489864854132686130500421621350886840726887138629 -0.0003797180850431156483841493147312714324087780024536644080416213619599441591643 -0.0003762214094948864851845986099701207715289890580324851639012596682741951057665 0.005777725805654847263240245410817307621403276992316678098895633416521559258389 0.2452122408015080305232399597276247960277174115767588758083066524004674897230 0.06886384905017013610868774324681844133897954362676993369732259548130976518482 0.02540782206772316837153872532145890865688894969095119279863325921419296201026 0.009179264771084552202604462142621134934081633981381362978609735252164339829507 0.003504246601955092838340335577393260583580838422264659261234157550243491722661 0.001999274869953361829424646207644661798400263664848056876296754367094737926356 0.001224084467852795639751045917448508876906618857087646845463970381492399827398 0.0007765407065647469906836430567619454842472782351927117642273999757573688689613 0.0003971368242351315442507148424616061414129330185463231253361841496409528685106 0.00009212118666992650415937027586220102241957556969387429915339862904827439817740 -0.00007424912537171801347989382120715193456373301919240253228186098227665255565963 -0.0003001218421797595864749163949085389095590447453838223924971657787612539038442 0.0001574362789815427021697666183324838908413122411943090546974253162370459644162 0.0001812509814805849243668302889680244801551719693496197395399712722686346176159 0.0001574494324527815546934860393335675945280544377501520230073264191835428104080 0.00009563073550200589488487659896215330699627429998611137703979060388206372478943 -0.00004119447864854691515975555529571755366496719467613586098096035994150928437435 -0.0002087169773307092938783247924747816767729053086003131908259154669989624466469 -0.0003171349570865821853999325156895944825805602054014609676938394370357369010559 -0.0003567301128603649475771600435083485059411575562119708635111524087737303305465 -0.0003686142521339817366177088029578013747073464724951470981222556565848511774758 -0.0003725914644818677866939741864030790858839002173523398621550188000372002221375 -0.0003795975861290358747328265558280626134381637515980986283501677378990061198360 0.005847034975117246231021233326379154288906697944491742929696698125538218874886 0.2235990489485125339521398479392711413851688984043837666609177813751023488051 0.05844359961464233286253857202808352908395390819288235427512447657772772636679 0.02110843704736139341870613698774839957066703824081683582560402169890090229443 0.007449630117752097378233542939646586429297829481159532870210355311655552321928 0.002753382476783393227870752795661058098507009057553164716466304233753962434658 0.001505036112146240844557240852084988705106260268787364712165781974660741332032 0.0008570010291180062371871297502816307209057908485271296938631543938655243732768 0.0004852249662685083665721821644292606546109573104605980166003977511642718467501 0.0001982786018759523407266359151658021641979991914290650862778382966319477202936 -0.00003984776159159743117108225048272310255766157531101320544124403296803702406063 -0.0001745447369939325418029804284212166862291827692734545314581694442683839378649 -0.0004727376620399452407436784654355750977193668702825837765878725212481529854393 0.0002220211006323105448266668491320018865837920937852545611469713994832652546777 0.0002256186293580918760924279649191645504259743221415155736276381436555368828337 0.0001770763581116644704565201576140556858532111578051869885523830316455512418670 0.0001047387216256599223683782592846952095444506000566468259601134159810170027785 -0.00003260791885730873401437094558538739800501015371404932236768606055415640521547 -0.0002012934972527126786629229916321549812113376982674360000212482763929943426978 -0.0003155500688120772069232849957679563185746882822668523823096745834417807389829 -0.0003619382023393294489790730473926548853356201396741577483198163077083041435012 -0.0003777923044855039336854044540667180608092696215007955128592317465145983741745 -0.0003827986468318673335807154170137819279531504188341304087005445201735702957284 -0.0003880844586112530805898601063015305274398152543889876827222253924544789934924 -0.0004016781720995327187102406658288841931620254890469962267689010298397123575465 0.005871390947978909832130716668081020947067541199816118563056085140358377669176 0.2019826837585131288359536102474177047124776816119678975520657868680848435583 0.04837526011964909090682883363478365759215138467625007882667540192043746263373 0.01697180822998927786757981219922111404274893757331485605071803393582960046338 0.005780675064551031295284790334302229129847728248181291822697889379975580453508 0.002025854734975336898220825022384215645801020694311750702000613705902860581065 0.001021089089385613745292027249259433682137177413561933526773363457962562445104 0.0004981931926380060421676647049716984176650988437318342236950079510365196317539 0.0002142344011694291745748783490077596764341988587860166875501780618598692867408 0.00002856398674171664462947254454504198993357308683920021712231623052934736088707 -0.0001416146637163584987416781782843496317791065027166849954228339944935400402086 -0.0002590993508651598508744279593891833237489905232600899418283006237702617177393 -0.0006344152487022987811246291902135008622414276301250369914031074814553743092954 0.0002702222870053797093666417129772007146450795366320631789989862635234235392777 0.0002433118942947136322574636513533001981275177391111299081188264071161142389149 0.0001706908959156823543634370202071927569379150751477993057903215007686342782021 0.00009550711874798185639133857340352199110710706745486590395382750925474176490194 -0.00003894543825423765408085590156531496102319612217017724150809487496267573674073 -0.0002094949319577290745328641463278068942310062730434802361738527966590834728413 -0.0003281331741573369202570247563300986624129299883209025331348195434144164695505 -0.0003780227754292001048520441917088181663464233780800027749839881796984250802136 -0.0003949502947743805890849478532866444317646979948275893895326671943667704877594 -0.0003984825758451396424042939472712587637253671296197228537869593668517270246667 -0.0004001512033474717086405219653693459307533180291342374148932351949077744436529 -0.0004082243291168356234064681423279615496215925833367585120823992447950541847585 -0.0004244430820341070752065128562825763867202743656462401950403047912970204070445 0.005864366401594070442854320800018830120916336093558722365419977961896839217425 0.1805187057524319956323737266119908507487522195536355049660351746861135195267 0.03871529894950068793311195227942108391291473194249691511373903309593985130485 0.01302307358505609279948645853230111072062427405958367168275522695065600553660 0.004183712318602474894221998623625493858679130494718714740502500158029003911453 0.001325703563967433603221962529038298310875484617015684659752097956255569155096 0.0005508939738617938929410223215090957038170085120687599269594539092758229227015 0.0001545114200201167348150652627145184787721958790392793017868874422160467518120 -0.00003047106440042051345174623085378791462409825797233172927259194193339901457499 -0.0001138735793059778734766981006039838695762027915804706446947533256821123331762 -0.0002180364625732376693577987610664461068960948627310736542787376081950802102002 -0.0003284298657183687966134753681800506828652509817841103180237789432882578778959 -0.0007826599043147463139404037717321780099479991989762184813023538637122041996645 0.0003021778907546155723222360261589966426192371245858755046613651941648239115426 0.0002446868989750319123383069718677922329063754519642235854940408051362242230726 0.0001642330470021325134152265917224941054227622334369726607247048759359838898755 0.0001005569713013209614951180217826495075418339583977443783894052128386041299147 -0.00002541560052514308961095480694567864172050028993820363557467516364877091784124 -0.0001974693823978438394878662911187306976235737924164644041492945523376362586118 -0.0003234776761770850067697333536655461415122765853664202025115705114647105215040 -0.0003812272157773609884850247178452200922884974208984187329663330859219656177021 -0.0004028330498885396137650142108356332466023367810857328755016106277286626081473 -0.0004074515601916069061296171779911484933946450018509062099662918170198512081100 -0.0004068431694263106373647306016937934040393846659025950601441011698427162450541 -0.0004095060620922386399612575940357391574372399180719851469428740610660404725072 -0.0004174694123682714835088989050714728007422008955399850931721578715228610914915 -0.0004279447722010218048553833433115119909252304199732996177197176036259933620275 0.005841416076353857451031354278291398422764737131804557127103872851914719406939 0.1593009481296592612259251062189090091643861718814425209348591212237901294675 0.02948326817481165408234895622180536166464423112482829293597761516038674942818 0.009270398832905300647192029579561625777867537113641352856045962751912243796842 0.002662541521807779178568168464542511613327450356044013354828589325424977370981 0.0006541150369967892088748344045613895927887270310587395324493913364483037436746 0.00009774891018291295243333148607463893716247018759546460009473895735547111260070 -0.0001680033533994353352846632303280416523028149264463967257341329154240421478936 -0.0002474615956854263555735462745422788375375072063666494393879847332168833488114 -0.0002341825276045093214848404990278981593114618962449479357779698473519198083840 -0.0002764697547412578192708895813183647523302977000064022857777880629070812979557 -0.0003835114325393556475610983723460102276882010976510032684806654100711395807836 -0.0009150058513156457081380455803784913451645486680001242592813560148260589124832 0.0003261165456558665775852189338927266105974484672824796590126701456392782704099 0.0002560847806651333707570136270956390154270090212606416564244937501138209277591 0.0001926746204604263380058110319964678401510136504494459836416229357993658967614 0.0001574912536217605751224540039103090247236590020661279948288394430400315878992 0.00005595900233414836860055983046600145545192320222736870007268024747783260569547 -0.0001128354989698396044563787445025404206305188920810853719183710121296046907045 -0.0002562481504999826062874001277880610820826552451362501232624033298113273847046 -0.0003378821582071660758077615424859979367446527570739390375054930211718036975611 -0.0003773891671186222225635019374508326992734685229409289636581026228267790677618 -0.0003929874660916855179080420831140517031619008891568740371591250477277085107253 -0.0003960215413883308060318840590699089022131416315915243269273500741794192724481 -0.0003952869021822781810510926527991257854193978035186641233665906722704763089447 -0.0003941247288023512887285535626745666730848293687945608837402079602328608821808 -0.0003913383842168341948073565192765409516038257629342240125061348171054465983144 -0.0003798939630947719869335781180239884490240069886536565343955230646009417259665 0.005804969145433283845714717752919837689585707245405649932143599637278926115913 0.1384272935448482006889487035871002632043259611242423015360500430907800715358 0.02069699565128912676725539331534596757135782914728780476568766973154630156914 0.005721565473781799177548326093637092181758892211091838047195121604064673239100 0.001223986799520446326546665173212482184696316271995665108011907294617780967804 0.00001518546709953879811462570525383441382661332034522179937199327362406382886458 -0.0003326819267613323620495749975335873823650663392680035572119709281161690993647 -0.0004651910128890452235571498623747070151702065557382295562873789707707054434212 -0.0004394136646610266350042884330243483256768247142298086311346322647411877077499 -0.0003393129348667431265261191268629239191403476040699704372292839262597518632296 -0.0003272840798154681260393807663398035003164365427520420829809653790317323690610 -0.0004271141032239848599827070604059584866090519364823889174264625706848462254532 -0.001029316560187580921291499748949332728792528050640635055020064796553834513792 0.0003671697236065339168690807675493514446240493405897014463299350098651924309655 0.0003213886363539787639765510774110667924313003463964554796367307385146647122522 0.0002984957076224425670460098256677765754439365270901459304374483973783134906005 0.0003216044723368453554594239451498882371112395877830549923938567291924466891825 0.0002823235020845795343525915643347794814415155181739607563556489721499751717306 0.0001277909909168918568492077695798698310937168306809421532507870643333610021050 -0.00005546111010432632917492922345422614348167902544602648459271324953447003247017 -0.0001961636928100035640019976042794597044543808009853121808876802104629003193612 -0.0002824074452278075423492940537649631699456096869857686337103016619384443006903 -0.0003307185407706937197684481161090439170454756152787260542602831582226043688296 -0.0003507050696617965463788712259385379896353536704655235883390368276855229468999 -0.0003517001375905945811166965953885212224284988470901155246827642795690440941903 -0.0003406941494506245012234605482436803682112754867363197639512993233788286887459 -0.0003210054207307111633475605731134529229634778977940050619802502016440594975170 -0.0002922722853458317327913647652360357129936851445346761416324378581491522764733 -0.0002517112535694459283811364212998435404186668143200678618134138243387512471765 0.005767733725527337222458410240836341623543446140422867286420792104857075843244 0.1180277822421980600608309012464719509445257423905374138984015758191608340330 0.01238822506408074534382105938920760675941406016686664868755561192887985421875 0.002386850977689848864689168695756650659204543800914877082955712030010528277855 -0.0001248005591374254555538614889855850410563819236018736344497557576175545996287 -0.0005847304585250673736183918222177324590223731599549568280051165958877299326068 -0.0007329703175374657303707533315265025126013004056462104837523730710990203710809 -0.0007347826964797267244372059582691876853638435888186191912402853566433999820716 -0.0006113717015204123606316783232343189900193971046256231787858224999864717863842 -0.0004362396846082008078843457094439518087440294464955201684970711462175962681460 -0.0003817700597238759606115952260943635285786137479120946096724680049384371080723 -0.0004643662266699771438340772088379023451268334661794314965144367216848153774385 -0.001117235773215223719667063371114205125869236822129791874127617833404983050898 0.0004631730124826796636085819675732850225893577300202330226205228221269691817256 0.0004789125324209856097532852998501892368910364802009958087654523959782568045700 0.0005152986675215323407671410037844010227112589569759129201449213330149881896831 0.0006440610960402898461069458970956174452974218583870540558597398467716102647554 0.0007260457517558385687589011764542804707471885326379196331383164756941849614350 0.0006022629067355047479496488668780580601513317887394356845690240792522398722789 0.0003449152303225513307325728877547172853867677070794309334070189283260172978725 0.00009191948965774273431039046285767795764436807264226994195083029916283917448203 -0.00008463053806366653878914939551328127115737071593611044378678481959028896679841 -0.0001986195589184864612293799138226475044309816544456273373275818376702907398512 -0.0002559613927614400703762952852332876200665298215582678663138021894983786469058 -0.0002669219845977378250695362715996095063063887013085864532594232529703118735210 -0.0002456912849558047186234422039625044492656970183581072337398093408489354287312 -0.0002045090763465167891346024511787557459588739901610978978894947147539054996887 -0.0001560705208146325793464074573033745583604256317930781194049018445026141303960 -0.0001186057015780889468895880546862193815554754174813782226119975697413618486102 -0.0001247922274164913886729228728002371235893409713668117136409639948871953006116 0.005611730258123474349043564805386020710286300352456869446123371949541276119796 0.09823372378791348636513441972720635960367371535743103353480366198440756887185 0.004591259513496799021612516327509713243998537478880423802951288409988198358571 -0.0007246446339006739409309162422148779454321523237007034870817676076659592974825 -0.001375755922873969262118038215698293148810147326247133109640835280997551312234 -0.001134846062936012151553793893430382653155435885390851940002762928603006598555 -0.001095795252206367423716347440141245722389173147426884471241483786558248852613 -0.0009773068641507675172278287049855256357260269342876444417664585054403660536252 -0.0007724264857930353565455468471328905311929443136357283022336512831852819784985 -0.0005343551812120796865117205206452708990662061729654800711146648744584310225028 -0.0004505175291491402855450065393080673381654336914303809282848698500624403821376 -0.0005070805811183083590562500296925365591058800446727092663453382818346193146016 -0.001155280297186535897903913373189050387566437629630239248647761434571231037450 0.0006153176433400421709669593264360615345627417965917310407410431809769684876012 0.0007051540064653684309790100761302340596046081368695889898050969091902292103231 0.0008102092484887392574264680871314594459550593444852779792162481282327926469022 0.001081493649916320080172433740549050765199531203584781923940137705190354837546 0.001330267401996990082127930304678250826950494135842684146728372871633757226768 0.001251567748567041551725774305039395602545112016859857810669646833472341570486 0.0008965388405810011404794069590369275849290593458963041860340935132790352979632 0.0004928836186672792506281781666853872396967460041255972831140163989049309180203 0.0001942646280558129110814221160176415991569299537134695039611600233842272657419 -9.713795465699593229724048357501289293652719555442025535541013227378966373296e-6 -0.0001196651079645699075961094023249576990801168630708924589684724199734241843770 -0.0001469339494345386721316591781012362358495325395722562769350160423984191467897 -0.0001154602613718103917527747771116656884251655149160490002846781041150014408591 -0.00004963802810962507113290703722514350581442184942339900291809565075044296191911 0.00002002173345656574926333273181313685891926243045531292102410463036006405987756 0.00004663821628294134525376807688369735193454018414013965665645301767666377789019 -0.00005067644984307518802332131667606724927872057099800191896305134214819741089308 -0.0003577147822839178222539312859597477084773461645320665778905903882993763694735 0.005093791945839813855946942271503406173625570242505572164420179607401019739373 0.08729721349382558925649833799948732816102519576933141979395252184943663630272 0.0004462938867554966557457742619928459553346746874321136658743833718477150384848 -0.002358784237258104189066655778718133515483048868550940176024770093649966366410 -0.001865020669562380148409705074813386860228976082828437766617653427906226179828 -0.001292881906475498137175649287094288925134557373307582905789514101153272342114 -0.001199323094889039067743555757415373027650510748607024867655400383057454325721 -0.001057872057924452747259590019772450543618021634456693358764527426399444159450 -0.0008724104701016194488440038553751214806439861257886131782999659878670344948692 -0.0006312133502516785560337822141114008940697010197571803444627091697028888607918 -0.0005332205408259785164430453681734005269334764402529938034802454690698277426919 -0.0005185809573681974331604783416478941336431212357553650778273682380191499808871 -0.0009439773350566517240909973496196572380131446258157017543272534873577089467723 0.0005183034186704894598516290996898274013203013451623320639868364230959888571981 0.0005945797919437605115872181530812320151058875761825955970035131033657009086411 0.0006728170473319780352460703263352173041805093899051523345182226164513046938806 0.0008811088839910447661463156966787690558433226737842992025496060010906415115170 0.001059311238319318930718100575266917025757895695857778908605962772925191505524 0.0009662564616501005053268430333095630950034662590528554131568162947710320216199 0.0006602265700298465633701418192917909167845098521695584758936401431706974602230 0.0003288340106963450367468860007270186365372379126583233948160649449846610034474 0.00009225327425903162019703466929824930455127846040177514901557123385258018411146 -0.00005975655809587477826794106838271578172857662381414392087309209269162532033957 -0.0001303802413326237656395794033239288947923510153540849933805681981762838200892 -0.0001308042042406805670351195700076950816415179425611367174664655105419708192152 -0.00008085555326955694663402678201989213640009585723714539133528952057714602740713 2.386688566017171802719866346469089885638731682662897464541612191324226788231e-7 0.00008896732108843968554968347392231955134883759685921993795184196210157084063510 0.0001483524491517885113057230360160118852611436141774519952326195782110583762723 0.0001126920448168816265943141871645136989004193893127111378350325999400386555088 -0.00008530850824634836912604761019873902007691149426344140276220130021859318737615 -0.0004551168525429409502532182933090739134242135265458222167976980064036772212573 0.007128444859956428331011241545255847935975221397814154871021463781181952750198
5.692579438840000000000000000000000000000000000000000000000000000000000000000e-6 0.3209082476038666127590224942304171337835487268176701444460950533614687415114 0.3482964235629558201236504799768765140498320111796206089972787988655508863339 0.04061377004618451565459473487119498559260200770008921877406331415425283357482 0.3700030588658993787362072030918828621039605893636143761919609129149444877357 0.05936988438168967019596550030604955967529804204691112313005465932962170199705 0.02636597556525983270469748120363886240534135529796659179157157139612527379147 0.3883209105656573493283539956145606634681939287033738689924358648541077936392 0.07862138588726288536690979319410011848616303846789628402650985556012041182844 0.03428576188484916644048426288241312067408266083057795603582337831827779725459 0.01582122687861884515086128649166617165295822174649699958576425467856410977046 0.4022440021161977637846793358403405917143894134284533564905994214324472080107 0.08911415432616470105269523044174532422772322269988903953945273799522022838702 0.03951030395050989458844454172401901290344828260699095061216591290948825009226 0.01449209501765135231693161630461799437289809328790180182586601447837239929586 0.01121126914474523352655584904170519898488523072523942079630411074852112007952 0.4108412260074950896778091445146776558177621443889628524834815433106602481785 0.09429377235826168059288886774798553084158588197969578302696756132061423152847 0.04187074438415571828265702117811816929854130840666114204204171015995277019524 0.01586933246274028478465473978683815122533687002568792348052993566770204527546 0.007872518396225287759081920704395340823258878786823443595084887914285330956258 0.008636861112827164863634649798213821384892101306260175330556426017369495456425 0.4133798986769721321023580044138526013474322453118613308046212750654081728237 0.09654093387254675175463135822579296041252950833225722330588669176722695168898 0.04307004506339269229979262933596305409486159608556941745877201982178392349796 0.01632364625350268660025288235924379449737804057046695692607571972528909069181 0.007895330589192436355770532915750389518281400535906772643006034283453826595936 0.005271901881961870383309195077008759743195389108413215079771952908024039673401 0.007317010263670990727718497489752373706000383484656030366749521617831486874816 0.4097648564414523960383664886675327733517614796939254147181718902646279352060 0.09678259198437445715150666625211388962729224273343608291756339076523975604979 0.04348069726399086065089684809303721074274414944109889238005054527732092029234 0.01585348157704366669217969288880434205791717064987549638079980015866350280677 0.008836579025065301568765834136582366669544793240481711521055650726085935388900 0.004984258836182022992601518288626343939587762432887284059727600089351910428203 0.003606133531867163452318124615962246785591903329614575305790318498384782015925 0.006329283615998889917729203219730420399637643286893510765597015012803813326188 0.4002096088320926961106006933787356826822324190478411132475387577610750225656 0.09491073485671504344646053828264411030036854456260782906914947068446892784523 0.04277291036938122400782672048358805225080786381241887350444192202535193790776 0.01613186154664022109802719003459160571166092095877083387551310083782807017281 0.007685873677567040704581625977472292232477345331056281423304217691020535202065 0.005337743262722576510516291130686044613103815316009340737861721192510086933414 0.003391795628555727144990313756853418690289917868306133562471540820086518342587 0.002651815182750797105398353858865302854438147184310212950059317243631627336218 0.005282348295928694186968989826495633373709127206368702750278608824995069719871 0.3852768697019856513360671935896305891680367309845387341257773564476618252685 0.09123072812375767129090469746865608593223102384501005923452867888714754931325 0.04112205896521367320021494356424246354528907536707903899216805436171181716435 0.01550064835713672107080944299035682993589125384354878808680047814398584240767 0.008038562890331567078578206271129935553214688575683425592673007658826755449313 0.004536813944184405260768637362620260914587405040773863761811469604059998093981 0.003207464301139796393948347517361110581861313769536046323645328016997957895449 0.002362254037883645141864292188957010980330937482440885574052349450386575750681 0.001868857312955568408202140584256108995105843564596514557786618982303518378630 0.004000586288643080061671278244958443406997542224903297059860688683304939780423 0.3651995333680806398266621257176650533536535839691980600735658943891167966225 0.08548897879852055697220619325038824506456837786311596808972027585917535670833 0.03852363754265800159734659453393847358877430548847942718279139977562181591605 0.01455598065319940988038551716767375883155537953648061671769191436833160302469 0.007152913282508996209633582120224431766550023594153922478751967014079698246950 0.004192506119184531904232263153870672921114922317808057800775465658650787477987 0.002611240647017580565721772972996280003900593731402260976997504123882489556172 0.001921614797919427778256003033127714720628713581212888171245997246921785748756 0.001437477426935229745198165579341018647668741354388675498342128614828130838826 0.001258295150674143222657691059455815836321241317849408283227921662885734499620 0.002548835555750276306902641868069685722253839197116683631942377970115281431130 0.3403526593188757406359470309640745453564681124220536510462197214871120656103 0.07868044984181418938326152732629332013406791764645131199533823353646526905130 0.03534975553518809624785242591181477321569261124944082563251713745370912344161 0.01334892132820724742883535237444559051550531377458068610862345550730499944232 0.006456653053542337499959742171786431988794078886613143626293612263985156344470 0.003616574647167792754555563461099028464020054070622250294539743539178746355527 0.002263032090471527483087238890233545186232906107940876589285861879489758235686 0.001623966306344083928717651401377618611752486658011318095307762302369291424564 0.001171554881221068381524571475983819675240923259045220768379175464502925116439 0.0009704039313443382879877448416746720826050888314190024811314808419641399481037 0.001917532604334897605519194061924496579087397952112977577341083802784194103369 0.0001672385575085849203048259899290684903464631070055546648010908207052786232232 0.3115549443452160398791482180787759643957233083242800630499174485244836766002 0.07126383702799116667331484372961068207509292032292685189869561316803276991833 0.03188084186224105570205987314106742446849255222773348159718487861391974143882 0.01195049023677229216744699447846185171707183833125051840842369685454953711508 0.005819076814305512584263655116134682997870498455444738652557305698906473283168 0.003307232403459578493606785535289339542685469620452171652075506279801177159289 0.002107144423013721279841565240120002210660803714853225150966912730464486102791 0.001512347649986316508245475061672985830535299516394446598831144796661872952761 0.001132936531043199987988334515547280506684304299308125445455570445485598495462 0.001282414978737573854401521232444417965991068688615482725501457060190077766912 0.001074271933034200285843593707107177845067951359065455008951696193721542065578 0.001288763693668874191539963924205311923247469380227241335220945020426579348737 0.001910304137077613275721280788311140022872261688922911215504820632908374432153 0.2795380318819943625076315780593156928733679043505374399317372296208769069484 0.06272438301631492776425757580738432500207562485141441714499518468908764022574 0.02788053129084135944121466617530751722567874260499168912289915950102815611951 0.01040276640496658673490017599995497345574372864071265493377717864760782402425 0.005047211607734258806719037579008960907275511842917675572541637742977027782114 0.002879364572236056252468863007557092492237275044615635648427800579863651802263 0.001856940082744487752882404189564934665016253597947658700584070912046070737639 0.001356111763806157099688270030397044244801021105070679694562556476428797762631 0.001136253636382481273890382293021789759931127782393448937304276379971361295547 0.001153296392613742194923553177482916556450464629237077327293497184349443887714 0.0007330818507451698463079613793966148748990313917719763402741984973276569469190 0.0008587600844134784005483214145156318419682003617648206514431391445553508733462 -0.0003563565393635572033088567629118111740757637379437707751089327529529038575703 0.003225565594702726895916051337954397204026821289991193545922223626804651967338 0.2448450010682923848796051170284876056189026756211294901804777816110515644482 0.05318743631772279428280632493214590742670007903848782540222923839301411589461 0.02337556103552606464462912789396457582102903989968075156767797342487433802004 0.008656146875335527962669183270375790523723577014412545128664878730106482911247 0.004136507015145373053492701480648704151194997950919840847795244419332895905076 0.002347575424586550474919409430413950898489509223400049387932113536234632573590 0.001513402389395569928162921081903340021416625514818617085894698004323441954911 0.001145049448515561939831337112166058221804754273550664598365853455227806280476 0.0009970070610659337509707785250419114586567760194113972800368510480052225445449 0.0008293212282385064332281776140715799903267875260339781002426417112571747099672 0.0006065982589587720771499650689736233908236117894723664428361437650771842172416 0.0005741170135100479415129921869911841989248846392758820857940658354388055259814 -0.00006434947024942036918283099552936206902350898748871540546247208912329751356534 0.0002101126818147590190126946271002450967393746170425655287266502886222364048632 0.004088605116972677911198601660307217366343665731474742970797283119554477292539 0.2083131851814567362166766255480712365900703491436981073712781077262097660310 0.04316590435760535929235438825846862665292168457719737911861635157243400081818 0.01863287657581356654327999357175990832962597947866908120225081438380611962377 0.006816114698437617711534297012315436369971419340924207827876981190786084851338 0.003196727574190737069783783239114045142897637476016544242759597284787841159824 0.001794400251082533236299033701314780184620408503152839670748514752235080525575 0.001167888503145322374328628447528131986724073522048105106667460118563489463417 0.0009086555453114725006540557278812669252254200156808889432668196878488168471409 0.0007607029668965100914398614747760755706596401410151352472671542625378267260971 0.0006101065442145644737038795457638201021664489264632036768260215287723082412057 0.0003974230360496816013268838816986272795565433234843413376257768570056913566572 0.0009546095846717775995519676697357618278082393428671757649751653729848839813706 -0.0002023738462021437412416426617291633264846179763997502181692462841799998179930 0.0002234553796256536595306986176826636917287785506088124194693953610811756566380 0.0004214382347459303129266140821820550695867473731655215536408526508852313841298 0.004689031961232509602144696578523532572535678570250680662433165672018336040304 0.1708836980907137775299844840078670535078290741727786472252391387035515437248 0.03316563576900797236185891811155358348029263427121672737137542595967182877787 0.01393812212982992032012849083841157168592621936830653780670201270892213969754 0.005013952166164889172239032951903075112765350423506505317419649908399416015334 0.002286905655407908088655845413496170776183933871939208572839298011173211656974 0.001261964297680651211352290712524332937380275719574608366696817021332437543064 0.0008244021531108042547296413026931524847256156163384112847513491369989332502828 0.0006481546321559069621512079911640168963764086677958400543133710266441328231888 0.0005271193357759294573898758061688862749997848319219240268793201190849520658901 0.0003953947903963361352381142557305160044553013145638701678249411491874701052592 0.0002584362127836052202461293861757707739726461042994313841973474011991262913400 0.001289322887589170127047022325226278297122444917584406013765494328601373570109 -0.0003199280829630929038307180764966131315163946063638130216804830519773414116142 0.0002359144082694795055983281684507512571113163623030185440836194235479102321280 0.0004945039082246284669591433031301718302731404886549915128651245690633702571520 0.0004392061356625141713557196772216026303607980932324392725448767147152926671039 0.005115971270217339032086831381015771599622855444603171718884337702304296897219 0.1330892734424943350884172721848971562341145925247037475911300929990076922127 0.02332939682298532523055064041282031419479383281485466893422039900692762933696 0.009362739031473383585100298819161413114360568620565541303750472102641998912274 0.003277025256765195422923800556792445090088622088611185333026023040053169926618 0.001418146086797213126826416612191787736589289169947709659400318619799209787488 0.0007474275431570685354559852822530345348243754895588240627578717073479529955617 0.0004820892471397670450215269866205567442218845716212099493194610065392053321298 0.0003774070245864566486304345817176734329547552542559980087845463488782357926950 0.0002902075095591749171524267977807329636124793761279748704538100117045018561619 0.0002214861474844095054146728593760356593146108951959326524865873952095724030606 0.0001612813275055227452545156339882997643287217725856026585467765696297762873957 0.001631654322726641705882722586311493127003722463325862436312743725662342718486 -0.0004655479904684755060815505423594556687007239424870949690897404477556258382016 0.0002169562634204676607584811785940704570254396870408844046994432268692162386565 0.0005404082000493119377277283715735430682693311290258722232721493521099432723434 0.0004613345514646869199544044839437437698556741528993871941007252490678508213528 0.0004053708899554829518276686570813768679755062805956935848680535689882790919235 0.005450198679674185413321773245742005008917862666850018623391991752649225010938 0.09598758353323268258802622544085612358187863828010049080128012089403462483441 0.01402849907277956925006676364479344797934474039253080844328129987342999365350 0.005091043776536509964279083390066424086308427623087422978286682712348229655948 0.001670680980808860233572115972488406489579311318714794921296488163641097737690 0.0006155256858318550240585230152499931313345835278227888120368342244659765900862 0.0002675091016491671919371807305508630645780914170169371660203137386981822558105 0.0001552256252708569789893147102859397863234745821018766432584696793090985805676 0.0001141878887584966585993549645989787275382375628742698965851821791210244016350 0.00008011375458840644313504038039949332939510752884527775428235919497612978857802 0.00008094794710561467709920675484674079159885195070615196534799135158721806192673 0.00008156531539478035280441574984874041321147060701654963337560281298645732364485 0.001871414954185181797920549946976873791124525513237695650956527638604225801755 -0.0005717996522876715192597155155135161604336936180238500954321981285122398282725 0.0001997382624067633347428464539926204402836983518783905729712875688263792577317 0.0005700914903189546564154811207002545439215689578016043460452153508477133554451 0.0004763764821116747452039320551986675053880312324169507711895558897356232739209 0.0004129301924798992912877956147485713855371079422877483365026316208165756773116 0.0003476662924496559857122324425959603336960652629936793191975189785818077397708 0.005708391478885650051973157240081559124432328303077987380913520960313972803962 0.05986860832391348725287232666607073299885299445683859675770423403890291469823 0.005243229081720193364349772525253833877967115265492176493848153271076303589582 0.001094752798945699482863805868012800047943621217279913376319228932973712519815 0.0001710474084682130224828186733728132370565617351187451371508752725368680710759 -0.0001344573551919156871505387535888711957755997864625767329655780169075876993026 -0.0001852103111419273764788565130337175692093215808490409256807402970211100349346 -0.0001587556659039522712274350140233045190791724259414306635971347177836012469325 -0.0001362036232536387395698510077428615686172305946586536005407356409103707023025 -0.0001074889657898596153545770841977428723491524467554478741250690212922192595453 -0.00004025183281298233858172202925369394681343624460570984118988755347016189130334 4.806475135715395167913937612508512857556798492364492668940719534380048540897e-6 0.001936637299288404270682051842249593136576583109334194405820229284819706712051 -0.0005980813546068831281623647191425133757513243314115540434619676679730042268282 0.0002014936904697608503441014054983431563006939746764664042256327578962701139192 0.0005861178322253556864230969677020852953035432426666419230002664170991511717977 0.0004905365094978104472279565663637528536924399221598215474710700302812922467883 0.0004297629238711241713888206663664077302335833167184327464138173171075144302557 0.0003726995769767315623237069844643860869754352873887744882860260014379371870484 0.0003633424494938414821371512574105190683705018579099894259927511880523357796110 0.005999744489531799402677565138699212990972840498253676577340997278837739744270 0.02533021581666454086323520491548302610416587775104626782854095529725199376457 -0.002853631415790969551858328856377724854409737460582930201390012266044011309982 -0.002549777761011826676688054190321273544064653146072479072730412144035185963985 -0.001194119367802145365852484134535528768063380239809319722922550517739842121169 -0.0008134316978800767982771771755349673444433028930192279358350212932854249568444 -0.0005954141599774671093739373606333287447146562732271343146074519482387239348587 -0.0004430865437203148434409492905004427616486435741796619254785889574156513696104 -0.0003571720351921873202247490187340384709959420769265771359977892209672535220859 -0.0002673323893485746579446844244329442244944880018360718236734424709581391655913 -0.0001426936838145995582048236179254578136652678674215174281321429891344475663598 -0.00007064479623302273562569103762755559560539720539912604698390501584916753401288 0.001864246937358255829982710580035815228836060720170909101820905254802164895651 -0.0005626483064105030175684116174860922870112419937817771633678946529004731443296 0.0002161402843057225178277862236819280911368493730668556748318174591784999617118 0.0005886825017189521732138611163273202643677694467633945148631211908430986423296 0.0005002178729941361168075036278466913227015833232157242886400546232106499750877 0.0004498843572540688861260189428759969338547611452387781243761548296908259529831 0.0004119082608047846664153850295942766366429036201708596149889256914915306367902 0.0004280719413863433928893290932840662909481106222095833924322090959184347881544 0.0004750885980622855074336422723527611555404703512700150359089115379274656905094 0.006279303516064839704916578297762336170557628648865655589495124877122233842580 -0.007418319880756725873061526049332708277078981400601839654056240234049390766143 -0.01024981979937727236630892040766611493288944011002646990165420370188855999406 -0.005839892932829135965842846953204346263152854398974476678662787409386148615094 -0.002419674038592027372934469853130979581689104212232945314390085070328056490355 -0.001414905095607672717115663528054625304943511445879651635253211080363926688049 -0.0009559395959498848853210506882120567584817852145084730748279346834461140868140 -0.0006904750017300404365582871918781632820434297629084190044601557044263761183089 -0.0005443459506203326491460641294535234535996274836190060583692443923633190162553 -0.0003984184326737492280242085604508871457651370414785364973819105887786584162352 -0.0002271808926612084553345832291549464089548406276710184905030102781630969584189 -0.0001413062277167393682255418089786509277486630822821174898222796407943573952965 0.001723613902023962997687744767206088254993838865352585604894899481260126620808 -0.0005019774436455192982780158163767524367373880557528417604458701211024295681910 0.0002294417022468378259845501679677169108574953298664928452052095964786785378405 0.0005771862204698916761554704540505368755890788978418216751926636712398163706370 0.0005017167609639600159743448084900134282082336573651802998264937610634758116750 0.0004695833626865920606078199855266458183002837360163320503764867088934568034876 0.0004599548078573213700789097424913867391349093917898017693427838242921402528244 0.0005033165820887068772728351745167102134162379812794920806458338365471856728386 0.0005617380793190183546015402329469881487028960839734262725432206039224025242084 0.0005970016470514373378978341090678857386968968020530019720621214430165363490514 0.006493633235328132503483286120195602469547327024486958314459130971589245834660 -0.03804242656383667137024118169383067525147477178473136170636532762739600985345 -0.01691461780394174832354166223528848862103097220022784148162717126447834269582 -0.008765863540562414033788572259905229601703191206690627252863239053947727390942 -0.003502615075513770746899508598153411090729719701274735492060300476641134599766 -0.001938259138240911449833293877144564767481442558039833170006557555349067532311 -0.001265605779460557926586713580063389001470716515447575568969271105607919255349 -0.0008992432333711403302750258075459584660381732264805215065693435078844812942257 -0.0006962697086888982066842137772995843207175147236184032294633476489047808035609 -0.0005010102155316692607435763553955355108367412418557394067437827202763832555587 -0.0002972793585669781580858151526940340713838480124857773857297598905255449475892 -0.0002095989966092710770396984387922699965543583328210251867374919219561086246819 0.001520703126104008009040570951070014084656230710432031531311080540178558398510 -0.0004178642895286831804474325362430098605077393058754446116488822168024593369527 0.0002418403835398565053344688892192464630643365270930043042579523763776313825424 0.0005545205336103484691347020564489721574174465184573648575520425302966523661992 0.0005005796431305387571268322618978597100795376823249228926903664037689282831806 0.0004965633951731310780978069402393333210846112357761748138968621436264462613104 0.0005195397515347478148506088885499005944405587371205584480062667373381227455012 0.0005824454631022605294006246489288043535483288345781783812939482488594013633281 0.0006415715367848664103518134578950528124978066963781022826688796929606219549448 0.0006667442237125539232053319612364411125623263128524785021528499344414680553004 0.0006590160429871491807767641886583640858018613984264486845480689321280648868953 0.006624898760627047411096430679513455144403556002368782575246110852769076652206 -0.06622753897490723960683951055036488831403713141143938980024853449495651797885 -0.02281291407325917905938617829562856064945769939478148498175412554591665115938 -0.01131731887653496315402787548330804424965537693349378259763871501084104168485 -0.004441240508675552379860584515201304930245914147742813469760132502228276518381 -0.002384465452627659516859934188295677791066674345247747730245428156756489321732 -0.001524749770893602529904937424234551676480910785636416898221515059113391500378 -0.001068721531429182769501043483689867424898944665296391592322652979551087062734 -0.0008124057596370297113101556908532555360872842543225178525250142485399979000048 -0.0005773201714913625318591847986906223238976518311297105602127936029779276830369 -0.0003569072445672645119732587432204042848111202591911097703630190701580654127118 -0.0002773538266825950283117155145207227188036515386258602951302709101662886441482 0.001252400826291348090438234459429601294701090599013068071634606793197908611451 -0.0003070032943652342739215035969895465991507061363025092061476872366222794071046 0.0002569317156526226023180036520428833488355480056727840025851719019562466623757 0.0005255009168432016570036811286014613952688961180559815497794265987145041875250 0.0005039614589574168376286613341384949304856270036521728699382504009198602804259 0.0005344236937846939955171832012123821090348563242189433926464114765461501103958 0.0005840815319627342786895012660058448291366092984396136217316603661495629023837 0.0006554853238964366240447886062720488638242531539641279596695474902340886427514 0.0007083640529500827768174443595455369792145743416346303900055365275691180957523 0.0007206980981324566958057839157445364165662066115866037226094124623977873702869 0.0007002299935319419647854745735455516258903724459608729510811500614261920866460 0.0006606381815228059570078051777673653299659413025726321554760771218099704158201 0.006672351384606697688657021368656365644858000167604819644320762766492044902757 -0.09191288848975758043735896428113129468384607676702840052253356196019283761902 -0.02798100776094555173691491688188990556484941539617296979966706268614465607124 -0.01351773212779789214049267783422239168770868394996671504355828887110136151987 -0.005246007421550373110913567846859098253864057813002841815106509091905170186304 -0.002760230253558536162970994936320837214218823564885856625318266098053763888440 -0.001737246987506223845482291553412435022832108156760898808909629956403320143283 -0.001200485176797371509933580307133813190981632351257823204197751440911733297304 -0.0008948315535160541523268576338712164572555567178501281119350650660337078227355 -0.0006312815633567124504685761076816402143401205391136870929127127803871565008387 -0.0004084534392743066066955932705981615941928637206725645341780399230063058199920 -0.0003442556942988896883880253933171114326341323415521353372256698975188495527039 0.0009217434862258625845227556033557718292272613286244075460231922078124283036881 -0.0001701137047606742905812831399411710799414904311633942819333719598859145704968 0.0002771395010002413182110707252984786659730043845597764130370502167176196483239 0.0004958152690433892903686524434700594612082873390668997364976016711586411530560 0.0005164399822237904896235121619867672328756821951400022181945010226540101562828 0.0005780096387280869235444478648881081513837876568951062053648920357495742109286 0.0006429092168557174571040660618998344235824893000669938761652909018677608864695 0.0007156804971530211396905680104942233015024922154273862785953151189106704410156 0.0007595404018146226574949094123760331965000606160518495553903902420497375365592 0.0007580758900388560686786321625059911612331947243294486404745979731978159994625 0.0007248979172517200925251849376904400849725474320937011938672989418909440388170 0.0006739823301597876741312693273474496204888657990783553799928795155303099382485 0.0006143136918797000546543920472674917922042067994663125216878177087628838707523 0.006653516942556440634280676921990986291473962204526366179418832285781750651508 -0.1150019729414277217052591059959158836791008102332309514722923752172453139559 -0.03243256729300766553275437709670559837471948192801323880856944190755772563516 -0.01537898498102984008343666898084801688723015126968313857264526731571364978675 -0.005921801213685225378050332434252824794095003510959243018451368304485831326572 -0.003068696296779254087766089557824921906927771102102823965814919516966357015308 -0.001904192844401936343448379205006050860027506999922773129779891989117081303037 -0.001294706281072592026766198389380167908389249941066069625935663622569092318940 -0.0009465813320543721715792481665518758960849898676424286010177791298697945427286 -0.0006668793029413134980555829086279445278703806178196713659896654677657732652554 -0.0004526908127550787076757497944895615598302093056840842145118225483967271034939 -0.0004088989295558601471625528681262712928218805858919122189312211216670862391912 0.0005369882211105491236265340274874583332323721230812477615434904275959676937002 -8.809068884656524576752639521001819433686312097449603606526590819487318048499e-6 0.0003070480204050810555151696281896027624299629126614666692484101512649347808731 0.0004727921798835790363363574672296252654548878956618680446095251575745886331146 0.0005370919170973853866991377102297882330589083437430556494717109124082369681751 0.0006176459445752917349726216918768732913938872110031932405046802054068087364347 0.0006894835575180124160177114901473902101133655446648425354282364589052307030879 0.0007614785250843279483447448799503359543645103275259119042581860614124970321855 0.0007957494564341217560376907030100307543389630630175343003569456492121918899775 0.0007801431090021362455881083535373376908118895020338196498044860143053913495474 0.0007341457501400770692878774416122327077792773213914021647998749476507526429864 0.0006717315538861019385644463220207901734377191453157770238499455586166953034389 0.0006005829876599188398960375644826637287388660070644744107196579337185676025845 0.0005239149155263203225922444885477192853891909244868443729507192448910857821926 0.006576704079877794131464403028647336991161557553585230201935803569626810730949 -0.1353948220820472872256754573636850096189959562310703417569069212319077535347 -0.03617385815921188147326234551676664357014409746514511286800820719680703009769 -0.01690920416525842679240620650832720498387978891931762292693225366546624651857 -0.006471378462537252674034013550845593091160866842759196805369345729127203032324 -0.003311381490485875298749741935422148085184389710484767354789035281076665269991 -0.002025523618869641068983757562867225461454553567388649542440944287115739613506 -0.001352444920255710482285174490165158258576899146346094505435783795570057254169 -0.0009724710282084475929376244212074718862852617401254856640083727797301420121588 -0.0006879904715015033520523329329513142609231945715910682919481776063318332450116 -0.0004894930530385970427544822558803368416074646663343722446713898342744949110965 -0.0004697168139267060545959366650359065302715477047547233938445772679575839392303 0.0001096352548819444487956093207131852535591240550021028768440888667934109873274 0.0001763530526553692222272471248559362351001286510492879668352877424516674626916 0.0003536094863466575321584330096199055489723135025861238648471080840336806417172 0.0004602877268114698689222393499676528007911594905387473746209502836406960710085 0.0005580411138287542953013326623140891445563048851463183005878879303628336644969 0.0006459291197768504888633778928855530253886414430851573126540795709720269409303 0.0007224357057638460139196414504514256899186240167493228493853155743560854809868 0.0007942385756157955889890688715590531370924459633977603820917337626282407552525 0.0008191090376263548621429463395264866007384295475766714654451403567952290954318 0.0007891454107072254628511788621064896414662088834725001159176343905013375110266 0.0007300140432354401732207693092444288208247628676050994265348455194527212680982 0.0006556068522303466109106446186319530693922464701447575305924219836762717459235 0.0005722601790291676055241091449084464963926191390367081040684851817394141525757 0.0004822020739290237452825855725260714941991243200043626264473834920712358444224 0.0003883864519375769556547512007705764993059509797706144733246802743959996045925 0.006442406025180009232228634626925864833796200054425147828870692042751638941821 -0.1529557979620881860183949800234280231143444295849616401264812511099240245787 -0.03919587444964676285483879296856980820565356780860414446517542879985889609033 -0.01810928878260037335277365327514699131480464066453769980441581478657884925428 -0.006894320199258955128010382263186584343419762546095696345390526504179076362343 -0.003487689195402972865888349099497624535365862434466757266707613056342670119308 -0.002100598856053077391942015237735156769291740646833225827082982572781555097080 -0.001376424880733926825409084753297558681632326391397184856356953438486055508136 -0.0009779246209912389722551940252858591252547946997061065937284976353608112140213 -0.0006978054833796049818060926659359038558307758127929004167849974712890711118144 -0.0005181729435942469908574229927918684272814600341477884382292833729050974912995 -0.0005251275412867013811432506296344955313629965498768529207818549273644762756289 -0.0003415160672152163589471505981353309980513655202953245975574783612622631604917 0.0003853806637004235624902976781928749700189891018757671506981655925947523971500 0.0004225176913421947165594367370700513496783282175627677805112394148951944246974 0.0004544016096206231459958291821064708122403252710590209309612148467193439015028 0.0005711014972288805241736982775623981307333171820757385638931899701144013647523 0.0006610867110645372348455614441916972473346539745142225533377715176921231133375 0.0007435069976985212222600148013449058912657769773467538027629147856985844414403 0.0008164807028400961808903922368072237186691193702486167560821213763804034144963 0.0008323751106788815546876537000849873175960786197786975335948151812622902102733 0.0007879961257219671027460903528305999080983492514723114627500318742147487420580 0.0007154501570871650976123806260151442180347312026144518564125044487478782849272 0.0006285654777675234478722429899092766080928026986640210860492436123400952093245 0.0005323764171886216876584963351412887588202771699080041357521882249242715409488 0.0004281775062753336090768726180887435584954719252449862186847431660314188789246 0.0003178851276351700867267667984230348916099594791456745235226545975618637230218 0.0002024969779062011445679755333909926383358367111756573683074431708954822367340 0.006230236258965173350571871740669671645710328267644463641765951202328366191723 -0.1678010124432774239610387853387874075870615890454833103237336973757642313593 -0.04156127577349260089399987898234489238630493599398978660307224280857666610578 -0.01901364317454619665184313020839803087758021032371658330629685815796939706087 -0.007203128586667827964937219630823153784651973790949727625858819987240372588677 -0.003603832066955918968413991799527639423113088410785613484841899584919182636890 -0.002134484478082760742608111390186298720488345028130828715055398646385577426065 -0.001373862022805277820390267301371299689695980737472586541843321983075012583423 -0.0009695216630939928926958285744914203370415333107225105797134762260299512614879 -0.0006999854730211512867777317707373267202238256507373185492790501572002018362702 -0.0005392373350061364737732306676542874517621925138512543245091113508796444914691 -0.0005741049658284947360009537257542048618507381784536538930776815673039615214189 -0.0007814449204296009914757964364529511567049849834204867567848600910039330412164 0.0006091062661803271526997575200097498969068386747866465473995671530249071278733 0.0005047918263121428995612805083257105058512634726340462840940199548439672660143 0.0004420724119896789341430304289390606101594182018631419163667554036291844629425 0.0005671172353808244163832822363116673520578164257940263091147293096502002679317 0.0006579971547750001641395061639347163171558978262566698486461270661298809533365 0.0007474454973620992375508667314653202687370149899265055627599575729092249571574 0.0008222714386462844528398500974871090108264240211805974980109233315636362454714 0.0008300050802239671985401556861659236483230669439185666016481352221203962506522 0.0007724241482231452758774090079116924505650808984176229478927578803024910937739 0.0006877237199342367247023978149622869802915988365281627830044058631014271434060 0.0005895608346025487545759872511131758784261270601680636074509704165030092719813 0.0004816893882217788013707978368449887419413552755185209187463122740429066434498 0.0003645104223078469165566544966834943748268209227912240362025835105399657626944 0.0002388567434478952355228430514853848311515442327573121479784483168330169617445 0.0001041008195984595239340501744278725936471703550110410902482762853352931239180 -0.00004222081548340139150275171521333168466665780849263935968884502883999737532149 0.005945246073451431211684869764450043074871069188435986325492003466193403801888 -0.1798911246118871029973147678923251934255443032704799977720942763038206400080 -0.04329778157933890630666090348695565277629130576129465737373722108747616413218 -0.01964092955006930619273505250353426837546895945120784650016583052806187573867 -0.007404519361230129614362942646865399735172008346493536293676916821587935487655 -0.003664454537739727948748843940264403129144257015277768014969846213447586184328 -0.002133851960357529976209931620908394704435748589276320592390458016817433709603 -0.001352936253765710782227652057805713644570111148048888101716212791665419293639 -0.0009530005192006161963743024116006658683364720631584220512644482465526284043469 -0.0006978058139708198395103546194143702075167894532512132965682204769918257777054 -0.0005538359001032108478402554581467257796764563762351979021261123390048768096180 -0.0006134713454873930691535621141347576359527392044608768196073668120255415981957 -0.001107422252320219286254811201852132793705070557915507261332842313412487604571 0.0007922031146172299566656351866482455401006899811252997564387417572215473687593 0.0005604002807201301645666428821891763201245945330381915214148210547403288851590 0.0004058245032659610322677813135264105922457731019183156960844294945712976293433 0.0005294030255820449602935530532690308073105707655139105731449024244514195248880 0.0006181384848800961573363159514138941840614601138798790389377501199554855774759 0.0007114162774682253876339824887841580343173696487580481192213337128407788723326 0.0007864614158856178257072643571070683135646969777547037070836686793379611839037 0.0007888619432223617439089806748719056118020368594218276445202582289811104912300 0.0007244130862783352326075006420469053772037307952793249358885919148804258561583 0.0006348913622479384552887138967708682594084908951539534152385559958196314807807 0.0005331186031210191066152294266086472051706374513773573241090337792600841557750 0.0004214560327986860985331754628240966689753908864121461188635527989458103281223 0.0002994265029576849289124633942868715511681660332416899403244710138361030847452 0.0001668679346215599755454185709346629499591560174513795986787497804294823320248 0.00002179975843914780087681939225318694363716303184728227561310191139825310893381 -0.0001404455501867684868244098514058028943631410163872450531931377464773144953523 -0.0003250678003727631869732532376370170974445066086199606523145237944159455371445 0.005607417441527638384140970433590578609144166629656346550157842105913955884968 -0.1892158021182004549721327553849536158572837114754456598602922896248969687966 -0.04445455872321862197779907441083627168031249798775633834854518235287570103862 -0.02001950032307128605025761152976763959998248011982778449508639122740260909939 -0.007509757436508032592665022183240918479703281934748717542308257518536002441459 -0.003680632888936055179966975868808213385408896283591691228493280838088336899603 -0.002112246785166414272522807924487674489449344692416391375630939915624003538085 -0.001325286465426801372361623428275730947780749611755500800363293774279527532971 -0.0009353453679386906262694061716977153151045708860234104480340388614624050644756 -0.0006958018642950850839543080590980586480740715876312135613585293455052370310071 -0.0005656370225397216751990626122294646185024697109021014892801699547548420158287 -0.0006365740802835056948211951604879941689280643662387565976323430604449622752310 -0.001091467077965359126447019215103865900937794416046735648451414549141701930218 0.0007782425633230360033599705453350153929647452843736785482424079190311503059979 0.0005027190349292033142521950798042921857858516110329498899469298881493138232272 0.0003170103394155486736727365083960825100936882441601179290096933345807891021801 0.0004172792474434674818077236059321712744766884728215471990244404399510992954935 0.0004915286728627240055819057466438840937408714414367656080080235233900955391270 0.0005747785282872270784473857503823196604455425983649818246232167844623484108780 0.0006431754797586872490741000740290141127074086936730848017826870275056677479592 0.0006482608560856100910378363953327477552054139094882821441078263160013537156985 0.0005959884627126076665007046208027982483528871092895782388502334492340478285238 0.0005240174227430020045021464201436796350209952129195372333199643019582893214596 0.0004422807165781418043195792955743269461433922165389441579865281711496722233629 0.0003512858910242007470380486263122835114384951497056953651354352025182509252515 0.0002496363024716857011226828427833568046623863597967910491762685432166715539737 0.0001365830689794691726264660679270012540519312702361075954453331018652591824665 9.973495843011108784842582551436621409730303178096208496928382345170091595994e-6 -0.0001347417712140051955255109240192006425335248616917046701914740514065359961022 -0.0003027942110503895442747987305915556350637209884974840820623775176838672770722 -0.0004727655950361633017548522611028992956146940880450600726996885015933566345960 0.005352009457038238548299323139324002828000863753585019089926885210638513044473 -0.2026088538989793089734368936969937080238129771357629734789300212113779617100 -0.04690233501743486030203521780167122989549968396870764584916374891057750621471 -0.02099856308589662476545607695961662018478121253449704204720725839606868670022 -0.007888901556959249218286798342309928108790843283347484244965719080014740526651 -0.003880777572901096534535147133955437414321756681019506055152983331961219932445 -0.002245734819678716411825940412589151449961731922922351585103578637063233271907 -0.001436669823367209966435705728804196813136550049860349353697275757411270039524 -0.001038660930691720294175408004308645444215328465190619641097523964422930124602 -0.0007976410634513536653935884487540447325011925154119750791407388934901148191390 -0.0006450847274559062759203140511167942989899695175196969972707994293912064691303 -0.0005807762717264497650439852000092010462161204856738755073852606560624516035562 -0.0003092175705215110110402351361929873756845353354947732616797359385467011637377 0.0001151768080210092374324075301433146247275791669173088614545150277897708085230 5.595687921370405546844787679021428604772145909685038705465477822249030567705e-6 -0.00004894626866585245383252155084716507243857499827057343021041894426913187192075 -0.00003228347702816534962721418679505361892642092583330118292438653758238140737158 -0.00001191204117796628563908711000351226441457295267248452803278406459966528398032 0.00001611816663296758387661373515834965298564538446451660693539999478411593932749 0.00005027216312795907997909561850848381315961882543406359085182979855522618108349 0.00007787882102136744965935437945434365206291883342248941685632582889898019950165 0.00009685580841093942908293011609688018363415829891616800372736542774896634329242 0.0001164389157002544840001943329721716626193522715453333792508191637867137747374 0.0001352924827058449355115486866128836567462311389041156606306900655445551444764 0.0001489827079049606420069948006430606426439328666804732484008545476779742627805 0.0001541950155411255780224332767888647144523272237729150351348637382979617780549 0.0001501905522890684898394160545623590521896232598854906002634586274293941675302 0.0001378773200100324863235938802171779298440713161353093284762131663763027244872 0.0001199064732587524887555070965180219751138036913353157689193399580835321498470 0.00009763582666783890633127118468902057000368234866397577461578403204790810963417 0.00007565667377813952243004253753600549170586376861076718294563120436434028739599 0.00006167782757152474600031256158034293911253679206194225831134300045596111464612 0.007101259555418428167441394640125158239583056228165944266730723170142249507651
5.355346511130000000000000000000000000000000000000000000000000000000000000000e-6 0.3666894710824970204418997122439641071666391719577791692938503375416335596516 0.3830428296799186271291635944384819033203555280273796646361388133024816256422 0.02970900981911156035078641549795370619356861121805418491331200885054275588235 0.3936283112713729410563327059355872744064250443217043520485000649340774635277 0.02747555932689201153150370267593317438138436002901962853128802716451515536145 0.01983431866935720151101390526544487652639585007529258870942972941620317360907 0.3965844125876810643032672434329815520364559116378185288684820011613645559560 0.02802483275609019446422945359136456766347073988911064263485152938263435975349 0.01522140978595233714658340547538019378471063372949725050179635952893439562693 0.01214844900698452987381040565356788545720964061567575100196296105983174445231 0.3898784246921962206239478471744950834336992228285905882300749947959662150570 0.02708259485889370471901178837841553349041620562513895221463740290160392038946 0.01339675584755967875598470897091590797275475749276059536195748147141196642095 0.006548276149040909107380365355243287075249877173217347528319830716262040812522 0.009391841410054794685871419142760095460314218477123881930546544435541747510087 0.3742316268002261388421930278301842885426406647540464046414807353314193278751 0.02582006593647491212132644289609410405117874166001557559161333725695316204602 0.01237292369577585665374862487937900391478993611420748729144547693671508840271 0.006179395507510953661198821249687895674929696129415240594903080214949463239394 0.004149761152149801918409554381805745635819996300596314532326879389460704191893 0.007803835097787417079379892655089139760565540571640497038685980687255786596723 0.3505136666634843023837163610433879987565467717431142581640403165978498768946 0.02411970910794755166383784483673213987284415352164855821328612420117283938685 0.01164879539063135563542408076970495314914183795332110229564979099073817545662 0.005606129038750695433720508933056010934254327165185767429497790289688158622400 0.003879195493080299921455523564668694416942412394643536182137900560225806055810 0.002668800580662938165745518229449294648757055076082880487745288144365822323617 0.006772390880934016510261953598041716983006498266048256267172482528072983676559 0.3198052847960743207438309890886101779021656399921064952699056814498541380776 0.02191976359173208047172537580791791726600614853507938038405622731233255699772 0.01065391783228091430364568976463027149116096317309389590327889799074268871374 0.005052100505139021655494241002726407348052444867028227661499244375395345317841 0.003324965153587424280920228296748394690907829189564847418499706838205261697913 0.002593094074986672654800065571555509730794971208075358909440239030640092521373 0.001735990808065350897760442810245003962044777797538788901503686027686828599354 0.005576674134050198762927598950369179663904308272893024655926194583164952272319 0.2834844718847838348290033087528008583083583240042290675373598820058569568986 0.01936849644589592452852874624406217073576514599594457074936488951856767051648 0.009401987882048482187090050472574027522619005930698000095976784951803999047850 0.004420383227804270628069041188689389007611428245492388466922745023144795233051 0.003140540608105695218491083394675046543731590676254683117512015897014456726187 0.001929717933846264054335771317736414623032648190814645460470191191619947757245 0.001569474962258932449406585588192932064707814872786483400373583854417504805815 0.001087771234032408996044490596011418977133442502128212762279916988995176655083 0.004364322590886928614841114001944732555760623660804494738782146735967815983269 0.2433395943933978823295976398535085960988456944870000965319459299762305077923 0.01659920350732251187353712317579318998310361646411466871550010823190040766222 0.008100858827881715439286574223927422142129951018792125868458604767388841527712 0.003791017452069085088710095668753237056152144816267523440716421499178657457981 0.002354743841422686455189168372678725344382845128009628235397062321872286163373 0.001873336673853362090453257181173719162888035279096063415000799090235033302448 0.001145862127460405785240192111979557075206988095124106386316837820866108235592 0.0009442754888031709916772166085254319985289375721993107389466343042544981173739 0.0007538352144913856741275683627813625984618201210337817169853596537127194075800 0.003209621108880873734462817552297192997243150367416930999923885710284123536242 0.2003380396033868016271744773773016611695819531034591389832837940361923710290 0.01368031697495409255974716146229256865280280473281105182424741894090619679114 0.006698355800148607588528336580044240800900864475118627140801770529560872075158 0.003135743400274373202129091664584293701889122853509441584670446027124149627182 0.001971266489630851832499338392329960567295880534711003555836637279862508426888 0.001237015142540514749724158271772328300024893040352968406650533678875493934169 0.0009827855910932537465507869920080800796353354260341378638710315737569266154436 0.0006903355287697660022452511873678051048324058812428261982283493732687591414247 0.0006841463420116541611895546571802512535169329517995407320718220721043842550783 0.0008053400722158168390222566214982365243425998959683381672039774176643871320006 0.002043169767327145642944337767946383444215092459991760576052348900660083682484 0.1555585628560627524254401212025559801918777470075213247908205938410536292721 0.01060825818484519233581852055892594029747163327454502882995532081783740772263 0.005164336836209732230774898462118632958860863959586273720808163536586132026945 0.002380956365069127064023014739939342543615100542417215110106111895157185380007 0.001535056232569600578623698518530457582300790388924291250020042245204225261759 0.001047039561909605798222718256245366513260873090981394408968414532652802040357 0.0007195799177419061763277446270628559109280727677870265994710379255631086003336 0.0006713608855791833173369483960290489962254104048463569376349150507022383280114 0.0006288284244698914344386815519521429439684257953343542299808411126447670445863 0.0005405660133422736884333200081788939499446966194361401466002497614029605742519 0.001108140096260025220677533097973479282012246531474063636852367885165843297548 0.0002608098047510149249946925610180256974373595828808795704532763908383635168854 0.1115245427116653524180217779721098532996413498704766140157297098409638506731 0.007361782959611998434702463426870289168412342482815177192173082767350766646822 0.003453378602270108333489811618804294840493407076147339585689631960794420341330 0.001513800498339662991801000369208576789358552565594443355035882332385533358057 0.0009247621846391792522796196222896339792070435056289865486790720450681019995946 0.0006261092476385601859468591817309738992799938048840317635540666146365983864447 0.0004625727423776603857825973223769689983843058749880601621077806792271213684368 0.0003842366888392532607262078254626571347189780532209768237127409391666430900895 0.0003334334612449578014160885947708060153942885765406971266393260450391264084382 0.0006501883943619473895331403557537031333316159363117676909580698065145757434836 0.0004780205701101496155065120501781559719533379229845910767154991671319384666864 0.0002239798210276638759406151782692862768144236271030500887629414068262851087470 0.002108037433049312511932354919898536109224251571057875799461559893320377406175 0.06861716909147534056263870338845119759043956642080230307619149781141099866702 0.004185317618916061811767165858218238615109284800206491719084006078749660047625 0.001785071790190162542405702982761496377768495132795216487590001914910704832701 0.0006776014356249068565606799059470772335793777342533593958787683419969593774952 0.0003741142574240142091392427382732280062488219785090781960217526261914490776680 0.0002447588759712975555543456530651014915554976910906466446651716551346339554545 0.0001848529325175952682629627068259424822465640908669594216605713800055437159940 0.0001425091782964062617120172605278420749382207569139151587729429852004618243379 0.0002180255401713600955237385585540801578396369575468729645695561043880841199122 0.0003210314620674719046439727401921528390344796640367401168310071631685653726483 0.00007496470239537179352293173749169789668889360856008380002148686631680523373811 -0.0002929085231465642147953343089678372133278067167896272221700298099638547279268 0.0001292690969632507241981925112122258852632823851273701542738047619189975842672 0.003211561994903437469025996449784063900356264425081576932039211557684922908281 0.02738406422720729469056430226936953635551589636953813420108014303115347989316 0.001148321528387331501572387900866530350381303225417504290841791977020390790830 0.0002161213374961675202771152663059874930548204755098725219386410124746349255831 -0.00007968017659931166040013503346529463399116936249231444766539282850643220514304 -0.0001239508224564557685757224239583911711057879742917531278155915910634662131688 -0.0001123575130467772532619141100876181709415672001006924219418032662435088772255 -0.00007517024818180968281291506652628381922262496934168631145646199662271448469051 -0.00004305296689404213477458200319153731019297483648176543468908088204382862554301 0.00002817051638108267577300108836287624730706636224333654219247437607701310103281 -0.00009613780392002017040576842365294780252101544650654037832421380913678768445965 -0.0001439664266916965515430124004661568247156314890893202535533890691584374053158 -0.0006069358539973059910111282327923816045491714269802648674881147595894196029104 0.0001558085865521644717807927046563449700143925428746463668818077681370687222965 0.00005482251152037286414791250903445812923661373994930362683714504276244605840996 0.003962792657835074424977635595737403296429626475473195345885305487940284335981 -0.01119755841220506625595183254132115955928520391078403460588813614834989792674 -0.001637739349383051794785203909793730167922653722050730660139206685242398987260 -0.001191425193176503395400360008673766688646785576287143449715637188320088592630 -0.0007498204461636455062700178039086835017416259992596992895281824886435828738516 -0.0005690911183950456944288765122959533864616012983838444283396788816154831336080 -0.0004261035367081110368958230400014624148375776383603338168403312939435595206511 -0.0003073451596616832321040050630938650326506122306206047188353321738127842941093 -0.0002377870453311318862970929300285456396642492800451442186595644458012370409866 -0.0002292515031950763098309803944084997091372656007800061557681163858881027159731 -0.0003418733818223259054066679821090333398512979224543855838588778384206479520048 -0.0003055385066700860657402504583491197346386987201766709373143881826414831520600 -0.0006423457659959798419328616410974765876552049569607128208585764395123144306518 0.0001613702539245703656611601354076837214848564989294623963001908247729748026407 0.00004711392735833344771845034243402983811909652377884846931835279597282928721198 -6.741180321727133294662898192295674343188259221553958649944808401553414776259e-6 0.004586254914500876807681309844167500291477133471546613425016280467353025085937 -0.04643211039963448333622483235378322022640979323761627268920935768991603099248 -0.004100278116300738130636438613120055726242193597834905478502606166367046430149 -0.002401628404215546041604532121959767009383746322520510064966369862827383228443 -0.001318219259720123869847542785766923523094761480539773840749642927260345147970 -0.0009420291039028257356362467081394068462468518368352751127211251613938662229791 -0.0006927097686541518261448258349318113156749570154093977329321125455005792502024 -0.0005173961078691687182879992678895701763565313255913496615665382543225283703145 -0.0004371783759859400995257558422929011634177970940435749626212174171853564785179 -0.0004273679029055178556839603212064858989649547635476795888363974203487994144668 -0.0005057337049191004271944588115444639936596282692854625876299872339335213805571 -0.0004010933987765830099285366833619040138129498313209128758800829443974732062100 -0.0005110386506159189264885375340958001250899823836908424387758004271587904001066 0.0001501612845633746143297254752507665313583527559853340689503463380793508108633 0.00005223487350570621742262403226237163789124401732081587777777866189247001812044 0.00001441440334636144752586327928137936670368815388330355321514971014762586044447 0.00003161957421913626876014034481265192256792203429103539210627605553269263378058 0.005076914550793678510297171846198059984812301906103856013682946503897729820304 -0.07774747164553721280306533910076420280684635809269035684791133084601660416388 -0.006217139168366784523593031659530643731257600292863234685321215527680482622681 -0.003413301253223516969050580225119878425312071731831869825011022654227131345763 -0.001786978563116958535529951553157159035369514591629502709105736217404393223423 -0.001247945342965194933482895893548055623678452045175719810380605899186982716303 -0.0009168457912037260823028809374512218195976141403046700651655160570510664843915 -0.0007022607602790337977405358526442998777757818256788543724753194700185851712446 -0.0006083589955285066657702034012214590050325389560465832348683319349573786201836 -0.0005770686576242525950938808089141665418588972426158360462632633730487276653237 -0.0006127643840494236098011504285990163350661928986053565703630602455043544262690 -0.0004447839859166188091166489019016815538605856696326984301546965759552650784665 -0.0003262316800879288717242324017471491660847299353443731818739088881110877318238 0.0001210211099566218738862769710690867957239209217365335112683640737427130356726 0.00005589429794248794015688527778419456098392108672256069882027961551344025046909 0.00004144344214031199449620746765468237944297626742081355378689626006348602745236 0.00007641285885805873948224606620430617304350677696117722522706852585429318013324 0.0001371718614456161128246609433967708108760533916417090167805655731895010915845 0.005535949422306256934427659612767072605745399804199869895967297156333745331592 -0.1046978439309459404941061238520521134188254680951556049115062116065367263949 -0.007961287484677120095417474569749963934913978683742178499488040076908650138312 -0.004224070271108292607447951355513836555008620875914436923192475897325159136083 -0.002157780707742952052353238349501549238286749254483354634917782269673612809662 -0.001488426639294844496760941600237288218645379148148244362669251528470035485543 -0.001094288839176674643675089227574132006799850872670294136916431972043149816399 -0.0008484327639945867187850465049530953136255756521275109495735260228198445060811 -0.0007367376410824961093395940082053329926887006340100992500796782678734283460445 -0.0006752860365710267832875535313489594947276969458917526057559920114810639041281 -0.0006646863153621264312928371837084960871378640283217698033796453239303320340123 -0.0004475974258821346568109313140818417130483029389105248708239820255557318780068 -0.0002051133983819403699181215505431459210776666762643733960845347043707692904405 0.0001020735316538257415286535855899256345524571698770823271743012677668624249806 0.00006124428132901512447714247642129580747319918152169521867302835595567926031762 0.00006718468480532771121532856474304958603319367887671908985756657644197063394309 0.0001229259612188265000709579735715250796574647413751337809630831104018534115602 0.0002062493930827249337205916696319496653961059507606416641802216904667234723849 0.0002954771256741046824466479900766632251010759780925437859969563116482120356875 0.005930108014834301592960773570654805220440702959545656015126380362628013407381 -0.1271194246148705561976436485788202377591666052248063181348037672673986897513 -0.009361173804791791403168366140637035446589361974951607821201146835139900824897 -0.004857925898457456562606857885316050231683588393082126887332002020169660662021 -0.002441986843856345075507219665883412878657214290877873186537588010305420217410 -0.001671034901772285542233030447084537680573497610205674031354370610661586156047 -0.001228115224469535455614376321789211058483327519763279846879034656743304743957 -0.0009555104094655719388584122927312071270758521566497181630751254797761906180332 -0.0008196619808065014830240289798769422449305211061411229370130815426078385156354 -0.0007205443580034661451639914758746012175577910514284484567846569086236562506485 -0.0006602669621434798316563975783095942798325247878553695702182521504010358423059 -0.0004130803331594331381711589950547532186951788896907049953290376266337629591427 -0.00009795161014732255433840744774851442133889021028489246822560469831580831962885 0.0001032815704798596124107588381024724394088132409745916440112740369127291597202 0.00008387449304242779594972543697914509605051466256600347615576666973283902427438 0.0001077403480301184380558247099208806465442241608778026626529453431718972868268 0.0001837140020099621181436380646547921959012323089502533243573475018271829861397 0.0002897606647401419464992889422853385007475631804316636900858906693119666384647 0.0004004519333493993160940287579903192015764522330347083183006424174735303826249 0.0004986830833665048831145163221059445180601872710601644354864423651905743581340 0.006293053519013232794398354114323662135492861486703473328104607018312555635339 -0.1448385564302372532782992114036200165919271433641199032626852230325563927123 -0.01042529651505878969337522637263106396764981566044738735004107996353273399959 -0.005324792490793154925542804291576406818993275368408072370727536252863178743373 -0.002644041570744567067720632044308533716266388112350337452580021220717658417189 -0.001797239172327854507648721558047648552217991530556153490155401904409077903317 -0.001317168365594072728176349325792951415856598443923637796371606988684980888292 -0.001019985574092825969129028294812541900636322192333925946993412126111287455831 -0.0008541828604955542906242363510929017935248982269542249563502826836281926945657 -0.0007128596620320590465833922402066750050587852011487285212659490492337494295272 -0.0006074865074885367056046645786021814755546607192517484295648089043661546808579 -0.0003425962924739020222978065195169839522333354744448909717788595714298221141379 0.00006738801042651178503474285227630863116810970409510447727343154845600986385858 0.0001261640172971575078184734906369923181740170954726762881759027143460386504722 0.0001358785669681091131678807687636686042868463792348252319110394999961042831975 0.0001773356707479596377050483641684968052553389661406086734244083240009006278570 0.0002693601041021320688993294088363105300931018772729313948570321708669499382504 0.0003919206537514167515691014595076677953685131062241382523659928554710664921364 0.0005149429367716426386654433761871236515474498071787484163588502894694275102250 0.0006181386708468937548770344299722898239934862659229221701802225451972181894955 0.0006763490037220601222131979073054186938712486696286070925395994105904558155994 0.006537580528193315217796758721526835054141379458748975821449352527254475876902 -0.1578761683770976942251373541698848780539855660678943018453194695732498878852 -0.01117883178260032860559944692325595113073995101639276873309207056261998612577 -0.005642503687375608390342899514254861687588549168414476811519677493485198788421 -0.002773976100445456033470571139875081184677349991901376689377673364323414640171 -0.001875165040181780859929218990155148632988832217874802326760587938731692839682 -0.001367886096946544649660994939390462728250669559223664433838088022370726423262 -0.001047301460717833426185329766962977284010585106178167403805069504719384973091 -0.0008466972046913183348505477979165639997977736278550824793535328530071783293392 -0.0006610903830989618719300617431633086027995384538129207656884348889060051311596 -0.0005166716663140623079251324619900230221822791747049745369983918227554042836838 -0.0002347805690194307125491207905277125818073040978693988470378349169071579492782 0.0003296706046606957071395615541750950160284616481628085977959213300421642993955 0.0001702827856563150577443657333488292452484853980877270159529536758443875059239 0.0002228113277327496630728626562671450418136265287251268804913689763542866449815 0.0002829505257193262993663162611351820623284740898315368178630681492836248132880 0.0003850651616604763801296611742208821257034397657840355884620905996957690011756 0.0005133410242356778185426270732960740576443516141140025958070368095128348054389 0.0006327749701380062861240092194409724418850804742677205811782420880222005001403 0.0007263104277971859654088329687954174854619326765052726664643482157114368607975 0.0007706204475775218724068730257579527959645694752614566911949835552691675248827 0.0007700853869310880122583564463654146980030918435850769997452263927736293048396 0.006679671199893881127709541216303127139799324376628887423377158438864838841721 -0.1665003152379536145086189654935075697137775828112891848757188185188145359519 -0.01164685357136829966026948096860795219781220682442099682135032523574041797550 -0.005826712499034059619327767796388383777642632991075811514145387037308117503146 -0.002841656018726823515814442344467771849229542852165075836629397945459323218315 -0.001912410662559733011850220025477810024114190508667965110303176034638418392985 -0.001385793091012783493196823834146637389515645832872146176563631568000102432354 -0.001041857519968386092153216981775891550977375388534735869142163837362624579257 -0.0008022724431952765969685013433824568359026596907308920088212689941148338340128 -0.0005736060562154804536104951358355462631957219918057349397309436237596700042157 -0.0003961273901539762819950555331380061841409837824722259776568827515979591911059 -0.00009451653754811345922524070112879279325528713890972822239037088680397571498648 0.0006798009575258870075567055873071596879691163872035205542398027984469660186143 0.0002356035815767826028302805775166766098278375827528638506135895162217282371633 0.0003433405639886171160948192938620895919157199092559204209323194442620648510250 0.0004225861180513953435731605821619609206015784802543869164571131048646921175291 0.0005271240538551207847601391957879301559440411851805327001143381616317047050926 0.0006461186277366627389434157078278015783388844299984342380088097206273272766461 0.0007433535218165819177251734848656257552416125240086860509404629308216868571409 0.0008171494673456476161455683425172708976745391117608143719190155323356257081378 0.0008471638792566609291411273247140757362343481755417041031466238350701718164604 0.0008345282178960330196703176143012516181557718948374618176804121897518503109077 0.0007919206479835983604901129581149662425817835542166836975791059528631014133292 0.006753624915240420550173547992083934767802198726615498292143743474592907314024 -0.1711423731552099978286943859167027078376968616576433570956047659824623169657 -0.01185966170217094921935641406279267867041669408201728184313440074208340955183 -0.005894681505226856598078128802436718453397305007147801636307964011882818882994 -0.002855754559138624492875587088866771637926719634138209158189611502446429701674 -0.001913816243688506920981211249648913823132308082620502818709084129169563691916 -0.001373739400164630682766832612091007283933640537584627363842940828365749980269 -0.001006309352366513089532307532288477094536664382514561347406231837018353320857 -0.0007270141201786886520691114741119417900622521590606682624327483758264547976202 -0.0004610913241703720211264846125825697802622441683699669336015786703461050613088 -0.0002558089893469528919433286725218467023027338944987946711317829782896629721606 0.00006843971746652884745126910373503136681097048604230873379749173514049315068043 0.001091830478504417010569588088253742302709677681558912559877769048865113869531 0.0003170621908530895029159804458034424129263604589879686451575353553344854137726 0.0004890317032103163756433535430250105538559049825977068851415139830600930434026 0.0005865669436587062368427093389324398490494536606897411703621998069317838799117 0.0006834368107418608879995106591210682953272014827392711269938057551697857572487 0.0007759595168886584226628864672321488918051449110609033793759027885571953376357 0.0008378771433712519169209620440980833293555037662779536822380438522361603430520 0.0008898794962653569581718448726524790286060031858357131764954209470240824485078 0.0009078229170515520414974849986643591868606699938567479802844393604742951042453 0.0008846681039826695325582301738697365434338765993711780018498267523254939438919 0.0008295615174046042599189673478463866227341197184627695207302416609231811754985 0.0007583269204668168137195768060778563292786738733639971003800591092294538151684 0.006762687493469285824101075763109258224072475117788091837922455232608438356317 -0.1722152422448369655103155560569820296682509570724249166902250054026398461854 -0.01184534073258641505766518008547492396816847132907533601783019038394105549707 -0.005861794196514919868267420503467939062141615052060497969160543617016939012885 -0.002822946629661265728519544436964609625565329190046496015171276937996381433232 -0.001882468432125636055062980082447889587044986498059509996622511571135601855843 -0.001333271346234580797476830449443451389378247127081436523120229005231181538366 -0.0009431674569393085602132848984007147574383502070792367780822991052743984266643 -0.0006286780245572462023062495625240274197085227996512916082726241617766504615465 -0.0003343136248984479362872082341910199285819063055012735460704094853830156428615 -0.0001047896684340200527875859197047601522647513208309333369703068334781073568689 0.0002442906411123074582047297877347219370205078403331414314971019135193453058201 0.001542165514569639340768133875426427870387724343085009648593585284605725752695 0.0004077532669390215792077349455679161374273191018211558390614233162940235324762 0.0006498454540088859317102301153477022005903859737610467270525535826914035354815 0.0007626588950079924456599032830037188469537125222069510297578595159933837774152 0.0008388276839659175997675302401067015670684602842599768896407516947077505587480 0.0008911579413699923110833547733968111518394227027465603613028307624457216296206 0.0009144182588646792473610041491730960120429380788264502638408443554830327120118 0.0009466924469306049947481951017075140696371145155073247660642609310351590996499 0.0009542156270882851360728460081004874593457801078935161280221790548805689236190 0.0009209521135795649991525112128503542735559029690187312712357878061317523372768 0.0008527985229703832105862319631107789055497668758796672249505976567996399451052 0.0007662831788389511076733294183918395858436542808784459866268778230516656623243 0.0006742050152185443862343981080933908481965794631575461067827714525499071819072 0.006717596517174424950394916835629852097783994183247622116065233365127490786790 -0.1701365455772834236473819137651450257900541507773927788740215946460687358528 -0.01163152173488165381466838953428384479884780135394590338958404003856025321708 -0.005743076905351146527274897119296995983810971148855684671661105255651845478019 -0.002749477123923586028937545753062681779237324190690711923345630380173068683078 -0.001821053852252861114632429331447764275971619155995346400936617126100588452828 -0.001265839483308046999230366934232498483802235883485171873037762949126994804979 -0.0008562799400295960606871158191084110283956759692534676519961789245542727172310 -0.0005163224803120692070318233822382057362785771396487704931254579487434997691487 -0.0002026754155247945590872098459252544412755123254714163377495696150896081996105 0.00004932975141796145849538060747924848812604243894320975650714682744863718587799 0.0004246983884503767373230895412506602351752801751739627911744550067185689041819 0.002015459245568749764803298311909234367937506369988606962398344662724799386929 0.0005015828850037911698124109135837064439390205757801823087915902547395173770644 0.0008164007149933296447214210254561767308209081234234472735148032893907625998186 0.0009375103691494670498433629465663539078297063525417023072929306396297579281586 0.0009801488529156836939260569622439213912702579501733423397042413443938529168071 0.0009879628704646520172376882774322379581341339978663554100453620599276324712703 0.0009755236453914785856178249131506600355937776930325281398716868699143352778709 0.0009901879661143008770169207498665425044266604628693915043894210460640919471929 0.0009877199636050134160759454854210479609885887191787670950605073872936125650948 0.0009438831928178114060600044661910301221984016011367711455160674957012227533309 0.0008616368898199727149559105763287112244320843841625176542003405737165788927266 0.0007584889347849857005712312631939999593209502811650050602455308008170556278140 0.0006482479947999336143796008519041800164712969289871290610901175121734302748429 0.0005375280462364514101401235839688836205393753286354054704449352455886483657499 0.006620408115204744366904044617808480652411781829001669333421149990936338896796 -0.1653558723719071372095339489103509193945745704952411363975663037764733011659 -0.01124780679808697819050682162549980138558111664971940376928702229745279604029 -0.005554153082860741454295690170864969557405518259181972698595646046301764723678 -0.002641962191673816211987141999394512565375052358178617074983435280047829412196 -0.001732748116061696256561882944451046996758408630807575390818114009903436128123 -0.001174026136345018925854076271359495277778283119794380965548934368277421098055 -0.0007517843667402526643034173255562399134001183047427480143891079251377976705827 -0.0003987644177896195834823818419758964364583864730459615794352767788447776399386 -0.00007320368039970905635622932211843493636520145010235126100098281801099237585621 0.0002007671691083052304225288202300591763010448389096091372247709551082992444305 0.0006034747590100864769937076842519650016432805277313076868490730431535686017430 0.002504429907691429252063931168148673985102401446358368219826938777475216976938 0.0005931360497015292996455456315026568515969678238935142265632260105756111360022 0.0009787303755508408081816786315580898146679879666410713857306128576970989228720 0.001098107757459277350615468320117404937227671112359110346892976231645895969640 0.001101889414158491969394322250336240422699283654687445682799179972660324643293 0.001069066656852685999418191427595759462359099608754771527966478907931259400333 0.001024647701211170026776193010279084200314259456238846869347232750715141536479 0.001022606367979816107836074791876943308036278079290646893525566352420620250081 0.001009660353079691438812750289013685639404020576621537790007698113569397332971 0.0009542020845073591833830701493869964030503969167173638243933910595927088354840 0.0008564556157887595914257437932732498682659589343048724281386930500777123764919 0.0007350993818572235894670135838230850605181901214640425856526553154491692435800 0.0006051427292030298662215528930873422128938296380836770632231279101497053392271 0.0004732921579680295571476332398082359012273190391433184214092754372653277394691 0.0003422492227064040092287787453667061950715360996721639848081661574753533665811 0.006465749710823955610980632695518589246350926922347721911838095133037149057334 -0.1584092830992094628917579162001277908087881679606758859531230086492352259094 -0.01073035250720235415498409117303559429892435622831020315240332533690543803241 -0.005313378439861003845917338374622961659216878208906889724207441057866002516771 -0.002507991856263665291232944007729348582772876347043283852704418815936637768297 -0.001621769022195701195321852355163672909546158797901663420599202637492633710778 -0.001062583966954298489980343407116915032802295042452418149944202975696842216327 -0.0006375659302167923823100910056919845749248322673267079546205262587788987315344 -0.0002826725010339185960351280965423322530191798356047177225953013281596159065023 0.00005023038488718284617358093086989191382038487346068210779991145028466342136922 0.0003461875870337075875212441322435211840390285263271529424939204211172780925228 0.0007777894697060982267736093938719935855246294427362322312902808400165217058212 0.003009890380015398559043087866254498748285566467881204722928680349736072405408 0.0006765602305635924889695331118654766783203328906465358341129806536642174084151 0.001126423804099762596395155297825495430796625805828405899707633070395893539386 0.001238064862033284766556971281262612513045426633429337323948050268541228512041 0.001207463167063807100099352581973202686983685602434374615998170436255513450348 0.001139521079453183632828838009533100866313714541909415998352387612406975373048 0.001065002683177422354166668965395541013052227772114031980501384875522406186153 0.001045974509718948412922734898769869473056038046324191217720643504585695311687 0.001021417360058126714805344690612473871979419679192518063300428719717590643956 0.0009528881485100932420854703124083479762606654442800560017225615799016496783929 0.0008379825992796936045987927513118616328862409773696833639168770004586636749940 0.0006966821466508528596107797964034525231013918024443720228450543311231376162478 0.0005453457135142849673581399163635399641066744711735172203753412001998933998632 0.0003908229310209008786485126991232898106629425920365355979854338994976772440052 0.0002344814791571658972691295931288070842000438590851798838586925425482767911691 0.00007182983511289126107454333599102024872193234108483926084283269343211526299584 0.006222459216146643448014005422780355703376145467429902040171019360039270760242 -0.1496728918961455502213679621360862628236439554110072070010109154663722619434 -0.01010203675138970862385265916572350345385881272247220682434702118192756302679 -0.005029655667840295741725429003545457822870918182184205503580863479612673802466 -0.002351786279493749588734864078790744575861258202180650238468346456019021761572 -0.001491496977423927489151179965520381129768819951698218371232605419368183269448 -0.0009367818710873501631426533420032032233467610985251636505773478399138113460644 -0.0005202372353228171853174103042739423005826657576080872395505065196499218510112 -0.0001715166404165546971984958015018322744240938506879632368234030109217321967390 0.0001659751041023598430752002932637105466450534261148282718477805581888000981207 0.0004831188674141074359145656963363494286311919485001425858268525126120187410100 0.0009459962142489792270201561492067154105030304477939175249192323265693132385126 0.003529620512191599258117577956667139121246149526890053601574461298890420394359 0.0007415058915541896876969631632041814181305091119941577677786262256120823693893 0.001248991635279961132245867642113394335737652672880847182883918367426703792464 0.001357633374416517302579717248075012310403506731384766981407885317439465532031 0.001301361543291769492596023026449279087828700207283404313418605964782147727872 0.001202175555439629295261210220856979704815113409549102824138570488432728748040 0.001098084791269889791727204815036757585812460577140962204764970123002684369605 0.001061198674471309271719006358580131834122774995957027263308224152940225600342 0.001023644462139370825198822220843602758611674287083315965710753844454262494113 0.0009405229657325229037069950726661869189733095143641631363943825721933900173679 0.0008068573775390850657266990930347030501662241310493838851537414069215583329868 0.0006440010892835409515929212751902372151365093877904822587654159141393179544194 0.0004697590608068579107888694886333274195508460932011491836445689041533763746454 0.0002911583952497866966210263435304586599377289846867347744469777049919346417980 0.0001080987824212525849953320469307492947019493926364482590192114490776554816052 -0.00008733947653503277554389261586266008185606553869101126949587643439839731656430 -0.0003152546053514397666833606945094330930539256076721353304893937352647787073831 0.005866347745819091015342176916704575439633410866735660396193133565153900014235 -0.1396171773430996806275185232492777671449511815212778023403597953433275321568 -0.009392464046825725944709531710691518640475249380712456586964578814172680980666 -0.004712353578558707191299659650781106190570682384247974501432552782684654499717 -0.002178035244891294661470945511044443585311565299536562479825233979392260209855 -0.001348089982836533574691124042593769468564180179646819610606037097139868869940 -0.0008050216292384485742848982049296016592864789285344648691626196796358700092223 -0.0004061698314129354606999089365343849692206360667160153288483385316790604492623 -0.00006722498353733982508947064377433707628299396477242359586208763928600054241111 0.0002741314635454279153056872645113355087247820185410439450189632771404890009289 0.0006109067449487315895898079032332132893285327841963479277017395869681516322312 0.001108843904962201038339914978639292648944883221662811459299173972304685126654 0.004044429281354534576835416792049951289139781970193551314513512744083229060448 0.0007756429055620161680282622361706975187041355961417602869741281268847020447365 0.001343314549277382293808526934340735083348159349516320451029696103239888782122 0.001460927042760459856853033590707609871174242338313570034162714280200575100352 0.001386275125246684315927264579796416259488145871106277344428839920124901522494 0.001258242986705606236885738653857438091782145048048276117430483631085512279878 0.001124761646045478975273366067439924158297368888576235407422650906869841972810 0.001069097312470966845960058354807716831800260340614229627970185947382449747780 0.001017389609738228116035594309304848963405449056724547168170338927364988617544 0.0009187371939052225812508021600017928008165509254539065750685269847159498395995 0.0007656445409905036169306212719813514524264248404095470188310669846153170080480 0.0005807933498011613292686873958069881037417997840328026538006465391534268182111 0.0003834043185204496861082304460526515913983522977120695241512145316705332151852 0.0001806663008037619281142213122506357198523981003396477102652086721082141165304 -0.00002905426497684182807184180975115071757255627880784599117065047792963624448755 -0.0002572230885956376583336420608644453180528314929754193880597643461912020129371 -0.0005314564679475182874599230242987797939029802711939329228726653223766517774264 -0.0009104066943887075006529640895935687143072735934391046059219530221370864474616 0.005305631582997041575709912030523471620901104787118654284289640174997215535639 -0.1287090546338533776266634859952818619936146233098910370357959422387757592410 -0.008630150458484789060723737159683248173317506363414360865976854665475776082035 -0.004365622742027004534077500834809308435036687849563567246232828991955031328396 -0.001990188203918932298018305041700791197746640519153492464361433966875135163154 -0.001201574859186238337084251057172007121909489449261463216699857684483890359745 -0.0006780514923186063379953656230736881047369998378243097903606228398183220576521 -0.0003004332949816738063871956214543350792148617213485663598894615440614025224039 0.00003003270313276456377005285358153078622299344590486697831310978447772785342058 0.0003776477078508957976244639448835758111032001931341700040331321738359124300420 0.0007343295469387771171738046692659345070033025844323799110202105782430787704024 0.001272655285207454033668643432085663921582333660960119316476142564017977418528 0.004482307626639666492879751052742768375022673713551093298954840658869884051878 0.0007801480723339094668760219169595745494433141597438468092439886495928323078193 0.001413326417974740018801589287483856961692852009921255175047165537851672310203 0.001546826215380938426351032775578322262233107601267515509723605551109167935522 0.001458460267639696690034819173077205840040759172560300860721777236933302358260 0.001304922220902056524523700854380218470810485676615458721516297571861076158538 0.001144294079786393650053041863208021879200466062434811376296854468880893083398 0.001070341221141449040966919183799802008505959140891341960646069784520495104463 0.001004806511547381195492301966881448008386325570984679604935248972286667894430 0.0008919167308926786392388667040926124581473466012312996143697718006788778917784 0.0007219441585355778068962853917146410380759100149772935131156418020408935424431 0.0005186067868449185690281184917422949854370052960862765309498654205665580506982 0.0003021929704527039474524522782164887389108659263350212997889390113520048559902 0.00007991679184643282273941835084019208647345729768909169119835583708687238299837 -0.0001512344655610931248621367459732794286644910286887290320039612923068332245102 -0.0004057434429833246660516574389437021649052235000028635888148912790174480649228 -0.0007174908318675121605511175331288619407165649113881236139520577371050107305739 -0.001157180413190980977271083139777288552522173078937579935905180484010224281134 -0.001910168051196452607858703732949582821698203769564121427586281436395324861775 0.004292628947405651343713501315812208699310402193435825696549973704074347013288 -0.1107409258137149570608702296740201212208563003377817378516534370640976330986 -0.007264259278921982110425428570456559650771954339645837857278133241791018494463 -0.003565555160573600539988051241370014043973066135014034009780623057491101850604 -0.001631881213365951880989928097114015025954260248813459400890848945441891827037 -0.0009962717283140551008146637536479563970635279112978841269621836785763083861530 -0.0005531150084445024209395729587626099905577087175254848811310802529597576807522 -0.0002286306885730567378398071588795983098988965347887725892396135521849949140351 0.00006889306472974883885858564524094050433721693124567958274592715092612918620247 0.0003928180288678072924174686601527504189883346119142574255765651782040325842131 0.0007312405288438717776211703429476360059501976126993881179692173363181512515189 0.001196454109540183649980926770679254453626897675099057062722209690713593434121 0.003667684185492913356202288312576346103452326088615950700165804608448491608325 0.0007171043127260566531992040885421511966230297208230189726068807090680307034321 0.001227415681346867335024164657952265622548101671260791599626941477508172646173 0.001336871423436354482438232190411342140653646431485853191141573951501249476514 0.001272345288745939900519387662181237391302936784094087654331282008221228243423 0.001158759741546957653920659948931519948084874725981064647521225273052404794579 0.001039305201629372989953248223365115401056855028413732449033453241606778752556 0.0009892158667129763568207734842072834821238952268644536654925693219011542435463 0.0009412858712843381333732874799912810623926434633960277669135380219317500025090 0.0008497901366059550930123567594823314662046570715611184326841800628725682396673 0.0007087668153381688017021221233988804974734096609670688482866005002514224517241 0.0005394983099083886844316089351159462153132612901850447835193797233172545077177 0.0003597559893453448115027515574983261850040254609282812492886225907551460416116 0.0001762820662940580243067156340143379896561776951611324984575412821551152667894 -0.00001206733878858319973030832027128496908681529556964812451866204142647123340963 -0.0002149641487400178206192865164848545579448878664855894841897844739770323488148 -0.0004559204975937782010328562472585276472801871669347316434468341780944630603513 -0.0007843677333079376660429351980135030369021480995975671738431105045998984432833 -0.001328612756165825759326735900660929448813280096293611419184327291639074408169 -0.002598885016420837188268502583475054028057814406102062728191681296126780970341 0.006411724322525574440175181619114608478896726970643309529171195501729000033405
1.912385714430000000000000000000000000000000000000000000000000000000000000000e-6 0.3618982609143435711621572337787301384876337514480776055589946547445261213656 0.3634946888850930646610768943427212775464426296150103126776445720286014369263 0.02673757044313864902701609705207829010063022563633516726044217487572756568685 0.3522922498138671272050564123305248973005046629570825762071681963361712031673 0.02014686679568705859863282867203583339299930353774193047549579602197308520535 0.01968125993658730172927862406426024048453942938651443857026374534064229225030 0.3292172550309969369777925719907618391884665011879157698145500014374970421455 0.01820830715673195774483631929930142429456443909957082291806180226372505111724 0.01322789791311630719201343966732625588294532754391600862931482017997363607796 0.01204180907948159382008228984581551330240225339979155699665848028313388467913 0.2963232314962067741711151509181776174408972916521750425668674277102796648461 0.01608203557105396879464308683625624335983246977702989766373345929444727801908 0.01132178414965458032411050839753401106083867822261032783513887118763779412949 0.006063917358569941632217698154148252892656741306294823120950499377883416340985 0.008746518403670621092749038041916756514421224372446139373133893874095168954515 0.2549972814397947521066880132957835526392019995954108128025859760636344159901 0.01376940719219890435288143071079167842142235076329251828644949881767466098475 0.009743199735993525249707312235545207638551663231587731943319145340762574988271 0.005008748676835138696994771291097003339614540424443263120280676874630128864831 0.002750588548326242272466186528271149562187013888552282615931887771373347130154 0.007276672470507654679770500306313990603051517578930553723448680309693954198509 0.2078813162872901613793881077757934191737836647022223530911245754564837979034 0.01117081456772365103065147335292482670667208754996948126854712326911917276783 0.007866354197342484205818047470977685758980420715110581912796181128372500807508 0.004017953054504229781872041732621136620978125238461047103248779999681443866312 0.002499494193377287571240946149484338827835264010233925027769221369193652591854 0.001319577056701891943398771275390768541632527991141574695634845402806271502450 0.005917873309627935970460386808734925217220475795922122548712986355884887375221 0.1581753290696086559588954742000786169093289029023127463767846282764975918972 0.008467869045322779175841939432163804463920727202184147354981773022275260468051 0.005865412147430222822718067249090765511707846237946969930200959955480099223585 0.003399797688015962124261754948817549993585236084951009148954454809001888144667 0.001575734837755676059801024289991903718699710819575642669785127246104767864597 0.001136409285790467877099181157185833083170711803164840089297105004679242853943 0.0006711691449790037258815871612467243343240615837229293840893526113575266320930 0.004731565865460101594083449273915147784920942756686918838630255219198423561591 0.1084669881693600510619905612518650279905666168547160214306014693277192017275 0.005775854979619264976424861562319193789636027343986138361475078317549930741758 0.003970532377651769399158051853149397667464046263136480493608832300955025037873 0.002123675181125839725603413985822629673704071586932117247093271586762171791990 0.001391111860431785924795885462016854872357661314031065878063535304639659257428 0.0006194079143587502330463987155977334025160366453978136666342088498047903623998 0.0004693409139694932091630489253189741950415866960489411595261840486202234809919 0.0003547405442478291852763086062376427539432623189212026988297727293364682348589 0.003795272612408679256787357283792762398414201176509826329964322932372484573152 0.06161665815890004197506506917876317322088748452743957785365310433460375368858 0.003277689329177261310182315457528395454682065624631139534721103067182748198626 0.002277007594478306737509654908116761884134853415071323789507264150917483805982 0.001228035337045536688559279026846459753244022242707940655287828049633191889786 0.0005719670291914335488776353345113376287154364159927063465760237484239309520897 0.0003880998413718497343355786214742676889461724642272546299711721751115558614226 0.0002249125808454872773275530685492569321257326355908646695218256759545954722106 0.0001671948764267426725007352520348546736628510698923046484169348947220914206435 0.0001151041270265593214257796185613652015232367509300916294304838810900799069154 0.002762093787829067753713476610213393826675009460597942766007831417443483159719 0.01851267551948355066182566929597564155380254209644120205721580249702320768340 0.0009875257193543663479736423253404432547926076684150680228579876189700955704586 0.0006603602916494198710371575424388419205607603046106416341619736972698362647958 0.0003593056000893191486249620397842672401094997671723265363956560062425832235898 0.0001691727751715712854991516413696273731820600461539083875729166901221457187283 0.00005599833001857285410979215560566986109711930668466911387680906858027677512372 0.00002673285565526831337737315207436827242318142866810669396025777404152332982260 0.00004100003353883420667806971987824198460017693975962771572931065072945976412571 0.00001401284775443027874256630101997609408414161851594134700340646777917240738057 -0.00006964365836531310764484328691263928637322195191469218702871170191012971246264 0.001847591207579926052324763922242782675430025195755001016558178518298768389941 -0.01997043074710952202034973284381248575925261011438990176173735666096203145042 -0.001070162669154863166436703409931501677251366074030394231490512218281558622724 -0.0007565436421218903505604584881717918007210082783433239480197957245121937504408 -0.0004325969242371382436488404319393027479256332803386405332822249579649242059794 -0.0002783260256436864023405005030249736077725590457105766564088192609223535998350 -0.0001845985396896588862592961078990115916418675278000308106772303789002460058552 -0.0001410284403305699257991165965592033153594297761915112615101789321145579897220 -0.0001517584815949877358811237760791797793713720493905475212493358235673702361067 -0.0001111845395462126515207801735968647764318685528106672855677445543320155610321 4.989672344109929863747443918535955860944484249944511781600347513924125353527e-6 -0.0008507406795194574046111718488962167654040248546455094275781065620645477926203 0.0002998979271349111071327619295443986597459552965741785064944442556061673481119 -0.05731982915322839077337211695721869044735415313688439666392501200260933110872 -0.003134263135234257878305251704021465373258665529643588989418044102594918279950 -0.002177766081524893679092936942911724421789143851103113261784614444827916705231 -0.001159362848852633052849278801751163917253280360622655439562756160911501255249 -0.0006707687066751765682296466470689095548560702774811892658450229624596998298813 -0.0004646500622452770634286721864204438958007402910610094756337997800859838040753 -0.0003822507739538558798756856673701404224012097729573459601015374575491202669338 -0.0003353258900672971179978016835068895217649450542788342029230745841920777454944 -0.0002819984046806510468914975253750260269630371413469498039700329194840196053201 -0.0005873937529343798592023359285151508664468121946390854238747600013888018059245 -0.0004648639233845026591709223868625828473745712773099978612619045450718149406045 -0.002252249592033874401719568358170226972808521549829213241608373376326514204330 0.001605824992591001684107087271387991958815215071777778021287467213230911062375 -0.09020503578209610691252593869254263267620218062527154049956886135211316608647 -0.004906124787742506954119503300827255322623641175936419981703265974425372883765 -0.003340315921634929904919037339116289838348794630610073534348735136800405904545 -0.001730568496765217391296782869305238899783158031781824349455680375306184089891 -0.0009760498878585563382932661729419663214510936531578370318302932626174844527398 -0.0006474760759186902752369790585361530302491489763577723923736194495522871811033 -0.0005221373987152332371947391432518159373206245767388431257409110384484229515360 -0.0004597913251145427016582753351484434301627927378205893075975591197573258347102 -0.0005089991079451841003832449580493387215134184001951170831224888358359320629962 -0.0006828444024790262364453436644851554883321436971935749467391444532157933343000 -0.0003805789765765380282749128436606456890902394059914289390609945771497538424271 -0.0006604882578779821396900595179858630047485931663110929918594236643561896020646 -0.0008300141905622906357202042457513474656787202955366145329215952069449659595754 0.003543526178331253155332237730131207441649220532788113637004573510436997502281 -0.1170576031021413183465019838053910262629553610832423495426702639015916628680 -0.006313522391893589622792940642983506546467071636754878095057417133062284529574 -0.004233322812014267325767295832671669855543182609713732188103174533205670591329 -0.002168511338545827425583222368117536245985219351091364131145287457732387932707 -0.001209882130310769207712119390178915711324103438483541568173315637515527857414 -0.0007921782166001211748378670935118950816245540512299947379241209113732602311739 -0.0006405522109181129360073487139597495990041047446213858997741630612886466769439 -0.0005975880290482645081951790604592379853226384408545849958793674477698192536522 -0.0006394262478499147624582655860742104933421451751791165637968864478060468523738 -0.0005610123871069145457243996713249194042659078847594365482311408762442887729594 -0.0003409560348319406583543446366475203749656125147290892014634945261277492933142 -0.0004989534392350013160520437239989327090336131602086411399458072845733937673819 -0.0005459393865307860704722907109060749340303598489383282220793571029846981463957 -0.0001503907311294568241542326964674954101227642555104813126166446517014392170379 0.004398825495001824206440382705937849503490000207834905133354206927358418103921 -0.1374428061371574947728451973227178084740049194003417094188474430940124327105 -0.007355465686993479959351989018293580638823222901265733538222033819393602223089 -0.004872091615318390675605654521260352651670245431125039612759352400182969177758 -0.002470397354838232360487530226524569489381490143583882989166203549113722811096 -0.001362077756798712543070103361833973601919266342771886661575812675259644210260 -0.0008985443302957400965031054281492882416464810175057721917011144534354464477629 -0.0007394615865012831031622571855586908552050380363876376140285368737339896387398 -0.0006939584232956965418663057027839465851614084205894833892294719714717331081839 -0.0006412208032854525835978073697747750736107814494796883149873373390983201939553 -0.0005153561179507428657253255851106260732269836656455998411253083718799733423663 -0.0002869814756176195941873378258890153003935956152755824485720273719513214109182 -0.0004730601037995003229337350802779035469091586969116570899283066407638989379382 -0.0004897667314078932364335527532359613197785543639062042323147932287425455631481 -0.0001098047791860568858990293543312537970508384490229973965019920861845163076558 2.356501746691175708630163213908476049450405906736092253405326215775701745824e-6 0.005004506843789278411268520864395432755711933309478505859897070781362861138088 -0.1510169661455907258755165841791925422303036086371510554907807292922870784365 -0.008030744510953798126178460318387034859543234613455832610142140432464838326041 -0.005262709315434991954519969822648906007686147665822989322352111749286555021834 -0.002634965925410018256570365175489482531459471213918145460147444408006459235391 -0.001445522781510007076737230908678211551207284985240639004720869428527135722814 -0.0009625630800450035258369789145186481878405359033114883946331910900909701330296 -0.0007986721102468921291196959214132603873817242557590736748867278110963477365084 -0.0007296619003655299953837226942206187848307821528034707955762599632192715032067 -0.0006259103542263218488705262607838788532509414968464349080992076476922006087149 -0.0004519903576274481342892974855380103596698096385582098482375770279521783423813 -0.0002512956581769152754646553101628834917974194496987718240729321022298447220090 -0.0004215606131876435385752957933048157185460230445384601492357101404592679567623 -0.0003885093456397020472946700995397600426995740960299864121226073613208338301750 -0.00005857891726415728916493104396520714574122190429147995628762840721181606693169 0.00004310849090883721131823379051977665944590178732904330569705008779915097479466 0.00009310156687397173057181100512779379645618104181412248491713026642711343254201 0.005468075228438315454087871633133104019340279234430406569368683886610076150797 -0.1582889295465053052006370053255087787042428531483558770221587491066789023915 -0.008376855207597861626381136527692414495628549243108750144572929323172234790870 -0.005423781594355118124615363954741978695763918269242708610558581292681648452158 -0.002671956903381373797758946963123847181349072506260280534625965626651497726522 -0.001459151468297334169757291378355252637056091121419483801811957459698371739995 -0.0009760915030249071493645239937723785947911016322274155651378038571889798497930 -0.0008043191872372572773459485967051360485400210084228730870285573262832568584592 -0.0007113335719479352550566191979763487180630655158078383435028811498712627110999 -0.0005724619499056980200434425312573668496651115739081408188197411188552994735892 -0.0003743167159305950687243735168415432328979540965317167327654457604592194449852 -0.0002001140646545721914726657624320211751595346982273911891687181868188696775808 -0.0002388633048642207384104986603495446544992622220760128841316541381062978861651 -0.00009930295040566730014209430810387941593620316900579023553027490781774946449954 0.00005633195907051067670431268428530847009355581982532625870335289001996301673527 0.0001144606872875591408647117175735467138389610561027896415671212594910003911399 0.0001586001436223373586234029755064153157076502461602461429184298150882543771782 0.0001977690167553879447290864478723225879087099842494189588140824161943048397690 0.005873813871202582852066965561434486541964050495868303393296168530859034118995 -0.1596360301937753429598948055577532144629642752033189856439574932929364406302 -0.008424133903809381106277898830512030460509785138942002219250204045258927591855 -0.005383321342912874614113455359413114470977607849432308804875314969413533798589 -0.002604338485722444167003399584412754197604394790690740957733172468497402981418 -0.001412165987716015544602216220610469403765886981182133411903102145086931072240 -0.0009418498688982783153768462998892707208268440013946390585404813940145044071786 -0.0007617294091046009543083980449479413059895707440660185799506287917976279880069 -0.0006469356158143181444032804562962260262336727876667340343678936096980176941439 -0.0004932288005624198699887094959768135991463499048720212801851037460865748103613 -0.0002830288374386978633496990625247995587265534106617199121451855595421086800358 -0.0001343056788091033777401904078073235282136692961265085730243752292617958647256 0.00003937909756667861758855966136682163730847500557697946798673356259474006528441 0.0003229241324284745174132689929987380340686423111189022721602529016513859316771 0.0002138551840873775494764151471323861568951938036845811579238250574056659545692 0.0002030871081732761442485968572841080572905203047365069896114475382241241957510 0.0002301356221674967986453912650172872608928679455765415822650747197966333753000 0.0002536370489023690541403653090255734878246821791631953757535439944217486240167 0.0002373415996285447719983895811658891174073161866883982837004872446680811608329 0.006126486228765333602039715920771165823506543057539261387200414889118410675966 -0.1558477443418702984182916970514905309786873379650624337058107389458767872046 -0.008211077905890265761134298382968471135775308144886530942949707190783871519287 -0.005173463726549855444803240809893669991667537466338081920329506838594245673912 -0.002453723548120884190180242138181070262963726969898519617117682212757881435529 -0.001315327550748277390628030202027622800337884833075224052914019544096997208539 -0.0008680576786038081330953931089201368035641488863834582881506211767569678861472 -0.0006806067532485975290154784486657405592284296194927515004044152370549322408612 -0.0005510467854918557627883351936750736670085081968856273610059904932356700853436 -0.0003966393586571452563454700070053360845599228684514913201910063343532395776225 -0.0001909078564305169221510587419236908452262616086843882905403407361922900476056 -0.00007023679991093943498047185917847133695579664566272358149542890685179309655138 0.0002982830925205236535691440380757176173482384632854810234562095773590422133156 0.0006870533689697248714088985935755396089204134378629982285846517065592745142887 0.0003388191302499713235409906427680995974197510154030376589122942995096347729419 0.0002665706835952378392441474758209313680695774190050451358338961858745376773595 0.0002762503186765276052412717461943604133146920622413779144336270116951766453225 0.0002826782206428663090883793291316037147724425135417596869868667559024218621465 0.0002314652684196914459948793128681837508182383778012252469143992300430142462874 0.0001363709019709614949002855704092324218139936323393117114622799588685368093715 0.006261352622304708384419695631861909483204615869145416067964383368249116119535 -0.1477947788699425301578450253848033669225440186007518815030159868268260127405 -0.007782607355211481155960886386657862491927220814188993096255631860149578909942 -0.004832825322590334226563915687106149013739485635058215745321935077328499869220 -0.002244677119905764124209273963538153215196561467687440679575937269080400640412 -0.001184215120515140219078593455087663896180389006536694422211748244627790821539 -0.0007687051463775887679155466552446526493159311286670430966809349145153420665316 -0.0005792621762336354424219040311787529897587503566082807443090177148905395371182 -0.0004440528295835592888754147358606417670053337464516080481981636531712585579048 -0.0002978395407094369073763905800947102284055387941498424396045953859171896352378 -0.0001122403418650807728519847615395846450813024565586703209738980248168460181386 -0.00001509504738837775736577778951817553988441969879035650915850069981486918684284 0.0005305117891434075324649465078430475581003927406370454243363916155113262675761 0.0009895991095931224979807126703058752437467177905525107999754727089540459429378 0.0004336161975160179264655065133995198936715887455907597390642880355597477631090 0.0003096098855327624164857294510262581297239892749670411867461143636095857373569 0.0003028547908627756905768859081996124396876826192390699957087803030150290445824 0.0002911473352570517243186904246177092962518534013923622332631635037224394530895 0.0002062194458236379039442211393453402732656055116795175949387760461133707925666 0.00006987498685793550723772911549107699168804607595399171721217940543743992151573 -0.00005878733802966356963858369834391333940466650325420947277925908985748615910866 0.006290055721067412887830957124351713660321937902772733583774505484104156595005 -0.1366215895303351866597688949066090457781713820437310914388900423970727893597 -0.007189981872750472072074563908395310228736783926331310042726476952585901821975 -0.004393974777569424274932257629542430533419660808308183301140749841042738567526 -0.001994281626235773949867203179667337795326238473746917493271252921176276344946 -0.001030333288372363372172719471816274977130764558189723967669131254986890956657 -0.0006538462299886607349041614369974575688245106043488557455343558353278112923014 -0.0004680023475147277032805227778997153003962533315644481965646450396965011698971 -0.0003341413060442379062274971770719541045668276829824669331959135055583592405607 -0.0002040235338741150313452138792180426326895024486516035243519363436299548009379 -0.00005068955590754494913906048175713981119133935799050584201745147764481235196583 0.00002953657228959513201350683770379201376435431586990231656090029750251580585650 0.0007154005080028004483617124155643633766384260664728227616028980649142967584267 0.001202730268767638209345981774511348839243698317582978873357077264288216218189 0.0004895913416177983356453157323072771938014406396153187984554845584316298829521 0.0003282370144277053628252431059505903795532498631435217042979606369404506432532 0.0003069377720172778671401581394253916745941084678169937805026188806952378508501 0.0002763366354885251491874960905781055036237463854791023257511246630979446584083 0.0001617371256714662689373800321492773777926567388692942819791631004346064153755 -3.674066170982975183065600566159705506554305885749822795577887688501756582384e-6 -0.0001469981847716783309449382170975397180577332317265390679374992785296929444752 -0.0002719304201729195039854333995721378594476320715428946306571310988973275439352 0.006295338455271873382612714563394916698793473634086489769300237523289303261220 -0.1232336392902075935834432693338653906958511951736078895677890854880457599860 -0.006477907149311056674900496597924159142853794277048893399628914994189770031953 -0.003888067438864824477797141020941802006530605317061802000929989365759360814638 -0.001718371142824965727617618481575320303582562861788397520929845685723432985715 -0.0008627847046744658359666074364354787240222636417068585281596471190583348989296 -0.0005305229311653000669317300701659217335510466542787017289233020649224930135116 -0.0003540323390810881222951712211950044442612069761811522528103208670602130025814 -0.0002291795530010903601569487390843338724779799832447562717719086960161084640572 -0.0001234281554021741960656892482099957251450517993724239673987673784090683117544 -0.00001064004839491161728053793582935590335972020329857771139134832998089727388204 0.00006001006895835261143504055129865399416581761694334005596336365301030139186289 0.0008224535822497359718331129598100515289996013024927095923334429177075754359976 0.001282751324162904428452261430496243165581731939857785663717908474535910214180 0.0004917844962425950061453078056097090814024525001032906118892918676551149877637 0.0003146303865799059451324156418189727265961358076570783205019505899410632567992 0.0002821605173659741292524824471690431615144169930076203405688613456341174732940 0.0002340408608238710624674268107292984963470377542304491403032597769106571564407 0.0001021822903868695745847512081336810911999154248853446078260822297588830562275 -0.00007001887098708324141056137423224581926019031052480002614628688472952292638349 -0.0002093423166274370535812203719925063751970346535780648474071241892686295269102 -0.0003286939010543835448555916885749466378952199964429286671131235029498458242760 -0.0004309782760059102858878367763311905847059562581119947098664430259153055781684 0.006321697330408857650264930509561416613051249873147722838854183101999347800830 -0.1083155351162973586318554766201668233990990685097102286150434145450294870756 -0.005683561722761197267742086105376175207881217757992459000396577032653490900562 -0.003341862065117493315687391025978820425650121252720282375601247247360949114680 -0.001429195499906109320601658006205817206280354223616326159233358177593456015845 -0.0006886735396726035476180670401155602313625519433938508212691572115218014294849 -0.0004035340942015931321821718497043124090863952058328123921046882293899841717107 -0.0002417951601115149737160152591697504213435146155160257641010577436554288770143 -0.0001336997099284052792009772908853814742169674967091449698613058042092378045958 -0.00005805856012066894153220943152222390387892389630520793824077667137123738084737 0.00001191743866082721158538076649859685032036708615686757198436091994601720251104 0.00007912269955006134987893119025206119705339905401801300879559688491583195041821 0.0008671477013181840072172892851815511343970189126468178051777958557645527118117 0.001264311628582742364223731132826665747300491009974048962506551346222457673936 0.0004570987970272245317177589466234556279197103039838293145530696888377864547319 0.0002787851946515089439560289997676724490311388225947940854720566768726825559695 0.0002355409674574257115365504438549873865677650231992415244333129246666362930162 0.0001726979508092785187605457608423780620480541655232217408633076890709106578095 0.00003882593290197105806186608048233102472496958487209611062444232259585419118089 -0.0001220907949132757425004124518081380505224920707753377778341705140853564233619 -0.0002465128058791386739670043524401914819895770784228355872850124983667743453265 -0.0003533653583956641651406983836705695270444008010078584810634541592770775708470 -0.0004457564784698884262083470763170597869616299782394628017439007507206976438682 -0.0005091697449036363277688800473017536103866695920758702912986850123315191550736 0.006351032581048172285761498375655038468146064401992602005767100897706260651640 -0.09239855792199467136287321704625255677794907014666172488165708249881700044377 -0.004834347977621899981317521652515149044365037398941483983004963484506872010601 -0.002773409263216414739059150966031921094338697231468892533360037192552133877272 -0.001134201359389156048333989314470848628124793620325087451926226150832874092156 -0.0005127054556271304427719990357064701389523306596024738636062657382497636838510 -0.0002757131027337231452199712735744474809573728937666227052170231921489302314463 -0.0001335990608116749383502944035833642513803946900059987205013214109104037578619 -0.00004856343118111189221614345365586902907928606009090202994762688094980394447370 -4.308881200903829110860266006631133749509132557136452598607566522763647895787e-6 0.00002613027787703694823847417360449859791138186201662859754317834911068290346434 0.00009271126548879049755561531346304397875758589509096881823606575025848230744014 0.0008765301936696329820120498092869260735505683973784084225829645558437072276153 0.001200651044508275109542438275043309819022182802416867663748735983988013856236 0.0004086940367511726466207269082627534026895184856703479599366242236993675016959 0.0002327459991662175238410661891829990013059535086332402872665163706900627495673 0.0001770125149904894313982474599206530172681045452241910028926148030071553519606 0.0001057993707550595458592505507668608994178034264286382296092258248610121493585 -0.00001809037287348337114531524445362122945566034376400794707050539793532967420966 -0.0001601009802113921047146038396657543423238136920618461239194610225852892068371 -0.0002670455428722404584298034619638078193048250910380421125900889000251108330356 -0.0003600922961522646307131458173875709057948255158836077092614040937352241864131 -0.0004415964577270415951036626174063467833325969650678761190827272443132410225625 -0.0004970689035688365260075989542299496686263186502332395877034505493010183540216 -0.0005305600574047340258752288416557003420477002894871096824675593685060992895788 0.006370317353087893032351612293214966676703818261751947902745385631519929535136 -0.07595016683423937043406953322954925634562721278789220793448612716581787064210 -0.003954970178182193219731117548102087436449424862375989617003681503443724360471 -0.002198366550372732803183480054498582025470207745407362593188488699512781147796 -0.0008398424439322348535876474636779239458184022950793764643350477397270756647142 -0.0003390713402754859816261860172001665870590390672572322926123660615023939008237 -0.0001501438648216109990378119780540978463539469673795058464945944016986306718825 -0.00003232631925307599420363017634644584676932048396179356754993331397402726968168 0.00002629743396894864052704488563583316867902705195641584249363234350712663019767 0.00004259170936320855637559434586876958306844362480806414830558659990982286493341 0.00004089288581363936808108977583836878623581239135858141490442944367463068777575 0.0001065776146371739325658436287529090062589582429628714291269878426298652177320 0.0008842630670984478072320496092254002186631321670046378679117812449470830284367 0.001152900825758877894628288943092709612628310918242721877420515681885238795655 0.0003708311350369620548199385052184775903980690215428580290185789239543988683414 0.0001895774388533283728431704978469146239277278798589308481965786174068452393662 0.0001215612781940580127773355127020344380107226212578598345095716061952855508307 0.00004951771579868132881260429530732497638868738745050087964148219563239583873782 -0.00006199548326990992947655662482980091530540145635616447821548293577785964694757 -0.0001885465451956899347142649270802414183888375581879392448431242901928263086601 -0.0002825740587620059376754595648847361928078571411890394969164089906194223016092 -0.0003656954420935721503589047160778615258381921936326938350289418223155233088706 -0.0004393689002598175829705428171019009761536981771138918816959688975775489498938 -0.0004889438652218460924780641443786384523967064428476191837311166334284220492188 -0.0005178278088998806013854315461121529872233036491105127726591118017332727539424 -0.0005352757998924179339786480634401934746712072852399030532594088666258770075503 0.006356301430816552801756797235899005083856397876047374858745087142809812995216 -0.05937671654247503926838235165058589214275181260631738457893012679532952919232 -0.003067214294510121378502174230179692742119847179646568156338402013489335562247 -0.001629223978519186619765368633084190903408996216602407246346537258182076785860 -0.0005514390136753257431450012353838426613814323859022828708527400042368634425746 -0.0001713250783029682103961697237164382288902084656743972891242300174019694247407 -0.00003044020340371104895372836520425980376976230713077330145721545266195342788141 0.00005876166634701406510498551664768700506085645962388873955946202070250277117033 0.00009130244379561639057563325180970697862960426972321859679427006534293126460752 0.00008613519870487117864845102179704895837728585355000648840667633238993447032666 0.00006187211190728998917100133336071880368914944145580036023964081860590918378444 0.0001246583460142577389849854223490884320787210699608497760676458479375588758755 0.0009229366029435761977334220075453505693881442515436050808232007551722269025753 0.001174648069043071051901136033224886113554315986989857364423373732819315845058 0.0003623709942494709446582401992486345999392542873342990091618664425203510711361 0.0001626026143652902013825110509828665181001972934828804132289808649047345055382 0.00008620793097950559169691597578200851760703775851473731223222560725147104214588 0.00001619203797704955868106098983468512711753841374896169238686612235078469643958 -0.00009027744473087435549069029156866064445267976172445633585662777529319443798032 -0.0002128629897635245410583718598971114223704106425564416724827949026672842285097 -0.0003037471476401749297177086703142361526841715840183043307360953826141582199467 -0.0003849846360998112220806431397125381003149812830614252186032600374155904070373 -0.0004573644321320975885695231296487925458198339724451410694210058315297732252233 -0.0005053632998076749254660226441725991231133928002315810499653189227174757647690 -0.0005322105381065034001925065354780233896900284621195440334569276180883773524043 -0.0005474264109243165427702810175189451580857020686213914297062011147807787707960 -0.0005727072623123285701958542807312897044187045101143966996795338936399957489026 0.006278471133686970517828391549561372379362902782212424557582007344127953212426 -0.04301774772707113030202769100023890873202054870079539893850135574183302824713 -0.002190501677432883286417098290025868715634063768259395619912960478898875488966 -0.001076129692254653554350357518362895292361559019584782049607408234466430766921 -0.0002735843085296326294326140973147839289973897666510473663069331153823474800894 -0.00001267601626868429434025480664140900402654334898910199280327802961092899131457 0.00007913758518545800428791631662310438144755447147742851234603656974112687596775 0.0001365217074802924244233392609335700963078933639711400237483573748210302692579 0.0001461516521471786981993585686669492738647704624972058579915636943095028553401 0.0001265470105758844103749054410476836171136278111110550032903923954174971739763 0.00008939549024419191519861404862447185935154994536406132898447282824204499286477 0.0001475763585172816012838631726161221010958322672575687890059918168175934174339 0.001011891374184336682712701773714801471423682552848867933650871035660164325507 0.001290775870945282348132165927383841436675304134288896035330671465393845655891 0.0003908756225867846087442642198970837252744505931572722876860696385615772213459 0.0001628539485940246485651077497898876130711832298418466873328001737465357630365 0.00008170006913769773170221869898243758406353166350168611529231042721306274073225 0.00001048079132159219647677977858689558790204131319183810888067623816899757197963 -0.0001029849662733646344907073345018026064863789888888117364554817088996310524206 -0.0002363293650318398641662614784208073832591535852259219551870913939698769705349 -0.0003359417794660590412934082574389967086371144508944109266653643249696878310421 -0.0004251602512949547666143909495435561588399514785152749825749541053477460432476 -0.0005044450935844950840548935214343649639560760992759402232278163532980099620384 -0.0005564237179899006393189674548263132897804774591287809348067434181351674913200 -0.0005846864929667830003476879669172217601851796282150402691365393704285783385864 -0.0006000644035748773065229435250941493507850940550132736613214889114026849213600 -0.0006268017091059896133524911475218375876178860546878905849439302043287706179044 -0.0007016901800613732576375195993074399680173130544515424206124404569882052710487 0.006080800247962487938890153599033616702766090472837606181664752768886638958304 -0.02703911788863986781428048090064842429726430842592388925559301485221770517862 -0.001332439498172182174478484719902051268925595229467080189948048544105597741448 -0.0005395573364745817484342537224493001704937559864067801050568454380494048303083 -7.847255084146496072344378254639716729656852138946686835516983546379991991515e-6 0.0001349378883752725179327206639169366427965800268605053263257657645362480395848 0.0001754579468358677191037133122624911117961248216247966198423312984084831499789 0.0001998346623548283604359967950696289815456224111528991585303134932061326660773 0.0001909787659654940941641816292939861235044897502396477470149659389034103054539 0.0001626977912194327245792785393163671246883285156595618502163540242471553796524 0.0001206769434843976051864067038235858771382917949539080461456021734236498291131 0.0001729388099134435441295409137528603761727577385956246573555081600793564104891 0.001132774616274529516854993749632016668462855524763877221800500700876152716708 0.001461784611675683815520963958240423021815417616777805036478107191190760609975 0.0004421026877404935726114501474094477377165360523564054579134478019609052838538 0.0001867811973739969996891781197476447834038124303996877339543869318332463796983 0.0001021124624977137279673715494643274675605548122722434313745910694702867548882 0.00002552456660682666193064270600406679316814267865689565292186201291721876826972 -0.0001034077198145379802496120868763174896299330755287085726197458935692274155062 -0.0002570997467397069642851008720884957234003553284088200276466884816249762730322 -0.0003731183710260793911630699770466515122132017390541543722330086306274582066215 -0.0004766656727047972035974420999338966243991771184103973567863671533721962578184 -0.0005681704596843747248313038718573156804104651207238460765662403888049504109195 -0.0006279092877772848325864676453778009327584343782213865344421534248411430491218 -0.0006601800899944628044117811410669134099856594270488894789627373299509999924213 -0.0006777290501711443611883994200987237455297805388262026088756353703188854802488 -0.0007084128470051645534238629053628452155691310595931362547119418632937213990686 -0.0007940848784692073900451176625210619618330461289754324286967560881974176828433 -0.0009910137001358652044823570606472735949351628709641819282904444535176348140514 0.005731173932535995953115144511671363831076357654162212361304642806048132662105 -0.01161138051176314131047765331352290930113167113874410483681041939425029601136 -0.0005030013919587912609611182547241903613392836385582966111025367942196633128305 -0.00002170215935278840078109306641005487664988397450099505982663758146422638381655 0.0002428206478962061740574162884401653862668850209627281146944060960613075109110 0.0002685729775820655228667463181090331017793302127646492055234307631008411935328 0.0002559209605161122230468310165054278319436906600453687805405557575397844689216 0.0002486840737628510634226616491538105574950672582861943471186838921150609170826 0.0002257156444144193200020465923893047146399848157523843115122324049759838367589 0.0001924874916230609933401703480267384530235397738938038586998665558458162349776 0.0001504904764184104560872262085063375357322911138015194317265121582701874174407 0.0001963836938279608469816623711515775269823982257433115220399723940072340293049 0.001225126825097507284654695604320898359797474144391494656234420600577162823933 0.001586857043795138368050618860507398397673250202205356309701068788980267492796 0.0004829092663663526003643554036098627160663947859991356147427004001395778485080 0.0002143034021191370897447346254377037127648079297578061212661042371252529256323 0.0001280719534130840371015221077358674042612545754353667571010773421213262286652 0.00004619484098667310469192969740091615861693953894332748883539189544851536160946 -0.00009653934254092049441941315343412522815322166782937924861298530088785380587450 -0.0002677254481481022598165586041574287887674435764872523829225723094991181900070 -0.0003979408548123156424244992006383965056435618953570385977866397807282435134373 -0.0005136484243719508718012596692197175046240169944512591725424046116110531141212 -0.0006154253068195609963722486583726639636682656230193028384571102531472694081024 -0.0006819031829781672126105486578566550293489219325869393427005677169124064362810 -0.0007180327919243593600491820615486770712724739366412183611918011369028496685152 -0.0007381333060666096721338075823260576265051324197555633580909620377671535426601 -0.0007729067520850056625391777041050169566166984403121199197459458220816660167054 -0.0008681864963407432131447716523166364802283935257119912906427682425279827685835 -0.001085583405000784615212376354354121600610446475510961167152996882632571636495 -0.001497727245432536338168237200704731990878504629651642073416756601354992208453 0.005175490201248068218923925018637406242502875013926758523508817452026000767341 0.003209399643670079551446201959241874435677268599684658962090099580689860654481 0.0002930428981963531592396948567581987329337935756065104280274254757991984089874 0.0004777064492285951555707900626797596638452432649668038933828232432215710903592 0.0004754870187096127080164097404002080011366645716568645945197250213122430463086 0.0003856039508195845303255248176880901264200560560430900365163555921772040370646 0.0003203022350001955449486008750307164106620699940162423922438908463135042880473 0.0002848461754818666693039173220648536969045122875392695848001983730979601718467 0.0002512211782877633423840936884002533131240764572877743364485720812072570760271 0.0002149767025242979405284299936520875771118777891279444967379531001144439050852 0.0001742023923464200544074175115030810434776956255466467365306835980401127380564 0.0002147075197642614982348614749769643573892681541063348164564781082667326004312 0.001203945052454365606460521384274880463869209565157830063453575376577194065191 0.001545306727937252931378135023634138877422805336798072615235044507940788547046 0.0004722209349374820987470182928895401677712113809738779421404704020549212840276 0.0002178104080324031097256374189945707709243560790095388317827375206377213263592 0.0001362937961875764732470940236937247702838790850375813945844121685973952610767 0.00005558876873477631098972059139520340638077200407736294736271450605355777663802 -0.00008691836738661999185045843065160799072091973640639124106400135617499989788250 -0.0002578131037316779557298305598317082745323121611865681929967880347781432770638 -0.0003882377382256012786103384010455486712615702496534123750715477390699349157330 -0.0005037139160105658714270118328166611167210885532233162757232677919744774722045 -0.0006050160757952633653928764555669886717133663150184658685586396937280632670883 -0.0006713222088102983326316354896893319165148787025542269673165614609976029140630 -0.0007077170791777050772277309553373772098250577213443958855403366734988565397651 -0.0007286465461948952167624672027942438811058376488205619034267101172610802670232 -0.0007646755022383793708343481861162096257124159799831620324345192408328290376213 -0.0008613002150257623557942257374876559877674059049849684337738680731880785920004 -0.001079909227943123715437845353896653687838531157338925169659757037742374133654 -0.001494017624541239746172334179572924740566344148841020179873539457043734970476 -0.002259671722462226254462879551065925358770762968328239654241641805903369501823 0.004318699475947788392341866388843010909888289455446925221940218393555468628530 0.01828696446188044672902522061160134792892834100375615680879410697160479958246 0.001184332327034658592378703652238777196057903743162645741422497083515600318255 0.001125318324354261905795260622514554241196612719014418780830435835961454999934 0.0007658295937757950930100902322645887724336503851890812819113413370141020508916 0.0005280903174436817071059901700638282791106159179227665754629493991083104212974 0.0004080636270778548162774054365071979209258330182217874577319567407619329519048 0.0003590740708638516846006670175002941126972215116308718525045387366246108508927 0.0003286647938773507451757822276714460228548618885735480396242575106903741327448 0.0002955729952977242867502679681587533314964973814406390454498891016510752009117 0.0002437992972398157445004009721419213034343340799542691068650752954160843713378 0.0002303280501176512251930032477355132168807386276690955874619271840262869418269 0.0009411094780861512277403476190139396334211570479326199500864348683170946394150 0.001219889218958163538086690206961581283903696871205387123211773373203479089997 0.0003727004895073051135088374253405368339846737085437525983123339099149342027786 0.0001636110826103996511925648587319915101673000582723098814422098594910967879078 0.00009040561548044225689502705160918654278598884485377047439487501221737877040750 0.00002050613017655355370400929317122862136231988298500936887324366320471175894903 -0.00009426660184249755187077527834802777378498415342583614168823149089165682085619 -0.0002280509406381780621268694683624583992655130616747329947908555373678150882553 -0.0003286697382616944297107618519540279973620209404352916017003939249485263044072 -0.0004174887970178707514477373160115822124883172786211947568765077688892127552354 -0.0004957096074009694543028590798506814769594256672672340067426461991346734875166 -0.0005473319322225619937896077661144279161757460717903517215445608763713091383751 -0.0005766319338271979699499231175724831792402349002931281027892180977246856316138 -0.0005954086846944628268663170471673495794561940292810753776839522999560576893547 -0.0006283916731037842446923393471925356951204373127384721672147745567797091539701 -0.0007124818454533268784046132997716006053886074061223530765413717939476319674074 -0.0008981165935504479666578780012292234296113559584767647202849369780446879830836 -0.001247966064542008483153380029112261030340169542407188586231535606707185240653 -0.001896982365645143085797908040084972469516592057661867961183172852584003012115 -0.003304914667781705858133959986256446054541960395855493005496395439417051089368 0.005559589059789702923743598543255483871574698953009971831424167618269739631838
6.962735873660000000000000000000000000000000000000000000000000000000000000000e-6 0.3433583458095539247110998700518598273423520297606055076664099599782662765600 0.3149929885136147114906521989829138038673404224029264739418715824018339107815 0.02295715093084913514877247264856033318964777490886763029646708016180869013918 0.2794980463311643810082012668646262306799093393720646578112777295890839328195 0.01612041751839984148098976940937081907178351068094120824220650476934117033271 0.01434731637058932175872010227942146735554036892471479456400472721736049233020 0.2321454904643452422071628509381016245304186299975555222305981642687725339846 0.01264207233519881924092371963333870169952489088703002747892434686798252872072 0.005725469753497056199972200012429392861835437426741583142351214249777599143595 0.008961399903510821971381079043340004639927690423077516042952508996510101027178 0.1769008350038468282802008897732427360147368629193581790246549985359672011803 0.009582295584713369175056846749540503721163192785495792297481400491734291899621 0.004589821191394184451194024257150000190043779966074693560774426792215768292270 0.002417608293721625043667014505485059502678847795635646313995157309857835921973 0.006568334008167259855235461004922915941243755236283850639704520779271025247321 0.1207229227966799457225560005363698913028039915001825707854281808989741682452 0.006527021379636817828961469970086671441599900228018848992602725831695232295718 0.003271996394790630903105267529980686205539113483383267210095097248761775380700 0.001619938772638103420893353034517318879612482051249348484891968183093866030142 0.0009639847798160945213505480804422879158892588626722895425321710377870500126650 0.005261997969749586314064248667150294137874348040433245446054610325696316794882 0.06903040177208186396822975324297373832632545408718748338719468214409266485450 0.003726048059112333140230006722289159743536151134365499333547865418700025312865 0.001867016848142176181834216654413754139870795279431423723600508614803790788380 0.0009887255189163528007931169834129737844057047185930622743167657724195440927585 0.0005328678427751537711936709033634647279887170446038921344981749644554371034699 0.0003185055837831433076973763557980339389339375643692832625582505976885040515226 0.004191678767925573439193350074603102450394888475352565247603830756435763451463 0.02496438886011786375956698567184623815611939393012072483106556527058040239436 0.001355047515160851740425467296585438540537672398771292788756934921326500719009 0.0007083637092178451925351891114796118767127317661539795278569991419510953896913 0.0003782470390804656351930965746770712626729897420454687764786738338956195580689 0.0002009379613761377306962363563336491965716103271527164622111689462381932870229 -0.00004684588396825539753983176719946754301272105066884659446036420903955280593063 -0.00001719940750844857521033635890519293793480308122497296947937121255904253692776 0.003381150295779433055967537026342207193732816746351387066948871116181445051874 -0.01126038390609671901940030340766333768213617848505728705233733960567703620665 -0.0005996915501431217082128448988276586869857416268275386894200849263401134864791 -0.0002010499059428249344539267437249982609277602775722453549162980995736708073865 -0.0001402475088303559320548791213011059893396936355038908898306097792374454160747 -0.0003263625058429566993719296689307205006956970927255879464560438239218442786111 -0.0001818896080155089444433616251154482827816079471418300601354818843966650569138 -0.0002222458150459985879330572779528463390368705287647635237987701265501274922567 -0.00002025017272065733173204163941603411842419724432594948244883515395758999952331 0.002907259770338964161829714747740848996638364341532717904314352720324785767503 -0.03885718472027323284422597962822200517996397159407758111599716417291821773084 -0.002107551370035637194155377257899044003174757343864634946409227764482236567307 -0.0009391657917448451143773394925975209528672864954606983074008105752131717336079 -0.0005953267908123049948786461164862928909737111800424042922097349481429328728541 -0.0004375138573171089972410195907591568235346580019953917728689507126588944713703 -0.0005802940217027918105721334711495902542844432866709122502354372463652299002584 -0.0003075900427605560460435426486057200574952588024356304336545362482707867085129 -0.00001385265461677235480117131554259521687793339753422867343153226290259206284568 0.0005570133427242612693566140603654883419218246498756307819628179318297406671651 0.002581264032100116472128689560760053227637386667958400175348503131109457995605 -0.05975214420519416568857543439472739978671765685790854516836348946860875958226 -0.003265242604692483446328528192469090737379967807693330421542591143264753277357 -0.001523601375465816107287754288489268922382803257798398549872993911793951768000 -0.0009491786224070336843055066191253673032550808776647391984255010246417741979383 -0.0007291360724756941013967137401211072836671515894675291866689754623118143290741 -0.0005944399342621674379510612150435167042282908391240163834322995220931790845808 -0.0004678363292804606056979145492035945500373159060963038612173388850433654080398 -0.00003269475778633264544628515842121781517982493410951412063152646338046247880822 0.0006620337072571634278837849786838542507444550551915433050616317831101217900485 0.001515780922329623223081788256049536100889482491223064297166147766037496204109 0.001621465328210184325121839336425323339344017399964705147644626183595949239892 -0.07741954743782653762636566936941574200755221123660102359704943265889659022699 -0.004236610121901528654249730362201008897838669284599318088108303679634650632461 -0.002011465843504903146330834364115836647224525960586802990436500646660134067794 -0.001204088149971903895900996466707900021002601845996516118781670027783903278175 -0.0009316269589069667883467536217167482372113245030557154357321705910637484744388 -0.0008155485699065191188776354113825234860805735327690865625459859271119357830185 -0.0005427256441785932350313930365154878215934657280392117211933784968258628392162 -0.0001874918187051011971919319194195704130182754993936308140128080825526976437637 0.0005887352885857423715299858044774105457350575825286702703910484898326857067014 0.001688794718515375967314647054134868397064303387233327365270755391854665093056 0.001512254420432105511187605656752910679172386637631468471110300919593165826546 0.0005208922538479875323539760199197208806676876208834310518774890709573540717428 -0.09039199009801440800539401016184183902328908604881589261242055854514485390608 -0.004938671250668271199419766294678502253870672949416400060580161551639891015790 -0.002350480053520468864493405214891127383008255012579145668412274124659647831127 -0.001398533263223175390386446745442790090203769776726421781864020076456373222275 -0.001049522164366199755813600900497356521016528466367871732296227786924158382870 -0.0008804014990026543381667508435274137276786943140418954607248559779174977638249 -0.0006293537708151631042200753969783881581861850332418281125708250881666007331403 -0.0001957475544203225070007179314199816941730615124986211614202434032517487923724 0.0006414059778087270750096419046948707722100153628690636329338817672224128520626 0.001751618997273365429958589899607713285253892994150280976678209380678405926819 0.001829972920434488870161154316483384484023232228480169792620690232394311157455 0.002234434052124707787927724396420503757822886129958710599398218892463939259129 0.0008476286141723550120040011430248460962990307410338004558405024107030205264832 -0.09623920380782380085950677075725107656627823640122737066938489599854324215168 -0.005256202591004408940140569850865638368454641945321460229950286805246542154745 -0.002544892203385297005917014368443688695507518361198476048790387049220499251438 -0.001495301669043461714792466570742524004711804636907560307108934451638718853854 -0.001089018173237803392833856183774080517085533047131493083110531011504277802356 -0.0008896087623116938092262373806696406839607281535162673388756241044733058733212 -0.0006495421037770311180107813302686366489997476081592257258338550185948022302709 -0.0002468461774510528831557514246541493452888136556285493320833125754935463786295 0.0004974996700451117462306076394893326035178719655941397685615638441263202657659 0.001511130731410919095320278608387079504353511290610975067438336602144187980145 0.001593200396247685537738014730527530843701212346603307687098438782180292570636 0.001168381935069303365125895677647995699539967100422187995504924166179896882621 -0.001664201191566726176401600512288356447987289538999853180774132885162689464991 0.003042877247081263483764870361729022970875100255507225910803096998600811743930 -0.09531117877022358125062227799626955832628528200782570029716336535429597335082 -0.005187180048917170886596828868356871678080382602976167572935994910115667140372 -0.002534519740150795173865782524987470004767791293420495326310953297218256395232 -0.001493932277971520035075086764940490731936640365401080794026257163051619032361 -0.001058800554597954672787290098288646149077455367144652999105245728425464979985 -0.0008357507019798319991582111202096546004050867653791399430858699856833857007230 -0.0006069279442101408916507240421518368406935986170313507205491851063551163995023 -0.0002584154501602804664036052651985707828723246683789920507145787587723484264320 0.0003916247243367048641208347273040044227153612615144622986821981280821610330802 0.001232799927190424355731716790118209817864958032382811260144625622339731347908 0.001360741410619564521179862920811880023208954697801033941396891720553524478897 0.001138894300032975077229202668245296265825763798642657814954947978644475159002 -0.001517600520696411619662960826862663091964797181091845607197980548701195729828 -0.0004922357671490828480024976424521987148040814882520535937237053570093154332456 0.003906421958075764148625243742668631087443121210344960493581501084292452114137 -0.08883056877305106820539265782801473092800406607219973282321043322583140746278 -0.004812489709864936854096106819023349309333688349209505383245271019883035804140 -0.002361791071859773420954803328353010376976027031501995884255868127893064951731 -0.001388102255201309138301045134517073007783924140462716097002071156215512856433 -0.0009554748126326934802956217348091273224284022823059457031459158258720245689031 -0.0007298336063845384029699147713528053304493025153228465870906131229203706588093 -0.0005283260439852920048451395490334596626040991853746139307401232637198425384727 -0.0002474976066123715518138598292721715073210870237539968157843204368779326200523 0.0002612064963487466701545801015586691970522345101462379190661661774104426729112 0.0009178730413963486478584179114570958194460499180151812228401004868163921052697 0.001053657655986853714643952977922961590850907640897779779151835240384079248300 0.001209795340928373861271824431068472993212425070338683325802060149422279660761 -0.001647570988023446644465487436777049403433510883567242693457079727099507727582 -0.0005484440864294798088642711735059046686252362639475221245118796217557156105902 -0.0002459892498374272569334541308324551943746152154877957253114234823672638089003 0.004444941354460330755008585266213255154710639522626874090758699288259109022796 -0.07819731578563028142263286486189527568977577356131532385000423616100465722231 -0.004207921142950061743309694271207994243773450121268359052936199160742674467429 -0.002060930009976808355544637093252129907308200357016039284920611834406113918093 -0.001199764287788775145113304394436107502070069449437919544205588329609463874834 -0.0008021587504475433288365704718664909802897543196637981778183541363006883880276 -0.0005874098565076471839573890712875815782236808660425751004386441308773769990358 -0.0004224636583705068407924279581997924006404545365726812391874580672197442108435 -0.0002219166852093454672109027381662362586132307433838574848708547690392234751949 0.0001163501743450373196791556354293984559515500105707964708376103806766783418182 0.0005612059507446192787032180584244251215583291117527562383193153671678720729301 0.0007729975212089761695716581320734529287532746567715363570876051172855307635265 0.001145943152107897203029609782354239125605295434332563206321973008816799729150 -0.001586900305344128463260362382239653165139310526114306598567135697368085072548 -0.0005243086724340571235862704628628353068485021863991239115403114673071358395521 -0.0002159044503042393834456952548903407837135804520775342894546361219981393736168 -0.0001759764293232860933361811425794840311851017083021498989950995129374985573342 0.004895147477649759375788262231603822709369225333752606484437276849299749005592 -0.06470119146662708707087507698629850132549459912237454078808056512359288896534 -0.003442738077476362728505134738018641646044787277808752755892045213707889715007 -0.001670255807212548084294572543362994669297914286895221150235959436385983858958 -0.0009574658658740199922090283699805035809729205476407726886734580542188302830865 -0.0006173533643924276652323089093504622058733014669433504724657974688956662173217 -0.0004244270658742431663921033957559518950525128069526747703826610338782515880377 -0.0003004151471536568674867083183820026235189808531100871640770644167481403156752 -0.0001865399223709164388934674364159472938995042424821180706128331014278305874998 -0.00002384009213329042914036840732115188388223536773438436459277527853846563756326 0.0002229329392414536472594976706254726893178296219606172258821612700921582034070 0.0004853314544233573463469348888442873014110941568866761289639905113635719612994 0.0009884670066069663477081060620557100234607359822443421563929048434118329541979 -0.001350585608660299175839817599691258573702499682307971643815154946341080084991 -0.0004140884626639541687465283283937979736809105767700936624256483812318375960058 -0.0001359192785911057892552030376123744342184605934175577401240295364104155788276 -0.00009284733730119376667624532671743862460603180733095652009496314520086007343247 -0.00004149667573880638699066884729691452251005318504850369553159387553996195413397 0.005314412712290164546730962490992284680720459552335298005806747021845914136079 -0.04986146804932111199086845769196514168470220577815212767698892022857156000302 -0.002611491707960247816657716024593773726118985298634881059805332936198436598926 -0.001246507781291914445212586912495708746127296043273774681042742860645555292359 -0.0006979433338424764039179257695468774219348590524179767622207937282985061675690 -0.0004251290617308134862387159992065079532699023286024647798324208100691544250903 -0.0002600965429105924194167799557006676996203645319613833272235642076397466792692 -0.0001763378047583602488155969710875087786612653205253532206575784857537299251303 -0.0001416322760609950913487600156073089147303864200419370762376447112609980071653 -0.0001249688340640483939611413189360054302306046948621299290840460222356140265013 -0.00006184860848817862617770461724731982435834960099965039382524184119010902205420 0.0002027641498337046684696361195580072844418070514579372827933349151229997331301 0.0008288078595711249727564444952531662403018503378615266835459336491181629993860 -0.001111164543536415238887990055837832176210735758805641117081594722560405882399 -0.0003235830408628381738732493375965325176906421883259368265061506176071564606462 -0.00008986584148980338065552796593799144455273526416380281264554716192708828348101 -0.00005317646353289475717983693052458376411310486211249402126834460022704256784145 -0.00001005161005151525909880281115408731477178221091301198653224091620933108533000 0.00003805268094704635446940108837332505451048387225872595070802876975891615904051 0.005577267908558487603659219059229253607095176918840951658395259968486952338356 -0.03471121221986952870959878658913040050180573867120257346225250590878213165732 -0.001766919340067909315565313545227356228468752971734634295361961891048378113711 -0.0008190214504209509697885374493635078225974158460284886271425906698574874707602 -0.0004404149398898082621657672974308085785536786591253183279824749972224128617288 -0.0002407891664233496828942502602149565659460713754794770561675264143967164749488 -0.0001084105680467162470404408128638654576513614181849307389698516988359307655697 -0.00006047234469666686617645555358457356864084094102286559742248907163483438318472 -0.00008542827809247825607548125402426679808603503352420747473517223054492094452337 -0.0001763291788612705259095122260182359865480887880976335715597841661870439580484 -0.0002673101368996904102865435741227020827541224538748101932710376198705834381558 -0.00002877634855929866507778026316770185000940628232800558590009754784629217950045 0.0006867286795696659908720925983184475765927054133965415562773667471286867050021 -0.0009113105377145297459407984101119550843130993900559521775294201150301294016472 -0.0002708366387874068034183320730685311653152185496523586364892982774826822774437 -0.00008506669421255943289347265660869374615097497932173910174903561056808074537426 -0.00006061008323014020088010968024183505070702925597138957306721166834313001488697 -0.00002640952206266464738132423870067791059472588983248527766193481816350267183816 0.00001443042686932634941067840952883055296686505204147876869171298063705214578518 0.00002483820360386227733397506448583673288190874083582190542067244618640305149630 0.005776888536862352893787350552130396576911218930987771996582222673360239364712 -0.02007704734837995698628167428787191649544126791229609399182809660935165664438 -0.0009562193419187095938730654426455487807041527285923214035965685771889921799978 -0.0004102542038164856716606608576800390450412060697897238845026603774663750088726 -0.0001973160023450635375154966388912575448911109747360644404753659572601799031952 -0.00007282088797875519164880541675071777995735500080353407971822002002314638426393 0.00002420291598679000639485618670892517030027997434655339289532052743000628120344 0.00004440956714850757343589766783026034792856404237024271198974031773218843966323 -0.00001659178540510839771969520211117768776501314409048130155088317264538403966744 -0.0001768050861668627310294272186285936135302212032518875076317598960829958650028 -0.0003789486681129344714942477082915567048139364275454281740860062588015048026935 -0.0001835170772560881409423546958176927856664169794521444632505383748526146874882 0.0005502629339333024807566802514325119097639347833220521803314176293091525423872 -0.0007371192827434211724863635495849072064210838632688396756366314110186693691625 -0.0002411395052452820442404422839153275836428627524345588252257596074383710173799 -0.0001038437252381582754955165120941451752326848892783772924348494357788289463266 -0.00009439865535622853480129878017196026284210764695855277410507761027665217653573 -0.00006999144948196998932387809576748464536724559766947329155510966175312053948264 -0.00003192065242780229488859223432114417009802681631882163304411176291829220745036 -0.00001168344745047988659069462962910576913392044381020600718802458234539975038879 -4.944941945729584874824948358594471390328170822002519112816566403949980172466e-6 0.005944756455923594339282588798341311911581663663548089431095686877500214398744 -0.006241025077000725596033051668852763449389111093315086320217864019644443083949 -0.0001922585123196110580709807215028790416619221668368109909999728261061473274192 -0.00002474592118094725231832891253266962727118635392645226525840706358086307244102 0.00002974802914993318490765965957085863835244542935291003580348684069484463810150 0.00007876328387999239745045852211459829508236895387900156275284772131341011165928 0.0001389810879958066439841688781628927790359404179074485861985112087929320867341 0.0001385183086487282058456782955846887566107567198254673498800152732905194776700 0.00005885421850722531503074939142325328973235705169564984209910720207468393590630 -0.0001393219833658315037269402108226204345184137687388640649368738375488315960622 -0.0004102356994246114099719436789226920939021174409340079767629907365470806888260 -0.0002723427116904755713177905629472580634647622660035946353150097720799519306907 0.0004007884432377756814510164495387285376478357207727498609732474460088255676965 -0.0005460940153529619514535097043157297410391859254219705383348489563446506850436 -0.0002014703473473568545255427684717029152713514494311530511109836283919936270912 -0.0001152013723274813349160106254967790012414124596649567738266534820539344280358 -0.0001214362916808308093667569450183268631532437851120520847771505790799056438250 -0.0001078647360551167170200549870940622326069243825292320033522221675877237326059 -0.00007066506964165793496255247677447514348750040192745548299153201587115857602396 -0.00003708828608334496955231716677952024097880736335384216721564828656820682638921 -0.00001249964237078651187337638123907921145065997757258737468146231856787885335618 2.927521728458885584385948600412818366911189456321297858108062119808443677379e-6 0.006107566651259991519725339115943837840200465341422527570403891212009974203968 0.006546988366939077567681782096074413151791783178947077559781269123821371694508 0.0005091958052089242162608794890549695209361650795149757347685953745956727575525 0.0003284797183145591454682213479975373962699759374715387792838458254857088339619 0.0002348554642027746417721627756915572334189395453181495563816047601034101574171 0.0002113119053629848965711481723126150847273858376172088822629402877621123252389 0.0002350866399607552231006045978214773075147461765011613115569205799015147342573 0.0002188278064544341165584040164429828371211341206981399699234912294923134222879 0.0001318616206935791253574099958329475639815277544915742315583986092343234648559 -0.00007746588387038031951538083047453649181565699009217205767091420662060303059316 -0.0003770106327892369743809493704648504084922538833580410112277736448557457618673 -0.0003046831523944756613400383506244813825369893478980557479702693540825723587354 0.0002432825310629818308057742426750263734705478231350467901400430813365783705471 -0.0003458414877674937705579809903091087762903004839457443423851508014687658747831 -0.0001529122408993721880533012091111655645392519913953390883520034059934362305331 -0.0001170347317228214820429060415532309324115682943148463199992700029062785515230 -0.0001367154059317287009628851391017874659687557335323926618650448579217346729396 -0.0001302137961424403392309677513173836414906058751833959341979368219769536941767 -0.00008957832853222454780539497403806313437658558218972755905620746749417513630399 -0.00004392849288917268156141777404736251583332191180728546726114747640839024867950 -8.105755459657290042271664041790259790981284268549728247731414241329510128839e-6 0.00001487214027177495329653513069044725705849676870822763898288436153759837143195 0.00003245130274532645501469066819629293454959587622009366874656689369670694410023 0.006238260324707015758976743317008344281492739444856413528298592020453603532298 0.01808595503880797740573708028834791753265496078045735275407242103647904802396 0.001135405774908444578970205658454820002193905414727929962873361833983213271678 0.0006428321690914595240317018741643222450606825181018850215953940243822028776233 0.0004137000164094800458318112924644545915990880614751166132564552641740077177486 0.0003230267183211105780856591787403966340990820806825473857669707455091198365489 0.0003118925400173023432325791113368952447275344169980599154576281225252364680424 0.0002823424618119700383623838100001792227438756062763213224363606901812386651929 0.0001958812068936557450135128166063867765760495301964792268648360716857303652662 -8.514755206896813465252954015500827805958818066333681070716017633264802877814e-7 -0.0002945819468571430049058972656083570368307472098769184768356522807948125154750 -0.0002903498463877349680359199065593015683373674989418132685341462260201060639752 0.00008750275923130023474110162944113018878525074536742947099620783355013159425169 -0.0001540832785266760732483074635336068578917345186767362247099781165179384866941 -0.0001043052236510865884685381051549617901325899150597856274923127274335769130961 -0.0001138890613483163483551775867157809746741933584714793614659038835230978770401 -0.0001407085634047632101796076242906841081919778268056169867577846487437175596864 -0.0001331425313353921514277873218052000890753171978051323217485474789980416185687 -0.00008738682622330058136465398698735176739855483314447642975883038691927289171745 -0.00003646581044458788439442382199678912432057072029988752453683619087497166361454 2.722910130379277221432409315997096354272878404108205656361174716931479954967e-6 0.00002774940177207139329387106015346265424635884586444701056905889782051418428733 0.00004465547698696287830888201678540200213918866108804633361966985707766158666906 0.00005505193476329442236423733990996315753613487434688798937028596537742097613752 0.006309630900120556718969675446882202313653093555953654721754731566618331778963 0.02834585011619011405097783121454770666543813641956972264828095845069927490996 0.001686321626010662374054561257237349719792342269459596540357918884649762412023 0.0009193908102860565489075868351340200414634895167945607532653220070158569756582 0.0005669501256572550408193866522295315669302925149307796829206786621461110790086 0.0004149436967882112484670599500912311834330631770825179039142090241954306554946 0.0003699175796072585602735114339846907924503438163597190567591409326367229301222 0.0003275518419251204355431988613200405686227097026886279006257395278659550652222 0.0002487371440535759318860179060008390772655692946824184353550219864599972130523 0.00008571991622403592861667457717302418288882290277391097591027338217345392355848 -0.0001755181746134729261874676542242900095604643141089759598536436302353299679502 -0.0002401600012122120036626974411900825140676452410160953704708442299674622736519 -0.00006290336665424289350020226401385337390929396040001209231866089128296357268079 0.00002386653787989188095003362469083114884880023891454202628078077189333079332773 -0.00005807342517910311064431924330087456088669256172029605602282931799976090384314 -0.0001047786786306592301035169514211074472831166506611533315967082233619724677208 -0.0001282899589651344387053698086790867697399762233303843834159324956961629148066 -0.0001133306137377334914032494599252004690382962484110931488674044670174130591162 -0.00006779158870888892067124498486072780510669425753875416624379765078880362564914 -0.00002035583558180428838244438535119976139324907996860758769332946120241578086654 0.00001598555055296268906077010947181050133246957176132224244906553586734660666683 0.00003939013829084517889169250380484186426084482313456878591415389378238501688179 0.00005353736297779717648104099235270619092930181038747566103205677977747350177987 0.00006012445782677953068174251334118071216295313808701289941143251458977834332963 0.00006072500064095575415492765617503202187631519553761225568388724091921714999702 0.006329655102084362820573787014478384502572274854659741510064429016264084640058 0.03731996678681984195583414176261333020285963596789876878391011395924074130284 0.002163959281987208172310296669652813855861846258892079456759159388430299063461 0.001160759178517543554755251027522619534052615431679873444662337705954254751255 0.0006969055940634792600053714243983791413371057324284186003538946883300986749768 0.0004890453022674789094384378870616364517438478356136809274132609141828771585892 0.0004099600658994824529270963107024953073481786197404591640987840075140102947516 0.0003543750758948447783950779523220201742534192213896116754479341015079466491602 0.0002907036522560316416092472129712075074057519946140883869046565573754039016171 0.0001776617607382906781350755589782454022959473975659681195286700989981984024514 -0.00003353698771788870682675404463697235271262737855700944059585363565083105261431 -0.0001669381355121747702711459618064005267014795144695843057148303407331847587252 -0.0002068192904353401017996064023190282156471739817135517486483758674687940358209 0.0001901115928436739175296167950558178208145196233489225686953078299178686582204 -0.00001077761099726142824586783790664772177771872369262373133312165088542986119439 -0.00008233164539027201655583942531889270312101817481117584671720073004980516348558 -0.00009197022834432866465146435165778542887882934280362901732008894340897569791537 -0.00007116355378932986798554463319842567566389288082195866793082078696395808751293 -0.00003531979403206815491554394359525902425062292159901262814187614810927938235153 1.183206256026193553372111455996795132375553752932103445259830378767737855448e-6 0.00003040476246330984693538981232865564903262351246441504883454987134064173574940 0.00004987535837243643065741011573987680479174192180646040009868014179667454011789 0.00006001374866056408828639915677954643520885210933737205739345790968631093527615 0.00006222377484019127472941630679763603697956869131518901002257474077796988785074 0.00005862681739834918960004390047303738213610515889361619146190602874682164863810 0.00005108804342852871684438360453244737383913057548726286807675763705933773987908 0.006306842675357309896235582801401666717393219933543423391168584827809429762189 0.04501916671843709021372719697041151247831374602857637923986582705767295413334 0.002571369997308865394259803934348668755902900018128029431003189673281416500656 0.001370128863817193627999062068867545536643048000610398765414776798085473551177 0.0008065082244115967936075800638542536879271452366782956021775995676910836618551 0.0005473963311828633273321510977588224408367600387199985761867251993466312163646 0.0004329866580665133230152680076962406640031578174533451185347465297554208083415 0.0003646112506086313145368015666692486410106532440477634586777673120993086301099 0.0003234129748245959195185833021471579575564708768091851858692845227669054960286 0.0002700638048543034325689687772480681325171673482923129743472114297010960934444 0.0001176953717303434073547940408700739477262056744523241609575590963289810111424 -0.00008377259902534404071569098159090001644290309335871313699224752893093289096998 -0.0003448358340488959821186062511992661060884410748675505135063001749193063727648 0.0003539258907252343079056558734424252062178286635944556192892978574212527733165 0.00004854592141863974833134316867980436302696372648320917884550290215583265706425 -0.00003421236651794545866707676894639394596672460142562328710817527920336917102724 -0.00002678694228928688282530209666263787153485328976815335020830610519920992277006 -8.396233816788180553229683392803916032716255178903687919774368131680665995408e-6 8.403562583848492476628299509904793198393464909109863820183569346126712315142e-6 0.00002819707486275723314281165898678260182475744602124677211315979881461138766290 0.00004722435508488858097585388627590784549995627743676345561801678674459275748211 0.00006121377746881753612109857577593341802768590573795672012637448739964748352214 0.00006639384462912833987152237586275945030297746429470111217676925575239150839531 0.00006360917467660538986692558824791443929578565003639393305235868484884955855030 0.00005543034290943221194330347539314184355614253028919952826157169563161240717988 0.00004377797301102817448058747261566499328159025449847392579718474402157019556110 0.00002989447755868131785609711428706255480048052142433635720858646102465765792163 0.006246030799355071395806651179974616762805105938630809820970598277877521111118 0.05147607013425723551328888320012079747342870517902383490520792837901426711904 0.002912449827582554594707846606680126247194511066518137078425276170475207994543 0.001551024850629587598817543351848992893742253645395177752759863058964105613924 0.0008986933773806865924370197255524029116813160185132781422967789371233554057590 0.0005917269667221226241564779823069221191302579422327246769835421341247740557089 0.0004408983224175727763504638311657998774769425947206201246638015193754012686977 0.0003621637680939370623140970673579682813988912057627207442286746899103385962250 0.0003486922590849106882064420228978302304356172897882224879524925650608618945132 0.0003574384642110136938382754491419991670449544820060455186963838426367408138903 0.0002647443643997682018296156612131831222145758663245846724582501914069174244735 -3.569172480786537033149729325386019191421555202621308213246901170570986022761e-6 -0.0004785866482842737558977895477739336743496567738991911318291448096086811687440 0.0005339803562487729502758270123823988396706438569548256342308338947192024087216 0.0001397130714684189483822773572795465063706952721394300842170725053611162901893 0.00005213176362995743774712520218318592189266595533010380256216240253734928076568 0.00007061566672982542279006462666558450366033521789972477906268945155530043608792 0.00007713158231552394664455158238681509820146497454826008940947712395043992241687 0.00006644633007455663608324125521601608119204361734340604889270989116805492146375 0.00006421541412464193647711864621752630562016181203338343179755823076649353728450 0.00007023080744270090926678700214035213298773357135741344136024716391528870833107 0.00007735795166924926063029642370237627731657409425570313717261779942528770483970 0.00007639344509653670802586061480904717784100856744905550572156667627968155088695 0.00006744065174776494090848341085343878980737949118600884685047195045736791339445 0.00005360699191175311025891638265419982459075440788144110422161697455487336574580 0.00003683087522662361776310098523536787477373527231598259351739667652033355220536 0.00001792838502812025719912229486122909706961605078980203113011314287782728305305 -3.460050211352516715778805544658534760429418149127355740898051991877709397009e-6 0.006130815929839591939601685571874413967271731448260022645102513893778795137334 0.05680106792631342107261175604725868727121003523286323678000112702991025250287 0.003194359297434571139883607497970096228880153063928630949131339151505032401347 0.001707598096180351595782680784458434535907744923982890388850550483184515236695 0.0009759539856051502525627399720547140844915030080515056628330518518693963566831 0.0006232591353130510234544311856177688144875435039153164090246218208668402547989 0.0004361698794342475611962030189018829637031251080549131677191121856394902923492 0.0003515384435710222305588352806513395063980212400689882047436946377889599759275 0.0003691034618078278955963704254624509351231850980405971081280467222833705435958 0.0004387570245895894957309459550155062936487747163277532088091132153361519111589 0.0004030587154157696465740309533504109209178070076656657125133900098290068093714 0.00006836491194375340270923109547472904925134548592435946694914665258333476563014 -0.0006091526997765077003547782230289955990774369992445311533489423512250945935735 0.0007558822153936776184405330024359490584980852620904888914764108127616521812422 0.0002840990393467234329659497764618142939501980379746855226190774247999538051085 0.0001840530524193135960638896689205187613769865144509636103019520587072106837777 0.0002044548228117194857388476856912722012840992486022220706814867718951976438161 0.0001910648505801392333197085637503416047934568126858385038847520166898955362996 0.0001442234474370692591543689711181877353747805797873398912192233698391647357996 0.0001140520990654816723176759854430225982990812798716965543389133654155883846170 0.0001038823568146689287713963603741834933828600579896212745597857910475334232828 0.0001025810971346130526862293011319405775465498349495093120638192139221194727642 0.00009380692452330442581062735829533056870015578831031530362823666857366503552554 0.00007678218266233939500294507674806309124158114965596531262362839323398016622773 0.00005540626977750604515495522849540245267051744992879962324330721313661826304393 0.00003165431149955658979437940970272313756514391017488875716088356745345112104056 5.782420923760797352223426055180588340061326916456616852482511502379447098206e-6 -0.00002370654355644202054797990318301083399640229799739991488779631367396595024956 -0.00006078088426088418060724744452051694101028571021894282220528086213072277846958 0.005966819507797223655147132148222824469574322009239525287156412808432663369009 0.06111219858758248902786641511867863275065247873671574124128156796223284292587 0.003423726651654631979338081713360208848234384096446223326003991032887407884927 0.001842523418390797932670701836791726401923528131810615984397926655060594640052 0.001039350495957744628007893562549352042702752378631221557072379384250731422768 0.0006432890439431278631758540279904153964671945557864421037624808319299688564300 0.0004229875346940392824332726374833341759070523947170715739609864078646270350364 0.0003375477805291999293740253759108243790213476357171405274634538883413701183437 0.0003867833688964766451234267722063525119993971185163884805286242164432630813272 0.0005134543649006031644260855151871010811404138062842444888957962401426109490389 0.0005299578383611590410139721421385819250448489842654697580316059478687017441709 0.0001309491152669146544473885987562036839646853306901982780718823206840006289354 -0.0007243489275233176605997246646384282073764737577340691663227116724381274547119 0.001020270783267974502634056117161187583242916621551914862809650055993648990649 0.0004761709080359473040765116151226486468802959041005515519107587815794707187121 0.0003485700090949188517675933910076639530736043283992005961468169604029012612009 0.0003639106036192191633966691452249369415232162982396483636507935494457866020875 0.0003256215693923325589638023881124433394149326588751236744513133023567763976291 0.0002365953255989495145427520239033819196150465124515138009635796980597434126106 0.0001743324330677120690256638896417309396881514138857656867246272045480723078589 0.0001458044427615169193130178616015587546673102192120820255842152018329306234840 0.0001350536134743514845356468211727291487777343147432260726415088554728241849424 0.0001172917543981255725234291832262364369505383029036323020278250815728484243934 0.00009079974832545157911959220606144287080195228289655731403313406985570250641129 0.00006051344818195664680481129828601116572967015273990627112624510895914654296636 0.00002848962723233738196187665820734112887758244005750906712601777662752336330576 -5.650757251266803421087795672933626413595935384734712052063555433521722277425e-6 -0.00004472353178548440631862463515095825123882305432760705316107688797985118313245 -0.00009500917487056819540731796238841316699560432761167457460833322806376597078520 -0.0001648417624728234519460762356857794470189704629625760038273714684994241865334 0.005742156209027230866440166714046586290040895788822318833989769422244784168849 0.06464985970966345136210422629986213326581433215028025801641245621762946232829 0.003613459456530393267505703912723129798282337179447576066854952104853340724010 0.001959496367634785483796084163091884349564333553400252834230226434140899928486 0.001089994958825818103532509447498344723031587113800592162359981590376113226818 0.0006554234530555075949348275997813456320612636425453565014367053405242861967592 0.0004072864234239238414696098171480263388200551285864445635742994630776738818700 0.0003246833290218451678345663738974465059880529162927977168444433666108389963823 0.0004041968505848828710336317509666137865438793928728173044724572907318675983669 0.0005835505615511839546807254932755483724854528998258331978418239272096225124471 0.0006485625964233533138237966599711788846455455910356878192895953115550020967603 0.0001920350415563406414828313464440764642107225815014356193615188764447664464776 -0.0007760256423986538294486332267509478585140368819565153619094286774543300529642 0.001213080133560753433112061622928987797196163170317689698497515650171942360317 0.0006235619665627110621442799253453032301706838255842714766831553232857258661045 0.0004669744466174178305233571837531600358745122588223307638661174886975957419532 0.0004729877856092871211460107811847840988008219235609765063582936845566005245506 0.0004134642473471210696995744110184308333052976633013513987272930845797890669555 0.0002925899859362302092467114813373873630591854209546528503557213012022988161925 0.0002067750221504383151095326042713194282022761141945072452071335137333079608293 0.0001652067921116712620714858252955693958160261874709194232279734347273536886538 0.0001482753754342865415280690788747729264902994546812061176438374016289295367057 0.0001252636754132439000237380230292254623438427081049387201822484802697098941084 0.00009372268954930809739079942815749622919642415535051510411087812871897831910332 0.00005920910459249840792819047295735112532038324088282393369057805335848454906682 0.00002384152721817146200845160575546515376629274234881736436401189205236029386459 -0.00001313063118517403653072742564992647138744437936865228434113647621447806349723 -0.00005526320558225054992872913246001203794983322018804489756321025852765024809562 -0.0001100615009180066703573593202708686417940275873842726453798806522127523954733 -0.0001869499057678888236619937217628004666970350370708860072221839022222861873040 -0.0002839863960914031659383916746086724831829865777067766443061833329039156750353 0.005526617646941682373971036818816690785502069400245152062537433177158313783228 0.06445826108370658729686074628052816663223706987730353533342250576092921572839 0.003547588750588082501492817084518905614563560527570361054261796328654410360128 0.001858790604918833820214720616933962634003693278938343639806359927531646532605 0.001019030696619994170146530250014669345558380624407029734375661664693110500690 0.0006153720759485301004156360172089846429805183145917750440453543012184406786755 0.0003779184611838204425869049346583988355415167828322771921453928981731577390891 0.0002999872869228711569290937699378896072654281432604769365398458291687678367446 0.0003691881793117778777092901309207815441932093853201424118193971068393057987178 0.0005326555081414833271735508461411989401445448862953437389120915545155977095783 0.0006004073993575169234975898078720335369265565605098635200090885164835468624977 0.0001750127208036581002715572339956450389477978829227812139025978547026247849037 -0.0003712700153517501337398232886774183003438259084726645728717145105674766071051 0.0005161835451406522639084634644187894225644458485913997478167565382388884959387 0.0002010071634587192936525313024571085714855166877548893341378867556584887649389 0.0001173337998503041299751015693624596654318986384763214506140935231772005755101 0.0001124933315559509167572837198069756709234439002809975987253798211607792812206 0.00008451548641572974085031796799761017648103581355635866495989930683900136707835 0.00003992263503512356409829641063177426969071914354124702665699844307026715298035 0.00001268932535970741112100947085689034964354828550113617225812647293463890031012 4.742346310890341392272634573358193479165420512982534578024423261852847614894e-6 7.387700222325184912740924588625716472380279542049788349351476652811624773612e-6 9.545727811357895805726023412402182938047304771182952952818184269727852889848e-6 9.565318704606545995520674132472681673356862964768823001632935608439882442040e-6 9.079073911137570023258718464190280412032201314711908749945222805781043976520e-6 9.669295252881263186468103026105640485961038847152606199980397637708162593634e-6 0.00001221611299850617223517824177029754243913758299638534895773770513780795853359 0.00001713260581799600523853134716925098580129521627535193380316348882424752539974 0.00002444548989346629237408789375920979134584730428145576510545136046236429684606 0.00003585898242435904867175823406911104941429937289778115861707004771187982351130 0.00006077670567445621502430856030423050586883447394347325400761522714096254035251 0.0001343162192396133412387546597486983251925071770371442848265311194668897626443 0.007450132411216650772591421746450912306408012639432925695332846262287303657488
5.908574069810000000000000000000000000000000000000000000000000000000000000000e-6 0.2679928824773412336865035564932823133142379821467366125711149221520685065606 0.2208499352270987180182594376113669790976088129970392065868636210810993720205 0.01926022077885731348176672486990495858244689607141123282882058746988713089225 0.1610816307935502115761502851912471745633440180798733065891782028221036620136 0.008212151225108589228730636773072988801075262824645986326671644551160889204384 0.01027193233147799658086835558371482372415320415044990048854788411184744260355 0.09371948571027525555670401631706026378136069021406362064239725113645473472620 0.004974937949766069458097712634146213519107783237348705043497369137423924058415 0.001983866072287390282612889077048468611699898841617961895567503870084899905742 0.006768431562275262701359255659365354064060441888014049459991420711523002588301 0.03909295298050931919896457498856284083463527627291776345179998334217294259427 0.002122335876806306975010921474322953406818893282714900041655050382021673114496 0.0009877840023121171193710868966437174432364423677761857944849515297567083753627 0.0004610201334180352208410975229575327440782581470189185049399616128655253235262 0.005234455753150350779644102171152491478383050087422730425827042293951204510962 0.001298866207217326622679068105849123437300213009037274356182249210157677697812 0.0001760700623794021672608895229646857941464534993392132978858559193145505340359 0.0001665903712948128539749780177056092611970449784079192540280373036729765307906 -0.00005251202782144527427268357723618651594611685649071262514302234157584662785827 -0.0001696983790810190556595859848090234364231029941121901327669100415944960990567 0.004432879743883829156375166452459839028896346706732023148628859374157104243566 -0.02353007507882326826083518721333942110493255032350551194836046360950439940890 -0.001084244957147111934996838010939233398938509416004970217543954633149356026092 -0.0003632247595354775587987454416107522208827129233195895437007802072988397312567 -0.0004652476806340242697348044145777446712689260798075724151206104015832812726185 -0.0005587699908413512438693551217851112179744161147085117298234732374375705056240 -0.0001226481954293562841811199836379421574903174927702366658287208714529973498980 0.004304495067933659117806931456014623660653985790757267881956033845816727112175 -0.03916735916170535900277003315930969987522822573093831591964745947028364691407 -0.001875081614748713798256133426559525424993003049230167054309545226478068968599 -0.0006017729393334152412144869983322962953140527135572384750603352235224505847194 -0.0009787738564431909463761419479331789588175134107592381115623072519118240619533 -0.0005446005149033147047447196404910431110274163507213671566093821613927890381359 -0.0001088648426672987878119483435473492001169189926395565441872396590426779683250 0.0004777381671737127716074994323551776070360431846242274608380968119752612516469 0.004299572759727510355536568770738784104385892160558535144876811960948576437353 -0.04750318984253290554397582700641668459883021267795661015619828500136964944567 -0.002284569290824639300771638869178131506498348226899325437873071587798862550812 -0.0007797455766333798171631556232715684760594997486779203122758301844055826722743 -0.0009319615675937396094219708805323145443146660444833747049626457090937100074690 -0.0007867126347813638371921675180291486385700778377210775176579274507301543373314 0.00008267437711754381975543713266948837694482011077210526189370772403628861365371 0.0007136204300021289842965987323766567283429590723996087194150186884817522999323 0.001127429573020973420838310791655010270493861901894489903650929887668994611935 0.004132162047769965319409270671870374584174765312929855908578877041504561622008 -0.05090783653064827951822505062486000945862923359150302217956268192614389555020 -0.002470939122012666446155551097623545422396810595800258691653471379150525678283 -0.0009093222075023106255809051079114549229575058804382615499440764760109089140875 -0.001045468473559058840581623865440224325367548989387558384368362601184784882421 -0.0005964434628194197513089965217355857933735541801357100140195250765770420451895 0.0001160850302022317730059099070847899866521245497595908995923229136196045250622 0.0007918954058987686030656704476230520494057755623801500060522499106528234909326 0.001247631058242496006794360174966645294605405580563117717955406646817208126264 0.001338246988595603923213199984823199272469172475901670545645753843214383891929 0.003439097936700837419911631917508433257071971028023393036764315630203998128862 -0.04966039218849890235924020330503128261146237212114674625632392902970699691645 -0.002410405914332219910501660109096471201044877064790162675626430905596074415884 -0.0008665512732663342754724995617264809334745550927293665579035379426605692496272 -0.0009778596993924133899726209089241396953250021335308964918561490891351390121257 -0.0006067626024006878418812657472001686030538468211515181656775516743891502057337 0.0001696842907454134889863402071222528071439922803564996844180523890910493049683 0.0009110948749465212054326151378900608204681681279011233786402951030316819972681 0.001340437773081788405796835493410032713869366104479754679561889613546718424337 0.001485821060125077915363446407667990671058772259669429662958198756900220977813 0.001405104088942360830561140753571325547785271822555324431012901566069127481067 0.002495797363068250618053581119944522268480524363337205107530216249548196946624 -0.04364567821870868968274522648641445068541038267353977821008003865879947290389 -0.002122002442530709147943646316539202894514646751963603332227458928649974927512 -0.0007658642532302146165603698658650246975277910682139844991503271800095990248892 -0.0008517999177287558960154257888982958219327992616238609210819919610357134083890 -0.0005370934938863226573931117617054350475968263194364565905372147520351068308723 0.0001730792250372538449510049256917147192422757665715571725661514474298645699369 0.0008115591116330864430563546415755280537534102620194651504208672943926894382551 0.001279147306083721823416344782894528447725848216497859603243635769369029599163 0.001359965012489281807193471620669272398061715325036505394111189256944468588949 0.001081829211739800090303235750078732964006633321842560191446277472617763428042 0.001900858671698159276115205279618369317577964974399524125919558733719373199012 0.0001730606523328776059521357239592242905668499814104951320657914877007201345617 -0.03912401569577429168323343026657217523017368618815073062055830718812018082955 -0.001880268698277818720787797067552059102311295076167817094402506682544153521651 -0.0006620055747501453375394892531455034319086409165112503997112597744244709341108 -0.0007117949863527653686366336186529401237860917853861999506065022150107383283056 -0.0004447585377459172739282679553503228292720571120277794859205498138057162960294 0.0001581454213958101547214995538101109743666259808320822269745510019544790875176 0.0007493120159766834167483344422419674227598150411502811192720120146512700146743 0.001116324266448229151314887776941255579795426464536370372147720458779240141115 0.001176786677707978102473952647171621747596407174140792122972854199831475515406 0.001306207861253649811239874076394857784261612901895702385742580013063065441886 0.001104945447168623703049478568159537639780999551242938558148708442553265118190 0.001505014623923916620089393455182215463853873099595231454676347817712856670530 0.001838903402058652323861649207738247832981667041651670934275606628114410105161 -0.03390727260558123038010951200338309618196077136697299593438749300462522505334 -0.001614440228474894589701188963130328875444057209744217853387961117679145700755 -0.0005810216897325745485608990377593105155388395778317026814052729237575396170197 -0.0005717952867152957774485184422817667165202761875380863709892957241113545770432 -0.0003506201722768708099383121700713498597011157421448979888191647159930397698371 0.0001282223508723334256726021239449921024487538709020586133999725437762867423925 0.0005901309066619877799564103413134702299522214714232974720523108766655942558480 0.0008762806456439149510307381409343542366040774127192274327170767636894823568553 0.001013635093567189301023625220118627069979622276389868784921498957704049010497 0.001032076773604142380554706319066554616604345279412124391771399973290471316204 0.0006521593408803476629345434007472156066364093456858010785051341585371722658378 0.001167130127815715000369837180128815966937661152656755690345684713807795361471 -0.0008518677306258704497696922819392066754637463521138071747247954722723337738827 0.003001707578215660605607512301048560371965405164633411222184542338645614681523 -0.02728496278991874741932418717208609505643971378873865838715526234950978753831 -0.001294592491964303158732525641868037532687747412905159240609166945332642689976 -0.0004880289302771345497889660246050505544000496552213582395913183004236100706761 -0.0004166296132534801536683383572882592474039512930957452925797886062535004873640 -0.0002332117767609077187443210370946839271360778173282674034756796370176377545811 0.00008910663864729565524034393746988290278124028545415930853814944032258313167393 0.0003929148492976176717556837954006205708937833302716362480585799630193559931746 0.0006016253335960447409335954185654538639454324358411095578340752418152519111930 0.0006987312008141756875814092997426014854130528326226959728077631250387529229098 0.0005888280045837380681891946812915186953836389771206562536344475187499219353193 0.0004140173348287934694521280895455454766704175184316291111283110793506703287282 0.0007619671863704321325570477737482966322416935857230393300549984788806016607062 -0.0006003029574872397992101345260018176396389643992550144121246199862048861587728 -0.0005004990542200904706071134413535817672566307884599852880067295081338497872821 0.003798076436900602908095517562257768795024071612560733906193266594021270823729 -0.01990120927914864403846454991939487394972592885707548668826988336987391751768 -0.0009338629818550923448066704052568951382638805768866179694804285906316305731995 -0.0003598099581878185860369053338217930804867486709676621574056189148697330758898 -0.0002612831523083209662008727648015484168510909350422721296661600051350050206470 -0.0001205638043437924698825459128350517658129949041232080794996255371611722260915 0.00006808670430101998104674587107852091897056330521506663989801510132652503170299 0.0002477878641474873440940781487176991530059754995516787686903091142818797227168 0.0003727186992860112574707200432498140962238485836941223124483671693456624715605 0.0003855267112512849266248464459798295320006811142301206384420081613753166087571 0.0003256104261535913595192912942469636158768681118501256923005841364030517417139 0.0002079695272460081603589014764089210903693806591594534702977441923692780833991 0.0002547860239244639490445918254096018365914929929041811085278056858639502493276 -0.0002766225755012127695774559008147490028694222340575180925284961747981115750133 -0.0002575993177489937134001366419107445856898787947496015021515635932821996788784 -0.0002025577477855525635151633655140959922940355936529962690506932026157535657376 0.004462459886179840723982408401967154654400440118347746729700469963844362513643 -0.01247015557819948815915678096231010335722090380094231288787670078468959858405 -0.0005658071178212087692048901693280287316965668565683359298695888274666321369691 -0.0002065332792539363522609051798987652658262868363538389737548210910309143924519 -0.0001238480621753060461106691623243828575039663330571632815607845996847287675261 -0.00002961266809957620159839035178620363467840415376501566940072645927142590686309 0.00007076155158747467539669531269088801984256851991856825116493591817190567961517 0.0001659038231393738791090834732787588068441807488683175234103695202744049412909 0.0002197180826559584629696664992518872200513205479687754126390468983608109032682 0.0001970468939848421926527596969942541987020440858154502527660837696965649341816 0.0001666182361127536707770496742081346247555365521270569115064006250442363617153 0.00006386257812594568547599235712924165193953829756858870588286175741931325168884 -0.0001929442413836892580819607257883386423362434285171552523004926029360116698827 0.00002439551431820438320642302889851900124266356701316322427466980681459236722869 -0.00003311740919488594946093671576442742397819741605936107141366774935209321834723 -0.00005465632078951601235991911297528233594308167051011694643460920410316510500733 -0.00007291783589673640072057326234246353052096704715096787846523313003926236996724 0.004897718547754194785312985007938498852402268586737564015984556207297604127569 -0.005662547030208730222529969837246963016658473512289624607382112021207346075159 -0.0002205784224617368882008917046928406066789678041713167034112224168331355067368 -0.00004909523608670465132654530933497464825845085224629404377466183480571829022140 -0.00001199256654749279468262688899443795664499728543277600717240672451799743268488 0.00003673334636800750296704737385108274240767233484219787132022746232764855974294 0.00008547652509750120183594898130749624766425389507333087497173101695028000101976 0.0001303064761971306918731419319802091656735981352909434968529988517736603706348 0.0001418342861028134583987909697980407525073948009679874172348086723729125809547 0.0001015537584825325874584299447111249793162245268373151804117152181738374200197 0.00007283089051546376667938042211183412341331133988392286269691297142773315128601 -0.00003286892035197615206068977326651990641235217280805688566571359754531353150613 -0.0004918090244534800480643593884662185884342704714325648629924965540737458559792 0.0002423469955779012079250779106126742772257063013632521788913928147742066076108 0.0001287970877171172376258747599691129333180501393617892786127286484780977939988 0.00004817166990631162541306035055566415824268042729310107655637019150217310897757 -0.00003938807408537148478178722529813438300089298428790110199781331108277978647504 -0.0001089516952280129956678664929540097971175496697777337390302184325330453543213 0.005231073251614097204337298851208636122794182615231370949726808474371569749363 0.0002230677017819932573913394660846694853469289561239505364637256150287006805485 0.00008524240106409478052716354043655865108222797772135813588098982402764111006788 0.00009522555286810837908498168291309580751359017237431944323010626288592890112445 0.00007572463056793645648553647822605770177149760035095529005417036335611656859204 0.00008282310748481108003488932065030147282864666376083146473319536415603179152660 0.0001048865874814165572569590858246465351587514788330320917088021232609253613714 0.0001248906264588477891062670063882381327919018643266598173672016484968765874976 0.0001135909258822574269424804175240838948374667985068118924941014992097884779774 0.00006091600219554719049419293514804605197650412921905231427378963827055574548076 0.00001250867686638528913439232452852031359414135012812678394370700553207233555396 -0.00008905372191821549649922437828143206312813700482995281931985260360848750993738 -0.0006229575717942606983314706830755385387840321815380630255183425873390449092119 0.0003514521674337319812071049052819790156009309185219880012331681934418413186769 0.0002098511025100270340735034791547926657455935125277608293432124647177524001417 0.00009509463169135351224968649558324317943169000719430905010960859165093740120743 -0.00002890239593589780040207231144267437192506210019507561794301251630670200741356 -0.0001240432661071232351857757019672519640705911126233405825877257503306870298533 -0.0001829032876230133067956447293005139718922932205545826792497188756635295634148 0.005484040323558767641154758402073840691172240205917567728311296453943567344183 0.005227152652091280798494959549786380533077462761276897483873038020167480690498 0.0003503418487930122521057340121126314445648461564819956876527780933284959944433 0.0002224093378865508624213318183438638464723851774451767958394842595181869530143 0.0001472286892877534644622903783465418974716673857715466655247388471800301615163 0.0001177386693387669816499532047251273639655084531095963567165541820044595489549 0.0001264936779549050846651063100724626724791445003167703745784872156783625497719 0.0001351142623347686384770853172157964144597510626009396158828327136818960757211 0.0001096161095395620604867057713027295913819016552701568279039725114836744715139 0.00004314674041997164713371864536800767958257160374737984747716262249596467459264 -0.00003007722900814038166972062405989809843396431081118311215074933241923397295609 -0.0001156176462349280926185413765148979950743995832494624598618539289797175024403 -0.0006600368403958807210706459735605605813175990722671917919170784750127189333116 0.0003972919532950491938581728358390408608405324490425281814731049061567928090912 0.0002438798307661011791808174499382686131867995459198870962397747953389332225934 0.0001095282387480348714998586223694549956836758246460949210272173630291740765893 -0.00003166296924729173889207558341557394554162534767704322100662808049522862838100 -0.0001355946065825586463274698728296586828723604583067601062401116817162004975019 -0.0001941529429335125401779599635214770980000618374909214751354041608773883270959 -0.0002105616864008912280446915686574880279397505687659151046460733144926198964993 0.005746944493288144644158219966233738759982358286271941990918916705338564542312 0.009446290541477693009756705894911442563936416663916256699596803089921122801768 0.0005742565364767250505305089623720536225428825561630848991093480618281989083926 0.0003284277343691832728893345740784851018146304557281852858152197021612885232020 0.0002068863011701215673753967972014446387916929974320033803343972881983294324538 0.0001462201388021535192706471293083106237797320203680205861101229491687785461580 0.0001444629737765297854660927509652901884591691739943196556770308097641039416639 0.0001440474406287177164186708576279877858228184160404730171169769862520785891477 0.0001047556248549631456936147758487209403145384736748181540744667269564973786955 0.00002439110143549919551332384976350722634365440637161321786682516923512505463150 -0.00006495102689801916482335972027100560283757154725239475974526425101565127423464 -0.0001282455837903561604060392983295621337319528410592486972908357356471991495690 -0.0006705513095190399944404305015816459941345411923458815562942153710825842510722 0.0004227229003606647761237248233614241815949556724657587630144495331411606189011 0.0002628310665889019572374662928551730983498598468342748170158034571104811816708 0.0001144966162877916052038498288150466473763414466772571608864305808166956402439 -0.00003662230586154018976635171499918084624725583940381518484745065824257131686505 -0.0001422141783692494257665472785148878337210860938726282164555828884089809585550 -0.0001939378234782973287393189236054777033219281917701227302052409236469675238804 -0.0001988834289405353986334798690853037892168353012573913735306526313376641222250 -0.0001794117488831669735151854656210061034653151298008720210735270357883369011066 0.005971743129593288973848103575716859517095412761847920626439764740787685354453 0.01294444539845867913638475452691838548917706253267406083751416782572290397913 0.0007572860748970299036015643912186610372545124545978931685587229062008984307402 0.0004116891886576249423332761388358587687569484124139714897599257521235024696245 0.0002547864663185029873436284348260484638270794086008209179022299597836666279617 0.0001691505170201125665435507211849880858462462037537254174312458389320542427168 0.0001556643794653644435490510979310630963665148235976692089694552866264977883510 0.0001436001037331411682938691281071964420167102217417087528046967495749542077498 0.00008896786623494600415086037922535644620591505342969540597092229638892508358168 -1.055489444149132862043712016527984627590057590461085398311836838590108297972e-6 -0.00009414071163527535625929736631832960480533325293160459601355467263083801825506 -0.0001352748910978540822388251140882651413339228562161879614291281532361866913106 -0.0006727678720927509214628444572657309787478348338670806421036482590088832525348 0.0004375282765693993639778383260672321850832638756096988886578421104753659239122 0.0002743504964896106425158106779112319375790245809348454372675229154173586033661 0.0001172589828814921762238373964917145227079099014759135884301255115615521625872 -0.00003781644306636524919864286789695193434594465875516985808643462486419158797212 -0.0001391714393506843533624716636749382643199089345651572633322550110395522900773 -0.0001803938634471187721093154385857794863422760673815227610614466938558791041463 -0.0001767325648311778366668399810844840849668934288358364076891020025210810336850 -0.0001563271395090068339319035117419548987807309784551126060502417754545092603059 -0.0001387803597335730625378318773848441126920894308535981625463774560194367076591 0.006133520596399708523308357295854428914994618457474868817532318432639963946576 0.01579976180396615280141380292626137448363091645004267642349014857458846721050 0.0009040564131846134813666457119952128369156489224002398477930966654781271071420 0.0004759703012679711498429791127944488595891295769674986672922807192913027492527 0.0002923152988341046333273315733929772622906295100099735070572594929356340378838 0.0001874563787320574787450510918277650814609997754538456046215912608449388374731 0.0001601210475295321516633670364196530626395831061714134848374212949122126385488 0.0001327886039866559353142431874195013564754655666485728556870170681002383758738 0.00006288377056963195006643716753499240786667382344008337408026626019956216116072 -0.00002977843146720456542533414160508135381822122169142581670445888037297796512655 -0.0001163038806502442866636902051836269126863322314789995217080079016984154354553 -0.0001394691389210862138860809899305513722506543099790790732128634555352174908302 -0.0006757810707232202460991287019232284321187604383751469817276775600355644913639 0.0004471029382484421352390645261682527978441954269583061478423521886938435401224 0.0002828859319952884123752938006703575388140995209120192195338454644078923022441 0.0001224821949212553825267276329310387547906156328754204821535567838286913042835 -0.00003060593282684866408831764727043874327521424786203222660101200108335189179683 -0.0001233955469009473182150152788536180118050170486661043975827933153082962525892 -0.0001563032329861769863690141861388291972067505608362993887413809130906271933390 -0.0001523942098453305280447286510310359444211989769229706717709562094739105694452 -0.0001382174538310391321273639570889577805020599561678943744266924114961071734122 -0.0001285275577000533276020704155488120933473696741436332983859274375227521588083 -0.0001248360229774614157187236277776086974955539175370737852365894715499015747161 0.006229699856836934222520386436913832990114289928457799051102181571408607244798 0.01808445274184039498216445466113494592618827631808950198595520577706982589887 0.001019723420565041489762674964656002079762105280822521191369492852216858564618 0.0005253076701704725727849334085174309544260739387663893647718875234527939163966 0.0003215142993993608176065757370022134069060854212347060123243860790406443586153 0.0002015468472837715633169079568730855069373535897716861108533659339840916793751 0.0001573677613712102437418011630431910491825544435724389960344550335770105608228 0.0001112580262590631162403844204346255092845488459874948123851979511199414644286 0.00002879958657584093302919495060727449420290367662462704595461537746856008400588 -0.00005878651628837641211933861450989573039488559839757937422183475039781911506220 -0.0001325828822894562524307151692816718533890813304954614157923632199016337139768 -0.0001434294230970214207944669957662968210430292799916798861049484689385383858399 -0.0006907203545860433026555569484803464032778738296901288887625644192159437786770 0.0004607301037431562766559945701052269122697024810205569004045102317279936541746 0.0002962966030411430823640368079312660362857653020213819177821345031823119326739 0.0001368303871134743933470971844763622511877113909939132481694987597135297807496 -0.00001096917815535061857599571449397602316457016733494096855898495660534928744864 -0.00009722956206044399632444383400596494581193963594414591868972460528971492482502 -0.0001311447317853967615119088826141688897338898935319614181801488196158449317592 -0.0001352434736293060205468911935983214981006898871497196892818947739290502868546 -0.0001303505297627681288024582541732821044386733999460571393798322458974782391499 -0.0001283682930448109148825970649506243898842146376344290977181308038807420614843 -0.0001302774600882330635484805622918392232066283617083588462723052442161737676442 -0.0001367126831527565302912272681242271740547539176221866509560899603172890434401 0.006262762289472890729946027406766253836603930901533071143580820164416829507145 0.01981791016568388592570098535431400967246515574325240555678790565623287874647 0.001106086195798101769316527105444755947503704668722919473909590314041816327117 0.0005614656081406778401761389370872916523220145941988621135360306765012540588247 0.0003431655804835278968899325669862167685383504669330133213499313978736174498730 0.0002109017982326742773818361287419300139862052855058476293788821739732437667883 0.0001467228704007600947858394898613080942003301525808214184889274288736545540805 0.00007985945559867473361250667247644496214784797488368386836347110184639771756607 -9.962304708934772379484666626046186083906568637762121240203927143043821946561e-6 -0.00008629162708876423569945668132548167849726431142064153403315196367794336757268 -0.0001448754474740656835377607164645787854079259297254059997383811487837830772528 -0.0001486955052502027219267122526523588734808853900619314456094365074881125569412 -0.0007204011307624088147334192299034855124881409754477411710560863379241559404518 0.0004825046124268945085735315355936840483092491023771939889016915031442573110632 0.0003190636617402772882927852707707579926994090544910835237435270238291604304849 0.0001645715972236499439617441150230117332183531488150607495993414854443276230498 0.00002143067543854060472332518969180093603094922999844153946122118327137874300456 -0.00006750238641513515721266368802335860423001358729409049768805580245946984174074 -0.0001127774458742149874045563448223649809589856229251220659799183509528015438109 -0.0001289155568169546044034536322925389351050615561300616212626637323600801450634 -0.0001332038949075708905984858398583463175263550539761797075257654324567504104284 -0.0001374753928563328583932640383442330639553150783994930375225622032037133826948 -0.0001431710658291438001260948351628106395894178394088741362088504173959136479249 -0.0001514949951773824819523498704291967717912607760246029405470061603140307226991 -0.0001652169632963495560167292976676254922007765054546044516322406464276799220656 0.006252855088948977683178458737915039042371435976721463077082071533769385794478 0.02097337801661047619929479999707017898090414361665134451486255575471217704502 0.001162034415874237456995260715908837714523718605949395450451247621949632882794 0.0005846679087536723162257352671875228534801123759270570718896235169464913191977 0.0003569710141075967157467417436412475099818039469371232883066743876036678977305 0.0002143812698337261769279458440797308301337940683333478649803876265879714316532 0.0001278148344932223311911849959861269219643176226903920426573312036863169881431 0.00004094458064963640360308699857626812583953127267920593860044604188631288270269 -0.00004992564911287784821254232626430869853814922051872407628353645467166925810903 -0.0001115710225869826889205364240288847109543328642190725379783188404762292343577 -0.0001546660920147629124262938280506063137126952296399238015142307323065097520044 -0.0001556482059217241705244723240672330105847562148327006259207219925859719091297 -0.0007597353644401693016707486583191628388163277224938872689632696041045007636024 0.0005115175420748265441854281268415498703729967770937069597508456715111381138904 0.0003524287855621459036177988627092422790708546609982835488412144446723313086782 0.0002061926445960082346394822913046692674994299077449732624756165335370640555229 0.00006129454672327423503768077094871351812815276386246587985457810367970432957479 -0.00004175382926156038977074701987016418560792061736866076866547454989695752552650 -0.0001039662658829433221226525428485158431237977900729177997185687514426302730582 -0.0001323686476924299476886818154594043968629533163196217912269825201051984159996 -0.0001443016369251559996912756688204852738110107052216695544428787458237101823263 -0.0001530690236051318643854196066305710488640175177538402514822520350608402947255 -0.0001609566791221766916841151666113657548941965286640211629152798378237893189177 -0.0001699697434810613544438275793344149713746008298240128438654276216142866495866 -0.0001837927597089226050694457715741299195820601686408294663083930218106955834611 -0.0002040084404324329862160725653104774740624121135217888022039079366786361035415 0.006209743748793044937687504187932970256526429172258674566436129168154374704217 0.02150750404209078276888835553169510085954540581644966913226168772850653872654 0.001185148756463624599511983855178127275376059274607136254450902446832370545965 0.0005941612633759078591263535085785612114130228116043121329448010034066531489360 0.0003618320046361703049287316278098859295236865273468564503284015636246850795623 0.0002106117918916270605185409192790762456778021618518174314996442846582559204359 0.0001011760889495028663543563758782168660465408168992546469837802964694389483876 -1.900452984117509453169690999756188552440676519981037268684841715519395458911e-6 -0.00008832389661461356645468117494551162061688629069919952388214306544339499787195 -0.0001345637928379147833044854919159731735952228119985200942565035595784646769124 -0.0001626542259608100606251930589585484636318921894662946213067349997645819054176 -0.0001636449515496923832041711813979540700011857770792837423281650063944063736200 -0.0007965902600877436423616230075249408141819874210824641145185240488361099267341 0.0005426760567072400287482111466883266086367823146386978642911883458356934963085 0.0003938736994917386512363828802449317123111417819050541875318002251675413911029 0.0002555769995542681568851841081796341969667313641453680428703798474205893406331 0.00009935889434534331474257693392426365336592053420498664310817452357332494803376 -0.00002390235008662393096902951286339476901485693059539708741600538983249386903181 -0.0001029908404781661491551343439562856575184136164015855511362225423754036760566 -0.0001417372544550593126450962625327459268950080512433127072952968907465313176374 -0.0001593266105791884233373200914961584718024640278144327942617046925348596443161 -0.0001709667569909922739475756819636078002274977479811754738831241547783615180730 -0.0001798336355034964740695281528478640975737854957082971288370711642172946685820 -0.0001887381691994929711771367381377601148216008873605599770379853557950682813927 -0.0002022193560247823364913091400540207437153296697577706490238977782454880731948 -0.0002223453161811202823245882454118390250968894882894056513526192673059190550503 -0.0002492698093511336659171645893757441019133850720229027083184348744291173747111 0.006137279009280579302070203642508127085225410961822387897926360114055331107401 0.02138781353938758167381363633560429438490546549021716282066358617395321071728 0.001173636302446962029631194785472906439499071927653469951623434705188908168829 0.0005890790046491422308556117815394764591480910809358787575681386398234054831768 0.0003562459371921092592029515989925313634752809485501884446885099945904110919258 0.0001983256348823120455146138297385760044252071326601863515970922388172424759601 0.00006851721093440809011536265693537226228015342373395448620198330851544946040472 -0.00004475821065033536596413582078755937086608303185299413288958215111829958879641 -0.0001232996862380357149695527990807980848851350766866592113905174595608362878541 -0.0001551126985540417556900034290004883725191264229966388212651952702068188742386 -0.0001685673771663298678990578468946830716586308188469152639152041259951058328209 -0.0001708850895886023923959599169991535182180286590859284931700238794985652953763 -0.0008103262940980593104781990040160030580824778890577724172434610655733968800506 0.0005654346091201375036203405879670782711434305141416894763869473601425127785832 0.0004332239085880918093076475333496364013162481698508156583492856791424060592100 0.0002983671458304803892785878552468875174818355282618596493288044438762235174983 0.0001269783669724975129430807187455666999440602772151701363487822254178366610942 -0.00001371493096699502869804583707938248008545711833562897123022215575090517276531 -0.0001052324928356446626407362668685197851269432158282593996728022872353931463609 -0.0001510533682406422269998921123798107416728306080313986575773606028509277052733 -0.0001721697298288564836688362670196373656681136393845230893215241263795672232932 -0.0001852857718897461394232648720966280368317269610825926376644277872313232828518 -0.0001942682546925707669125038507952046995143506485738652423209855322388859436713 -0.0002025536195627783041972256671365120232979632178388649889525572606765388217220 -0.0002153109129761255167037191739256174170546302005421791831056888230037738581367 -0.0002349623543485287910547965221902375464143105083820686075116917544870863853067 -0.0002618438395235295861698609156640763964447497825876642180672322208490776974926 -0.0002941881752596422155295081102279608697493931180639492892521895083719182684608 0.006023419362711717133986776838144754029803594751821686853679740642545881142198 0.02056565767944762657204669642446056612256066651660535324727470280170811917804 0.001124031714674463674579737483147780973344778484539676167286640291536673921082 0.0005660504413369483580812916559278830953286787081984287336651251268607267705785 0.0003383174459117236174118694027868342493670130214641253884701511179315725780156 0.0001770780825038966192143940180548407515225166103334496522769568372606628225282 0.00003197136252249237121519231607168133900402372694245186073958685669728613111673 -0.00008557640484176996750880243889407668312994245605378032634639625122959460434406 -0.0001551384250864707542297440661160121793731013964499851433427589528024488094517 -0.0001741637685064747516895582050375290492729711944899481848038897457599609465451 -0.0001726294800841540335371086633695266691029921942705344064463661288942172450346 -0.0001754418557481056420353341324350775682099235735657945310052959384334334737270 -0.0007676033513469558166530139718287186242502587393012314474677771459150001323667 0.0005578416780032847033945975449281692539330970958014691979456944061167371285347 0.0004463983670770165150950238334642159772804264157875400962078837433959211652549 0.0003142944974821923942593464195729252879853562046877665942961930936466693502644 0.0001375589719032988965474335025743240896040347021991382626746776594635854240009 -8.408621156893592470564638629596317670851985696283463718584271005612358467345e-6 -0.0001035518177840483208376248461509455536297947497533148923845326163084893768694 -0.0001516940507027753848603625467633421279523156535821917828113857580184761498955 -0.0001740575183234356184920779440899803366395148946572549248412700450150942273844 -0.0001874590683316838587916771315289125803365799696431574327360574903094913764637 -0.0001959955381910527035656477739442692932995699493976582623864913829055921403513 -0.0002033509348336329693894617227168380042978627486360220101332539111669038605512 -0.0002148773954471972393770497613383091533003437071548670708220897412298727013249 -0.0002331516488683038395394359951685609387070902163931478564234291650777108518565 -0.0002586839962051323397805439387215148535678953757705915578567693324464629528922 -0.0002899501363755569334570448957331659993931806547082166522452907712817690215606 -0.0003227464280298682227883775496764687008367486517229477053838396062379062216222 0.005890190513822925513394632242741722523941878421450950128065113828378018439647 0.01899891588834914372375116569756198103286776672030935773428056223908375909810 0.001033896844307678192820673891985083486204262169212726932388286116213488127737 0.0005209938997352095761455972204741161251873367811522768780512364495815597260557 0.0003061570073707888151217748458215549813480923032073807776118631597668020043377 0.0001473432780548959547778883357209055084571846296744922873675713277904839765631 -6.112930399049832168369449131493552948475403425374160489284918521591094921786e-6 -0.0001236310789342414486691620022848327932617943391063180584052758124499755714833 -0.0001847794965379286260223870164338775938160771059205679074905167066246323059878 -0.0001926145483284396608418326320675646465282629722122982959843833261418446210453 -0.0001754396993840540312040356171949573737243049672986261810972939464359988345136 -0.0001744641890452124638061839910586135419334898087533880549710386434433973694574 -0.0006153924080677720706096787299738696075265646439611038685080450900590348567479 0.0004752793773380613487820524446465600858372230320921798089709548731835060216383 0.0003909513049405731648412181608078213423831695900634525118607894709850510031138 0.0002770757114725766879707180465747261175690754830219427806569879825919292160445 0.0001232033320860215269601681336115445302144684220239195893085198832557995233595 -4.057616039541715856903361206195079815483020200812763733556209876537108530969e-6 -0.00008756375927183384988258562387923311360145526391279817364508460275263651364330 -0.0001307447271782009290140077603505709298126096699594930776876275924359533456184 -0.0001515295380736256010350036918135915279715005799425095315474824131244695513999 -0.0001640171194870546297772127393786147672815130616825970828653696424588597196643 -0.0001717235753431849416813837164858617797643613844311328346035551979894275251486 -0.0001779189555528919907496187822250424089178174052257285990403020509730677942194 -0.0001873247011108881873067590385949233861615286463295443865095844277731154546769 -0.0002023382180753264331230849968096080879589408323478712664075371998520970626689 -0.0002236650997050874796342829952087304065675193991020387260494127512904881451399 -0.0002504077641898166417600657351219567672541515370079813076468105592233275013131 -0.0002796374163489458144865153399784473427735815770763202420570211395029399403987 -0.0003014987283631798681397799441310010885000510054233104121404429569872383607917 0.005742449484161239812750206575717500331085937469696625157566481749859527301501 0.01662829448888220981806270138253269751991064509028800280838928493114783277081 0.0008998849882130637129674245580174919855928290436414965617275423683937385437168 0.0004479553039672746584785697819510468281841026852397423044409663078527440799547 0.0002579598938362466831475440436827374084814998301135641748020107706517595625116 0.0001108361154641040350956152468417562304448172923344903821658496325475019206640 -0.00004396858835649956566017866143998910218664007819040471680198701843449770862430 -0.0001598019962617433355262613873788108584607831464594796334534342891363382446301 -0.0002139742877097275699818184463827235429238576284585655559978573561004021229542 -0.0002119198525079601153117397514535610619168903485945334065988202295062175966630 -0.0001788254091400607085454062388213166270153381871050502547023582740368673881158 -0.0001649513109660722363608835323442197051108523159896545171552289723832452245302 -0.0002989134563439741378803171852552567003165497755128709680077145380953984819238 0.0002592006488331621565112271707771238185496472295327603018899772547231185689964 0.0002219399584967275713878608553969248918572906103667546192897912497400829779759 0.0001612675780637740985370291459743116679234924814786565249854536146144855607461 0.00007581785970665748930835546126299108674409976681707845852967195356880825102914 3.374030055255794689780609288403936386381278403263238364795090338972127311728e-6 -0.00004621742521980902130613881850384999658278522396526414950095228822411614929672 -0.00007432936425562351651293572462442457760616134465123144006025107834755823153895 -0.00009002576730590088069291017453906903099756493013358306899718217110298773582554 -0.0001003078106628073848220987414173788366734679086564015383474788193060794023643 -0.0001069311349642094118576260543770205055083180624089328916563736711512413587156 -0.0001117818994053840107491879025265787753167166899985236640032304186800842549100 -0.0001177292135897292408298443418607543439467719997858494589087453947392730301337 -0.0001265025489838710165507008910084142772044787185861441788595438620047713027714 -0.0001390498715040285927038783735002212277108147364031770485162450391148200654215 -0.0001557026947302078059406499492736143883145651848526539316016601317307313249574 -0.0001761853347026668746362911436765767422947721883746509441480939993996602188962 -0.0001971327629226773451368364942584450681146768184224584968616328898730756206444 -0.0002098311315578405735024498802270089094284063403473751850659668080482497475459 0.005543691524166004459078004148679227165968950173579416749704563749891024289238 0.01404738473251876573439126197407016949543034366651435973108046837596369161080 0.0007358402023103593747197417400856449079356253114607371208735281027172778359965 0.0003268134780343354502525515352543662369850966257674110180952505855799599288744 0.0001875141114294183946234363007839988963852867126665187116545965580588978795536 0.00007577538114664386013339092075055961202652042866837310540015162291547304339658 -0.00005660958047258466756018841626786393150833466377324350465734367930615571174857 -0.0001594930760955180322283122413504737617635198198602547705291467861572828428587 -0.0002053607713052237859488297651296315203519066225896817696624189702740861960747 -0.0001987567641993760970699598979479222091262763157180753909977985493040493669584 -0.0001486942010413394703134256547636100752125603506088643821842132201823274350022 -0.00008491133276142042454860881372084765063229618597228111804000633040795543451731 0.0002230162655054042407485585602572597718626549515466299928081927560270002549639 -0.0001430631892692222671370101059707500213048903055417049916927788948834499658677 -0.00009346679868881494692740349032507143929129532214018848830735306664542374189208 -0.00005453781607599378631059735684482672394980621090218108372856738271124119132382 -0.00001556724908304140094572144708143861202977396611159143482642745697646075100135 0.00001108890630043382532835209707186362951521354926660515511560787232795038076985 0.00002283617190157470085703244296900536840529761061413441930903790630920292992613 0.00002214315516120141700075883789592623557873450026455543114341088700874574293461 0.00001586794598427217549379827995411037198470646712179737851728140951194275433838 9.535141776416002441654539605144851417213719681068582848323038265657801545142e-6 4.674505868906980453401969162534710056537217405938349123887398020447505660060e-6 2.083003175062434382367014923372526201984167524722082991390344127491269192843e-6 2.281068534165917013907995060064714472977402768684359444455599399565527923299e-6 4.735234376050364583907816312147611858782001464063797269261617128820410370064e-6 8.099579881024750938481448734950297202414964456560597442282344476275271640806e-6 9.966679006249262861031690090136233656733462542133806267393368257569197829034e-6 6.258307554436238006473837583875064164831482698472196796024045902480909470710e-6 -0.00001054429491942780781648141907846665058061248394530662946663709002781111961392 -0.00005298591118840348194987820787425659026748243612771140530512219367150717618891 -0.0001387063357666671521602199769255185619323404492174340531058881607299556152258 0.006987161535957938155555384710761387663680319791049860612876404083119490643497
6.004725055440000000000000000000000000000000000000000000000000000000000000000e-6 0.1818252456752339506379773850752606622596128331569493626539815296461168735168 0.09855666213302011168177617736818720563782089147741402944672156296698439134301 0.01692043869124747164036790286418942920463360313838080318522117388572799436220 0.03670448717077957947243238761051800490534156857607470807581815964356815962146 0.002125203577668617254512547115984398337710057326789043737758247438374382554330 0.007291089476020624943567462732180069781351971684539456750166967541836949428839 -0.0005442020951179112160219350051904974294905584795637200440127682697977062220281 -0.0001696114906894928214019446726503509183369821455999512319481816907753419745220 -0.0001019403929170217538271957220340633392978192677452235941053412617240580977368 0.005501424093235105926600712428614919150416329708191423765155958982821021519699 -0.01130354687584144789728154903324741686712793042938988601005138632039479800785 -0.0008219600471086141005822382472232049944557266777828104835538389846603821557448 -0.0003268649293888263981967384760939783006271368700364338297094705493515570473186 -0.0001683037005310774931903200060821086189150713984844015077581378874171036119521 0.005378227621588726130800775511687120891499064561531359317073551442727086636073 -0.01389173077858510400972127881144834458532739197084486134787198296081008139239 -0.0008846266406046100707726471248739728616454195866195944502509452554823138677164 -0.0003673047528191366167219578975330275757027831796140682259854063197489419684887 0.00001431700013094162671904367033731418994753434596816286731567809963475495442311 0.0003234009340209560527132309772395710536334175624911147283796932971493981451342 0.005492498650570401255518931644463343824083365695560506753438712015517397264510 -0.01328462323389353372103562814051884409303278253692243047910570195951890726388 -0.0007490638579510200339045676733713556071505584014528496733609912348323992614738 -0.0001899136091430676368906988662820389156570509496178663073540667300866405595549 0.0001600612420679033535532187574467617398900249471147739435213964715630321001442 0.0006093849671782277653136691574645827165726993517906945061291520793511149491409 0.0007669516129268980304599064162442475848338565202729671233593124933247668534124 0.005472660187071866870102844740133799584475533524002460928424348769748836494180 -0.01043981541785969652994864840422485081512876829106988843434214218046854055207 -0.0005137178405373378338614679792252270913946164479073571615869905134603622711052 4.237188774939037082267677676240632869577711919306558087943727558149128341115e-6 0.0003793823802318670826242648684680328746139799415541053666732801796795154087998 0.0007434940077741469343930954175071621917677136597656750742375988911828552891058 0.0009820074740541275644817483596531351652000013679431752600407355556192550922593 0.0008048088799509395847766098089461102710054968312847410639883648444869704641687 0.004911741655037562091111189558715683779867390510672976530553058976236866142051 -0.007462633928655727322721481926994231877634326536673568927290339333294720913828 -0.0003061118396048911886363777893681414402123722856712236097155340392481009895227 0.00009235986525573525817959748698784634935914710443825283145624435704538866902533 0.0004534415178540576978325711742943575464474551821730621312369791660835954028388 0.0009671915637801193953165223252219069892138546181944346208201668540044846489856 0.0007938208456024596393019198208654972483491188193042859444913946095981809309840 0.0007886700962230518870317612948220931419427330786555811183275471325513856083320 0.0006328794345105069691653042895208859238810925682462582882215569951407480201664 0.004121270014746832306935985295193978821145241292955075572545284667968037409856 -0.004349163498213024482405945601022013256327454014127891849985700542873934906568 -0.0001393207077356054653395360716188689462891174024005717291399195713749613198173 0.0001513699672653583871189782306574936976903758505053233814929318905212498594536 0.0004631350483620303744749747397742685000544581376370785985374273615052589010528 0.0006203575053456080011018545811806000927550969071921627247510679860405146229810 0.0007613953667629117175844625827518743695635648860584871331383759645188730398947 0.0005493288082130462365902264576356643541258808513630566665925626446818719266313 0.0004986847425528509611125533777826114641313107245625416468505452707161427632508 0.0004660536870349495816979176154337393841180716814485589932267557930350833528952 0.003053943571510324300048981916757460442302357409391702718789121923317204246147 -0.001798016559699604049319872218925866488676282642613645636190216838536225370371 -0.00004569836426290685526718744256732280865887875222298589096171175017115147158136 0.00009611581433633600494619524976949056566077795458533406473436696850823396412802 0.0003122806605213468174829056163716870034415902518702072063697272279184445260564 0.0004314841968323740836508579520004761979858687113060444586165724471830635810347 0.0003713554149926820718155477452690401126959632033853053610278058461273370362692 0.0003599931482551394136951258821501660467681407270065965626409668044298294875511 0.0002781842125378166342899711231763950597209395399372564210687526584019275525182 0.0002374215576316551474495628365316197107453349294367218340691868845612822869364 0.0002705360692007309132060040607788428792213202080790379756843925762471958393141 0.001718166763074291294624182176682865107028481659163654532346487439196160956669 -0.0006262713882384352294414290286042670121575744758246572238349528729493656912411 0.00001368234515341713926894093687923129976228961459165847000438811037552933379777 0.00006953496144291537822813654251772800357628395998661190243114113823469345124914 0.0001452012061207425647424182057610597636782278901346061653462595090010231836030 0.0002428173685015129711548099815886706245458120985224796211573207199855803028027 0.0002779985103957195298316863548162767893373963417869977773543831884791030294027 0.0002330619762535001211748045433870498013930274062137071637155687543005800799460 0.0001871092362613937662326843554800084573097315550559273501965271137555434276365 0.0001291419916779841339323555148084444051549029503102865587403843655131128478847 0.00009190491062266634805763827975235880831640464520669776716194430312942899473391 -0.00005233811569866456880468572287425409202278239129671002110418116276253179176611 0.0001664694180672149917010678985873200043348267351915341923256559437811066925834 0.0004515089415987547797125993104055150025040902762921719237765373026328381035371 0.00007783903478832213950237942212597354840470681203705153490356774168316669838392 0.00009128437664656130467356642514430308427865755841707556559472226211288732916796 0.0001614027320769167329372060105056224754813190326282784312644621694036798633468 0.0002463139607084909793233549673573420710540626357247003455336170335167748830958 0.0002569816209015568689202806656950172824226091534352970687374935025687797471729 0.0002293874775033081910506663297881447906044970697032495072240334219830661734156 0.0001840468057320659058210566176679415050728324895181944411892789140005448867589 0.0001276548113458659170251996496260787098939713666925452010487602277888518819625 -0.0001037282321341305244022101676539088109447449966393490834543954111843555373762 -9.634828977227245835562934079019931818684394435387922682148498269135470127057e-7 0.0008456233996044289938723223878327721279627189394209672249940535152337525690419 0.002053754663126330447043860316488238329944557057034259321190207553973998888855 0.001951607049331578968276261447461026202976800475815678910623206105662317691295 0.0001605671846052604092193280371427770516059391881652124823620900126257761072922 0.0001136551403546903235503159700768068246550627226268194745650709489230909548803 0.0001635252382315613453360435917960657554957448206200536548115242393743111304286 0.0002151540714353613485697343145009650517648388685626000807674808508638397509924 0.0002102947354100982617198705827966381265017550234803961469986227888121986603979 0.0001782855010862993764248528997739168899052998706172953181725713084763369982901 0.0001259178824180347347469592833135973724192522825559431474476079276336109840115 0.00001430640468438608547787826055600863685449581628042108067765217583124596573011 -0.0001466978854652017000095013337642355195305192393153049457178452831652808433424 -0.00001644361867752963801685576987486147581439369741069334185827467003400118260433 -0.00001020911400860270682848620083401436727861727054388771682697034118711570433752 0.00001535184797346028858037299011830812865612510377078644479018695627185703585705 0.003223921174948143132983261504869201923179797314868309439383342506954434387454 0.003436931181061993429062811539604860907455264224884577850026566873561848438251 0.0002476865671559925168407102643592857570664560831993582469292305223745928164391 0.0001409324873911588215387516313974869484346421198758404521312511412398667614383 0.0001641044934165579393989419681849522240132297893841502145334551692985802041758 0.0001755712575119150301535523067694519319655886294360283795358317369390743414973 0.0001504239823494928645895114852009111120116487645236569835403814060709311209440 0.0001024933042376775547645469659583130857564007579986589487201368141519830943462 0.00003137996823211488588827324719300611644088053914585184012579585547182962551526 -0.00008183834861580969918892797783264481858362056396786717649293494150366247386676 -0.00009671604772678726881604079804573113827427494368267822434180950766795486185256 -0.00008287208658887214174948751937365854993317155192037723442096050608032183304691 -0.0005531996988396871635547080647966530541229277219313374671899787626645455074893 0.0001976273455356412136844859129116524764534138039096491625253969638146607619852 -0.00001178583935181217629782660945780710698075803312328895473430223706871486328732 0.003892983676843845862411980332925796974644733566869954035094486796309174582013 0.004702903092824922485202804345659793677658399380106104621527920188564389764043 0.0003394419313377125483603762386656311984354392425232206496004855563256740547008 0.0001778814579087712802104728566298054896615714282085298731282284955785403299061 0.0001663744600807015509268165999668341107978316432702485197942452129614477561259 0.0001419044988462668826902661685045346690181890085109602749120985173647244741037 0.00009722044830114576204977468808430256541752002520672110724363130319438229933958 0.00003877633982288452725880103711106906388219683997662901675532937998486086052922 -0.00003450414881190237751031615910510945043950326328740342626848352904814486625041 -0.00009663502673670831467771510485121983119911753074875775356629212307354488175454 -0.00009941139525575378772917951069428187676252741168980940623423454032218119036079 -0.00009149938243025384211971728563753401994003807355593408107908193192741324567481 -0.001015933558662824376361132761447615902295295280272184168870258239584981745594 0.0003554379926267466468344956966493718103257140950929462406276977126317361945043 -0.00003000930156212574656859852347144006151919945703410335485305212326310281690026 -0.0001804969167336939248484388231071088989032590790706774572633600654832130709669 0.004394637353873448875676184230211216337768683916642678417495608821623073642487 0.005604359305045619628718217096047145444553602829219527561404973557226178873720 0.0004209111731848193999384890254889306883740454807137862482136503278875558901753 0.0002114779873095809971950214379433504183924746638779233514981433890490473960249 0.0001636420057556097368733394274750147188321597079528016198373213377270096458954 0.0001118956259034478206194015127229093454857117819454781085383694340682149620057 0.00005558106170133262898615758739975479955136881712252233988238727239767699202535 -4.595844878711019938668819481813117702343351831675199697348671286636641954272e-6 -0.00006444586398050759094638426999346232680914829726149474094313907197548383929937 -0.0001007367970341393353746278287336375191929704478586751651545668645763242463840 -0.0001023582022742784055598140770103230990487730777033460227983903518728274411528 -0.0001257809229556019629646770655342681949309757599138966211732990844111511330873 -0.001330036152030498522758536499665201426380916429334201689229522795837465385867 0.0004669591294913048589495941473581564428005110592006860984235569716206078869522 -0.00004238734293765371456296168586610320237044782927072352122543046344115427203198 -0.0002356794514186803009538115258729544661213034494511924956884614766685705607663 -0.0003686326576687760110565885025819085340553325587163094184728668186912731286326 0.004751390110090329268429548126760749193613083936439923415795727055216117435771 0.006226943362588760638485622348269860184509418865672300943229660969907638799255 0.0004855398224385459018273395525238559157527342949039255322439956441536607024479 0.0002342842625071367761958422295838379915419187037416673534875711210447316551108 0.0001555436286340425433277026163852262257110801136197307164118918001820000914076 0.00008599827695232910137266813134176626795240623047876680981696200550794134870969 0.00002423661960592491336863077720957218243923826144382515738788283032832775445180 -0.00003177859979353245114171889615095848540793385039119081418747049775886090422009 -0.00007869468436630222932052234897391371994124757486335097725252765190147026295106 -0.0001017891280518513515161427609221399245851338501859657823871757675353335646444 -0.0001222826195077238449367458633049150130253909638175925484599717656410015911594 -0.0001610327906601507835523826457724739693565808614097848851594260969409112786518 -0.001431492526036585887198161188647404873019085060338200202042919841242704319562 0.0004986862198186416282905323235958794750167858256807583303559214664151991125159 -0.00005111929287684560508426045903300242776486155562763522834816952528220631850460 -0.0002555400096760771457093622033722995730853270187510569469141187773785902817159 -0.0003930529997505340948815246170146855278193111887957721231946958419806041608575 -0.0004890311250859735458632013283821060164109508809501935299635447944915101715110 0.005115095446980071132499805423517019646694997158866224802310419298706605754203 0.006672235883293070849098757097037012018690247727945526456186933052177311429985 0.0005307750491577712083214916672327932490575572577388652973750999620464752640053 0.0002451795264166052748803288918267114363731733881641448607084034381767192901166 0.0001441075082380335103570369825626646399314726000139054943261188520766840008624 0.00006147546837841025735073471595026302767539757413201895859802362304987910886969 -3.320523195686427185058568485224022532049364066170896269816321126853284827276e-6 -0.00005464063618588491548309674197166225279007717771129349415905096309867771782205 -0.00009317878728959186418907435498288493931342407458137483468361171155985492961458 -0.0001174035212430247360826348439419596015989267480969309008684496200232736436067 -0.0001486704334970557004204851758310284776309804835160962308443409965493821705897 -0.0001813749375972245855605369644861553640723654269260019924445362101821322495542 -0.001414595643983864963330391492139336989929248983082064844085110868604504660416 0.0004880234115648864021158875011417289310685047342587111660021898426749479030396 -0.00005445535191313683548001232487378320763895769151508101483829597026610914367854 -0.0002523072671164941673707593573653376460628761758188347120020978576623695538566 -0.0003819754049145424760949189294033761785327159675331766730457001571090441102172 -0.0004691719245878939818954725335084622964082435066697593388148177702019492745660 -0.0004904925088399385113723238445237968164948720990758450387297111175527354592113 0.005437091104386764077556998784730367150845305876657340495056669413439483517057 0.007059270521707902528771436747909927536751741179272794983277571448000632832308 0.0005609534245770639048396212802416385098049627055374218753764465002908698728009 0.0002467388695701901728887092315765634719270760860162003806212508155912473571168 0.0001300807462382716540909078312728870334081813031605292386461986476184884940681 0.00003739776342494637371354133602939521263828672961602030778433281431455837552316 -0.00002934037683884859225766150882632935798702415284049069423032806877089888612523 -0.00007701487804394475161264111655013911249299516781297335609741143947734631402159 -0.0001125729801752964793771193673790397539188345802438740192328862208235158294071 -0.0001400860632549072345327603040317144983754760791379361143949017499054556585881 -0.0001661441880408436968365556673303978927932895140499669064837298080588095789585 -0.0001842461002373609319744714297848210058923971782324740958711503718616541682544 -0.001335235499223435045342286155303610913552438869853510510421757262030108216763 0.0004573440238310398108771288444671680837783319249465689503429266560152706499766 -0.00005213615732720807524490076551691386134881958432114972002375528696165531282609 -0.0002340259072428578126319785568311953944267964201295613034148718611357352117924 -0.0003494319173072336527113827219917741801288883116477122766784315841932722518082 -0.0004231747453608242560216779072168946338356996648034507625446061660572642147803 -0.0004351806733167036583067379180800340108414922488034872459915057078551700959886 -0.0004154177375442986121495615363998352875914544126255995307639479295800434198828 0.005740122931923364327234607131147382802886352485961055224373743544219496821137 0.007383267582636507144474942704341403904811147457837546388672008186118210404640 0.0005786575308013170096601724662141340867895342841433655501958718166831049028629 0.0002420497571151548228513232444564559990552428103243375167093241786275044713787 0.0001141121254783677913472726872078528061568460740107520376965273787674287309525 0.00001322796615703080420766673608168413665482651257865094992069634844250632224963 -0.00005575816191372320266306133074072566256765975257794871969156595397991866951528 -0.0001023581282864478455921509664905544897907335616381081200264114211817808088734 -0.0001373010749933906733008470796320185578402488034918704107889149353036619201193 -0.0001611252893831879614595585509916798365647019434194797750673267286686616856280 -0.0001706336786336287513319255069985778761646191715969937623814611422618238297609 -0.0001734860174697799739541252261805079442148117696531357552892330598695252600383 -0.001204154259015431530227284597451441913768234255479293232681954850259358506513 0.0004126190649544442805030158502988891306446331084304300181325085057718704751028 -0.00004294926046548422559354320456540837331939648992731897268291576735760275026623 -0.0002013610651358515976676766735506911535615483390572015885017644768756883625630 -0.0002976164514234263625244863607981855700700008380486577138592280365910930917733 -0.0003551397415281590769717395173477935986859036485120310508559818122048516237170 -0.0003600099279525047256630197069543067113998418738178161136928494630936983837625 -0.0003444894608523255727124207284226019213028754434186372450300835938365568762569 -0.0003203596267936430492698675858195998302584491554453257030836428743317684738980 0.005950943663412169777332972655971033082491941120632479868995807643483256790681 0.007650777638694827757506999861949246114534205993482132845220787877256438642448 0.0005892470959114615730616315966250153517294156755563289359939927834227317427691 0.0002345614148957091780946869802119004979539981056340413915959991944038850006329 0.00009736894749182200608831787903118881813434319978123884871646780286154219787084 -9.970800736552532593903721029795706397900981431000774348843614270278502200419e-6 -0.00008181826975247684491585916007058829919314358979938595478976586962095782399882 -0.0001287695890716234083856093496005264599687585314688054087591175898670826284271 -0.0001609709842223520886131017659650347898720590821128174589175043528606942209452 -0.0001736583235659129549805313355658917123861004635958358628110015638110175454519 -0.0001634514446184343008046364696980031005858337960688368714651557988322931880333 -0.0001525922605838683329796204583616984576029390754584196437727803863038370284994 -0.001008815370037770406435585855124753465751839253255415643737251942996822555893 0.0003493811902263279654117993686082281447201950859678369717820727640247261696376 -0.00002677196722213521081385813926888719813661127290838690801760854122717082610896 -0.0001522429706213839918064310689884160104726367439772021724354963744775221927478 -0.0002235187476226182843323405821936310250053614526367004315568473609569026331104 -0.0002630032246544610341592270317724546106335202024649988544715049551597520265545 -0.0002658362094612236128126516196943828336986629024678496788964049129325637760551 -0.0002615126574196114986300716870592181046279955812926839977010223503488759149040 -0.0002539073104762047086810217072775088655483001368244536446290888830626739360392 -0.0002386804227597299317257537858338807128854563522806685619721863880856232861993 0.006105733573049528022647440214857139867541483037964538177772648325348806602287 0.007828759837553692648203937889853155509287069437639310765785595189318513701783 0.0005918167892223117316709207066357382841676700146993291093614137820776606330601 0.0002242369042514350197767954524165639751683363147217997469286382017646445789811 0.00007969440550747681272486442908507080007041326150480029624845567930276622680818 -0.00003295054838771704691435607410772880434395226310432775845950650821578414506587 -0.0001079904158639288140992765395523573989654454345902329323434353109831363459467 -0.0001544080078402840529366654858096420962574492632013685549764415012204628837534 -0.0001787896700087627273275434756364668361897240948045986218211320906454983011676 -0.0001754007626317528803784648001249410893617995033834866529961463515910468806546 -0.0001480541215100999564352134946658197917856137670572839330868462406971983559745 -0.0001263392428908341778993021176107508756164569908696400262305446133406898622655 -0.0007724751773258706309429169753356551891197014626258256192280201212706989735670 0.0002761354049044687094481344895901119157992520212946465288708259934339111919541 -4.382851076576318265353025749946401601659606523974778659716361163056893295930e-6 -0.00009124032405013876827031230937536821025208519699097097977408447082671391709935 -0.0001357041056288615680997244187739236902123647356870404051394248756547763375968 -0.0001606574489458554880109414341005489252122182821953084405314292192472351450552 -0.0001686863102425482463392573438487864039062099971234134159284781796635242425354 -0.0001775474630368836648375219080748719712844514721222562546025260284936854248089 -0.0001825706973945283111932692001201926117873680170254378236872365822954819004009 -0.0001778800168663316690695330715425537943278383876267686086382193161658499506656 -0.0001566788689836111942799994960042361952295174038106128734629009626976307228155 0.006230851865241433607044242703061563094828780865007338791112541435173449612605 0.007858945238841337641076891021306473332968565727517532819854646929024208209530 0.0005828678878635841798286774150769643153116886636225212292442070956113239712672 0.0002099639984507376303259401960820062249225702436186189564273027131075497373299 0.00006039195509882948452435661013707893026616017687395243300783549876255130373796 -0.00005660713138383728386451908112413574311444052754117431839421288634458652611500 -0.0001342206252281511010552882952758250024292205596500395134513146372147618189817 -0.0001768214826374605916721555467643628257088339432411828551562760725901681903077 -0.0001873552975397120927554895382723502581488808106540651264260914395151393928677 -0.0001667201414202203931738556239299706935000610327274909286898151139601288748927 -0.0001277322136319665433777927954712836723836377067506186339309976904811506751325 -0.00009786073974029318642603776095225534678375660234109130908704638653487371265357 -0.0005128528532776288141945293687292147604089220198413907747685287901779956531138 0.0001990005320961853687781959180358977646644393072062527867541393467295037012250 0.00002314736424139615119608558763598626723876667467498812616100582915703411550843 -0.00002317812472125908590574541670227319291894801530957524293054517211128550091748 -0.00004384517236078030716327426105698896653268714740677072405272520576747903329460 -0.00006141051732376963049987272980517528889417633440493484806779672290978435104014 -0.00007776965740378149918516897173070353012192975983587597722723925897661579637261 -0.00009558394533619873335886845215486793391499942757239820657844648752463074425624 -0.0001076480438171133694608680931187027889143036162538729691758583038927862992000 -0.0001098766803649867319270315462177077637367498460797012645567051146313902698054 -0.00009867120387971907758521936061263131379909356800111121442730938537783874622876 -0.00007649822073629365384722551399313792220778740749171110429172075621333303947377 0.006316287950766415250358711619244821486433571287789933079961519003206321518192 0.007693052354976041122787848684289236081814412929414103112609287370355185650458 0.0005586977652990126259894906551817772289779011967541363706527715915523515845142 0.0001902305258660824676501006714550962234632508459045038877013328415705008833808 0.00003870886992363251993060502251102380020487093259009633640300657346007000506002 -0.00008114775604319213128842501937595435692133061559544935098252869423069932128824 -0.0001591028484860359994940636095246454954441434446061001727966688850919239114940 -0.0001927146953168283480110836086166122917810327503846878153471863024881213402857 -0.0001848288603327830366320655862303733631885115306270136281469029233132883368293 -0.0001494071894154126938819650549001864964083749051519068952456388674798089559976 -0.0001046282830894645043942161829501469626995158650291642089441846925812846200971 -0.00006824268993477109720593232278044437192773917295895441660170913183316642845938 -0.0002323824956147884369199936540774164584099435467059293036743406675377647032239 0.0001182982734987979232545736117752710165435379453484200143377796098636448295060 0.00005453662845621325966461083731726458100432844920708393217919571885852156290817 0.00004794051104363396814811921293764114514767776364833331312355891106832232909256 0.00004473738324987794104885037002023742839875041188178676154646612638883594745352 0.00003016124850775680946559619170502878842934206972068545596184816086845384429463 9.422381352352830585074821201559233926082029827751264141554786354149299794240e-6 -0.00001104162004972806476716015590608635283221630412920366303780815564673413289302 -0.00002601565292500593566595168237552447653359672154703578800943118144986100079648 -0.00003335500163021250065028329979050840990776279044950364869624963359865367274798 -0.00003215141481011899051025837586265826314281103875312879898067958430279189348708 -0.00002402809917573592231718893442931385529147435102027449687972428006264888541856 -0.00001111502406291827603426223678125331001860893255849763045129132961516115567502 0.006361870083804514631085845741824498074223815443338183610880648123675929131738 0.007309006937658896669715715488365778615700457462106485606399416460869414557306 0.0005179853138269137979879384156836344053269524454330679196393616824596626747623 0.0001643302476468977508538981578072908658780199315020992938958950650087421571483 0.00001424771997992710455482665577120564337001286296520218282917799633060146153856 -0.0001062115934569433532682240674938657488698257977220226904569193332221663755560 -0.0001803960663059185867739662858235788029280376128798648104158464518083522424194 -0.0001991362364046897879041799769449714324136452230532315699116463190331608816886 -0.0001715784643003812310639368207789376970258391291390316237894884375680846639903 -0.0001259380260580709118121628075461997121050053929787140419506416886539524321396 -0.00008010175869684923657422976965284946965622282545279902193438640492213804229493 -0.00003780545935431584168872798798661920602253414038881524158775194737297281008405 0.00007115861879029571478038600376664830304602585363977062035977044004010879923458 0.00003236508806805709423532065340345023284006109610689851351821131475233631103202 0.00008717369521742386076982765519501847415847722823145727712044211234810969664483 0.0001163638165273502496197279981160909405300047196289440125808379283807750730848 0.0001254102234657418612234033103634858668336483534984804048811589773669355701499 0.0001172113123524676850103998314875154652376096908925511557124279423307451026216 0.00009961433336533563522771058347822502981032139496249399009615567891386762347585 0.00008153282117210972759868702131101369794266886986555304918531033589078550175571 0.00006578899377581317202973115134323306877036080447750081281796261849124241443590 0.00005355462395120345781632897911805111057360435144078997774192290116831707164573 0.00004357838914003941884240818479124287464305724795091006079755634205745391665438 0.00003564812628121158887771968003449214817784622718689458464663140117019575389368 0.00002934739078267465695798159924481399728886580700586352167238236545675507975697 0.00002373981936990930269682244109512312358065974157936332299934728496645612763764 0.006359819823385333231819947095810192516600588453631108290082348126752528061931 0.006713765050612552396732322605400210615534902177939740552290359194750869965482 0.0004619758396588011686143108338928929153516465839385781777344350310905510754552 0.0001323070089717335234958522648685955578629335275074788227806978694685966173129 -0.00001299742160901124255293093496961267961556968556238119368915642564293106411426 -0.0001308146248172197171010532562326526898459343398837406776416818308631362668976 -0.0001953893900170969637752190205280424151087803594299992934952769599900951879420 -0.0001945575155453289138413244325686915401723909285584826228053019327848145575190 -0.0001498130226079209546912260187255944535767885854573269505083488115014705559124 -0.00009869601981562832117289217333405138921873280118424532888018938577296296273512 -0.00005477181939603898223099449748752817437310328214506159201294028072061630036000 -6.463542287328360019915915548503338342475458173911519671969191095006990598316e-6 0.0004022606476553891556741683472615349976334331190656101200385440726661487841851 -0.00006243232065241940485339975548231207478795709801800676224461941099393605326117 0.0001158527237209278439379145228621603316138522850303248599139565567159674714204 0.0001762445579997830865999699698915064541220668267657726855429984820653100593551 0.0002000768926406917638057567203342459551785811723814687665215706776042644774837 0.0002075408029886173984696540879753330492563246238384129156826044592430468529181 0.0001998286740672411336511777707670767269522199902199854070849700734514467399724 0.0001871419708708974866613417562000028573031973872522330747796812812395076735588 0.0001711329339374093751706562218638056230135869835631498724390638378761602186085 0.0001529866937741270706870458388202796510866140006268556992924658199786075412144 0.0001296973706053876532459692258093135038241048911891628608507750503402946465775 0.0001029782062089244222218091979228415780508069137312531832546274579764161447596 0.00007451522040293752166505500507043626136095145790834084179075962993811214406800 0.00004402607067399963169021123863103162300175069600932421486315052219938948864592 0.00001062708709894939432050742414785873201563412716715880590312884881842108424552 0.006298419185408944762286704030646244267894743533736676382958653954165631938855 0.005936178169393002607937597354513735298267740124220039942251599755663888452520 0.0003941231459488135430143066092804039419809470361710463586449115250669469847121 0.00009491384764552566315503934352874426640433844734734243959161124292452610622332 -0.00004251796925228119019076831560333621815276090284389413712000831514040649220246 -0.0001532834808841450341719048756186475578082065656922709475024010087030917581041 -0.0002016642736005148316203888189373966916307808329286577800988090389599733507580 -0.0001795559577862740332695251366722181120863116646638039221190924236841116616158 -0.0001225257262452765003658091103811454053204592519053968037950060820787510035587 -0.00006953167310666891879448284972467461120656411612331543423248767786554630651290 -0.00002866918891262729142322390933296195568031009639691299528746381845259952744493 0.00002616955947115406954346053384906241303833253129481347314088272681801660566838 0.0007664663689677847128085415518199581641449880218190702009471296927561863338346 -0.0001727171341684112231339752081559424313369660122075136690370481808342591179902 0.0001332868994660284160533502661267711178806544059736105537576961605698612936821 0.0002267792946074887131724379047420644251832765025743369775360800303456063066653 0.0002763878529620387223771921882477716514171566105190847135821674468247064991156 0.0003092990724861508828721494949783290718225702282523672302629155600365254939010 0.0003160876242678118676131112053671128139537399071174139485267184059935844752660 0.0003102047910876502114030498190680931865733571408715380355838739437871740705667 0.0002932625907055256483201599599403231766734585325559926103411924928893010332958 0.0002672909270129359651694714242948901250594070281225510381018519913177393703483 0.0002277787391512420384370738423674728358652059853107760492099134295200480836976 0.0001788327098066354486919459699949898068251834358262228795391387570715880859666 0.0001245975518177923737334025654699291408735227952664104586086744821365194641203 0.00006554832723202010299297961344402740147546862578642096557228068310134668579584 8.891059129595539616494639959466048057813940598888144339418516680975713196011e-7 -0.00007215837201961675186694372869491757521539518989396858089088362182871815457037 0.006145343866390321152215992457113183005351276993484562467694624974888862975706 0.005025501750889575256162134984109804751300759637698790413083259197371651512130 0.0003183691669045785606854757398898885061697186348479525194041169657227715495160 0.00005283106408706655878742155888952426893088385935187976014045088079472996335161 -0.00007344022736827579361713921275894262185473254281979028402915933314686297078434 -0.0001718863360179887009806410261805737210195053382478483673576867624510343116732 -0.0001983312144827826688389626203490233444015466171835950881014057048650762178161 -0.0001565216340429829309652343524339035771234183230651750432865280530257031438034 -0.00009243294239555885478665481050952942238439536077831507150291629196809294208285 -0.00003960481439155101693456867335541479600228237202607481614159825912864191288195 -1.221423055766778609274515597428704914498543984327016456824409318899804500188e-6 0.00006115121319189006500469447018406765968806521962724778838767315922269208058240 0.001168040566874409107505662014056827925975735025855628856307589773468647107134 -0.0003084987011730663037047565368971388434382167082429381647983673761476631644314 0.0001341287683350066448228717656771361829312661999526632212818055704121295977615 0.0002733929231419090382701145322410401637263975378822467628526154356876649327949 0.0003622125598988496043326409362404222643118057280300096122038960256947369929474 0.0004283800722657607949379469296407303140395933699780287600813478679433800078298 0.0004526764609793106109970323051651780874085093893667607882981702592266397630681 0.0004540122222372718849755319458947671672908898234679737108882448008536922974723 0.0004347758707422217908839414082900831633196280451993565369477428645993280569256 0.0003985376889701754911460610121816161120555022733303330146020740927059347628009 0.0003393739695048102882347570653003894887194484080168666773812640591911091502754 0.0002642225924172232047590366186444867515291577196988716758743641700624318356420 0.0001800449308113442427357695078763552750555081112810682024326704857984395658878 0.00008816940794481305169665723102023081841631315272358702746772924517141410745966 -0.00001210951969793254256342822623781040251538025250375739258627098765080660279535 -0.0001246376452935844163271268597881257937145238690578856457663552556804167059644 -0.0002595989739843894716664429621194420105695890128005099587092161359235724322957 0.005886704686685193396547440646753200101550107003429315357368214786834128518635 0.004049054072577203796173513070190046376987490142785124521244655426457125873477 0.0002406183417573280267976641890125176613543052255682545318634743717759464209428 8.181699476314270369733041300488087146816299141006022242355588490398654073139e-6 -0.0001036505867768980786037430533731189951033120081824730629044029639976299497286 -0.0001847815612031135070902075809923337206881469296493211356453342331881679584431 -0.0001864786737417350249135418361792795055701161066181965014677695123836104864582 -0.0001289417122492708022880926188779392900641257528598888912890616373441993499595 -0.00006171334428848727834347359851486611266361357669035607922693559647589636823335 -9.509420680223996637953311217740178753366227058867376161888238667636492858899e-6 0.00002858277705693332639510070380982494657728328401991985672979700758559502587519 0.0001004522640056360195384562904823522370980318309752059623739742514485016965688 0.001585500444254073525719392550782214265483836795734271935952415956364587865477 -0.0004716754833573966016086503323111934122553128255247735083198832803721799686366 0.0001201529192031481572820577958422147584286106684397068142480014888211309530783 0.0003201706794180985825395197528898713415980956130550850240303054342079572471463 0.0004568070562355938451246004904238922593349664030901365141227761377374732786081 0.0005602582303020373139476775306616704592955986259085000061809617266608316943265 0.0006032477491216873497746353233649584696684244902620008854173452804509331000784 0.0006114799566452418435642381995424403823098716204274783029777354783495193886228 0.0005886237339271373133525511156851540407855157549506611224565664501781921381805 0.0005402332889301958976691752846150535540870668480653319710583343637787804400753 0.0004590175007304998194958853383558618666654999902556014449683498199784830761194 0.0003549998384020299373251059691175029487774935953286128388909417908913937759312 0.0002381710744966330154680976103261419926553958994834779549365928410356573332037 0.0001107794293029383361560170670336324934754055262990426867875352251942694564406 -0.00002776205974132648799828434667731467124973611415253261427648689789201853913056 -0.0001823876683734371168865758330519834775614175569147918530566327050720174655949 -0.0003667229004770100986105420642165072885956948836130751841284508820959580748763 -0.0006096638538035077348184772146703683633284495120152997385674035176622150518657 0.005475002692077800561486649797959917314093511009495511381255502567630578704910 0.003091638496816321814947253193778779506231379626179708187741156977361215839281 0.0001675132189251656001688576750376688050007106264895998289144927125469505271706 -0.00003557219277427725092609711312886239966252294866908536674447032224492583994057 -0.0001296485162012247445882884090339231937925794008934021387099884119231018879404 -0.0001912891390624416472846906622762884629455057729225057215720942143280864004305 -0.0001697671621939796522256860838186101705891544719908028146381679971096263827100 -0.0001006905068551001152639028105103733005143866642421846144285458481116143089084 -0.00003156323537583729661639633049383395795151505019326730279155893570593419272936 0.00002150330332168580953699030550795738509018348161001114586223419716978665066812 0.00006324876275080840768393380954734443657742113077885259420221001786779901243933 0.0001486852629209139342675103480557851763516326931186045899754924947776241110895 0.001927948907848301874867930108132103458519699236684869557455272661388557585406 -0.0006278987546562317114617363399438929800978198867384259417978239351313515817604 0.00009918766229631351766020874364431100266654051804027920536213626123601731337992 0.0003579283034660389525693641543146401063913503545250205345598186076201373503774 0.0005378284799264462640581530081310715939160228716628457787797834484576579150584 0.0006739883519458273984229751667501087415760573484331984930572480611363433696547 0.0007332100139460795571804769373683539765119957542519045422121509134581188498654 0.0007472322784409484576392345677666585197221716546554809203159132804222457483983 0.0007209639574741956432678485657812267038204768663439647020348729330763159505890 0.0006617914475414325706638530741710792712541223896136193334908869048843027624634 0.0005613524232045310643443006104018530219652037866474190567731282333920160042432 0.0004323315954642111506902617943085139645120203712445772634452181170034575306428 0.0002873315378071103318039537063368836905987166812070439446480810280432139194560 0.0001294449209285498155507075457957223523877291874616324798326806387964710087161 -0.00004169888723694683365040404251020647324366076782148458737774828301393850612447 -0.0002317493198628240647201186986800280973285144849194881350654658805185194896908 -0.0004568448285855624388800729364042042446383227579683345586478342027984945485728 -0.0007513254106827734938096397333340245709723836356940528436947504360779169791174 -0.001184130542040564554303470430531022361451273827066266691899851325818587469895 0.004881227217416202854354664365315749118418488583375255232082325390817338294323 0.002622231326582458360736209627711158880678266769187259039865386050586819566001 0.0001071414270679584983948352482360943369506101462114036325144302549385612630636 -0.00005707490370895566564762887988619267793886784446597153417732575171646348789413 -0.0001317853275064700141220132209369260178464674948056186983950574280578637199485 -0.0001855922582987463382059632654167868924490054597801221701691000085498757297967 -0.0001581672016200566793510233579629036428685305250948762907193046706271643224816 -0.00008656605266435133741604975629780000619022923888581585910475791545618197693321 -8.672049018975506514931497955668769225691166463628567350178314209452538347692e-6 0.00006048470907404574115890135140504985841869100801000826457939153100856359900414 0.0001191789584017545130470743395516832148525930487224877694311089034026126760891 0.0001927123298581879574430113634433802285572761098573135626517028936671418784357 0.001477287777828359745851369694274203260468224865984128898190168408984041489801 -0.0004831627799565050455937928100061059899408403643132008061511466812468107831882 0.00007294503136181590675482244544182085992699450071684683253244062616462864167935 0.0002716462541588967561530115590622301442710174354338415093445802231131336053750 0.0004113161231852394030182443863615900865377203195429563766665600680582613499253 0.0005193599025526515414755966228486558308646142478064897371566434120204533589541 0.0005693876043878665978008328715729588815596758868590856941901401091285931688721 0.0005848799474131782075155338529698915461323332656560307863477305583546788429390 0.0005688937768606022263957539308242674958177634490488481149821641499183354874220 0.0005266938227520784650915619591740750871749550634723274430011269078220927920845 0.0004515782951866859503204575256939726782993320742470670267558044624209894993433 0.0003531377702166501007547053548657316764852466318333313904088690107901010899161 0.0002410289091848095375128635106580821401362077080315256522472265457906341852566 0.0001178175917555654789406047766269914528354462645609518855256149970254056881642 -0.00001623101241936287395185369938370109742259304262603561080138003437714587123190 -0.0001643782347909216447505142046601421208309878907443168451380566490816590676613 -0.0003371113365872332115208470638053725033924659812432647159760715559775604866006 -0.0005569893466917630347863538036535917073395362754486070199927803468770407579722 -0.0008683078118965290686783643302167139283627073115590638823929003422017521351838 -0.001350654003889094360911466005527871053871262644182724875059818273128536547522 0.006951214542538642968313433276180872293550686603762000957344695083536086263208
4.096420082330000000000000000000000000000000000000000000000000000000000000000e-6 0.01774759197196713248741554546421812543913607850645054234082919105148230994687 -0.0002810855204435373583626313265472990512189313308835930494656583250042248003203 0.008478283748726387098647946804846794595806396426121094241355490073053461274199 -0.001675129690114199238876674890501358591610606658821105628213134702491062747111 -0.001145459628423443174957091165518388968054667652037386420605494450025876348903 0.006162884745378644683880875289858955970813712565464852373218997984531169689802 -0.0009105473343728578218600025448158824342146977673075336521649350499967381908804 -0.0008393084730788378150896274814522685269964180083193590223420665569476980669534 -0.0004848839642262748956272695974230847776983892205619400864475500793492566773807 0.006018127511860876523795601039287994176068894483175144010159346503919805875079 -0.0006411992812741435568773857286335028075372998086141758983644647130298161174790 -0.0004269689826975920433140693193906851194526283332191100813341541955422341664202 -0.0001942819839977022436692935015081643508081703979789875297943537084102770489844 0.0001051640405795328552990836589998736034442517016095760060760481107872734955982 0.006212275907529314809368496107315513103556198722322061398492286909562463805582 -0.0004413701974977048438227534258115766307045162975614865840470097652224772160274 -0.0001764410253970351996016036865273012688661175237999227501153255828320239840043 0.00008429324201404813960607188392535954253996287112051530099286668049511458740815 0.0003269108258786532570635853277846773811699637952358080997031195350020125399658 0.0004206776975254617505508285153755897048368135589394530135477962375632941065441 0.006099674678906992022024016842671473531562681853848722789575142623351822126353 -0.0002568129962925187699649483122359099303310388871236778382612377413770510615640 -0.00006693590851830381478502364889220422584764450913840920400422512002803730674355 0.0002085536645048453866856731369965488680265655570295450749172758680899132445817 0.0003735353650156953735281979757890379279027528683511012455452900297875816894489 0.0005706751926643818704150494722224472237257833719933250151209320021998321180020 0.0003120360464918185699737248015507965691136429645836534878129617807201939713707 0.005406744718314381124752997533361739070266421889728803979570900190609646652024 -0.0001073771135259004389496759047921636148838279098258749155452503965636327753782 -0.00001681535944432783668452779397135556068959905293159630719918116581929830677978 0.0001236172447713144440789440434394880078105634329453377591732751323394918594270 0.0004813505244387094501628294424423948200703534136162371419042996203655189259566 0.0002679901016761914970214175403719695653249247673560818007028909742582325544172 0.0002429338145518264697422199270394556435360792636943491913993760191292398878447 0.0001169192932562243905617081631832501068064912307590011570958989446496987083922 0.004581767229547467045455282801444597128835623202977354485413989477095091961590 -0.00002501388807057958714680402729621395854005562764323063944789777076117610866521 0.00001920421865191977966804155244249700017106035281855839360991530774639034181575 0.0001117134542794770613052212216879008993578320912094626200026895707753731158193 0.0001876548142337210777331654375515785198264730938358254693136909941109229641766 0.0002454206018689953573148816608245765158251886694096507653007914169761712698616 0.00007264338019780834679073428759938778446999741809634465056116954327967508539062 0.00003832519009188694663261213325129529314845855199414572953449353716636742073644 0.00005656375340344831619068852986166662976710452066881067954838410285790053937561 0.003842143733795850972466206473002863152199947656086622606486220470030740289528 -1.889106674281824827361619598085192218035518168051734669469516661114566297206e-6 0.00001178005831983387201874309817790604576702188673508353028041289784342450093004 0.00006579906368879366472318990397455867425133418001623293436516294842403248176018 0.0001103007714633128483506086037894211571011342437041374201780202963168747446030 0.00002005545719750060448117679666134378468341252710678459184382511166406226523211 -0.00001404939709417490793292521092395008696886406246505188725168358451293256000404 0.00001678798942165308489453475654902142373979567004291374856622389368317871670541 -4.202199891647709955209242586264378267935260412786601501998898579493619521383e-6 0.00003140210051258689211514479621112220136760782511147678028083606368534669021068 0.002862080655795375878075835440558055221351681987775235087143163205241148464512 6.613194365486772155281542773375572476099300102955110135404835326687177348070e-6 8.196734233442176091012870834327925639187943119594538811784146155466889859885e-6 0.00001635879351154336047760910710419462038189382408331666809365169551955857282914 0.00001367425586248448275854692553172592173800540292222435064791901425192262019505 1.584698851403548388419869595745612686043641838474276610802577675993282715438e-6 0.00001496212205181936925428870948849687498016068745675481865678429800795353233056 -0.00002829670760194370513478635134922660091266768639108181758318903159929412633886 7.817554138437591038599581039131365869091585386856740074842995755912501903188e-6 -0.00002271680687322831536812738247344957217135208194780075249277126289326151036612 -0.00007110521993929175255767745077823965757569881387399164496495291050044357162731 0.001749123161342878374911402813677312791827875835745212823278994470132138932310 -0.00001232547774673484438745795977538786885875364207626420166558887287739878602651 -7.315827064924141474187720697615530163490354724703686689365117854289234473609e-6 4.158867056397982158606765000985671017096511550695743371793921499090317005376e-6 0.00003012461657750002652687633084843547738941973504099915155366463735219791728317 0.00004005889776039632902682239855634200835291622949068840510135408659641032095337 0.00001159583931216780152212256777479860116859003674455956886815687604525616634983 6.482103359659322200148895669134036121140961865976076608649121649459526229691e-6 -0.00005356598154000053746252554611388599437355146543043662646495225505756234218942 -0.00007627575593653485043818142466766822366454250421931518717231219845217914564421 -0.00003530181301084639853633427644551762316117732761962340586868051642147795667321 -0.0003018066378703384349498765635473614239274500883182312625004665503947627492915 0.0002771777453348874624303612999306549504123410147727840306044547153768087364495 -3.922770019189118496893997664704804093182790901235928157590565071944735454971e-6 5.563494604264902489383855625318528114154989957021347759331604264828171148779e-7 8.481540492956146685364414236704622726381366370430213059996528018386509498372e-6 0.00001416473874378611601794392865483433634061239397902460468933256898936018959129 0.00001403392203277795521276837229054226054886802962715391656135842323157999378951 6.993573952407450783603595858672660213290927356287620314980676231596819707238e-6 -0.00002147136680580003298824532680788600456838777050034849234052873683572625193380 -0.00004593328273113358866334193836773830162596901752517322409420298875325098212554 -0.00005858529864992404994341524187582940819773462576424348899461107911901055314950 -0.0001719369916040887547743071622997558406300987412050301667653913580209733940034 -0.0002468947247357235886267052710910078219775728890161791514609162893619076483803 -0.001736901720128667405712014269894597254957801814377101190975435450302819147844 0.001528823441431130203271171145570276871800999521398302684819681027362922718209 7.434860858717356802915147909310114136789246321540768345088072357092061626931e-6 8.700884777711809168506787073766082165936738366779395546958030611444801594920e-6 0.00001064693098307079843859521471473510196446020642298721785463590541107005712388 5.766753830394331911133241950148250623747918040283200079842882015866497504645e-6 -2.923668544017886028403248771510778588261130231393775349464320486977144840508e-6 -0.00001879450958952799908376490499026148429836268163639128226024948166230351938274 -0.00004404144333594379446366654535978996337258054794599232033737963793684416291793 -0.00006499050342901595309045193083135949992848870326801169578719613961898719343739 -0.0001143693338913478893721590285727527740978433816760116269127630501001071248898 -0.0001791459423808698946326262906217574569531214870377759533372476766767831553812 -0.0001882948643457705373713188589317412014127599672119326832773060201993341532171 -0.001025002879914044197303598536694727633636882602151033825853222245777930795615 -0.001449268019075995181320212664003402781238653285219706073316184385648885808726 0.002825965352771486905204956994994374449516882549283036161233780300361596229607 0.00002065973952115921557552381061690625804690195883916627996102502599531734789669 0.00002458622797226715001382836370659452472706121909609966922778327869770049678125 0.00002248396701090455298626968313227806671515882127691179168532863446551784229321 9.815792954582633413358530275418119615015738811623883788598355623413717407695e-6 -0.00001624219557431938797593532240733854033316851225209542419223829446903775639859 -0.00004204500090041645143307901350172470584606273289762718000431510789919780513334 -0.00006630751591288298391085679911057956099592123005326460348477945194745031197713 -0.00009245521249082198932560286158289930555826232906330463899033196179696769796552 -0.0001258288144277691465784329026810481401648484635492946762097715510956040945897 -0.0001471541343235395170819177545259904400368385643409746214460715107604313675291 -0.0001651209352108175070611970845825853954180872646005859574885012681809551265633 -0.001054256000681916920450749496059844158201240984258283565053045279370846391922 -0.001444307945871076356194471293692246329735842565895522980443296352325710648194 -0.001269916427213287457396266330725541171646107541930162442913970559541635922940 0.003470333748608001865086032583174010801072620790042491008855724704258644871520 0.00003759075846140950205014508219157834892791456504205213340965258953717888521846 0.00004575725001189314644625102238452575186895487133740654333397879993429469897141 0.00003634663951150584930372230522281528728296442380502169989076443713290392222455 0.00001160116876527679240566496583887004085533788268421854562747016342671184316144 -0.00002848358490444360905921464463118274811772131279642778579215888224479376389242 -0.00005735158298870397028994380258285364506098758500289897642148097526615219797021 -0.00008035791185413486314847704898731583251821298990807015623776111635698550287290 -0.0001011609416394140742252602229280244248049388108134260693389214138834852887092 -0.0001140866062731667926917592972271154715605314285192863446607628764468732771693 -0.0001508452463875109637383099483281623396037321664052873182784517354579481039642 -0.0001883558412100243820021180230711747333526924877405454750517151553499476315914 -0.001029014288130874285915201794932268372290829494601844319319915280740256014564 -0.001367348350544317548249095217199715276032420801471340550649333331126689288328 -0.001185835629567289700545481665058633551038555854437872836911719729025537981018 -0.001393415679270046655191753052790740859185267686814743978571454666389597694984 0.003999483833212277349413487576528563281803127302396975658217406425351391053351 0.00005667216400672130084039257272386265945219741288219433615647868776075979407513 0.00006740142858641833992231946230542889001839051115679058806048825209208529199883 0.00004859923735498921935873447067691649141953358107099904739981158946401280455936 8.399312098993687706364834858090705829042603390257642146020342919486700035918e-6 -0.00003876587427464864280048924075142103966925299008526992758979576560851199633744 -0.00006618380744705142817571729486000169608967350661896447685037876270812703008719 -0.00008525433828215871472538628942443486252844136639065095173227466617350424448359 -0.0001007006526980929486791081046426680815359375351620473022532799129227447884144 -0.0001187967362757230246676921623677934619493379265544161901445108716026844516048 -0.0001735776306636922339780186050541748046845706196282049378441927433657891913850 -0.0001969269619163791252157962419160193227674887344599846716841740799481092557018 -0.0009002440869469505634939302167603762448597143149662687058234034455740168795045 -0.001174271829303875732041835713240767767966695404599498557546293728061268940281 -0.001008124607339916293522120493391123349460029201359112742028754079692292500928 -0.001181813321281354428143761048552572662607532515047067358169813679746346265602 -0.001369691821046537468403742694690731645657119626699025852953393480036439887322 0.004503497239391067398827363162053086626077394924568110642308331829585060736717 0.00008455401424041662503039930558280678360885919961832216092180625083964236439515 0.00008733281266276427123452369105886619836169661189073777912471772095479106823632 0.00005428485421660134102166553769309459619640914876013144414628501500349977763809 -1.048302180790097635954909356433450400364324012934133677671603877991753889920e-6 -0.00004950434187697852284566599845475718970778773097273705774677575384843615125385 -0.00007289578550384581006616855945610001467725247104212494293770265392056049737688 -0.00008894247232803489741712519689414569612667355908935819841877999319981247055812 -0.0001077022186990548439516956224488415200817585134868734055336157267152391040644 -0.0001378331809346649476356019085187588118619648198163329323110389272264286947111 -0.0001853208623599144124629417397331261371147726958437560513093302114140279008448 -0.0001812749030629354516337844980157507890528620549871042786011917311353821512099 -0.0006996928129957583333580561062785120911289255278489325346467614170931792581776 -0.0009052250074259091084474986621507132913807487075874121665036265339395096288536 -0.0007702588001819612731827717509919766305263623119275338854467009757095924874940 -0.0008979903660715195483805300734676197356622984428900873520520969058882343180424 -0.001036282590961238858421207436038668070265331507536152812817265128510230178453 -0.001087313758179782640986299245829802470992254749110326369905805376940756867615 0.005095891027882274316340780065161998898529325316088890827470845811986384199009 0.0001160395274073858959183318437541631231762309741239914858805780941189953600352 0.0001009523991087582054069565685824788391822462069152252336914828151443897966523 0.00005228520405811956658141693075334204156948393686989801775770267190503985670411 -0.00001508036134402113414233912582028881818252884799658242866239123262447808164693 -0.00006261960495227836814166725719030056184450905705287346979549229469930888174020 -0.00008237343902678854323813501313947194480248861621967653490073977715402605342429 -0.00009746577767645595412189406582969855064256724855870550549506897680342626335151 -0.0001212318050848528350968352669609194316771033187180525479733943830822888117298 -0.0001516287279289156810275794124748985456228130078500538782862771403564539564331 -0.0001755498786998306147792430403824898022813785045514164762339459978271131297426 -0.0001481553570522689104285053639629242516522744285763261215175638108269798648461 -0.0004972388119119372250717130752563519852602324456060674984605292144995099414631 -0.0006372532275944939250313752933546778996112262788828818189735077448918093905140 -0.0005350085597599814686959343202774918423058357549183174973149907974396108096407 -0.0006175983957885794866229085559471487241335139076142582807456769007663084996055 -0.0007071264379284130351461217773774450022241161874983647562490917571435934646232 -0.0007369714544418495282844956206397943563768592845303762886093009240066792544168 -0.0006413931026817300363328864741008117110238576182625697784459869382497843231219 0.005593548450850351148059480076387811234872729756871755889332269376815576072865 0.0001426913994599480364355107961652903358657836652518516364270114100694895692693 0.0001069232114534364872900301407838592803375194917204335109114825705815552599876 0.00004366861759920181993867163381633296826586626042145911133512323419739833820497 -0.00003306019083530374573729179198141305750754951378700129871279005808018753599641 -0.00007900191210636296156353555487242617098002540346113850926346619920944183662650 -0.00009597089630772639431379469294848150656346542065085999977986343361798094883919 -0.0001102510425285056032606055097207401736533158953690078686541414735745233620058 -0.0001337762720672988886005017727045916771938422882353202362837010214504392301754 -0.0001516878243401822927449892350852218816615995495639878185317368250892470585885 -0.0001474607972471854688959298808720210508234873578938259135758279121759511024269 -0.0001076521522877154216254489727619076766838816465211796720491361633167517171169 -0.0003088746138658258633577207610544191022246426643483616861801046424306759030219 -0.0003865246039478268277713757978217006125426551994353714132042675286128420995050 -0.0003149858938937310168727832258985091757028745553933188910839426760421667924641 -0.0003560266791475406101608288582759121220786393486483017837351412711720419849373 -0.0004012285019035717569350077132200031723034088430359814178209233510868300430587 -0.0004138774643277270712905332604354696408226725245320317019530017692035861658067 -0.0003601820964548271927450781598560685857241997426814137841734840441695989959622 -0.0002697385129091107282267656365270335711777810348065818006065123015274352705497 0.005953835442620965237899961515529166334283616272360395021362399906006501155130 0.0001578968019986902979681605832498556203688513354635561420673245543195566827773 0.0001053197390957189372145758797864650049275081322146296854214156422856853933135 0.00002995143616934770103558974423673584219899161770048053803550013826459239854507 -0.00005368712827364485662315843739634132965048104512313929261457869604299438184982 -0.00009765255945895143594949072654321784325862723810952236827573530101121119610379 -0.0001118380208067498140622138786130816850396892924008593753191146106458114527184 -0.0001226016220198968089779993703287171989369513295878590229873047425893499288787 -0.0001377920610923946120937649574916586285781971029975840878389261019890542335628 -0.0001365676866276390543512631636361388548367907944583130797645090019308187379961 -0.0001103928298903944385790564254634404528949419771358105574705612667263146600752 -0.00006777336276927405088901745182948088370590354428500807090161465603855322893987 -0.0001385575665909951379650217073146498810250592197053746697201404444035800544845 -0.0001578157764905575881624000758178612350212290877954306774991604277089478718650 -0.0001144420733101031207063193365804808999566819652654779792939556608538970309465 -0.0001187069930713604366560034789194470185883960251852584057596153519694976350410 -0.0001256291157384723782697011191404224284645544461928207378352442262601899398300 -0.0001263211105248098021294112858212696819464203103384865051703266916118504206712 -0.0001150022171021468136721406845780200308276821554115845076354325686377958118961 -0.0001004770836831155281389721636504083228972324286992978807296723803018189938242 -0.00008314542688565944038607952867567703932817468351510360412463473966362809187605 0.006156668775523212025851351333314050438401916358699596342804240544429783187092 0.0001611293542751146759291758683829259076358246212539154455849997465617429500972 0.00009647947750774455657368066857236398292813240694185453071682309180264504016661 0.00001125626654843739866916508915448104391154394934379870367967497159655404687529 -0.00007659817768137314489801520773818021321032915138077375883888751365691706694009 -0.0001176901102686704700809875672181229089324290628063846654468623921519226670285 -0.0001280418071442292320820364210727969706007543417411848444592450971741570186967 -0.0001315194449154377153369407431165707078240889185344558890964049003312910920647 -0.0001322074408381531707456041940598168351197701663993929932506629412353086709753 -0.0001113467104364067055938737481217352681478849190028054578312480143888602720853 -0.00007208999700568628963390523023317923795707440619301051871501425218654090429376 -0.00003146697911525076150279756729739049410424737593675023110320896678749997334012 0.00001300359658035690309480923061134360116901989370642055024202647766839268707411 0.00004690273031726959960696851429485596566111971627977724960333611612306646677108 0.00006432601998490983493277404706272374847668487826843051986273923214040193018733 0.00009089685006747094633845377981310492892910793611012394897641701547441954057361 0.0001143275035429115818135119503431011187697053129037781989376377072129975684518 0.0001187634616343002898867462961426177075957673115308969492507655495619061830496 0.00008905248578544527015191992674784165366282330264936454107615874422029003315526 0.00004004026148984388588920142477544531775435340595378208072532243685950360172624 -6.216836781591666478381315134678190271124256208098406869397896938807009038254e-6 -0.00003904320403765371526262124028950743971822812615079668439131159742992305393255 0.006282286256670117106708000309827856986877178952731959073099463165929968925185 0.0001531640459982909891443492774638327737753991138421184117800737825936979482639 0.00008062509148753977916444347032426740903109722562481569659083438375208130740586 -0.00001182229052713817786158753925125703577225301153932535680854599585437407547664 -0.0001005294101755977827947289982295378081744034720727371290276609441845833219770 -0.0001374446744218716060987191187093678502031086048757104231908918449116543420770 -0.0001420568316077743162732012652043701777299355951502632991518265658096415668996 -0.0001341742544980364466478733236657554670984066345132149718022264693698236412760 -0.0001167451587345637462716877277919638956122089715459105671632622269620706744889 -0.00008000106154878652546204388015335607555300019842832194310037275764700218757266 -0.00003616789050209441564032376864037264168216598452934738971069699795839812205497 4.573668707539757696547020165828521025919981445472015033991694183858716368814e-8 0.0001431654289093435941934274010047411454742918349798928761896810656446376736231 0.0002233307355943240773986491402845470659290889687699184187093193253950136888407 0.0002169035912932034095414133415285808209590288719695843813850340979684672029976 0.0002664969856706498091247487594468665827502895186720683379262020133215527428934 0.0003099116512932260955812720163371232438571464699896200664813497933242865084777 0.0003125951561409277783047163997171557216150704032708085179557771460108856924599 0.0002489903741788921823814847598039114943105937465878845109482458438495393778356 0.0001543056823937612818059504199875445260701361241802183032353412424408472165967 0.00006160330157142824193395352494837622111305258536390848068449360757798334861018 -0.00001328323419764554104723398119941181655529192972340819650010066451029438339852 -0.00007029802591325626284131631031583052214253054359702662372085487091724367690272 0.006357603703971994080836082381219869382528749684596111502083397472505254540739 0.0001353868872887143121150912330442013660972659709362422304034642427165011564959 0.00005892490184979382427406184288684641751579896985658527600312805783634784754594 -0.00003792490348181249143003922001846152660708160731953824154400806198966346253202 -0.0001236983280773055086458673533077126923288351250789860595309485017520363623699 -0.0001545843532436998174139950013912782286743019131337424054836338120375537728094 -0.0001507669102490877793253500408523483349171172336970930708149356166723659542383 -0.0001279215747411093065739462435469664015837478821323974552893358197331158149629 -0.00009237379668183105598499490298419684305188739080607406520050518300287061747839 -0.00004641698107132274480821696301347084853539427038008664670532318024707996728236 -4.592026629333544035590127060124552235336011571390345210852192641774645563585e-6 0.00002643503385122309646431756989155714774285463479582908124587040767065768267736 0.0002524125742371367924275448321078139865508437108939802798031933210988663724966 0.0003707675803229759273362746032098620641666535276593823726562253618518495171289 0.0003416227892400893979442846677374230349103767335324451840802572779609753647780 0.0004051262836048347083794550651362091336901052321818100607819342923852011596494 0.0004580146130430910838168491602693168013481499780285792666897623678201741139997 0.0004566899780602056797136164916832288871280059933127257194653220058697427318249 0.0003720238049590594386906252360544323458042296980753957491240908903076115677922 0.0002481161512351988498148111276957200933519091459413444872669898379601877059334 0.0001214802162929677169250433393562130986247443133705386228590722341273650672893 0.00001312106515352840684352653665177256067069598175991689146060614811438329425948 -0.00007451132652902481721366034951068118504388750766974321729724552965412326940943 -0.0001435083432525803716553631418726620391319748631175555151691862941566294901345 0.006373576154526587814329581497923124937425882482585801676868082917553840542176 0.0001108220017253366759432471489672240263984400227889855861418873701001878286263 0.00003351873916976995733696594295710771892635989431171191902911546531348672248918 -0.00006548216692711786523589620031365765145051605803210875592249621768804698003042 -0.0001446887167558673600588329929395392248970674150967091417511895349992277938621 -0.0001672633821101633683689782089648368892862566813431534595266332490923698358462 -0.0001519245654996023242362188696796055344217857230978472946587617793596441397419 -0.0001120887139940062121223711104856868120400173527529505941821104347794688853158 -0.00006228290169503413835486488194779520507613718190713375384986935281459345948538 -0.00001425913834619005312549418646356743747906331239912980932320450290189665010038 0.00002171984172237356314958097862958212143868231359481367283353307022274201640667 0.00004779502995943214125263674178298016098220551849059592572299789884641960858459 0.0003414084364792731608456478684506001702920694311921674095388988917171955319695 0.0004886030755806522318467859444180107517036105516337564641449056769158950703967 0.0004366230202221403514026470602329470728645938128632783860752153746721531154540 0.0005042032830476740092268888273280417240514252087188614330201961937796687932030 0.0005592809834818838759542327546731923284473901982292848167787230494073292116192 0.0005583346320783169341169301082441561325485925187237829128168398183246389559389 0.0004656062443157526118236229551116051779354141389112427335581837943514012469207 0.0003240068489962992360877430307793692493862138979726072385005658232577007242966 0.0001724149097475608623898638411786079460734555033474641581193120272684129522154 0.00003773459245915365908221700644849030816555358416059759786711249337884680936272 -0.00007461955897167509060817593681246538168592430406407821785032782639356891861855 -0.0001653970902527990121538952912805005684250674700107694268855568914525641335724 -0.0002411356767714086313976123695837746757066672718849030208369291210023381994873 0.006340489766648431276192625662887853956630305511883619876040800872816414011122 0.00008273236431916379913406520592384236961738715941103928789229909962223128893087 6.932418950174115768265836882342790827205972478652598176222677531459065349478e-6 -0.00009297291218290135899526388903305086487685676373444359389794216904218120283206 -0.0001623807284635416697420839071515852855365704622695397550592822027805567183595 -0.0001738668865777979644321940647436712255795480428455745499239340537129454066186 -0.0001439489220173569400062435665111066384452517107499149989073911777132822567392 -0.00008782333656005168347246006764357498993408873568149202136183614990769470682983 -0.00003051030454652903677239179264456463622981263060059559515739678073235943130237 0.00001392821766624046362352256763137354842911161019772299757513541214432154283798 0.00004259206951160678960386414984715630133033536611086521109721016582640158412875 0.00006435488165975791685148766911604781257494710675270361659143751570607839888520 0.0004098547487369811736468574313313885075058421505577158047592416143567754990063 0.0005744979265945749238326481144555960497947111499162349692073950894642229027615 0.0004984180139867343836853978456187391103231108780154688670784222512377882745429 0.0005615975061843268062070478277761731091293929219636215341206232057821767440613 0.0006180462047103106709450129916053134244374502240580510642062652333379102226841 0.0006245495095371745725184482703875962737995901612139762452344139980435423210531 0.0005323935326589955029629253943480748861422041385634677295012599818909186601605 0.0003809377562233732773414994344919808504850622384926108636713469258213120833792 0.0002120534372389113988118484809178864603448881941648496264284654529409780449691 0.00005813582338224303680183945294316913115845221937617558052140594437014959700640 -0.00007260031280655435799709544110415877668604630756000940109691909487418288046195 -0.0001796399352061395857476988769718921260627091526646151080064772537566231476926 -0.0002695839730328392084727721865378968219266155952653635395523728557126175051148 -0.0003491549437950918573258473166380966690643726181627929575009291948144264209343 0.006268647986609786358003252140602891444758871826135967281652600026752349628273 0.00005398292886800261248200946248964893445447970927174596294242422477193196130745 -0.00001844667685783328121324225679767249144491598465031626336695407124990893885700 -0.0001190261364818015087456824635584215778074168551682371976068280923266466064145 -0.0001757789359636454172911015633226760270224451543764581975930910537412497295969 -0.0001730339215443371585350134899822128586860425455979527331398576429352649322209 -0.0001264304000839446888302046223896261167966103387776971728637493581646528133487 -0.00005804003002383311744419293196537301707284350595902982926385266203284502402457 -6.109105618909227061676896190071556335071901637551083728415845500722610173769e-7 0.00003698910062255150757553903068550876204424345591753293457711515314238158272927 0.00005841230010171188935753611647141974181259410257614451163069711437565448246341 0.00007648986033529895623644337151617605031868506776523553271004384625361413022220 0.0004562657276357716032444088548824263765226164559803251493561314681872711094290 0.0006239319289285063952260343561604915436004931569092822687151038825390528934018 0.0005228207517419528482471843693609961193077934603523069214178892643671237212998 0.0005782742745584020479902263720272567782256765257081625147878874575540584080454 0.0006399456934490004850292338125831918723627048045385873716242910915182745802150 0.0006575851480424820487059498902565941813341396425073386931759872425401617907435 0.0005704955315803779663338747052822116000214571673488624990556686800710972653794 0.0004157048096223373789725977755509491882672533709779368391753018197810754506251 0.0002375065952682923567634963103657774547899593511918535147744444413529381584715 0.00007230391181207264789486471600406351798730472817188979424281227872660804302868 -0.00006953329549744920926006031696364138723626424559579078702369949341162942764768 -0.0001865107748788587003198634105087206643700147300505808727255259018677339934803 -0.0002851297204319692315126847645021098472674349909537770546860886108839324476092 -0.0003723059137392241930414485686937367415030512409153755056366683437215261637932 -0.0004525466829462503673722316753756162080137451051744865457719163607733260323761 0.006169400631444723724051807329892062358851735632393675057997766293034906360798 0.00002670285041675850535870961607470968322494976185201315770279561408051159832876 -0.00004075203512338608934555533135602461569446754729102378268169241617288915296199 -0.0001424835696382125726910392631936635637096440310828765434725776063712093881668 -0.0001837674897482909934615330336910444752050307182951335506904650992228028709463 -0.0001636483297892735195169505833141605350606032852989846429169527818750592993420 -0.0001004340157875330069940640628581626830612296541063949086223066202153854325439 -0.00002639562646635192623579521029764068246085806100671696056107617286440014527099 0.00002529793108784151950553400084886427743921849167997426507662975599376807010764 0.00005487354981236821654262084618041722737421474078107332201584618615517433159296 0.00006982458239933964741799713095546765878866243687608166320195775130736588426264 0.00008464222415192656716127421044556259894130583219726656790018391439117954997773 0.0004774210835320824413273084285478600602957180380336665869146114675070053655979 0.0006302642538977982585984981531671053874134470390926578114572583981663556117420 0.0005075498989298973898478826942932342289105899057428869706530073427262574124993 0.0005581633540844355445264783577933714480862404072511589268568408632362070095654 0.0006268881764561539623690012936492743473409218925506506805676404163255762484386 0.0006543694067303685352504747920408762322825047294116782679052531256204051373043 0.0005750421421115968575070777501805916537117471813126818394886381015594108017695 0.0004239018247736471416221026962195052413825722815450094164663288664504247299979 0.0002457689515729705623982065030868223339603730527513783527304547497259713028165 0.00007874520881188240115249633113581255930550246763443199751928726405075458518792 -0.00006561026153319665737940701552210778753136313196747097561720988670146069885264 -0.0001851878523726022950769401189250346449678853348977591454311718323165904002001 -0.0002861730264724868945769584322384386792820090208356888748970555471509025213032 -0.0003753409662858783828650505450665889725266863289654675641823004058544330032235 -0.0004571225158793172093080770739784095068362998875782338500101286677527566961638 -0.0005320769033136023243193141741964354566785947124079882449275704085104251394100 0.006041240346978573221537300988858121575243444443001296188031229362653080332897 2.058915588326067216546478065859850400870245686530967296982591469112656419775e-6 -0.00005879758005240803438990618971193969481034444367276333895447669926546475582442 -0.0001617375212541943497179196087427269699477357334541859724560955631762161671585 -0.0001849814448424997553705672802389954959422328191425294503896072871675487534061 -0.0001454711321299998382755042496279790094279008836755581286996645852756744138249 -0.00006859814483079422633495709953396185741801907442520294746111565116122262371831 3.875224079925821027906048015505878948840827699170597919905079470770652406297e-6 0.00004652589040807661162947832615678240827825224085191523745850816466730865018385 0.00006819896974733589449330004733519888389062105754169638307124372815326407395779 0.00007753585320843660683423906796499973411196916455355749302957140557913420587465 0.00008912440520700099826413881676088465171273524997435961879379466376093109136577 0.0004640880448296164965802930851365141080740395478029376496219546959440417138391 0.0005819899506276456513160433043985315525249106227715959268810869089902918671267 0.0004504428566747172088774796688170796986835928308575021231147115667748613192597 0.0004992474639006609896859226311473414256359381375885357944517675015117596285310 0.0005704312622022540303138710626731808264717665030351758832756031239309277206176 0.0006030734655728255950382935026345665382492407261595992516989115954348701569086 0.0005347640431700426246186671721817017916329479230463556315029581938194495330999 0.0003969792347247502530424626359793532859955618379328697572398793943106572580460 0.0002317803349602853958086493761041055479437196254851359805932001005043031154422 0.00007563957325020877034296434860991736957490379890755611612935378965732244737973 -0.00005996915949657090651934740879895053921153080137258371534669408560348367545297 -0.0001727038492093005513600307301144641523309794462239114654465553122112802915572 -0.0002680679650142724712631905292272212007195683733849020712390233326558863584577 -0.0003522100845826543059058369331226489773535947356195202687365839946953978638308 -0.0004291465245573059801428188911240067934837931139004449252224739281573600341085 -0.0004993358800474296767239944129797290201943010238242314459413283936569327065356 -0.0005587262589538847485557833714036552813662763559407024518950702779944739748421 0.005919731581970540911892391669089223468133194016906087953323916027172198371324 -0.00001962519297155705808462345534264892341939141756316275111776806581875582397434 -0.00007217160605252973812762697111565602362760011975503664671770612945804385667057 -0.0001744572336890104207496090917363436649959739509217531220060046102058926020954 -0.0001771575429062343596283550890139444741843846764211203552057596487886136153039 -0.0001186662020926766727274277753315847016288756473120420980036399950975425438871 -0.00003403604645158438633126118647780035745013491568449126168464517338065352300442 0.00003084955423425347176331055419181352998012711951315943684963020284907398125613 0.00006343317703712653398975057346808735055845836180691589502716877402409010729239 0.00007790659249469000936872393599939384250227503090501399026924092959659546591126 0.00008211643617667724834203539524348935471687367842104169624310043283596252727859 0.00008977536048231434100800061116254875873116993491054720867546914921489502259022 0.0003986787223172124991680238808367271138766603678542438604059384353655059839494 0.0004654675801747528338051296350387341162508969244280445542408794980795533348189 0.0003470775402749046802025274061985607192256202473683177424837733907988614779008 0.0003901775247047787678823049206418132046964368350709397499641048601072160290099 0.0004530369435437751095183269952231077694119692565664270747306323641795755378668 0.0004840842741398850182896281378855958294748827325783835517019627619528974569092 0.0004321544142562156714126580269110247627667728534222666501841431249158398841531 0.0003220853642022707215655969741122761387753375743982713268933203795781159982369 0.0001881779908623652926440140176798618729299770245817710147967629293643651910697 0.00006063303309338197785772636708824940270617404958084953213515535012440884970059 -0.00005078849779085963036346094820060402683259522978347332526407850221945900851387 -0.0001439072570733949139668147566461239903421461337540463894955122686031006427513 -0.0002229600408620055538173737978209557817318108380246650905714754413401493515850 -0.0002927689155071868677490929966111174868706062327000237226136810688435272897393 -0.0003564713345537503817103603319042643581439290642609223268280323845492606170165 -0.0004143895749168931194379065491689499798477620523006898806550059822370610588156 -0.0004633533370349248521066535390385921275308212864127912197022845958729153924477 -0.0004873341170141831841687405820720821085686897007480776358447275942635420669209 0.005819333855978651355257653399271246060591177832343128496973960043599990212752 -0.00003861517423745365132816521502089459324243569510656514485583651369797610025269 -0.00008100768559512723579627570529501250737528560716221638535254259821992523073424 -0.0001764509932086513765110486033284999114247741467746654568777708570494159388712 -0.0001564953660604844262536050810958039668666463248339543645498532724132071027471 -0.00008378677813143221379094560054413339972930359408182348241696580640287699967855 6.527444864038044011386153683282415329993267670238304189707480561162889219858e-7 0.00005412480240155758564099630276029238481996300705126531523969200380222663322536 0.00007706500264934241985550021442372482602669265329272995508430382385934486361146 0.00008517173882891079288259095770492292487883643847936241248409315031966251981510 0.00008401604438665150127506019161032711350069978982901906537617254543410513871986 0.00008524411971030873733256533043821843772699482237713032613528122392825863202809 0.0002613466444977906540581972018140440984639687144363635204656143146953286463740 0.0002729468471505094081068643839916806974713644463885837022235238772499392295016 0.0001908128289800466900458071480418139324232463525211601900895614723848941770653 0.0002170276012590073693419675974673891588654128435325008748073534481250993594584 0.0002569801086710409964361391939528594690997729449007349380336301831896751863041 0.0002785369332136453885235712193741800334289709651006950646011521450481655356923 0.0002507110500550116970920794245868379679114075287237974386496750935787386394484 0.0001872895664814781610614461662349510912130538077078362876996965173809492714204 0.0001082802076573902316476163757740802681106332026372665147864401912063647003124 0.00003181895967133453007707310374144532823554298800318549911977813131558799835208 -0.00003596994824187740270277644100579579691744142244978765552880609051058518723740 -0.00009347722609656078262094663175929404595664217209729022722295097078253659224615 -0.0001428938231814342669647281646916616321618457658207809856191296905844059370073 -0.0001868303825779601534423686611458688617365150305541866872306867166677871768781 -0.0002269873275305940429661104582437284730026493437530314931770892195438372939024 -0.0002635696260852192439155233451099838912472471679696657605980574372317769041629 -0.0002951211233715933001303279510829239455570642044574734461799474798648037963419 -0.0003132737760638554206840391115574687667915420933350261865777471546773741967191 -0.0003023951443425605264230940569580363708815302065842615151113596344200953746802 0.005696944976636894295511819364268078622849221115919142492402893515008140786787 -0.0001095687356888143158219886723869386188787446012085705014228105949123276022979 -0.0001099712780845951160646699655566230690159761902666671868143991257871069842751 -0.0001406056047682859999480129047881520532573606418028391800431006665115702143718 -0.0001060807526893484001854540723962378660637775033738441435260856216238651043831 -0.00003792742221612736908763200520469479896675961355408386065263257097938356515117 0.00003508057108050035130914935334956298920178788456554470849325599418971279889543 0.00008135032434619361728007207425365329825608047508306371862167508744622593635958 0.0001028003650544043767815773770636439804867497741773805003462880582103954022793 0.0001083663325356240703057652140705957060096735991643259980891444023977980393328 0.00009175978456423312657593539164620185652469612002382404492962584651794917525156 0.00005881447602715768170178698277503299056117170228562388439844128685960177405360 0.00003787702253326922368949499508764686659228231457433117519261904675387864283330 -5.810451438120221035374637943095374678363870250603590932980997642461501968776e-7 -0.00002928950660034554898771145803258171993403829581785360826101671800271500903738 -0.00003645300338708139852616026594986887625623700006511038965173758302280392615258 -0.00003711832053704654333660482633569823225089093630635256398796649745008481543469 -0.00003397715292814192491389369932515214729570122898217117600675121560828179708100 -0.00002757219174001254403651915493647436282866637105006303263163362994083557440377 -0.00002083010694910150356708393722742298625453684167001644954811594950507082638142 -0.00001621628594222856860894616391368808212878968311739541234076532063947183390110 -0.00001466570264665985956351260240253492919082463430466483267496482623913925498085 -0.00001589405097331513296921284168058697047799348734747997365645339731875676020069 -0.00001920218848819209966922428353365215955446213085602521694295113487810147016757 -0.00002361641949771574821792804463269642353409782906187646901515193608529945766086 -0.00002832366725824146479191679843786498235439168067894842728133391318500230091821 -0.00003280604084401437040557926354429025726728746394652216064435888564781679710648 -0.00003714090603913875063335205742030738538428586068750439376951757034343115955373 -0.00004263306335153126327727761324768416471130819324897188230192319540064608521250 -0.00005304515473632946940000188151057898193879524433776105148075897178770070786098 -0.00007662540944258584398583679801084152349119238959582538709683389160676523751792 -0.0001303233064464612524891131934366190856962017672205508078998226054156179491448 0.007140626694079037304077522716381139320374858827525133074361749610238833860971
5.416151584820000000000000000000000000000000000000000000000000000000000000000e-6 0.01326558082007328302410854248856296480515984122174268407521706180907909998578 -0.001119000056065193753683920184303971366923943604248464380640774381595624906158 0.008236859674241474476038903527599098164728251139500837971628773637373199645579 -0.001372869302009911113579093851663420218623389267727136314912881039383948872791 -0.0006580758680600429448427533291365220445941782051500404508556421744672274530309 0.007741280838683138042010350546961468103646534310479751669232326753945047536612 -0.0003490824970481712412900189903191811571616834917450902491285277929048263696060 0.0002230863488169252040235271452767511640598429054905726529697972226294005446109 0.0006169873572868215676595951583473206039830082015444072778740855209327065157736 0.007404581253345876313397984584162973824156883493156800119208831429215302223968 -0.00001549768193586567192529160803536096781524085565540866082846272353645982075233 0.0004295741074709121898644823933978737627080550694589591452778142385749198133270 0.0006819356114195256162602272757487571546137653268022779316953454014517113476269 0.0006304795189868767548510569825170754904367786398955103631456821568853898650541 0.006467326413992505188272818489773275365476841983736419369088006960533643720901 0.00009991368874094605312763983959039837718772945956071178264206357505896872914904 0.0002984401312981867806092901177599859690153721219411891311175391923187317109638 0.0005185913778914942343237484211711978655839027679863554976738013520522090564774 0.0003336888988142271493679449995013014758495096869736146138979114826053061125201 0.0002152438438601009561796813885723291071300641330798947161989783229332291478515 0.005645169295093467052370262922387562898208501711520333690592300034000017083849 0.0001424071437406217840444415102333275481643356826550516659851324080328922071713 0.0001746802034676825621421285108634610186908560906999844959451139177238130438113 0.0002332276707174662478760518056028069896650139457802805476173459956142159623151 0.0001123434991792275154916039874459542437218875461423683963382995860479421896865 -2.851606030170752921612356313418478795937883032377000317519001207155129135074e-6 0.00003323112637212222041000626236996886134163026567404123405261303609949987207863 0.004984518581897805233094429238923730698211759533238025169199233336553867422595 0.0001215876038853213449397981414949558860157155742261398334643929368533434608362 0.00008449109509837885699566006629727903490375506030658913282550053067100721071935 0.00003486827167389100465947713889217314806916084524191225843467889548051076947546 -0.00009110272766596741249999697701926838379710554387770270946384700392452185041629 -0.00006845053008913722936851902274477738348065339476530528207315743717035563151714 -0.00008645425112425047055470894695090216679462363422012453430374523943953846422228 0.00006666001944000931065317985452141619540745817818548174780279762352839431214093 0.004338214431111564572572949756785396790485252413226111719878554239375640991209 0.00008375912617082407205233252971002284358718856714055119520744280861686946275706 0.00002450135694607500521862106307861329173026601646687741286624589218772614528354 -0.00003362404913907803271831501637883221536930361155510145542440079731965273712662 -0.0001468698759362463689631851225535751900688368444336460770388170559139381089985 -0.0002504472209861838568292632530304640418348716690312260114046101328400025914548 0.00001964690433259294715291099332678002470782177939464456786866371423017518383934 0.00002452904627832863243714218216147764594675363718476899742802468028338891527572 0.00009051448375804286245641858067162086694153763240487693704629239547297894339872 0.003619735579426030053345556404144055403647622217036137889494596698876309676070 0.00005377627619952367138386397114504316140189542571296377126689973148218654657708 0.00001218015912320027597393541359274279042543108054202603215493030786038365480423 -0.00005291720890364335230040132994927899297502921700976006256395275461458445362023 -0.0001381822699496249142454815438840598908748766948815237852470466937965285990118 -0.00002923017529795074291042241271856801882002398093434155065197489989047112550316 -0.00005901892794022572996234973699928808914466143897021614208255671210993847155062 0.00004785012425243871388781220066277647821590555354572226660893783653699107903438 0.00005909226987248996770285389762419169602697202892931849915533020718347209432835 0.00004715074858599331570656814220647752836831242369640263194050521531972893136403 0.002584178702763821406947905979012798290609194351568006430955752222457027261829 0.00002650194796793920980382124412991990451996075805880442831466678390138928947993 6.013048972624049315374365842802133959046753235826450069263193130320085177206e-6 -0.00001163199071618373705964663439325101028755100294957892922150783154380599798278 -0.00003765174226200560332549474702147332760901859973467762795007164304664309709628 -8.794230677913772723661804431804178778459905404587900512057840953696233330207e-6 0.00004504305884835971788769840013185923838631342402208344315307435848789404146417 0.00003005241844919756162369743823433500770543644662068501867341312837426967635054 0.00003413177015951217077271673129469730900989766535671897441832560662512141332715 0.00004543154759781083257322553735001381208157844934130930394565677795844464406697 0.00005300915113115913605642000356199980228521150842143567032658437391932806946486 0.001365917327021126088367999143734304899408842558310040895007092544228463507688 0.00001926638427867355767762462897704396539243427193401340951884778663953163085774 0.00001586476086318290141742876302704082889838590306652004108290348219365442933370 0.00002672538741651995956909400264626122242351892807011158124507249193992620542274 0.00006946470654565760399351628085618159591355790552336712761709595715558800609697 0.00006217058552301710412765968829229212862233488603964631432220009695129227675187 0.00003501763628777975196202113957489841898470901421948801930365844459868392977786 0.00002558889860725525300120316439055075217369940004231863758896064617256152223586 0.00005247627291125230315434186197421165289480250982152087242958027746475471447457 0.00006583745312314225825144742628359145177285703051287852374552105547915238592613 0.00005423638894325179428933565420380792098239888842797843448902013694694656524021 0.0003974445197829430463240277152546605544085339201119772327562716848566827166046 0.0001219179650744754513054171620616228708462464856905793077376938876784921963361 0.00004460142466814486776698744506495002113302733854096881857139451478317389243988 0.00005345668660677622007819703618125295621876934391945172985436219128997811299075 0.00007606606526792073913366061934079512793741092523164474776411245474625307331463 0.00008340031156478201890369956618784518396092527806951690848670839474011813972918 0.00006457329172939582271594130384481505370640874975276092829287375697915621962852 0.00003765079548516809266485584745300224008783543345590359977651937473786262860083 0.00002864803202808377729036446121655117496968936176795186968468970367369091882273 0.00002120923213593423004213785146643769728882987987065238322970763681032249112061 0.00001546080498767883963701724991033952624044070372505020571729540836197229699915 0.0002344431312001744473273764895922433246109039702472873327617429774098369676878 0.0002498545492317114502730418798531344839450284324968860722866101375168301171175 0.001182031423140891933868370132607717604050457004759156314386506094699197544552 0.001962954025225919142891038005922006233383449343232126235856450250051009699641 0.00008536609466982458180598614510002610778616953076831524476273575995925290612537 0.00009415082223629507314437850333000865853340157580684305733252978527719598858897 0.0001146269066212413405477457228101474791138425694936023117882405300924405081715 0.00009577786980216187425914826129148040087739432200331132209157259116202134374919 0.00005816622740412489736429762538328698399488547459341144769245619455154908954499 0.00002819805964826866067639398738006537413369339318185882712665114944608964560751 0.00001266162721458635747922646302403363452880438135579811193397426185104087641442 -3.459259585312130954119177229315536790547441917743740562213983682495932520122e-7 0.00005519787152825204858911407357721005768792447517920344536313523003301812439193 0.0001716726994782252919491943073361520640731949530168779550762933683674171258002 0.00006031565252123427165771162761992543372684660690607316288062456532803496405572 -0.00005534303476988633069812786842165108145914148362484913428683592275665224864951 0.0001227218070171788431557478244874428453110490714496119229668743636491831771892 0.003431090515870629289996935744385005797800813608982942473186975440703806485077 0.0001246512203129953524524759985616576845652276996617203826672475452515527435466 0.0001294185747794254758747776301443858964374562322652872414451237914294479825287 0.0001401426894838663677367201701439162373872204967158322324317508877103873580244 0.00009619667277943455971938126388365629772788729338084985240182691438198848449151 0.00004287821738596558820567605559162902972282189095589819453186454590553208277921 0.00001642106573969940563321876123187564099391735419063357982728512015878020804779 4.822866207639200457513060342994968383896803157475793576455509019882050941815e-6 0.00001451168643776556543211618704558852241671281300912481327111964255394089836984 0.00006846653770157972035430086163090432681493695087499826967407081480375950483859 0.00002878010909255020787833803088549236895960159222208276442803699037038823154597 2.875675336638190678809839368957965601503521353696016430342102775327092721100e-6 0.00003506813620818776752791754669464194565778666483773564976627814954619868671890 0.00008412673017035590988256573256532385001027002585979014253684893988959776230004 0.0001130139262412953725694255910487667327316848495611507379967425895463753474155 0.004170303003753382560100555632010168277844642743484083923085749350753549116163 0.0001590701804406503529243560796435063816730902463439103886827552403781395740888 0.0001509495068186532714351042954580486119333320232024294354491991717655494165678 0.0001419533963257843492740591082460732172586148861801755495382969650413224095298 0.00007846091384389589459633892021350386158387441362684584051564247424051828604035 0.00002699203489505643554098283797609709809394937083496969984487311088946688124541 6.878220631430723488091217682331845710678164391041135346188540513356970605078e-6 4.281796430603989535254596715404683479196026289431204572384815185370748314104e-6 0.00001695094981402180617868156536247777046296666708785041678964515279984440674557 0.00002204394764972433107033641423233776616221835109698294888632964860156684585960 -0.00001351721257120620261766023034147079450107205819328277928486855150046815355421 -1.611268558467575834138192556693875387323274925312937080975721796084020690191e-6 0.0004819844468251421264962408579637799570207844118610246949453296904298703915953 -0.0001698044432072766560207340046093432066055502642303184434119706908972591346992 0.0001310418480855528372246817785778269996154323701571999285283384452216277273662 0.0001142922490432661100015677113970718457693330671697455518285320312268722836692 0.004700349179725809648906171037562262824748599858097774712970608868952657038113 0.0001831558452046369302320273265060189800865560051945225251129313111184148353469 0.0001522142433505670082709171513529341240671021870201750035591961589601033972965 0.0001189400861464960375913843428356608865836988658259443712212620620102241589598 0.00004811171394311518583507279051413662525451349916578682209939173521897583977047 9.614152965219272359571941408082206285175907559543506815000866541796278080036e-6 -1.989774999511962464753810363759864907858896920284844433750936748053186647681e-6 -1.947178288858056245803751888743974214410310163400200607621851371408239537625e-6 5.159263556210431810545917275056880064548869828403974073869740647123553745650e-7 -4.657134537866726492860759156227327127973157211129298848544095498444293971697e-6 -0.00001371068916624234901413895876974902778865393599385356374437847867964810952825 0.00004055340680751124291771177578550990538054663358506697164562684483469889561031 0.0008747830799557213280328873564566078914808438069630360065086409105268315364838 -0.0004021986059399675017362732490440370263233265513933542761903253575303712638824 0.0001394969615816747577301340333679245554179885791574160604288448716555486319913 0.0001072836798718555232169129360842263625903552099071973921648648135920986732634 -9.426561825454560088008312964063040742694579740191104355710202618695577116441e-6 0.005035552025473315672072398149712435335138639108638399652572424322901430240485 0.0001944392046193011885295552240741549666974497291260798295806158549821465035882 0.0001342822446473441463684650962233244675670079243264702855599572504601535606444 0.00007720433178966707273169984737547390291535857744223778447568587749516530718371 0.00001052494467257325905150123933504445870907388036346788915863436728004667399345 -0.00001047501568621879354419346501360068669800067608809901440182211148263333890090 -0.00001428945918625664099647686571160816644695401401219409244053978000534103547467 -0.00001355209538235573994442589767385374536537435226305584863277679103615399055906 -0.00001413862018576542672443592951212160317063108812635154887838517056054577032110 -0.00001091163485248911861840643192489082294868230519532679326694797097087371916235 0.00001425409036966142348407304947721758972090448669211897226835956903060298440904 0.00009403126704643094429688512654548380868397431476114805574823257852128093839710 0.001071295347806833786466419312320803416437397183558903655573630950568742959737 -0.0005256350356594436067204577798005255826218818422633978398478815461276416790008 0.0001371264906842252947882203191425213485702675750805578362715839205997324571760 0.00009565962662062102824085826759136701338632603410024222266093308923158640299686 -0.00004730896345660118489976812593081455860640769419801576367976560643126217344478 -0.0001624516791828459102147530040479929803157944285275583592351271601670821571200 0.005325166785926548701412332351644311677522918066623464628312975705001090866204 0.0001879900763971189432581023442637820596790354635290130502667920476352895360155 0.0001003251822112143414920065554162357352041765540192222913246218185798664411465 0.00002530277674528907250113424922421514766188058671866058453388738650433456034636 -0.00003033375956978007431562403179486646733838378539599042137791641936073847943778 -0.00003270835585294028194790491093704473184062057666335739061494654637433471537594 -0.00002738111674288986497903641030043651277835301712823715323659074271488716851761 -0.00002202741978635457466797731335910581894818572862543626743043190350465347812633 -0.00001609306862441569488830940067063450589657683690642212740242508101861150917962 4.928028216568638349306917222590719528344734214038776509728227929619944203461e-6 0.00005440315831303180263984104284114491231778973982071415097331252417666798439394 0.0001382273423038922303161210459233200209447852210546998369087543222523419925356 0.001124246668932007049087078051653278423544291924720991818778031509361434850046 -0.0005665652474607870695270203223268066200403051479332628041361715385381527290823 0.0001277033919090665900102014120931066834736866773531669372516511819522161526639 0.00008130454253485542901734340735258645990096949164709534201407088097529272625928 -0.00007128839043676930281457297332837962497102679887457982521223662372220442110647 -0.0001948258359472987324560125445946738372021538812448236742722456969173662554769 -0.0002658830810509474079497855984540981459572461360139371948845794501096262418413 0.005537261322162576350193870651782329197314431811445549996873169483634606112701 0.0001672659947106538343622457152237547716298477426831904968528727682985014090027 0.00005714474580168575283670304017124419904134333594881675028203586431243201931111 -0.00002905028114080470012995313831426834349848240238712938379890249142842634221599 -0.00006991508888353281981938974538109385615577226176161852272640312224333431646577 -0.00005391944899188801945558827184534108986768983354937025655357766981736072047518 -0.00003787586434135368861748206251629759270291885397592776506125865447098842321476 -0.00002378538517111313528977079012776108904133396152468243312828705798122111488307 -4.532646131666832964213446345702155114561764811762970977814253041187188710571e-6 0.00003350865813552813280048336474438028735867405880526884567752092633885512803749 0.00009163580978357226622247973294024404443949154731097914249503928218712705770304 0.0001658268180237068385280926099897666683033557641606069701865083839083640860529 0.001106466335387933917521170618017469030471010252867578517573418231145545597263 -0.0005664109465303524867488883397879255955195822414617261740773903600451436428719 0.0001144793819793192552040955587498490503236049249030304911317700220808642276249 0.00006501145297003119153568541575546200738816731941440195774742907074533138963488 -0.00008916034102409816375830475403566288246088742671694298893693305228785166015082 -0.0002147831790214826159985091121093128018647670358443452475259403295796409924438 -0.0002873424028302967465502658220705127787018911886091674344953347727878714439550 -0.0003270830384626554696857887828036760082314852248006373557593558423162314525882 0.005741283039258456437634249095372123650807823313177011002769698655188456779244 0.0001368979585310022619197803186376284897980249617543818028293401939726749795090 0.00001018420655018529707458498142306768993580729713777074250723906164844171836446 -0.00008167054467756265465295396486004996076979537102395770277325066444748585963033 -0.0001055609119482364215070219262058537792629055817448952084945468075802327295130 -0.00007163713457521958078186909442133166322292734971346875606362260853419089986360 -0.00004309597079490511284309827547085487520028050473657259301424712664267819536137 -0.00001664418247219362719980226706974906191245886173184110447394919503952349734777 0.00001785777781886259209814110114936330260903222026345594361514618577280646668983 0.00006539848206357389861688529202957604752925431741783408068178394986571968578115 0.0001182408570339443973272738548599828040029887161898709174666895914638717900281 0.0001780457170423601622680635851290975262553264914649907418812846236128324916658 0.001045494745287344737365750546685204195442527834695746468966216070140553009729 -0.0005421246905292589736104704643021118438947608761724125271048407448060800569347 0.00009792032366333491750341778217315241869569750635297289206469178462909568628710 0.00004643645208041837391283191390512324367746881533087531112078571948062677908762 -0.0001042521776707757669211036718616778276248461240736526798468105069500024701703 -0.0002272609535608034617865458799389446327324980328593106848226179302541223386473 -0.0002961624939170921340021214786988984691577604931032419078340585448341069099343 -0.0003268738072824198692870806509658998555581451548233490695864299454355241201826 -0.0003304442248962680586581681145674219453473886488157979938071909936303612564392 0.005937628937933556304876041556828082809234890528708535866100211759530526647228 0.0001024836082925304516490142750818524246105484811338777280811360301360475060612 -0.00003609512167065089108515740344452451495417251378070104780669782497830760375992 -0.0001286068818793778622416327651890132436907097268323176100414400932901126551485 -0.0001334700498494905377064473909880373492659944449776509463165984304484926475661 -0.00008290998573221148942586043898905889050621319035084122854116616383265531156800 -0.00004120576071422582577026336701146348880059445803070213893755774227867192245254 -1.159371419241138866765948298974151677446921205865285526436063000760426271839e-6 0.00004575890897357303463140419444055097758000349813784760721222977662134175126478 0.00009347394554566808373297962904939394017549016867121165751747763891433348006806 0.0001322444775195119980619703302057427484620001956677881363462277110042477621015 0.0001758446255047290825060647122171351450667418182506655371379714700100061667989 0.0009232108238545973152425351740825548390451667271688778832308004864364683828817 -0.0004849589945019254177550433362273177412044198159424167772600020136027158354562 0.00007603030726436571331245324043780391146236988198827662842810122604310005868421 0.00002467594775743473520901756416197738427691206597982807942024340091456205573889 -0.0001141610351500624045428348060821976120267373672283255114839933301676358375109 -0.0002257699603657790850394949519456933581755727771405070057369886419975192064501 -0.0002819063323942305618905385786724365152238935539740026044918809508314334549980 -0.0002969934715841879474388611442477642300576573492610706016638494613238051293696 -0.0002878279311927359733687154306823409187980990977308853100125622043053527225939 -0.0002658202735624371804546255056921482368951500316746812270402648868342389615469 0.006130103621905852548614778603552110992153946275707721426373560921670524642642 0.00006825996635436555480209155467033838674912578382227720399200673761109686388955 -0.00007665449125157046368569065008330728483964939292918975845153423313327531312833 -0.0001647645214012276002138516691336097868017733873760724728306031072520450811861 -0.0001499397159597077078449615884011022703289437343911707803391542357302880272999 -0.00008510281710969792129147218549287487801127599339811612634468272069272735233476 -0.00003083313359503033952107632635461253500332984682978973426561558585204445925110 0.00002140680191302393421963265925181209393147943524569891780257068464004213055745 0.00007428234675560999117627361145381991047519284160501833006530511467714031052161 0.0001132144749509782390446365287439494468205665488692517195512569498398904080646 0.0001340881854336893074049387553731988619098840674049567162093367151812772788174 0.0001617082971317680049344460188607446105542646777151362170913689769285701073192 0.0007504033159094211794915439240117335933873325647865564175150832926987108599815 -0.0004018022996461166993504478355083911124032698389200519434862843132674235932279 0.00004911745300757145442586059025929461046287970406247222267232268399669005915209 4.500633501471425803477259597510063521325874916918737099183843135140478301225e-7 -0.0001174880256964334600531861796039783941133917810149581204046172526652235231758 -0.0002065426474615226383404614634379460609858540178493848387809108659244070562249 -0.0002408732155553789594606112285574110518769201767227803493124400499078540178177 -0.0002396027009364120266518319139100086223220505594575262462754071458226794678757 -0.0002233855270926642202020818836335455644143239569956611997764898504609617489246 -0.0002021667131498194725185883914161531236708747242151123370120709715634444293536 -0.0001702221102586870114933465415707861275924574303273565511942274740474883247975 0.006283011587845931127229203670263931306471088801648287190056294962666773837755 0.00003765508682504856144265534799316240898009888443224469834238799647372608145148 -0.0001076866649778025673767100666701251459953235732130156692882867032755933012877 -0.0001874019366209226459987307315942912579120270827176856714928670598929813920766 -0.0001536710707770283206482062641936007583146857591839199729711860144280285298501 -0.00007726918579281442769171041338288101778923471936713373349619319681536371861634 -0.00001214214059732648845521080322936239973786453766004779733651328686152756809143 0.00004829144775368083295162024746724568071290235008917283437947320641460344744568 0.00009857839839186105698854983191227026019431891553304754148239865998798528667213 0.0001225626814304505647451654897089546937297899025844354541053974075648719722770 0.0001259570810022386716792634625372340771414682536825643102513388172350020413871 0.0001390580422057389529584147793386085039610430139689562490012639975900311243474 0.0005445483044166175686102386351080344447234195932011280430602952067470282379764 -0.0003025752096519158756800653605016385352423350547444744138247227895667978427846 0.00001867131744250991324113874688927801048052706013637244209068192583637643215218 -0.00002395327672538399730775992823258406091967505927849419855060288837809816772369 -0.0001113139220461864882901205287854750275039583471787833140637533394515338116841 -0.0001672670235360094604027685288381674666670289877162040211305392710149283018915 -0.0001772965733750176991268863649854869933228966908300627224997297316770032240503 -0.0001652185136942148105542928507090464990031793188319609138759313635744954802454 -0.0001482508329634654379149769503177208406726038588153251473983002614113158968757 -0.0001319228861250534823539139125588075555441411553362024222315809291097208850068 -0.0001105167379458328877208956391966333769268498394761897457515139170110025122522 -0.00008417963085125980548846098753539427412809417965426744078710084112955789419198 0.006371056864657232659133465137872989589988840129617916815967874001819025253343 0.00001260793125218100266294399055890201221032851344568229408190107691761423911232 -0.0001274134221188868871597263344094852245826121315683819730873544744032912385875 -0.0001959698834857511437439232828592314047701853576994463896748259593409332038062 -0.0001449871380098451255952454712257938650771776147737478983590423719249915429403 -0.00005976563730489416344569679661225668218153028019058045594790860035460810007490 0.00001341578726633550315911191664572897439493740051060613293672464534964140669064 0.00007582852338897662093905715088601315659341637632251998141737419533454259277567 0.0001152656525906371109988326332400721246258120704628812597607999706721514013370 0.0001220935497890975189268615560096054918057630677776346818956283798668685741611 0.0001105758752648455810164023809288729164732595895057993958843593376442210627098 0.0001104189872312858361096306806179523518030723719992255802735677534268059814652 0.0003121688095107537415399769234132093140840509341504604503048024852815998647201 -0.0001906091083822935999563290000718905916812688951786010412219015646611421645567 -0.00001376536520701815157967832704629955679784844081341710831910355962730374404868 -0.00004491391340007629248887187579298817166144734465051902752395140370068583657665 -0.00009086374706074781512977316469900301729181324957654408379802085165555178008257 -0.0001082036551135552388060740073540748119799069347709038077624568278213575030335 -0.00009865396220760651880894895096872093222094703153920524119279738532289158972610 -0.00008230484401846889857261188241478643359513684522016706152848611742829052772429 -0.00006849649132117753278245992980758572476502707200077680447316496979998108391266 -0.00005867872296434986749110486568893908761772978065463013223322421289373367935627 -0.00004826248955999045051663282442332506623609335534779069648115586678401885604935 -0.00003616605840643099149091650660217037563654544498159175406609242200235305729589 -0.00002238738365946966625959725664930095491391137755917541524269879204891532102492 0.006407217406872117165504149414355566825487254319073963903942563068790502181881 -6.373230038202101306002881785907417058474066632954114347245137244077782297079e-6 -0.0001355262943029447303730388903822497448740830906693105132025598096617511560771 -0.0001910505040182908020609615044813942938433330263160370862854734138904131247517 -0.0001248242808655698821376043753315408873471514704338819215163936290306467420602 -0.00003355493508490378959330934591174573364345065241418058741344892231138277168295 0.00004344964220374932892086025399107194400904988754204195408422745061512957775779 0.0001001217890304168474951766740131625396480352411239619729972566798729632229683 0.0001229721465390668920509497190042876616560379111630282205457011537830957044660 0.0001138788984613990969671145960469351543380591748986999597447083428020405481418 0.00009049580860696023708424648137471037224837062779327770150184770052978354185968 0.00007756410992188341028087012845665070273918215394000406719157382362649751804651 0.00005356162007085340763446924107838960271062143830413853805884284659475610992710 -0.00006532909703129831939877823436174556656074214263053767396652175282715654104435 -0.00004574173983378941215626864938015816277383281294562077126443545038694059406832 -0.00005727813597683937795106611086678070580187456852168355831126316626148944073837 -0.00005348940190040445540223086793964320170574389265377101697060714497500839846616 -0.00003445653297372737062922528748476447856569128438409441998553078561136745271889 -0.00001207411042836594662752842730736782252758955885752313413606081674643197846429 4.502881184345987486307632925165327499102370554980768329276224760977504500832e-6 0.00001382602943573484052300127999195482439791193379465218669015093864352141937334 0.00001727649601613973176662397381927573809052240696578576115694330685715408919141 0.00001728830901027280650621269473091190878052649353010513305477769886688508394359 0.00001562545570751564774680592827927852378793722202751746927306238393837062170315 0.00001397486420036111396308530681119096798745091969087148719453491084047975382514 0.00001377202662888200035812970960496295357577621166625837073446329213297068810490 0.006400947303773449397911891107440381866764751856328329502429005924909512664093 -0.00001969179389566500781307246213508458534265067779687746833033443050739143738217 -0.0001327488673683864355695654666918798184641681791279499362254568328045504885925 -0.0001736696374970201550581924596215524362376357786698169910894352003441273005455 -0.00009430783744956076158523967762532412822897693824317311705098383732771291840880 -1.894693461141582049946826279350705642114737295641199577959941540113307884457e-7 0.00007464704928797091359484959293344900319479062675585070781652069617027427318889 0.0001179421739948588553181165243145569975664742377572731364939799998408867876824 0.0001222384360791475639021943084787995498534191034550998543807955661939421575824 0.0001003837127158099515103033822744799720083979569725814058235129913836147072307 0.00006781459647097579597224360042849819268505274766600353003173584635380240894488 0.00004170655352308302648619362379575086718940798101043274004363929867207331622670 -0.0002339308758160175923883572511440439198962087609402509686892722384641424811592 0.00007669587356679722128615062078973199726993059733396479353062121378581364843447 -0.00007287870675895605328357360187746391766345746381931277034147355071173852840540 -0.00005662069969469931228564148695705206933846535856805382270906751730206867885393 -2.129594652159524874935196633075491437807516681929870554882243034512941992387e-6 0.00004734660277133133652040232042588777213112233664361325835815823935400001880638 0.00007838805048705756856119875417960149665911101238379427404717950983934091949693 0.00009401273896248426098417406327584693704148749403407109122725285628921963507198 0.00009933491322077816854821452537149236679067008499339141187435127707428428916037 0.00009752368726665935830261211436511762043205783121521546293040125421401263140300 0.00008803128056730621102009351496029615435995829463541815276788781143760293214098 0.00007295410513769338787243290069207498579478182127934516134686674463863579851850 0.00005559680866122678859231431666101338513998017832196145540962752664347423094599 0.00003796563889984855186123134189914453920970485860882234771888996026687861112742 0.00002097648893454816271218066596851540191019211334999904050565697453468022933542 0.006352607010005694031202859375633931882408109851088833718190736567723816662611 -0.00002798634563446536203858897683044780960967111179934413330715082454710499392869 -0.0001206298710405987314526748472449402429004124583870596797620970915426054751848 -0.0001453162060921295850616086484064355969201996301388315470053311778508929225793 -0.00005487701100397110591118927090047743172799769865870348534651582463003068096062 0.00003791537621910461297356869416153258397322830981424642039154012235513299297472 0.0001031089026463235516859595499315791632446337762712214499688481089635947517124 0.0001275051855643591895840481469008517901866334680093464809832880836550573686886 0.0001146434201766963097182188341943233495648117718540323657131062137264400825500 0.00008360308332537485747349177724999384430160577638665513796516056157426135064711 0.00004409756544761876716797317269331099299683742190901150734961414840343112414552 3.685366394300936982150694873986413076741346847721615257286795774810634114467e-6 -0.0005519435792597768235107881378068219499585745255613024590409406724879797265456 0.0002407973408560450211205965995565156989377071852944908066138668068661738375023 -0.00008961853301175312784090420981806188468943104614615483003039115953980914639703 -0.00004367372218280004381243677804365844690946000850397030179144535439631622146294 0.00005647433838271894313440853858801678429769630567623394828203974710687684137190 0.0001325369939136731126634324868254652537605221229870228352709377701237442882750 0.0001714356799240037033597427381952055905386266112531711064008899090297082540155 0.0001869232661315893015283154389627418530685404541397558975623808117435802412374 0.0001897110387250912416581081664786133236767718826205622801725763723217615878113 0.0001840814868685871821838049015303601689743354593043368642596055310105048043368 0.0001658695459413974652796720130057024098152568839965809230344403884934414951443 0.0001373313848634931025910152989900151761102211738408461127947411140539119150843 0.0001034755391803028834218806999929619926743650554165259567912835004702229844268 0.00006695204409123651239563284170337369765670209571517107380673963055514820037788 0.00002868295453744691356448903501950553284463907896213470045763589156988973052548 -0.00001194168046355228825508376093293688051767530679666066875160381202234501118996 0.006237406291611177773641790246414351185166178985466813455361643929395625947420 -0.00003273252324281892003383705013732358620584015483797421466508160934494234987844 -0.0001011867016097968806700426297667833813775323892974003296524841725678255602173 -0.0001067928389262206709964350448867329590095281871161708855305167059602964869795 -7.914617528495962874230479438659625413488848428165809406446285775661752631733e-6 0.00007798117562897369810411223393550658695074760620075231967267729965024906853670 0.0001258367077275687077726914874196185340472762425655664997836199979213131438897 0.0001290897274069312510959956813970091843606833694959299994243240768277352844623 0.0001022099004844040026361780012630509710026248506553136503132267548108110991883 0.00006494396285830342086852862114116622850881042027248397989095098208059810620781 0.00002037749487702280987683822511205162784211791682919087159835338882861437968575 -0.00003614205452636277323414369299438657974098065968532016100498470502060686004489 -0.0008931337008154916898711683183785640445554308006000277306093551393891514506438 0.0004305692251943367703993905142120233233527587408051022545283891038781230849909 -0.00009266840848132108009765793070594142650195691356040278594462576710346084351783 -0.00002429292718966020400993854105802647667826693349479711933569957265453916091088 0.0001160351909223623192353871475591237905524228337345036507094147395162537388123 0.0002179820404294291132910720210985385943917135317045755322285625828853330192346 0.0002659581606362485138401816973912541155222497655159544360020602740854352206474 0.0002830786370307017783944862587527971596548502692085098070288757144609015982830 0.0002851167089552989238213782172290477504415276623319487394658139294773549500995 0.0002770872146223470109245644161184530370158792751107248698708996195434254864925 0.0002507842192086988276103487003905200742974081925545186733293872651994870498778 0.0002085587600486771488634319398130838438921929360081624720340977130757461200596 0.0001572558755936590732454439373659565860063587104437231131562626425274777946564 0.0001002585530467792963551430796199049994042595923794745745629098768314799108578 0.00003854242237336353927234186638188678462946317198004292818149117065573493074265 -0.00002905839389842448124427900795637763228540696668930880853676239336638350469272 -0.0001060903426055029194615761038195864469444610999903713106995941936315294312622 0.006050892665098596335382738161859296964899804967119142196695073163404395401979 -0.00003513965080729392207513608347991391964808330426223596796432689652238182594220 -0.00007716527616056692814984160431846008365637820322849393586837465688150026404648 -0.00005983542236410528626257908024675440925403250349821854566653216226161809122711 0.00004398479965243361950352342815358421810983969175852584405739279438114644284558 0.0001164837225468625934284318523182533088625784641644742764481468190750243532218 0.0001411354662109682195193452360081154451763375704436948543918786406116409781060 0.0001243166358187695071555434391717341640561599559103989650340957257309958150455 0.00008683188873490254792603505403807050794068480835724558382698773650878904371817 0.00004521608578066000610340069588095351966179651677837771521266129110744305472465 -3.006631603056415366767764586253984924326199788526895813742954161936757511216e-6 -0.00007768687095930123280106225873281404703050090746600986586105111278060624962240 -0.001212093981453167484216852135425357402327942362307395910938788920850048961966 0.0006279147761902187592177469285657105714161734088086506979579989811060970301202 -0.00008418936194191457551559703950552636183986997679439610880280169607224619689438 -5.448812226133082426464054125797026159193967427497911431024191125088056132396e-6 0.0001683075541351608820634011599316273052359680088251055991737685592883025834731 0.0002942504815989429156411269484118711146568147236005862931385478952903925892749 0.0003518944191116110158539460796005296757160683327710385128367078731714012982986 0.0003720874869522971409575686373738470512641437551155620825784505618414610884004 0.0003749106287666832853980834433001070655460301737137839531770474220636984395807 0.0003658527212476780663871635392821421746239898328735948073527469298068341849006 0.0003327963499324661316151291050966317658487956448788862391630164526171473132149 0.0002781248602452673688369120095281074840504293182411899725253533356113394422551 0.0002104092766877836847932591470638700536630925167965677319470762236598492794666 0.0001337273734037029567701145396652001648327361696501727500185237099840420709024 0.00004911588653440571161598270877896490211909031583307706107632171102704586291555 -0.00004507904217153427402959998857690180425195271162563427976419638090629230697522 -0.0001535361714171484308093918729415107473009702372106245358908067639304728766966 -0.0002832564956952868595284339665404837676504173670249643443102617452523076207887 0.005775188099589882289166320372257577984670973970583952763558265944046640612859 -0.00003655217210170616427647537620345466535878734846123470481072654762841613778770 -0.00005184996612759916499521881401629991214204756145842102513578480650449220137729 -7.201909300583084799426318422918518576843658106468234909821845588836965681609e-6 0.00009697701730666389184414775710503995148637435213670062636282694961447334420808 0.0001508596853590501542944867651035761518445917609549569477608814291587938528695 0.0001503930551773676114036398871418023435583008083944680016874969124749405241658 0.0001164487482194622564257448223330444325991877633153074568447178028641565530626 0.00007054852320972983186842123099288334924657560133358476037567072266387953622396 0.00002470265180915891709997401988505474292737235526109417485556162033959488676562 -0.00002740347303111132842305315800152695582238847339435715728168910211526072771502 -0.0001222694173559322778725063936455188136418797771457693188321518475282271583485 -0.001380876629740046936314974307860152366120653773544311223538204829834030080886 0.0007566591465682969883508662697202344343912257173686062567576978635830022569838 -0.00006769098921916527816013086593650038583703620016289101290140527544525277456991 8.954022740449513471376916154518087168862966420685693667057962621597850462094e-6 0.0001969585867300837103452655320006167782545670613338832516867111367150702101760 0.0003342724014759497792007526922267823495897293731582364067364908811347437472179 0.0003968248670429243207553149307559759928441483628247287660999597067296600340053 0.0004191682171891515169713495586858223601576813504775731525961032788810342951928 0.0004233728813594154354911393182737550388902560115794020004659680725503540297084 0.0004149257050499191620127538175169794647870227038457200380935357018386535491178 0.0003793568716603985998122583124348862681611821020335719885434590234608832583317 0.0003188635571542399155068182986327197780920447633818219435622079247706522611006 0.0002427842642278754559789490684263667002785055352538926429679042557258990853988 0.0001554253786013916841656278315485699704362947886631128227311203220831909729011 0.00005775157363750100706584192690049280233502583401363753724950493549020895743297 -0.00005215561459796581662357942301540666123039855907703048479035410539357776359072 -0.0001793362350078727679034308108663836215848946007437884385538141985455524996053 -0.0003308471133034311091700857267995906469244576221642722231118182632120072237696 -0.0005059662044092712514863717029832475972319929535663306573152170662394872622374 0.005468793347954552719925392279185331783482151544861808372716144583004061729942 -0.00006099797008389022522637984527122214163033126585219406187497090703532193912972 -0.00002868501766171388221593789056107282994544910451293077312697123927261696643598 0.00005819992769979699961101532118912030930459442732637971267256043741120182733819 0.0001471595479502826986085884420440914916894087089465000517899344286042151843903 0.0001827293176793817320594107908135631045143158566709438153501859047386404042928 0.0001664077550943929814694180244484694976599048106310743623412255396177528246386 0.0001225084064984585130071726575998458692239307466162717921432717470248443093402 0.00006472499962131141452148844707594457756054292725761885656075765127295249250291 3.018819316985574483408729850305555897741251205315091901598498432265915561352e-6 -0.00006274339317997936566625168077224708377243340498946629518042796295453879351922 -0.0001471467365337684024848495548829424848508572924627157944787640670337065451314 -0.0007198561158114157380492194351753000923871131038812626385955471079132403535083 0.0004063749032476209825331993230441097646077714300859655328607952634477797560452 -0.00001968506159661936751119670915031896563381647431573696776702822463696531085980 0.00002363075832760037862085834038618500701360957752071895040102768548568822410368 0.0001219168303894342720436567885449142180180585977592442116125061976473474615583 0.0001921451189191840425207226887160261066326962533179384692736255581039848899675 0.0002231451314668315854408192347060081495492992282487098744832350800017714799007 0.0002336770113051347565974293759346541380905430114474753046391799759410398856435 0.0002358694111163368549152364912543029755479935777679206088774226550637085862854 0.0002328003421183647083472301770525665317931641240635045713928351741927655628497 0.0002166516248170937799954517797928248059214469738777066858771783776663060053069 0.0001881919701122610779140421593006753127324688437202651257394753935027638079950 0.0001517855973159901865070658325384372669144548807432753306585158337415153163666 0.0001089278727249327712905269895421649814582851875638288223756522232791248135149 0.00005924241647536688400624400704305768806147537474419034723574258934571566225906 1.088620609024689726095060946815974953372070710789577042142654457830846261254e-6 -0.00006780930093070627283107468877956782873505031485330549144357321011839186059038 -0.0001481681450985898518741172267872326920856498961290260046237764511462516756799 -0.0002303576225815976384147282103846674814170394971473353208193043600305969554625 -0.0002641478792936079832778301220022882918064120946874414582069571156796265289289 0.007406537814440127779662823680030038224796561972498070331170579371284307140872
4.172099057920000000000000000000000000000000000000000000000000000000000000000e-6 0.01339800984143128469837456948936557424901119290195771071278775168203186231256 -0.00006009294963078840931309078497546121103059463986454102390439055158350394944459 0.01170895758481432308305002719474935315838542194949150976776714843668587101589 0.001061269251070989790146067937435692769271230587638784640153399229302889765546 0.002109035508897027881846292557470240701223520335701700381511974894960708332071 0.009883337258137643007200332228571149609571883660175613314298715475512634410472 0.0005181767196986031744602064468411742145036557907078986810619022528505548876459 0.001219679605062330812598927798859553954466217146200087498407367263559456973980 0.0006364170420017709933040690353494242140158449078795170028018592747826284113374 0.007420708994550290213481472661781418545477477458049673861039373486796116131820 0.0002188587923770803918805511563435037899055135055037395651723286137845618117417 0.0003447238834928954757335426613390743026459237861084424566983903453695167055261 0.0002030465788020453518206481873619065296044513559204704654672330592409223099508 0.00007784864162808472410303245138309045881560754475663606889394651767620078272967 0.006218649700874303727357350735223320843645500546331248627237396789186530321279 0.00002068856431159890272608164129043085136740447251638683569650431466215239325344 -0.00008742034411150752961927738658204732063871076508424881185562662664940852144968 -0.0001077929021308258590274072725131891439323822414670564736723995401416462072651 -0.0001051250721292693115938637268680517822950712613725041501526892073647045359925 -0.00001897656301091154281656593214074601109496918076730983768793709294043595969625 0.005554450400905799162926145029988472325888908835621741246079726453189990463038 -0.00008490501879073974613363944739582945257561069224143266936508882609770794683872 -0.0002112247157891231342040646690868515316492854661864775177697291882725559670123 -0.0002444925047171998742659958969285121761253572016349920582944581440531919008692 -0.0001323601852629742831438768093721528607016432845828198906658977800129291265979 -0.0001408580767537293282630421708027607331816083870915665642951405029695579703474 0.00005138030707863637454023272083419238909317987745514365645397574149532920166821 0.005054981018071709843532124884788373499694033612398771095305707716915611974885 -0.0001084656377928174409730789079768820182610444964694690122313004394330612394464 -0.0001910605361854387391738385167457128405618857636339159286874555125777012326617 -0.0001502774921905318490045094425370012868456887455143161824795400762311271108824 -0.0002470895891673994527290279559077874730484137929978989727231015471851087573525 0.00001518543541886573501336489074579599578953019236845460613629091455096442836354 0.00002213426112379600569980623407623744866742741388043277548816828574714287480568 0.00003674447813262535326946968615832884323923975457151059264114329426501097658337 0.004339232379539622443402861164543397601168405861585916079983128316087316327776 -0.00007542573821916039198039037603187047325076188806767896478859673927563247192252 -0.0001119246203351909429453015984445252224868824231109948322588388780230013001290 -0.00009343431556708066635176547434663554451400831593044242967191017303613957374611 -0.00001444172816413687209346564623235313752870192317911730849577145198769723633981 -0.00001799125473224990752106678494883493736524367325416917541669382197354434499884 0.00003796857675905547853303417408973363548845337133670110826314845122341961800314 0.00003403146634588466354009884302736460854392295627725669585316158333941408217754 -0.00003074675511339715722600958967108317892558404426080995353921314946660192860112 0.003542994936834098863950533008274719540809853189916831747723814474790533388748 -0.00003075867793858632995857349527994851506811348049193432724799767770890201803873 -0.00003981717630609823447654734809699723175249729967502344949483029434456684730411 -0.00003497609287719550882030278491951292942832511558925505445100628706485808767389 1.376983120798416810290430270820332791961724302403809605312175735096287082819e-6 0.00005368755908520689288450898045020736942506638446815520070232153238351258479923 0.00006415569580741424994596067415376796935160447023920103020234749857883931518877 -7.382242588349507474261808863366326208173045129453454924537221489712795585337e-6 -0.00002722982128705419229462839721060185955056674497298831263939782971507791303956 -0.00009127602527571799743916463389866009752633921398453205115969633031970767760997 0.002569645286356156778613640939272127568141496027275357791179391473251133989248 2.523229073670271773300257235703590446675870124798547561340854393012540470961e-6 0.00001517329802288702061728574531245616594585336350239155947279406585774608284269 0.00002965943826866082984982512413800398375609643128011821019056321997227169929704 0.00006386715774395726300326094316429749207408488774748081099747035094614226006804 0.00004103438267425945416842553617898926924636844290944421143598282773352888296122 -8.658500413485832747779186581941024299047530667079340678385819189110261092577e-6 3.660235158266288110404227364245573882873428272384532641639611124128810777905e-6 -0.00004646563548949398706924083336906170915553977662378442536316526461104457091169 -0.00005610013547311924659853072581610610895829416386268564660957625353847976395238 -0.00007412429279285520942991393069495426782601914298827746352196489959483613154444 0.001558071414499201562397457877760961711198825298185470753111672748016068184369 0.00001274492215024329317765094049157598912852151071200204842237376833062290956337 0.00002476095622388245275721943161402742054503086657391185575016812828514788979765 0.00003078223954944486770655957573422195654487032666354265374903072558532645178610 9.277897640239737997039482965034288375003714930521148186224259618681999310413e-6 -0.00002149798004666772212418308729661215177047458126255116844109848802695888391437 -0.00002548058879812275487882510698811398979833502192967637143704042057377607349121 -0.00004409308007935978152725583609470590713885035272944072873355791642039386247796 -0.00002929310907625293323622078764409242038716873870690059320096324959123161318080 -0.00002962226957223123256987815621169352074321345276186546121996304372366578487584 -0.00006347374950405093079504488349477509614618609652503141251549755855090544110356 -0.0003885401614810346570431535417733156486708163277673325140269322600449904346050 0.0002166651482468382555296410901492128341025008560057142642332428624648084726001 0.00004650178612274745025465456405901415408005775990712643859751046689536552277475 0.00006179894926894286997406670059088703224163182243421421139455148702145770510071 0.00004363063858540271585613079550239114922224010836048297578310400151634764421839 -0.00001050413133914104273789031424727156028752180559733583171962918886371081556499 -0.00005651609070180501874326273136512124661204626572288460071908755293801640008884 -0.00008519466091308764305087726854579492511264040659321516515863221926672919607895 -0.00009083778049196572316548882135780618911606243114832296631179374409965420933831 -0.00009698037016696931278356333473507192543485373339487096808122127501323691327351 -0.0001148788313340736470040933023005745924746182345957035641900835561464850947746 -0.0002298910881149282067553106018235236198660062564343870489009085681864339585115 -0.0002861592638973674759766906081347022647577684217653715951803047203731863448445 -0.002169129805968351805343505185437273578009399319477042070146573222252196315949 0.001184334952579957360519637570013872222484764699547465640777355634613841080357 0.00007398434354522703383503723950753097498901516829004397372247803686213047813149 0.00007339356646620560224655909704295729965889017672279842489775077529984303277830 0.00003376039962416112355861333316182712974932768001227214412235240658658338807296 -0.00003798774702074319966749741229582981454092357186812646628183664997150248286531 -0.00008803772876658226151895372562311327234307614017089508326923795098833583601659 -0.0001127170444283556413135195641348569132126392190476523590980854587526259641466 -0.0001207641982514258472429490361724219504218119183233760297251075853958294808804 -0.0001276664935004645945654160229950340072804012049533880299600167888272988238978 -0.0001540910683736092792151769915690728843632012494743861039504748384219623359386 -0.0002330499447973463841123937119762570994812007037943453307214214479620793012475 -0.0001842528070457447554097718381510095120091527781049316974128200383409282217771 -0.0006034654112855735482791904419821584586704937010513226624075707054404436091282 -0.001246175262575129256421613159113977498482557405965752453916159065720125855829 0.003241747734225770405845558608734440685117734286681164772525278961475939420946 0.00007748793059978355171473199547700163937089465186278472379576136791480751936474 0.00004205703345051071647541599318245768049296841840513875472376737929944412069274 -0.00001092361783390157256090413120379306644790849619796218302387119976496085818311 -0.00007597432700220636172885208927614276642884481205433870892769346536781885861061 -0.0001091666167342864845284234979373211127712956097819557348918984445988498459876 -0.0001206020015074440234605997958033721336308841896493327389105357512806153720578 -0.0001238784822607861361130355305861518447051345851585532418801331850636366599737 -0.0001282510276540268701117342387254500902189097937997351011156272955938978863984 -0.0001521566062887666521449180276850816608617499860138692685654036178683329111304 -0.0001398277324441413105101076198916004354502218307930221210066167348397422694328 -0.00008988335790962000191908113558983285410041074080381680026662415042849129333947 0.00008190403375637934897388101586682770221471481038621928353440312683557052261087 0.0001351058039814726680892628789871467821475007250230021609790141646126023057507 0.00005042957758448701159519382158233293520443470083349892703680864272128000198038 0.004201415816744633028345124772011565218972738846777751012783038661220694815756 0.00005241624644930786377043295482146482018677071011035873352745807795698061416783 -0.00002378394677221774679177502123870512273074200143354536621849413184667023264691 -0.00007472233053157408960438993609277519886287448126714303280800306791831287125634 -0.0001128117970448130078710298523558317029712022158937460247512084039654999024211 -0.0001210315130440459799846404625498063888242364681656426248557590453421667777690 -0.0001205868062551332037234665502809560305883552448217860865458026079119499240603 -0.0001190877400941577855499140641973902756123875715411130480136845792329767324394 -0.0001202727280179100899796691562463422953162327170344195875601676437663773994095 -0.0001151525732734746423629031306722100391004848928674634663298155498744958412790 -0.00006459271256046355554541558997125634677478373928174698429797324138898511058641 0.00001025190863107019108827340395916644679679993405922331921709567286745496149114 0.0004784614732891276206997208097575079397755295447537412458413882635820526374522 0.0009124665192226364255629793782051350642195909518977275881566934858302923506232 0.0004319402059357563786439208348863688495085843447576359675894769976203534474269 -0.00006237898525943640254125175683405836028400774023168682556243630191542282141881 0.004592772817486628386448598132564875682580868959932998810772089944693948837196 1.981105435913822328253984121971316072992558475492353746095725554744613472703e-6 -0.0001131297773671082111095149177701111345381213244350206798409357279855851030417 -0.0001467756282662823967786463973797303494490530506996891439332876538284429995306 -0.0001440476846958175121304994604919156751965240200915699306114314649994473604165 -0.0001265783075995230118324448842675550767729577380911079603860864837299438207753 -0.0001151732522972669566269003557692084770339201389519843843964894288400348677798 -0.0001076940093409544230842895944449018303999364445371364241491590651305270198264 -0.00009792104605865242090296279516394825311652327830058041091112058015603543025260 -0.00006751557641373864188648441613072528456467311173950250620771476085869770938615 8.247623332347257979224801198606934478988314781585929965754968082237629089191e-6 0.00006896139894696695510356156811003537086644057333970802256030370095100932508900 0.0006002294427445005304898901820717217627319239988005013823292026677504749101579 0.001140246513264558501228261659146084878865921455615510562582764923254552841643 0.0005393634261286625959689773372579336386315106952469629372903743593565395734939 -0.00008163089794794445776744963045680357319325649615398676487846677169544469608411 -0.0003819925159219086009124341113503432146282378904583994092520443137569873665422 0.004904704775351668841780730294862854582017435522825124367567104016846372809302 -0.00006443586005566258602524886748863554628586997037639178143512350699906432769802 -0.0002083690851197090608115086029195917806907694698349298936203928491609369807864 -0.0002110933940521244418476773704911555140451263752794704177050992034563170596391 -0.0001650265548002076780199900342571846520134401567097412096560203999937555512774 -0.0001254571118712761717594586884030404609740369454865361901592953533832906571716 -0.0001038036184651335756160455447403237162802377789436362458344034774990200312834 -0.00008714450438545399166195309914286526257489621298588769192546941570994717881383 -0.00006183255215548972636480826044283411494731288184834672245011282193664122228792 -0.00001204046154557614205894833695188831821490799729657435649588649340833797933296 0.00006047315676943037978078333435361567148200680767048290775047696030069990567864 0.00009372015232805963704787365995650211894270184848161873867778675749983596277270 0.0005427785733052393810611223034710727050258345989905471351385011557555186104232 0.001022606907050282520387990409742357709499538702347697061246725871031040226386 0.0004762675808715044092030085593104447376498725498607207686751642182722184344210 -0.00008515812830865780500195325271960037355778336532378047313746347993237516133376 -0.0003578739892166743126998681866706949793819922673476471054486735941434182332138 -0.0004495443955310148310518495448714425333805496887144013605139555144621050401878 0.005281388564610715316704145394176380547791275471909112744791675476752375199134 -0.0001341169098374374054866312706276160369497443990734440129959280136165636409524 -0.0002921171383146392745355661687808083619760704604428210243684505871506768450907 -0.0002589046292216469061638875017639417472180845418276377865967246619808811185772 -0.0001757916162554914221339533757698641338681872813386643456572846709768587896860 -0.0001180178286233792422594332263271518964929550814017738410397645376400480031488 -0.00008616273517307116749590891404287722267262274006901565166999043076241555259990 -0.00005877434002546142538267328617064173637370507785101848832637715216586375591831 -0.00001959018771835080711855941308913559497687688101013171648418984898678547593217 0.00003384350620115039532493113205902918665542456473107152113232599748415911098189 0.00008720422536476682611110143943990142034305951379214246915186462952574685822896 0.00009266434288839072273526986871531090837749172973531164547788056243952044393144 0.0004130989113516168165249467485875642063081200043181841408536733863061465032007 0.0007626464487402769144447069383908287267690478574805684499447643619458449005116 0.0003418831720209394179429493657809781451841586690133479490856665810914779331775 -0.00008256489262922234289896469388333535428046357560993191192348342465103972976763 -0.0002898622717024311090150911726441143113041808347746870951315341481040129441242 -0.0003610927608962075862356485662266213252448736786277866159400925578407271726470 -0.0003452538560356897637221321996756866077006429112429458440667037558203790125911 0.005625397546502102070408167823317802420472669800977302764570515311742170294831 -0.0001946063881017575734515988823156202584823331410027526733487337100377765368377 -0.0003552290837396033123484324851529057124167130215544965923821188260396983262928 -0.0002879306981474206854444283384986771221141575217710750866555697408062547016433 -0.0001758473525659159543439272323987506438665207732834288373899963383466553902530 -0.0001040112717513173187907360711342685044693010773876889308847222731658026853196 -0.00006247589281082028684972510507319366078009914450391945640606755538195264118697 -0.00002507259956106782864946212251706185235368271862676826576993846583071287862142 0.00002113577196938739579337112856166337854626162451144358405870880382111624891118 0.00006541228983023890155279134015909500861805973486263144612146526605359473542216 0.00009226103752692188147560292953275807731974869816480147620662307163396095084002 0.00007654940158772622555007507056866872560610493894417541646064101461515278857964 0.0002578830933576573423178441780134748329551815285779303782554917614138934617505 0.0004498446278040427003000696691243880992752135298156341860314123530827927075712 0.0001806506612818410755917762455207755064578120237651456213848704973157755107885 -0.00007751018851002138308847336874371690020507866731753633970853311630401846499850 -0.0002042975358798249892307123509755778831685821791394584781455113063697006922694 -0.0002485686961930320179547270045958056848437860247814946891333792015023554886827 -0.0002351028694574578287650951021374214670916485712841906036092555118477932899009 -0.0001850501907164632957990468313150520856005402551387846826146638847249400927868 0.005959231582468699880079438605088833319708614824552518946772217414264420052565 -0.0002360337062369200238413889494687238218537432088879780683264860476064018664749 -0.0003891894089761866230071582737581933915563488559149686299097721444028055079012 -0.0002945013906253545289947700642195341394376174207752585840856942533212759385641 -0.0001628111290639741910364498002603254470947285315281220295460431469644250802258 -0.00008213816476118234382213997583032103181302989839077598689711146478169349489239 -0.00003346132216830747665937365527421201225829150899489037269527459764425759140946 9.309392965930655928063605889463089725173736424154835365228540828519713719508e-6 0.00005286150284338034476335630154648310370483001359182833953120849805887960476229 0.00007980026010809807738738196223331253171208554027110429255438025084285002929839 0.00008133089708328740022758265528063355144911018475298013642735750087368963221359 0.00005316018459567548031887704298350724381076260642936362352070151501348826972223 0.00009252805618599110829303186451209323622572216210519229635312610154209350282221 0.0001141165231896216099222451768060284314458621245184549776112185324926668573299 7.995210546625118328486272638627985912495525119070072512202692426788679983494e-6 -0.00007024065085556365870540856837392155167927833980433784574223457290975656969999 -0.0001085571633683171764153653191705683871924927245569792763647894707313241094652 -0.0001210354445183247841921576144643142279705701418309114274276193650626221889328 -0.0001077073471037467074635253835566064024533859276537524913544063920680601352374 -0.00007569185032598872455636339656780076734271209255029167319617202629201001074587 -0.00003781540923583319566149674123024205295849846004856355340754019070959797223740 0.006202560272148143623388782143779280413822493335803920609805190508025059292454 -0.0002544015607448799207009521545686148608643072204784451706226239081596586839197 -0.0003901619978591655432502271396310410183419188218159694381505747808509094804755 -0.0002765927471170992701895116614042423329878923983780888313714573928589103547464 -0.0001360883828197151237956699957052201359472131074159977046405474644577461919908 -0.00005300446337168225336610555776001236013033234081350578638409590720595315316676 -1.329499171242291172562175569496194826822700573123033852251298420790865719775e-6 0.00004058531379040287510602361847272773920855029399547633797709272115608587514646 0.00007298129766658092358692275285904777498050645875186482659930660774247800064773 0.00007901896142476168901636500312399967209399434461718652078203543234950621539571 0.00006112748843301085394880701088252033189278128970352668748261606785573835996945 0.00002694303458979339703255800493622445805305330486273870168982610584933402257776 -0.00007155789891664375076823503334334839687152928123484297518311967175629875093198 -0.0002197722005518454067225085411774905084312451743267264236910451596693445427585 -0.0001623025709484677952813378203458195073608624112682646350219655119863973576071 -0.00005963220467844411300525394514281617047970528783999738445241326164941091434875 -7.132697728685449502634508917153649043398347334378793825428336047677976209135e-6 0.00001536980815606266195190218229828125361119916586915335028237950083715848153015 0.00002885777056334283502196204697668865461977707034090828376335162006943543946291 0.00003684614901754354773500987655561248780089997487649470331438384853414690402162 0.00003290869341705767985067289008311396606758074225911775728984177713629842979163 0.00001698224693242476851827912218002570804232630759779577841635310998827913383954 0.006332196413175334603775171949471546982713723075189188985780463054707115192416 -0.0002524167202207746950818406258371045817145805845907704284232998035837020362894 -0.0003626858399772290628358340314856200380670109898116801723275186860356882331119 -0.0002390895965084893516284238101646483112371316519729390500406525104560521500715 -0.00009973591518946749447385123123775776877077328443294280456607093724306048854847 -0.00001991413326453254936041543436078036557760034655933758996869543175648430505402 0.00003031907100219178516774988218620643674678855939985858893215883601633080913021 0.00006509528886382616373690053349786733469775044627858561411355561811075201029001 0.00008007827935361029207250850522272636353092709682718571244472253826959911466253 0.00006618597208636576209708717680573408970033751602957062454261123371966993104428 0.00003683384018432689991843746684867965973707913063299684525165242947904537889564 1.487313862563683906393941052674485300537396048520484687095648436145658993381e-6 -0.0002175798360867015313852702518480907765704970243621120591761344686682117228327 -0.0005169235352734643577854246588792591958277961631520145986367825180633971500559 -0.0003117025940025383946155806105873431652996955161601719146389864870006992381979 -0.00004524380706715687304764417399986197307556980424528243392956734192236945478621 0.00009181751212435691142593206474986992961400098712286871729856469532770904901468 0.0001478983895331708183971413963684203550458997092622878185726102655276657080304 0.0001573526180805926327338903092028663070745925604111476908923346225823716925938 0.0001354349458105987020931844371864699071283359754413984571423348881863844430551 0.00008898680326105934137224227314819160862922212597660682356423454783679100789521 0.00002968002590251267040609644540938153160195667155408874724925335494301338752277 -0.00003235023396023244415607451822983890690399449282106246806092530112647395948757 0.006376805739222887315626136984792438247038393549970420812424050024905019626714 -0.0002345813669356666163454421888388782287929997957395918917698494124521095288429 -0.0003139526662720222029598409693235959221747608046040409572750005684812037290964 -0.0001882886295664187221573449054514170349178805128697755686316055437830610366222 -0.00005796470212379287445125339090074912084688099244383786582510120113772758202188 0.00001405908370245695250076103261297828692726347730851820216100756745338501028008 0.00005823831942596380066983822992921956620250500346417772462476792867209770408042 0.00008001635211578196487226363119783295864161787819698505771976162003375049632209 0.00007461736110829212047565498260194074066311297300415180891791560226949769670102 0.00004554671275866987980090980999100334297557457055647887506045581840601679653746 0.00001207749191395208461317677660794186498946111284886238767212929473039737767269 -0.00002138605790584900825835974961706299270603305550298525819733797886682454014454 -0.0003395208629451473489754677677947008048977943928425063200654963325511114307372 -0.0007634510265418337255856174271686961629550771069263661867940375581471609748048 -0.0004321387784622234170243227606915086648176369897867544592574206638680562528789 -0.00002617242426292069451839228823123280104446190568386247132981518490383155131634 0.0001842253776373306339690220720341217511262357967883669243228170915770912575877 0.0002663178893442789966674723563181179042739881292585132009607961883054361759420 0.0002642921747330119347445332416689031804297845561314777912242289306412372003279 0.0002113900029588751374666599766083345386657897084745724989080942835814691540821 0.0001286428700604777156675421051328417782201030171858952176865252873073563973017 0.00003518416981739483088340999620377629073953726715999749697028347585100709245733 -0.00005614728464689763739460299517355849097073170559538527497268036396533172909170 -0.0001362556400490287669732134688812039086450416352742805975686016516126021572916 0.006363597784520486427259500279860104711326945664326549558013482466096028055910 -0.0002055377813930196095338977451552339528877409993517865945189567897697510403062 -0.0002504259113477617583424798257715456921709318373207047122482049488557402346577 -0.0001288577252761788481653554629225155251838141799420397735933015334717574005435 -0.00001362680175967376036844463134998258740392045372678832145988644703349991278394 0.00004674940777834972589088827787265264362376614887267174316360896349617483705553 0.00007999770779933347280162318061542396474009788799194747610897398366169127579472 0.00008400169668371283269382018258422046644395702008888628855703980068256735904296 0.00005917387955191050087173336419609110292426117336361371568242359131527630588282 0.00002139983147030836237141945019349029315065768142451822834517988001421720152612 -0.00001107369896274416819828819215106773645915312631692625255728421666345789997353 -0.00004111164036495868037812425653394232947418785643010337756271076717384823599849 -0.0004367351073874841579988958837413755436282949365299371469783880693321561401671 -0.0009557330496094160655784661908765315110142677265175841357972332844910221856401 -0.0005204686148629440048300229347197083369008519785360610482919350526895642085662 -1.713175264046553675804910251191331286861907386320034344501265028021165568818e-6 0.0002657803344385831931609261433506023843985480461143960927759613996631820062114 0.0003611053791837464026155842133825076077698068603509356127550759493406829695610 0.0003427423124789100122988206775714122518249478847492215334104252442073308911678 0.0002636409150214782963342479054027759552643250889292316616998686541136111654961 0.0001540907491488281661230767931701144262969263610532965641937039208984212873778 0.00003661949360707071357496136318844773262266375078597831702566687714852500772916 -0.00007506492223966182889994631878284911806019598351774450744903024933449297299638 -0.0001716565649459893286588801782625303723112869337792442586805081981880528584657 -0.0002542046331179099188076951243433336123249585299281433401945250802058926371207 0.006319266787142662139969337218498281484116339027346773108551105981732882915780 -0.0001691833397117541403407245357550597794777641261990518654212558113240838444847 -0.0001778817393637426631401741990512285366265977063905954990146831280329653464277 -0.00006452016519398543255245243517196942939729383954658415974946159466253143746268 0.00003094429292207751705613361191517406673326093001460995028988428195159507984662 0.00007599113834076015600697086630760475110908380281572779848895422477035069126125 0.00009319073795660911130154677776871347550394519241131284162407092843120811647308 0.00007690539384009150460103703927546995045035527793457353609863548657798867682848 0.00003742766535383731668538634834251046436060727318482217731177100838155927801255 -2.766197157128771887292336969659962518937768017722712469176153729215510982463e-6 -0.00003142278370733242903304328134804703194599209645602932347497476869192920982718 -0.00005740316177588776629773302511363290563067548538084165703993288912671457826795 -0.0005079466216763675514582185353304626538955139863464666891289760483977095784387 -0.001088290154845896672060168415565295653316653417963474771458125570666961479339 -0.0005726613320302738622471715882830291049909535975612396677777569115883275081645 0.00002661085682568544488953644468858996687218275130369549081420193034023543471147 0.0003279804279134842918589926810412775305119272994686012958929261734085942152488 0.0004237620450076206042795350114284055382352192908545271202198086254733879065587 0.0003901245062596939788984670451684810295971164673730054832345509478537046279352 0.0002933192622076307288994479019123338151484868986770063007381715712291216386047 0.0001675532819787302447434070977014007380275254704712103826133657619822841181722 0.00003613360934986289717744969778910493561896816489626985448206410758659625275994 -0.00008739825142318189948635923908433611634893169647541984037909150247790083913441 -0.0001938967910309792996540430214947656290562169347879440587984729856498129124514 -0.0002852973216687384858148336503016840402290606849160846540335640445704099275519 -0.0003657488661792421729025486015181824398621149182389639472540217172226068320572 0.006253399185748193315930603336179310917254220606460927739637981968055888214210 -0.0001291374754770274983861928359098685365371038958589713413258663867029987718122 -0.0001021162532782781640787902549088668250374292394176179900629131287059701352927 1.240669349987442478888524855820193138397036094675973230765358802885317359035e-6 0.00007339472616882149003295540456484710657130679950591827448569720936433413616907 0.00009936878198637328866258890304903815219453225184210940961308936146893378051573 0.00009595803449994802780450322059939034708273356038758986771106295492700259136593 0.00006038737486762956553769577332325773387746825554761547740839653952023734579474 0.00001330280297406818558561257460260374057040517743844987098883034948606067460861 -0.00002453992050368163322421881326217897719495999060503086266772935191772844252056 -0.00004826014400749398341686735153884982199470485407130768153199883269007754736832 -0.00006996811792180980871125892889826321326119017182880801199559173821332310492469 -0.0005494336179290913648261896038575896310869848582718859111035602294809898226239 -0.001150408775131821941264963442329406052925768107056902885264882887416161192071 -0.0005835696858184829559836125660500199563276783290931902682134594306487547906583 0.00005311283871913643552504354606645175449631594714200671996698026455093652120808 0.0003608642704996757931179875358064965298425399205968158849879241649192718247054 0.0004491425138205312515258144541127190299624126153168214628228877313779753243860 0.0004055913529842532444851904516431771549158194577527082144388134020876905029576 0.0003010543131214377130675551935295749658696634858933008329918472390112339211922 0.0001699222699619623457572153479856045729780021843399774422579700270988839587138 0.00003456857802338690853854843943854226268648024265391700347156473275398364389329 -0.00009228681940551630603633601874428081090880346758290084089753728268514576549368 -0.0002019153558607959992480273765997567251772704815562335241281230955878447620680 -0.0002967120490917100863955192432685307148897164014232458704538792495485457995411 -0.0003811225945512787117992332539099745752668560403499336866158585149127389834185 -0.0004566401974761809254145771286274255801560617352235489716487855574126281988488 0.006170486498682715699813297396972741160005386179879717910075028894296961137758 -0.00008858942689825099493967604158929329694645052987130094849150475805952353812995 -0.00002888625924191758529304839161208565135090698448938178841366704776145586054342 0.00006501173127334229316103562240647783104158002840822476523615993130972966813749 0.0001112114907210664050136419756223672876174674492541485805331972334415066129767 0.0001144433226381044708784400852987238691401505419912100523237391884696999245966 0.00008789126481060946142103731909781605912262267392694100781510999569210923736984 0.00003770783011293811298861048656480384339896840540972575180312618064484430190513 -9.986304234089306328532889463136240170347669156676779098536213625365703955368e-6 -0.00004253858457773833591663215317080175794238384404866027470463966316041529374861 -0.00006111963380377060597012535941039613302007342116676317254371695680166839436685 -0.00007844131280938315165044872899786136859597869224083177174101987343139968085473 -0.0005543639099838302781065601859983927936608096384639012335332393692301045617525 -0.001126577458005862575500429885281669592621949934940680439420222634828811642384 -0.0005494686019038026608276139850195781245685262895662029728973637691327451979749 0.00006978842643433987279618045019945870095120075415905813121938218283131931142399 0.0003579408841860644491769904405724828659628493159236384637001654361094283883594 0.0004348115923062954571645310643426451822361869507900290690211057570433328145568 0.0003881577029499874626867094374098181076725338979982331735196307999435086849173 0.0002861576182337574317880395130460872384601643565561813615629960195119862262612 0.0001606175046862663399622690171090313754529062943571637912657050878248244308653 0.00003163361297396227336755136584313520480647478630405510466739518158090351078351 -0.00008946599243430537745003918095358182015069806584578875843115140236921069185929 -0.0001947187640679162024568633804688670693149756538531506190998506746239270177324 -0.0002866264152030422139997637718276613779041164169433087815343219884306585686976 -0.0003695368147216465903355971457516728429151360729975541480222175370880548344399 -0.0004448478113523390673887440546495674830249558962334010656695997939248639085407 -0.0005091566630899358991675068198102578715790171735512893034447922177665971392923 0.006062304783449550509437463230695558705715924971930309697340916189122087219908 -0.00005080461010524651652722876791542307261733772610035460614579810293445736839477 0.00003666877141764475685373187632500995542678670319895198576538882348224799269472 0.0001233562064061890898027019195470168235174671280591323402689199369102366908119 0.0001417698695299582873808264527887148201322324986488493691970804823744093997259 0.0001195237236641432769676570132149844690094946749720723306963881921504467716589 0.00007050502399040502535315258898354990804939111789221839384174836506062349310937 0.00001246414813355350582710931361937918583750438672453794788682599367551262535131 -0.00003060386735032600916230306227441921426872728741789532276692900644520359873692 -0.00005640320419924347854742370969650691596013976864567525076378697865492611422411 -0.00006988570237079951837731426499755340852566834941017158015593057490661184637173 -0.00008245384696253486019475452315989687791831459684139897765528348834745854695383 -0.0005096645455918691798174999305868017811897831790476352718887754403181782901321 -0.0009945218311800273325546157358476754151533192950519892282868001976416914162846 -0.0004669618441713667149947966476645283854003480492741808503116651914541108702283 0.00007136235650133650840029436063857082226975184010614292376898965384175151731283 0.0003152202009659205949693068400672065856024268331205818787057968401750635818802 0.0003770858421732656942592938106008396384913219132899076856017419265136292743098 0.0003340932978779755903105833300402593654476823781314227667760892952349498491898 0.0002451900864884781297556088165320833657265270982942528698484725369971851607418 0.0001369855706696709083076136120508157895433470633938123903256293770929846412951 0.00002591432783171034943233752857443219905212016059669440788720640215938093793799 -0.00007882908151493314929921909870046543432148188368683132558515933651726503242256 -0.0001706365641876198229469063099223229036334027660877178058920483698931122675661 -0.0002518390015568609191413735667327078550791357674724996805751546872830502305484 -0.0003262814477752727899696318945856593925532420088628790888786304890602862286641 -0.0003951152385301672719446899925867227893124487073333293556851845401473449185289 -0.0004550966819386079870837720201943441611845002233209602659969716026931016827370 -0.0004976085523627942861118649243106169291834108840374136658404756187211461595882 0.005958875501894510777642032373789748444623642449943714634383130614448129073346 -0.00001822172476834726503237500249270347580909874768093451628482333741460669609965 0.00009016315974136646734896889453803508699230230655626903984352149345437792796132 0.0001722134452530274791690531759104132186437391866078123319203777840507250407521 0.0001619223408129340482274382916382485229117343974386375446789384432822023241132 0.0001138481185588467903202381042151978323089064223074178638445577497096478661387 0.00004677372187086746528362641701592836864990266083527729013754786772490833716790 -0.00001237707838892095838852855190772790639000931804087273402260602912639024200014 -0.00004786923823407988283076987446331801871273734717999937857482502511468807903671 -0.00006641860716856929776295949871580978330467645062158106293270516130186574090961 -0.00007462696449706679989380384383533535210955326086349208497523052608822854102777 -0.00008137500425647214804614494895556029952237243896724372735681965440239617729720 -0.0003967940190936397226870661721752493199643168357490542349408755996117359647440 -0.0007327963116947132317905354046428907082801849606237733272904079944706846860630 -0.0003318456696055902372487250321479068311847824156030677520187222975173597511177 0.00005749986945202525437786326574221411834286784479883030637311337972206782812611 0.0002299863322389771704902776367614931319216738037256863935910553113858629922600 0.0002713127468114305942631347559694294887483380435303752114179532729140429794126 0.0002381660041107098046065584982988447530320948428049821005186828357950646807250 0.0001733388638753075557450200427259230592953120099678883441344978336689062092825 0.00009542733174201010368260590670555704773627635007043062990611342871627907821569 0.00001554738838313392879428522691220825177369196430326823236861274587970561471841 -0.00006026956318385749819042576872009853272145012170622734273491000803773363278638 -0.0001276304096869655155228201712082787849541156170315014298298838289306720880617 -0.0001884669482697736787486125808209006438327135714153162889043268306599433051182 -0.0002456728618399325960454882429414210667551064010948657814897463039034884114260 -0.0002999793835499561621852581317735364568167168222822569544378953390639880597410 -0.0003486034403204994745558621812050019614208654079243202195192582781601866078434 -0.0003844565362079456267078696300667336881868989874356424630794936153972625410521 -0.0003897117719518317951849742671576122227328001376562316069682144263479420486157 0.005869371610618888697732629732041548708106888435765858089752515686335926435184 7.495549045913506965479755963641567298235989899735735331200247121280395002176e-6 0.0001282332549938945930181670689721467607139153929822891252841962180578380784569 0.0002059361798147499067963727773473582061099357104694102477607109813930258593260 0.0001672795041404319293833185084669897173091919642572625689958442085405077135989 0.00009761329334258351145185768521861692136469300600507936505833777253180168918438 0.00001985797845763560947469366650202179521412402636884161694512909154492639210702 -0.00003534601633704549992652370103588443742989784891881421227958815029400683426652 -0.00006222227616084607806076700547584508491579598197965223776662564724372302086297 -0.00007345569093284542562801283719606320687313214293089080872045107699801616561232 -0.00007560720908795668555069960910296921344649794723660632279460514267994039582527 -0.00007357095403270966638659341215724371587067452894856091576926051355655806180147 -0.0002054966800573007833704337774823778825648012214178808664459620339268684270633 -0.0003429609125686486114612648476873892438298974631146532009736738731548736721748 -0.0001445631067914293449708844706209066657929246110544305022421142687220666545387 0.00003160266828242823646914121854526448421767229141096213536176932266254945618281 0.0001050391489221913573830495996081121724207129378047028069215760297569181858910 0.0001190295013936741151461236753884255513423082579857397691720439819242463025292 0.0001007655582202108995342026953742187176125785564930798320924892847400604216125 0.00007017671569546598078249192757659450601453038632711558090659883055650130686015 0.00003509734967910923052898715406979593422503807313179878675931722385103757155201 -4.018460004114885648206014795137549644934317897515252645093121997457640114066e-7 -0.00003457924795393848797244437421716925750544845583366191466136667899335837529270 -0.00006619732390547999700619523421064692886777893842348043478055449974769530031320 -0.00009658827294009002111699276725627865837403311071168565254312017061773630546595 -0.0001272343812511004204734084522150096450788067741569093347149080769737731949168 -0.0001582636140833104016019260408151299558945685493328698834299491504989446799767 -0.0001876972767683061378375629905897775023990896384687170063946590201118207614405 -0.0002110826405073075226725832973427953818270329919494970133276740832733452626698 -0.0002185835012001698451774824656176830063848271282470562982067882416085923366107 -0.0001974892867655388983569508513039209708133792099414223046005999031626136882809 0.005749290615769596713339334839083935468733438195227600768792598923727047869453 0.00001778376349858693736436795654990803444086559596265190911582931604231997405992 0.0001433013350399246794716043371984811922980325659804002690872589066360002094340 0.0001798931972022583635179110200262969378380430854074098840976701152081783867456 0.0001323983114549231801768278098534725967222881117959520840828972863422394541752 0.00006231400703634082932269805741013951063742340740872674172962085587372320526727 -0.00001318125696046314178720436005240821608040172962755891781744076995683606577165 -0.00006419253784618525184242803493808867548770685946608834687612450422790758856295 -0.00008763821201604666655038264382928020841012826602837982858296424188969851044870 -0.00009305846480761683875875417765500281479501799526494081122439097184590819073205 -0.00007954768995959078750219351283684033201885287953921189344620869290092536052448 -0.00004664165452662148855908067540970121553084953759632369555282029494629242138810 -4.365543763718599595044253921816762596177980353589387222266392463610803969377e-6 0.00003093134660393846114473706838521215068519475014812814256916700975376587036865 0.00002768946822645508259472652188111380887976592536513085670195195627041365076213 2.122424170436891944808658994383280173253755553051515610327012329996631759690e-6 -0.00001740789942901560225058984515230865270009005493369303185795469089322668366246 -0.00002880784316373075647198391597097855334685563886701518589727761571574973547253 -0.00003276169103106509240994414635367855521197549818765645543512179442827450471538 -0.00003082181847709746356278675296899545507152412630158500185628089915699863862434 -0.00002516089567075736842481668578857016463648101285486790742542699729808301041794 -0.00001828321685063587932602533067448332503631147166342654208970709095531801428055 -0.00001261002954476083637659024807885318106686250200075647971549662090698795235034 -0.00001001377138403051302827354428035843572747492432293673526458022087718294733099 -0.00001120053693622147645184548000713801702385947512487966382850700317804345607685 -0.00001608801786618604934251630986495317737832834256679866888422597234737460286761 -0.00002387773292793797269101869668654306183891612709578615674546880586759194553873 -0.00003301670874738033693720852794173912018971587974899218609742386767002610787917 -0.00004156463541624748274885586724897401908519604664012163821316706782170606239666 -0.00004878122910400307632800004383656037510202451149672089087166082623596911110993 -0.00005938372449270187966287342343238719041659948926454693458685963081157289211212 -0.00009476022525122935891050321568050586872750169163272396239715776258775309972791 0.007161448073842332418629826862300803765658198397623224571344688529422454561357
6.383542899390000000000000000000000000000000000000000000000000000000000000000e-6 0.01804471695730461981839036464419175717167674100992963488501389216523882676560 0.002770299648560275728858340981894735904792909738865806246275531967969050963204 0.01411204964940991323020288468091733270215879776788161267903551246384929298417 0.002098894927732185950674131926910913111223162098939055930954555192697104535840 0.001610796371919134120553191839751328227444628466871034355233007428042928449773 0.009087765485672050054988706451237322164721767479560307401667088842935060319884 0.0005399730547176925469211232772595240071002253907016286857905228455378515479885 0.0002753675291936456991448537463511507588801212727361245185589592348367540569614 0.00005561738338238508950301660815080810168824597922425902619031257584590542651985 0.006901977191066946463326304178176612320930194943262632328606034163968624621052 0.00002481996776642074220831328148272693452454983869595788912628624229945888958725 -0.0001789463063301043806868681928516937048654604090062021835208741241485189827593 -0.0001033781588345485893189735237629580127349594587991923956043978781605588751289 0.00002935149484133087127982560923142417317203000569355839211439848729331303358585 0.006065151319233047376061936305216462134896591501810117619514584667917282971442 -0.00009259679566557485069815406237495324800629584463089499319778817613206044306238 -0.0001363543805834043238812608316381298935133653380264933998136643742808448160161 -0.0001408598336564821324470269945285999944550814334357645552916968322828096791395 0.00005657918831432186778102607782882002087537235053874385251245851554537230188653 0.0001459311014730578186433292373797887050020816110397804423667383379728491170116 0.005480831136000531532337033158423680129989553126309331567239196045915472390200 -0.00005938261116259615295860289978819707802829820346690841498538228605047467948502 -0.00003293205827040697465741832191502829894563762148621228419089884187711160514035 -0.00002349196595671962387917897840016697594440437337910706031770814767080565896002 0.00008546250959721948540111727052686910319883415065500601246343323192996662609978 0.0001772575258088520964912499005972915662538284692238317909235143853316548087986 0.0001161198985026400425593848744265652064444322201040651726129156089991094938752 0.004799765879010502281141099890493091419495300304596761422423026539238614526036 0.00001689315674347206814768715091044662834269965464204803925590269559602300769980 0.00003458305984944190442940515797632191265312602223681761664448857589996417666196 0.00006079915353465435697440044609267282929982516593461296093514133705639516080018 0.0001386107875410541583050123383634838492611458479964865528266251310532948339334 0.0001098525129153056185502618855366525033038041048334869712919141429969635753456 0.0001372661206310997731447029655846223906203669311328111754475202551261879621116 0.00001058362829357026138381561405538701045095317351826924880473383071953993194983 0.003941111133660267288088256644371131910164689511569526378928295027062058447116 0.00007415651190968674604148095503636727930835680748971717879375553681324832764989 0.00007385283491198166837125275630975449812700323182592309599109267530585655995811 0.00007136947089070926851613573784842647398778814256345568827199235976719391324553 0.0001119178960618302519724749261055358524468716026327499118075915516645693048115 0.0001975602577174299822138181666377384920407127767247303038608242303682358235634 8.975289287465995040980207235359328627782568090139857631670416103556579499481e-6 -5.657758221395950142479178852905182849346053578402755258901171420326040024901e-6 -0.00006233276736854416073455116789533528716438907583226190441222960129831915865144 0.003171744811845501744854582178265046776738321381050463723684132882076425231379 0.00009868143244782293862483473229707134069552077356708020064445277954607380125003 0.00008797854879563976911885678218751837277144851869771817817062514561308536892114 0.00008655433305450209616612313037671565869772097907134533396319547644136601144186 0.0001013392726351486574559909190997192772729534291487022346153548157995377774293 3.413112422618593126946826471768107782134714237343640147648177264249151628487e-6 0.00002741096640899611419953039211649534522997981596895548409407819278074660405908 -0.00004548118288427485997654072729631989181719176158216019830023153720561625966627 -0.00007042732003318925339139023378286942083570741652650900999014341381298196821081 -0.00007392663833492700889273262471021374734813882542082792975228768874756856473168 0.002238133243384060189281782852182005949864801699274901713894847682077156670454 0.00008696144154422849800075185384711195247276811974042442646936160002072114037388 0.00007696202538019495392142901638714854184545475569503954657183212072751186428344 0.00004798601200396835987056809737864836647281958503920527243129133075273027914279 0.00001556717608296461830352528641817126583663442294165500242057946146626513727484 -0.00002444366940296186309097222866506883836410534093338242598077457969681265886995 -0.00006682056301933317560207644445692409349102889834730158939405234567739930346316 -0.00006810596669623001479213825781888397158514609127275924974220239088275243400120 -0.00005103309014318806257455015529641451143175076840248608515118862123935017905266 -0.00005344538169780076381432701130135098701943743277076119744805544320827900196586 -0.00005959395206120780142385894568160302430504190001112683808369585162285032089615 0.001181391361283419019393217454693857797274385644089146117952540177814373581797 0.00007275930902183497192092503890484103932864939299556884354335820295007971894898 0.00006406536014120392104909804825774981878841355093559235052096299228820569984500 0.00001322102793138953987983007599503257237863186643726467905642572174489639137423 -0.00008056063246349107359515802770942063574816936251139313315144164218858245703506 -0.0001148226035505364121958091881656798237979143836574703876517471751987508764186 -0.0001018975123974431859659296969650000573080465216103407598060769313125038661392 -0.00008260125677328332363449026371123521740071117560812743789648197165323856728883 -0.0001065850129900029565855072261074937895292580867925546242373546555533809704491 -0.00008520724220248065108992236301154072946657397776776079229460555852236805058216 0.00001816080942178772061446819298620523153115742048356559533942005444912684335316 -4.217686019174701590042836098363242411921126171232148860497071242993123602939e-6 0.0004378789437519882023806075680046754058797398711901587024437278072737626486983 0.00009306318333634161486143265112803446286463953887548455368319157548819741673632 0.00005254109989856724437961105089341652368773385423519919710671425942429981802007 -0.00002093016543698490508448250163421445428501592319190132724564159801654121024571 -0.00009391405586621054424534369570713803024830188980953896653670791624094270396292 -0.0001123989047565806358735138336356079795240836674836491719412649950742063595805 -0.0001033186361440642123862349581979807467678482594661109867588530434326933048516 -0.00008688213500394192559598487724947380230626917420009960141847591669289309505608 -0.00006091878073487678014884298328812039391122602945656415612393172950479804525083 3.238914448591488358591463031406850124894982154096884871077867366403337155913e-6 -0.00002355200014038178550284419025366616456905432508236247679815988332051786275069 0.0003215347259876606286283231196234663247702079514032940664326756306238412581911 0.002107888400548898618774622935575328457648374914947922402458074668373701333661 0.001163213977868619138012987790235101834416579779519948193277893072064012189032 0.00004772197689230890562852785374388968108722744227884957416228494098257451294010 -0.00001079378101511802722316023741577661590573912015194475580208000366949835156186 -0.00006925488220369865528328622453580091381915380545886210876172213032402255075331 -0.0001054761800625454134715334412315805405363498857374256401227007652368307986917 -0.0001040997442346972677627545488105212304948349863555867923537450559371928559970 -0.00008185943693032486846653861648371102119548861663611803237118763152389908398411 -0.00005484416713911434138126033974226643903825048501742512193179083698216238963288 -9.229197776645921803404333941420663959441397331626637681134773159090766035964e-6 0.00002523723150216851844728661303978115940771809549027561133365058973397430984103 0.00009431897215548622062696231609044225387861813396247655154148550518225307888215 0.0004432213113231524514031258098230833789018084182668805493807029936238481523880 0.001338467110993596365486132852593145810714357328097111905183562596557827325371 -0.001913455567679715539058525145880624437202182186415204701030065386923752498481 0.002413340143795327894840324422554802733367279622436573898345271827367581870023 -0.00004345379270002601391261256696534356291997051119507420173005494911334945557791 -0.0001021972713836055189072415288444131569777071240889640991599464577836333565459 -0.0001201880392814240304788328119492623540131027552200999690572884980799614304594 -0.0001141669785020746539082132978737021043885130682006955726188038178445865428837 -0.00008725029041782627088790927067968411181210229134853850169360781767743838375038 -0.00005162812623443517027598901550501130289018517676085662787193744150836066945865 -0.00001866480919852984324336812390234760594736381553043506737134151662649111963741 0.00001799757812833900338078149052858021806948098028670694523016232172926021607460 0.00005991710540686642198558643620265955460258281820163963751100167456007905048338 0.0001994313759315557675475118924020706585617573480738982914869380817447334856264 0.0004158994984721001740040100015504531803120025569249095545972022972906888972163 0.0009952256793948847217254949751763236485756983766817762759299971309692239202476 -0.001491082403124041708443628337810682476471933291294618611844872656372324811588 -0.001633532306540008167402407549556362899909270800082547259124905415526200475731 0.003137763450188912234312116929165599828225985349106067137166764884735362094906 -0.0001510223245689983641686117832183890554821707028681305776567885170610128226087 -0.0001939870241980938692160569214246308711796830877092855600355619735726593853247 -0.0001570238968903086099120684437021543877691673363552344303299525278387962622588 -0.0001049486692855740419994004920815443332066960145476432779068173768961401630956 -0.00005485106622995856118757815326165159798135143351151177721524244605941215616938 -0.00001470015432679995722183778305160166873062368871126152030632656672578935957886 0.00001725406491171751477998774881268236497375475565934428028671905512102833799425 0.00005399875476359177812050087301995870697862543230062952801469675331415542735115 0.0001174170778275678495098530296000940720188723527810663048698266146247009811196 0.0002244378452624272982479672376481488607823219976416208261925155806944054101651 0.0003349036544296681804687200509344607677149310002383657663687774115237137114731 0.0006507902043177741127919319214674264498295009746689417193724114895160756673785 -0.001022861785519711290971861117438630824284842151370925271903848830353320575853 -0.001137462407223237358709024626226892263559854974219706837955384235117479983843 -0.001286851861318115744969036188342031788617926939302140872119646966305628856448 0.003986731511263522331688620800354838632851736306237143267665335420349830121298 -0.0002427846651383863106242253573637441591922948242359690821350017348056537027504 -0.0002573937362535971608198857895137826744789977569161708793072681429037373827724 -0.0001661075928595429187096561723357224237030130604173032553014077564260304574864 -0.00007713296670663268880154088844981332085647401985481194464084061842497249909951 -0.00001446906334446624516625460890568211008354609363462601406780390809018139739558 0.00002503450444211381579917812613209846656170236962177737605887132708096770414326 0.00005650067266150275073273784874177962440255659665458027605425797701467492296813 0.00009694095730807771972228682701048333393266762382936794185024198338082294235706 0.0001495372931096230499065927230031201597275084264434433553760642550013230360659 0.0002062647182447844297496343810875600454123331117997844891000282279476929708327 0.0002441997659356183657220306630973881119721438137509117356065596272525749656511 0.0003483176429084188205740519220149515339464903597175570170101785963064873534901 -0.0005798379070925448292834453058848246794495309224582482312184610072534573604694 -0.0006577385263637843057226454657037214577287795488226899948915715067658400314202 -0.0007488966929912854900737818053577680166220611439229113424510689923788364363667 -0.0006568258122989901209039622091233885159821916197639980736101699171684116139766 0.004742703535069040136948458453607476275923986598022527705118861323986713222246 -0.0002993016497639430891028539474120409723993962115600135018736266874671950800471 -0.0002827636160546973575928097452260920256827424985144734997435695195569994083371 -0.0001489879558858665668909361237494276023226043482718891254441905784286129205558 -0.00003804165229023274513770712030840466368790988643210874435732489687765520422565 0.00002801954962643520217644451253815645649052485043471877395902684129317196725733 0.00006457680059634916624213902819131419080100559790339601791806188603967907218901 0.00009395088502804206152053518529417559711388811325012088509304267271094355907751 0.0001282710586469710046635976590558114724640415378813312254398837799779126368303 0.0001547314929509670701103897615484114187872098428184659087370871722518264874397 0.0001663690777795681365954766736064948017647563398054852631222828332839740640067 0.0001479931715308287649170327248169293740930076092554600665764818502032591497896 0.0001100732776825520246594840192400860305456689008241628291459203611315787175654 -0.0002121261188067634492124892981341745006507610445276620695038437076032463152370 -0.0002532936785028563292718317634821739399110151332638853861414547759934519760807 -0.0002933743043320480687493517068066878188011886081084928107138121272185690144657 -0.0002579083359288526318348203860774282860497883419860283265657860124743043956777 -0.0001583718090357744678213253478654057674283077475173746717090462271434224736864 0.005306816072913912557372323584006002276569859281569148066492130226571425622831 -0.0003076610399341930179126956582664125775879299019268912552407452291355178436897 -0.0002663247156549327304114440101209583296643505752054149779833234848139199545544 -0.0001109813015314543065393085604829410567047241126913315678216097650085269329233 6.061473778810885038888970976665088525593262131508959478138730135332397399193e-6 0.00006854635956359202087032106366783319998849068881649158676158567063814226181297 0.00009936803158311447135763183845908625575045059578628364531794695780372123486610 0.0001216740650799793927074198001716540116960003279700996853028149599315904728545 0.0001412129128466117657669952131223533591340737101954323453144331103957921205636 0.0001401214613236462815050422877184787908919162830589185331394793586720150923501 0.0001151887206973108346402164361388931866669476265477653126367261510263700588580 0.00006124065860110402697271107305993191282855199402903321178873981400352202618909 -0.00005195860377055348682712648989512300663250313638748506101209926230946322025453 0.00004656771072983219062010588183809156289180440439046784807351015290405163555350 0.00003653354393196620721960655745941206735544711771258822318426180540095275375843 0.00003654551273416864689587975547979600564066467871705699457592546051869312865731 0.00003482149593919986834869979013451334736139319923093652181481447193166793911175 0.00003308010738350028653780821225088096669838058471877591041491047105000814294731 0.00003511247559124557039686336028740323423598114880394955660662692093058517250874 0.005649850594958775160869675728317087834438421218731533884261526492226033370662 -0.0002727456464664106835240898008953059163316184474752955715775792988631427312252 -0.0002144160027890882927961539514049890675209981650867779946181915387909514005033 -0.00005844902798245997578169248716989617260213482035126704170276606848978428433510 0.00005137865758738512405431891696560411795217777159067266440317382702380029394651 0.0001042823901517784635457912437404223193848417914432593649363856614050851109648 0.0001261189317036025565688911268860659445013154028618019158907458571203705191587 0.0001363043342407912307796106519373556222135943374329836077017110980170372427586 0.0001359960046663289207206610862749730838404362288485589735484235830076520011861 0.0001098200521638757811507363834835276095845511634641504547211405162434237951027 0.00006039716732664878257054324353470046913453300629654617839707372647868347370857 -7.934270993514496940683966855516754185254518838114377596557058248435904009765e-6 -0.0001564054870045192432645672087441168765210592666404678290630568816909298657140 0.0002190063581451198987259421626432865928198142302355342647921247617525197424118 0.0002349772648062270996707344979806883297876407010818709467402164122436381143292 0.0002667855199475629705970178731082055243571930328308473039329832205909417316810 0.0002435754814876689533837239591951699259860698129438342078974666787714456529828 0.0001741150018260630311077627760010323897554048004988953650999576482567613223573 0.0001009321058754254725176263549230383327727168918139776586541959190812127083282 0.00005032283963919965956694602058106665451814803332195851499246706786679166254710 0.005885714894962234790283228617859262514850971584145877779648751703516565128050 -0.0002056704373589272124987789489786690847600416318625021563772171155230188475030 -0.0001384211937149187242066466315071383860250988063085662295767942284085615185982 9.203428988525292059826159683839942776067728198045506148736866927866832600758e-7 0.00009350042676174869771382765636311475318420578822075388101769127239093297569015 0.0001320445735496266138143793147209813860782384894542295878150815198215153122229 0.0001419274050181070319071909778944636537091754522556084257792272461072166996755 0.0001367030328111204060992536499751834994864127378684560830116848749590205200844 0.0001159511685419754647944273080000888772595296893735631551685190671457767997622 0.00007119522393638605869553789163290366120853656006813711925277538192567822722933 0.00001287036545490556751306408151769625387776258408171530599946629892508143725222 -0.00005462351561374507388977137264791783987321266357869500659304882900748358620649 -0.0002106878473512503192552586268990653054612127188138117819137873585906148374961 0.0003164471728825292877220698140275192413373902096507783346823607538294370753862 0.0003537703909290605351558157688782383424360921977168112372130427435040285301822 0.0004100340240167296652838709177930072635153481881855182084800542846481259133211 0.0003785639397916082642472886901706457886889732539477117960912004818065894641445 0.0002693162544974214383914800786979466427548500066415360712534197684467874091578 0.0001464637366715157231661994196647026099655125887345795605513066439706890618034 0.00005287324580042826482947177255901016023467540601452357528348132976964061154891 -0.00001897172108399806769732165851969212865849490827420932976740333131940947393357 0.006006493599576156963874940125150448671935591160565496760616184126224485732044 -0.0001254867047221569250860187418930527795341940813387743319392501943992962103144 -0.00005344808117497507443833430424170060317906782039493643612914885057958286774901 0.00005941560687373304955169211235063603903905701333936350500848407467575926405847 0.0001285105275160809916036677333959578826627053254348936440665327702557255064744 0.0001499736928227978782843215309477187375771424431465613221002923351587706394941 0.0001462386932416986193159066611385253034152039890714365064515360130385165717024 0.0001246487126842104422448696958281999008031149521185280707997541624537473853599 0.00008599564879260373701111137228276728097036318152895084149802744101597767172625 0.00003163336782535857338313610128181799040320543328354074115272169553697230545546 -0.00002244719040421974443754817426853108593363038994470132492365893440631159266916 -0.00007925850555969082339889954664399871569174224684930414765236852657916174401141 -0.0002160556217295192651692799611685645940966513238166471559610026140840334059472 0.0003413912223335999341339833713753982884528177752813616593953463651647426440565 0.0003952109250326971960790318279805304918228136207685862320774656949821477744713 0.0004682816688130498770276390053024602363815883983192493569498891869507392661989 0.0004402310556481839342781706787286145806286607187297778934499352985382794655047 0.0003161009731737412702317453436601032736960376017841682589181027570149964482313 0.0001664028825851719636606685980988133258320079601046805001267308666586629533631 0.00004617415814004985031052507140096055106808847667528276622073783040818490087108 -0.00004358943094646076820041571906099586805385617474747331342040845862246124353889 -0.0001036025787561418432098362568787844285242394147714501255520043110311195914876 0.006093592034448858043391826170932800120878013001282870435267007684167289121373 -0.00004323269647900101582885590082885762153586262354412776637558367134212373073941 0.00003110276730939495924214147485792548769302471201806429386933858224960860316504 0.0001124123648140409814108934271526893260442443345421919829742541745720723402629 0.0001547739163385026996156439294666583472003190473892958413243092238879441319596 0.0001579890056764443514684539729037101821654150033169564272595411917297853701490 0.0001396588044827581947835656940994674449698317292137547512512679833103216786695 0.0001022011824638243267733281076365405441924473723522757807180130731560251201602 0.00005062123074972630143190357473876184992011588808523765599762383111644018599983 -3.653572521756337250522852248873033354926641807327944145693718376747630523755e-6 -0.00004505806589166349208571281196160605165084451313188719711536602357735773471838 -0.00008560868885523064592311355183003414049917706737786432939702272404940594927405 -0.0001824984145272381761820080853202290244186140499582991738784713009026675420885 0.0003098409278600975683181545557619607756671042261498427108002623343222470422974 0.0003762832308017017713768180333522947985166958333180354471368657847072069681007 0.0004591830102346429885301873911068981660097657114560031726296588708282739251019 0.0004410185443277843924177183925985564471288504001040574471913960341516684876880 0.0003178367435865891630029788809049710127536862346158202420374980817062694913862 0.0001595085785416699460300515543839235029974504863106934906360091543659109821307 0.00003194248579721345851205295040658577057435625791570046858400796565202798598669 -0.00005751638417541000899525629408739524755240102965925122987558499674077165011440 -0.0001121732425159651076013354498153508017671413247243422338678850512134036534458 -0.0001352583347650707138521592027711369613265952459530584151776778928369718233370 0.006188959401626339732356919426776213833856433984880156898624634203859734850786 0.00003540144137109034863126472242397763246224437139731550483535508932348604844011 0.0001094578343409686547866525659920492241991553638288035895835417532664055896974 0.0001575916305877682066951904410533864480800683745304936042855480754609948890953 0.0001718497083710803648639462248121012042423751098551819409532836394703688173228 0.0001562736171397417317616288293889154048897953865869730216311281213974602493440 0.0001227904246614079807939854364689071086207111964895536731723312956824708983844 0.00007167643175383738710994563014281165862443075690800711327564666186638121355188 0.00001466313381753702930244540694668010106150320411708276945827518023228953126828 -0.00003104509363083313175646637239470662929251368947599924542127571874503030973619 -0.00005624736813963520607317589648161486386056349142725588752324389294176465361303 -0.00007806990669504382029286589796720047815655388525129867357622053249053018462840 -0.0001207071709478131087597865503996088108707565734338259212380177695962317926443 0.0002383338898232425563397397739342381734068594452727712533446353738230140247193 0.0003140026551650575633138570902425822928385257881557963137403153397837806731914 0.0003991972198156026867536133457870852310604979401322325738958851498794137245461 0.0003909231290438537485774738313097201348778672955349494674302538170873827517829 0.0002781991960466277551590300577446413133477640855461841368997249663998913520352 0.0001305947358073195549236416462462554207914588096860164707743453325198479532805 0.00001648802875021011918542319314299269748842307411857722485122398206267849964865 -0.00005791055561307475055377137386157875173721868654790968573511495259680078373417 -0.00009958428759347278586285901504863512940289778487386150323237113128594760940091 -0.0001139591252828079064956220862416877244675951674461443598386675697034468990473 -0.0001069882741029007169088861257177745279235320336826180050089811248496515176651 0.006270583468456226690360781268039959070340506526160816822421673009562589511526 0.0001059576747540171139861734360431492515700636062157696230479912121603118485212 0.0001773913264437964757584550169825384925331940437061605284531613802787169460592 0.0001936676611271848929395704918510297292302098223930982315624984905056973220461 0.0001795763680804557466024844398283916472649520643079221702360435213210331320077 0.0001449598741640841714543086948901182678442638787746547906292499227209435061690 0.00009652407772222505474953847812998893354500967674843478908972530595652142792873 0.00003626986161872520701263172207303475934538680897989449395816936656463758320523 -0.00001725320296183205052592285208470224598611749351628860053763730331389589780371 -0.00004886127775944221573802532488082565708634787510249964958224660928697411048669 -0.00005789727868203236270717649072398790155421316090643237076665343670432173537774 -0.00006011750309680940235389952369662993725826593936818654587857195912639369600988 -0.00003765572167644261768583046155879836530226309341469064730051488243505454767753 0.0001366158476169942483789672931626972968582559415836549031193674569869795979462 0.0002169906976950731103336624484569611299371420726577271810506445091692523603095 0.0002940522069332740024269612080477661169842844677342302236965154026707269598535 0.0002915586688488419866857758392924030091016267404832085500264690134197406373607 0.0002013002208328370153393096502333378312253099656697414065781182506021397338977 0.00008785043723119261071522070438393428554973618017248807525814694461216904529734 5.670466480357624549988526111655852172079177934217994410890339757631259265276e-6 -0.00004362021074429006570196859256317638126122686788022868219916773628068821806067 -0.00006826328972264153392171523052946927348823239292103219458691172117995474637246 -0.00007392891580101282205493459088123297986508721737210870446577282444989015960479 -0.00006581986725800641927822684837770317154544583168673274819040583812549455727470 -0.00004815631005797594370665264209961820414742776895663012902078685528272926277558 0.006322712451489813298616928438988384460284738520814369916186704479573008452148 0.0001646774401415299148650205004936535794664135367569906135921010789355061179582 0.0002313013954017551473607242242674555227146472593568336288533155516813908561419 0.0002197134908262048689976828161854848047843460681739988552586282015922675104205 0.0001780113708877772240111715147766093579574905404655663477654832815348182467792 0.0001245204260021245737131748152061087433924395382339411341226610810407310179483 0.00006287411341727798883939601797960555671080020425177920034576705785579470200943 4.854458967050845425801375583035975910785166979512679926887920409404329536287e-7 -0.00004147900383079940611101271140582090681430041843071211630746114872417545974880 -0.00005706681304051070602316252202531141620276259841500312977369900728073406325912 -0.00005199030404835321673636576216466461276726438989150670412796370123854074278854 -0.00003466253744313110368800316053344793931701614721717855004605576402896949714999 0.00006102561132133435484898402819958800939659041719428919026716997709233946126790 0.00001112459692589375743400497533737681633908917292159482293848609530101701096409 0.00008860153241737061424761152613508591727814008875395820638474011474208671126750 0.0001432036556581686715396309944413455468761863101043542749988252062564951404576 0.0001442664065871896918836813063185400323244237697429473912115075380457342964942 0.00009528124744028635715914938341625971983494218361618968806161266443276836591057 0.00003889123769891415579008522454357298021250973812648015114422500696145971402581 2.346156526854972903272572577547120487148778769500124015478432786651759579244e-6 -0.00001562562934891583658780295833824204587920374789568220139364141901099537833061 -0.00002131872675224878325015529954913538594298661570917653048519419202625681340200 -0.00001901374993044982399011725029662679274547465378199806122270120137510231240929 -0.00001210239130410479016190099027384634256225819174853694193908871734675680143330 -3.041103720413963953741252717840408110622075193670934346371709514969738997983e-6 7.035876540097485893139448105810845122591207939958106789361824252744786864119e-6 0.006329754713330620157566326087539376282558659374972751806741053181784361608997 0.0002088971970578307896825647519876787198394771498023946614384605731753366445079 0.0002687528966453639099893085431061461069271778221958588188092413404825920560854 0.0002351866224157902371840029998413347346193570008458026012267797228478454803639 0.0001674562695838774175416228816107407975717206358120689913996712314085754569244 0.00009604810777599318556265527099837788066682505897595038938693858172606014841473 0.00002520366388085918836525180469022816868123050749824191971892321340129761766192 -0.00003098989967837130058988693036958790154564199629887994590438238653121574909729 -0.00005646613103397163277049654791068842721986240780971415352873561154432980248468 -0.00005696378903323847629472778864849482437835412392097234484319022042600805494973 -0.00004042832937225137565866414561647352687269926784969638697190065073053576473916 -4.213044838443101992505743981414523675972859058743968120870058660023766921591e-6 0.0001700866144747757117795161668345419459055694818089195965856773500458858431923 -0.0001346318259206899638887212447807929527452810364957146541523031363200858471810 -0.00007279209667119364740073323538466372007232150014931849098868048580253732354925 -0.00005559499196043458814712239858213266629478099225558583419661086652013953393967 -0.00004501009817352183003258978972346090107426630058658806040655037085873356096180 -0.00003102340148834334298002300183668780993477386420961299629940539093030530747305 -0.00001204095764339188083744808831321659622193744801697949851672974869137682229768 6.470410099541336792378464034505918346109487312896062618053685906413882754077e-6 0.00002368157077179637532407888550795064054712612507875081327047934186029312169767 0.00003797645757200253612544069595219761054485928322983339830880565303041189158907 0.00004759294819290491272013605260514196970463628137341363842872659496400021908322 0.00005161663109206162144821297130900771986933388210695196421492271204821015666236 0.00004972441393084291947888659223628900022203083635528546038714827857175295693368 0.00004213145815572445283439025431863617721159050237029454349366146901213949624738 0.00002996916684003218827345439057518978170436060355474004028323553329223620011805 0.006281780229443167185312274088151461995748769984152340529630457417272621501775 0.0002371561269045792238747011202402557970540289373963603846471754841417422811819 0.0002887779036734741747454752062312879256800885737696581776932492707303253161120 0.0002399663504381511639142347600017681219259715416748087602349955761266009246831 0.0001483641316636745805937871158252233899400500699992152651693854373083698360583 0.00006135761767948266643831328597622040777907235422843751214137909278014751856834 -0.00001220984710828329864176877296928286247138197039800820878425839625773970916321 -0.00005476326298586799381014530795368580257045893762422444877309426094661979102654 -0.00006266048163887316772867931694793199555306909554992142735440518424443601651032 -0.00005043003574756423792576306382219022613216024283622925544079055434169046701408 -0.00002477642496293664117327255946664315922953624821656849842796154926668234805867 0.00002928828769861020359680694266446108256018339287850544276004278605225706468864 0.0002841426707283268112527095888049209347089247463392299657586465588440943944715 -0.0003008202904311538927246090090360772470788361700371415112573532215969115628995 -0.0002718039057902951123948689791764898859481809231055905867120283841276332634914 -0.0003001271418105174908694505615111931985890445370010953197563481949435244364437 -0.0002672153475620020355292538322394306555373943427794566481405212758261922583053 -0.0001716269177505556881615636092791269702691331826115347268996977170891980060670 -0.00006392922042168927434368299456054479942764300815809243547805712128823895902189 0.00001621565088348253667045847071569347366626732230566313599563419601136517301068 0.00007138849430350480642791500519853915099478615760928273297061700114741034151194 0.0001066503133311510209355297372856030034219185228150055109894144817466253224922 0.0001234154678156009230765038457922907599967495341043751598392840661863741461670 0.0001236251450197911128364494012304559199082935013759500765351868833731390304004 0.0001092944568956409085837382033890830648515632609023034396011153504217168886347 0.00008199010364725759878411847451909376770494762151270114291616821611933615195048 0.00004417455205109656764925085377921419378265831940499780225361047380209111364470 -1.630365580446914785756960360539389988129800947598746597584734691428027691179e-6 0.006156297781847313739261636722674426662529363415152771634948447231301076231385 0.0002498524004867851245534691618280249635075929862121761543368302437186313977942 0.0002920054347682046897598835164760437840438214282132368759739610888641637472314 0.0002334073028885462915420715125510492600731347245813026304760583965908770878357 0.0001210141215562639972582678931652253299921197020568550135470535998199670560191 0.00002270653627143568018278776953301145149252937597302440139068398414861001064871 -0.00004558923880509899546174670621006255164145610689228904897024767914698250556564 -0.00006978413114569842165505873674067310278258519980328736856497673774031638599738 -0.00006173192729235868186820366713264788431384118180041797905358021878175677525852 -0.00003932763377053048846607466135938441034066958288080874036188830978696599079217 -6.076901543872859807307905115892296891457013784215014128137963986767015371413e-6 0.00006490152704269804235827655621359931679122178318250030504263956040013853202026 0.0003958420277146349952357932895706298062369190121450424468873007426986287120741 -0.0004886424677772441515734395292525874381943348411262973475494516138956071862806 -0.0005074582015714693611189821892694982263723838145403609959001203911167849518578 -0.0005791686486309502388475160950762216204211163708856916272917963531709999291840 -0.0005114672722111343440115769849999476094789199233043820783947364169743568865593 -0.0003217415190634209307115156550937944292274585120539977762380341124949037290083 -0.0001168070485365795501193174712707135519322664246017133633493069833194489017535 0.00002915226157219806493444979815757999695291110450501989385004486675841856923843 0.0001242524172385851177195292094351416981068650831569317951931153916869811957476 0.0001814692291168705628546642220874718924016059742060031239652855762108725756158 0.0002056852760907803502983884365289541492743525097778512118861044704560132384925 0.0002018794134452911713566046262079252259056201171988055888572291726365863295485 0.0001744958872678591466502598749437930255204791274892930976186098498078971015581 0.0001263837395755607127629873815836008258948276330379514716133620714441936987379 0.00006120436011947662262707730015969972264125034914072362200740960648882680849894 -0.00001786758080363634486792199388918820339488910218459866346906904095501277897545 -0.0001105655829660468255629043009249163397385525544951950443137469737769699394601 0.005954930553110515696316182982981568461025751264905784114318997120903419577888 0.0002477726679127093547397461229495081523140266592843584236812445351352886321275 0.0002797328166208693112888617437640501562880831145311982122935767252100181503756 0.0002145440645060732356017966653034007221045680399521159083539383350993340750532 0.00008601041818516273860182517675033038701485262729359380849536958287610047579283 -0.00001681406000572785370542347835279201365939632865476564482162825041549398852570 -0.00007198602425373308096640933120117463320110181438292040327050913635462553464247 -0.00007655314808811702466268434580695047069517388738754187039612973706504595797872 -0.00005540766458159030046967473262241439826770316756677769633743598858056129196010 -0.00002498753746230741832684854086038149178398893303474433442323013472866674159576 0.00001516608578487719636697130556552146199423481310008587726988281900742386142960 0.0001025233696175427433350367230609050257081826401906336991223886089164342703026 0.0004873907115990603354851788738264399977286242490084326555189812764014107997365 -0.0006796102599585352994698386149301262742456806035307074193249730109351433909475 -0.0007478395807739261220391351117519115488425415448747226074794328845786730787391 -0.0008529367101997111988082493150275628876477580646530515823682357574119312209361 -0.0007459552899910662380155880722237792566913337277370393202094523689007385448214 -0.0004638243143919648326582299399529367062781252586217195001853175079737563831771 -0.0001659081964621569951328973977689587182969169565495043992057595010606635292780 0.00004213528379430427101180065476747373287140842407340128005445232615012992532409 0.0001747002554243494978493136034375808574694592628674630190844228376641734950509 0.0002526110836772049446635209098307495066688976902862551901898545422377174405928 0.0002840325794313839358223186247611327781273252175504736246281859270675887483508 0.0002768103791892222820624339622857086125481290700530527770826670104218203396490 0.0002376359227087446802936935152526768350080425704415868341100873489339870851780 0.0001704152191504646435836340384026378150568483286171562143118004160971942970928 0.00007969049648177223490300681579428335384991854667391676487399798672763503774498 -0.00003108742576385348397597086397244796520546674393330541765018211090918224597804 -0.0001627940265176580146372449768217774957125952102460579972261340873769240028303 -0.0003222291375591666289400991414408041520047139526093617435385039441767466744856 0.005655089994410263805707512150724737373394812759048660483859979698363576104584 0.0002332313668216212150007162974119233416618348841259208091411802556821706909159 0.0002549687110277048625667488091652150188051095102945317538952167960920782769241 0.0001830325666591403287481539547197566702818041811172398146126786677302633654056 0.00004538606373751730166997838641883369702250135974287072064209991174859852868926 -0.00005365980747602308894669363276708554168143414691875546829576827172193357787566 -0.00009055390498932848720873023359412832907888165731254587435007561243226991002650 -0.00007708334826344262327560821008738717431588483502970304851826324756732579494982 -0.00004531725378322808499349585912925403235970629977291527453064163704796358731240 -7.959365724105209562811473751137022019380769640213416850859607308215407959622e-6 0.00003943835738747792208826455610392635779413053921465146727618288609739129823697 0.0001435747722751431961739461638309383028984246013136079514118472644837078711718 0.0005203853760941597275769349217001727917084928396264713048875751430353467434479 -0.0008016005576599618651332462957683411498189179582251833551682926626947410077517 -0.0009026790104441204486145040319292335675169566127891746420985808509690542577607 -0.001023866750568418379163439833979133584589155800649042341903892481906261569227 -0.0008894241880767129391632598037985850620409363477361636473533515628504629810627 -0.0005492026273110420045583205579625786314464362804965310176511671634120989109963 -0.0001945225968807158914691318490077671859896535890301762927209709766315800505617 0.00005064019539274021550257758662749421063375291944331281381446488855040588649461 0.0002052122007949261293604531340941715587798638760263649046388546527077543357226 0.0002951538560888690503124557336345166915379689963382732460291352177590668174140 0.0003307999619372227190501251630100217171325980978093229405248700332821099913135 0.0003218604610771899223430386187482622927235664682336962162400946282779040179360 0.0002764152689672826878397716575260542425179241360597000113911508128227168775330 0.0001988606408487036866732061259302453453317419075442240043173021412616041439477 0.00009390988288205855094443781518635329359611682298276390943297333862774600112349 -0.00003536891453089052820326463603610523597007874726298571442002551563601228814362 -0.0001911549397821890721892785313874951153055154483454397867396992680349992088451 -0.0003824196105975382934585345318566876822697358120122100963768235259710987320320 -0.0006157742600833000569153272841803788167370833243839123733803815554019895555885 0.005284975418359431976698403729565774836076451868841212848656034565932261111861 0.0002684853547118577886292424347592735236804746667727271736131896195895095576299 0.0002507962390658743139275176260520286389121833100532105717657530005120800788785 0.0001326054262079554629947853570952598373644177338798519283740782225103612445267 7.711634128140423981772949266223065299053596238918517040763244305683682694720e-6 -0.00008006549973852996341345735883302461944286232599411599039417757385598967394104 -0.0001037586853748242890921404105354596006435141293951744077314065765232283012645 -0.00008006086745993852908802126548045263485083076257862844972538551507198880410970 -0.00003581089792343771753114847471671312888770162248093586714387349710707290030320 0.00001757805881947400683733413578174676679850056114461224199306850559344775432357 0.00008020900782742326830400100361879760864241602123175003386114611527501133603255 0.0001736571024556121562429781935000670448865709170399777913170675756450820808080 0.0003227676755080029227437410016852809348302852087799260049545726437099334450036 -0.0005311915850509377690756748771921340842639649215911154456178365891618993617002 -0.0006126345324352422183806954061435926416580041266651620310529457670149285031073 -0.0006959691914282237498786577144645877718842618548978688468817809230855725369942 -0.0006013316572861549482581521652794820241072079846224459419252969379424191760032 -0.0003662461865719781671667907916011953756894135125085453458756907526371330423203 -0.0001228354071893904263224481577525981791608621958447513380940784323128029838708 0.00004457829499497383349211686186298361474660537044969971517265850049171563419412 0.0001492365954572895567878740747165448501045958262488474423585077744833998701076 0.0002093738298400924393269423772450633439542364686144537947514913741680126937931 0.0002328603678942701533271961377813152610026075989600525389372381112092491529575 0.0002270154951982699391010987715610322955828962346799197299367962769985000104523 0.0001978864295096608045856003700730999725148314749833757503536697466344663167668 0.0001486700968361426934251398113072154012986332628287950948732422440947644848178 0.00008206481922828583717099076719761044668877135861564026546002734331736448084987 -1.196655969188452545779021340181008303061130271162899499632267077694168063362e-6 -0.0001044159188115155689914412726224425250726300520274604624673848642317922739537 -0.0002344037772016186875720860419019181785717452298147422839941722421167743928639 -0.0003907337067472432948292220136323157466759967660998567834891799634140602780415 -0.0005267170555639490738188968809091009887592642158812037053753125837199435575872 0.007221512669099293162375870558338905391385264398301633518517127419096851309319
5.817138126550000000000000000000000000000000000000000000000000000000000000000e-6 0.01918128544166609623779163567474408205796673278695519180037994896862869144805 0.001150113335335649057097671843025213364854090303192947464581946527490180576631 0.01255011794920305832714250440463065730255601372757237354721687853012226405215 0.0001708042022841528333618225224985125851134062551441111221290579963149075295872 -0.0001036439504932002229721918007471305173255804005036524071506880784214498202763 0.008361160201086273943327216765484861592067605831364247746669512500655231708264 -0.0001424262544192371923421366425825424330027572730446315061654863561481674970830 -0.0003928479715078373950217076219060392139972487739375517025048103080345985079699 0.00002407604182649915581811762415767681335920331729377621760002197547928747767980 0.006784003336194467972297141490421722156026413651576492235092095319755862580424 -0.0001848444179294694061363437236178319342384105593945372185911214699350937109385 -0.0001608431200290954825197190175550345927175351112148117263740479114720996787242 -0.00002844772845152393357910418447236669213389560264579053317246375038837749515190 0.00008687647911191886216349069676229480584582086463133596805427837166342236001738 0.005919124797487712398963233452118126403676087455975787556951673307874749360623 -0.0001084710891637075694404428457126551684573379584527087540657850475134965221670 -0.00001765467659412615724601431199617879434853326874734207791847432934541181494437 9.813879699306215788448329755235368636263863355966767899585943731102594905242e-6 0.00008211890566560630844264004981935804825303075505579984642928996955784361094765 0.00003461258992230846214383314197813573527030457148794518811480054123168724712881 0.005245722258870041187950695341634838457056908081157439584780966203805414584273 -0.00003854030650712505406967904254349345597390342100851465222806067095999424233813 3.106097646227112450152667032087238439807902889337034221471110587861408752974e-6 0.00005908154038294926312294452495342589137050513628148768347947659523318407615661 0.00003423034365216387427050515825315739187511920251078408764594810953766898196071 0.00006671770502644129056243864579457598146315338877028648809608705845113837789424 -0.00008635108445642435214713376126037258815571475891273186291375245052715839137766 0.004533982765906445645971174639604691409413368396147265811351312191286888732221 0.00001212986020659595820582776171863989356448850101046259423161979897522378044326 2.871867492447911316247637566842433498801086888337507373010264322365867257850e-6 -1.612673397749454452875395542685549704740977401315417645364983394324124040167e-6 0.0001017574554852514941322229163630523938053648609628336033192928091918078522377 -0.00007198473578288125126648592658209793259680233863302174182744015469942342717563 -0.0001011173859206093041691187086321416029192051302404777984650098904852669805235 -0.0001338923168291080167758301199722622541688293510272173651329216485482461544809 0.003862258348713298692277213843269580760828079747995400263945325459210543928790 0.00002472079923912203140119280309840117470482697911962697732243933959226121571843 1.055784974628756811181010960770142814796365971602136800578936969448621390635e-6 -0.00002326453709733485736683953643926085160219761619872040327462829633681025558218 -0.00007800323787321516803457105542248173257574340280959778772256413872891407657747 -0.00008460052143179559945182121598570876984199920500664808916263715154398606602472 -0.0001283132506742309896581073175477711421465699231748688921102441782643228887046 -0.0001584118487214697241931975571565952684118957245349024694075447505398649879790 -0.0001144591577207055617227688949026086207999087878234828657173537175875486139374 0.003345791502141910224308215663001432012792130454219697183732940850754842577623 -2.996804143991854665460606168245620537644379012174563155877266198916667648827e-7 -0.00003436852779603479051156503898252939136841259112742327192017017107235904776199 -0.00006886741178382100950252970522479363809677062940965801183893892888432723110218 -0.0001082780548982699402250888603212052466095194554312668701576625220427916834916 -0.0001461413137040559659158618315292713459695941158244222008955506160589052508512 -0.0001908673344358321926205092655873768451918509618033190192659633986467506258323 -0.0001118765306407703995895131860350478028118781951846099345063470054730127995080 -0.00008552983922479687593805939898997705914432622812078470955667767240267233815213 -0.00001862155822143738513300051809594234702516526050604722833731263887839392299692 0.002624594960003670472882540286884931265507325342240749890414371961636758041335 -0.00001958197778919743380030198140141709461862949510507746826945328453131172850431 -0.00005208080778986737680427154351764536159094190146032186177108650092159605800107 -0.0001232285558229185110279150696332102434187682856027668736292865219926776228527 -0.0001948163483868924262505915749440501475383982669820926009856882759421585614959 -0.0001830727588153839653838478719080556822069060155186703202096997599674333009735 -0.0001194900103749618287613972370802390208737861302866829734827978813880850970480 -0.0001012412462978225591354322061609532287597401249249354111210051657880418576821 -0.00002979340406968783385274469214501690750474894140116377402626403412436210792445 0.00002969078001425078129205995522918357620899868617196724566140461307246469004301 0.0001331326205298088831793508557284527985903384206154012652055443452062204352939 0.001718130494057123725131367305387055477192808792522001724085544598259058248050 -0.00003592770206014395240604825280781185839258010247204894740756314374909424425090 -0.00006471581101931106392098210920620914344228816970755065859004195804688116971293 -0.0001212355747078975778504650819953508741548007250694098064555968759341812682066 -0.0001577759446788178408785892943899949661558173036262019755162573275415032255883 -0.0001413760402903025449629433091892216239846788239531813342731042288218831875523 -0.0001032326743100478068535311732677412026978579497142884898093921386919358057231 -0.00004849117275015847839100385544579972114233176223587050981229480044490245018826 3.984462717197705582044219965652248714682418722608185706758374725684770940437e-6 0.00005328434829196524236311907302298922106485814514782881625561191354427269737094 0.0001191799295066808320683915324320592007597860725287836140405678787630640839958 0.0007984441115482018812465091216782736317327602470775395428875705867051893550124 0.0001127325745127708555342888135428439669146051040905316588973586585268996522475 -0.00009914439766241860403578029567522135388113156127198305640673672672273093272047 -0.0001188847388969566157402830316187859668563263185204191659078998995872089591262 -0.0001416807121422272290022031267751719659635182154499817947494869489328262334810 -0.0001355220536103617187834867153304133245282883500943484537870799759433430393080 -0.0001042250318946217696433720573741160521383652392592138147349678629988403881586 -0.00006145122163786792358774606991364791913914314639553702368281540425823661499117 -0.00001457431061959492594571937529835117383009805066972974802524668444481410209848 0.00003441849509317892739654479393586612276140921294242776575385441932032673482862 0.00008631501834670854827296896965122097059910969398397804871175506019159013352651 0.0002982352139505194446000103801178539226604539473009025626109169862478946824427 0.0003125699946167786405240519071181402901028958642773237522309901573621861654569 0.00002391870476156435057943018056095782247800721523987134707411101092727156127303 0.002125468995159562747534367829719454137566722858607457608090370643813176611133 -0.0001824888113663076863075936518138330475768062167583516896453655735111179776826 -0.0001689426950788207881565745991514630048896549626619866210126505846487468526803 -0.0001459053031112567336665947764135008655496260354598693060615816143325265784680 -0.0001022057431919793519765195667705431464229328840774744543172831575318972047818 -0.00005943928446368680705817464026703501310249195392025352139803661657171006907739 -0.00002026238673267784044849405266342476550518915925391924536809705794711175015416 0.00002202772055632735643803713671893427246659205037581083590294631600801749497937 0.00006390003941953469502022998187361430361864730673992542556741473701906328996053 0.0001411653450792092306173397298207746071550487115393806509786523960345454835829 0.0002581521404767865190419520537123443164097792424479668841835264839257290827001 0.00009985468812308135040172274575912976974156098100066722183704491559074731893366 -0.0007868210920123267553132004830364927211979390348579274230748196706897328120881 -0.0001188815375003675515535616910158934227755970698487597909613689195059910188030 0.003035624987669699716817037915498859493446930350745613033619946280198357549460 -0.0002570169691394819957081898425043387647037396057271999083943554437380625726089 -0.0001945674768279441056324169159785796140947668388651469551020176951759905927177 -0.0001235534274643391248640185104830401269997892388167468822692943210403154113303 -0.00005581409852152867586268278442260614149479074469400166342170733673406339318184 -7.635016026840791532594361785633404014370138572868395461315886519300997565703e-6 0.00002444541124169424456457940098828111275248710652073617265378243599257331140658 0.00005488303534377235526182289783590591745311262481049747870413603559247976414161 0.00009019266728613965873377791765596429037646573330124901460929939481095433131246 0.0001450719294817013067062637100892585502729428759779539147343956327111940533567 0.0001178029613145789281757527137198739731247580436596059420908080536688553722572 -5.369408472709837243312144288843829600005881535940898123711275140522614046129e-6 -0.001186708554927798684706457313625077637904557748763654713127017138364308048076 -0.0001195548218602127476840376953377636619440387894781499223939207652889237953313 -0.0004386251822361275743335176887159485323449900774013628017531853589799879844503 0.003672951632043109264948072214090236235895715564692877883365959480419678773623 -0.0002973649432342183178891911645885810167276972213356609040908217532835673032548 -0.0001898994737461771999267021656823217889422834453020618292234880421197811474086 -0.00008109257124755051727340493179399107834498280834375822556983602161993212523609 -6.223702641039088135465772781694443290061747183829591086186565316933466048843e-7 0.00004170428628301358794495749827589108278990750697699068213001384637678674351374 0.00006173432901180041193126927512013920831680926961789918529519118551153945765803 0.00007985350955339931582412064090746583146002262111438999169171865979757832170873 0.00009872666690524981859397452945052727019125362781088743923230105909351302301327 0.00009445571399776505542732036793767496596765191734481808774549175231994005792502 0.00002592245134676514965695765130703340312010679217274606995265207252435349634555 -0.0001013584432090738061442476249991017628856615646000572525345580590367482372779 -0.001352982346990118691227569600663312232769811871910062709732447712656377421824 -0.0001050928474251421723836323467945627773574552262443472535624968417471487398783 -0.0004614611115104063160927418252387680314439090295012355539653398964974173011750 -0.0005841796348412287889581782264508594651897041922322315507901213933940548455299 0.004238646892884502476337409096186737067632585989729984629898703514334670115378 -0.0002901690482261841834389491902431468331073614409676523163725735560267765203067 -0.0001545156160490408284381679355581086500592870019126844365420718832345832404817 -0.00002618191704383038425085977142157303974477341436568763775313784540350077736339 0.00005148700777550117819312947446901106378013368888017007036967174566599802546800 0.00007930025813638396047378044853484343318738745675369537206659974307983671957886 0.00008544939740423469559321572431380283478820572651397275448287548267029947334541 0.00008838945431885465211354815090974445319359484988451285758495085123209822746528 0.00008195608567860562554265614349886675687609016391010193354818105772445849971671 0.00004110252386581819943689707479750162951964064015762746387925914578950488902014 -0.00004911533092816692882935199693302043609198530493960498901117503342862821552433 -0.0001621564322063817306015516675352090818367456216411930815526335357944923094769 -0.001290252633519929453824308564979250668065779776204454466072925749994651773982 -0.00008271332413422910640459879383573087925878076004814672094271224327985441669785 -0.0004190182482595651364271082324725863850963410682095493673290441893382125301828 -0.0005345919571180933638375969959475507401138400388100617567619549083013729271651 -0.0005774360486416831200794544111538565542275011668592009375528669998764288788898 0.004729194968020520211490097714477408880727378357584622922845837445423281757564 -0.0002454935153798100086884547457012585129921023327352525274535826464349642474084 -0.00009840942276979722009662137917782225870107638299003947022666400535891075472162 0.00003039416891443158286317050434909995242828709583937537021449008927852051414236 0.00009179947664417995037499968587601164985433916755893307007655032630621386423053 0.0001011847239237760009352218714529941740423380283124696957347473247606766689392 0.00009358895589772198090316858498848396775016565919698671919931840351189578487717 0.00008008347627476534186045691970503799983904563643860372968808776265412135501831 0.00005106143673361442233104474992388223376352476239906880382118201998655355877892 -0.00001085816652969660395332754364107247318595389285534610487222453773933447503226 -0.0001032613417778764048270527939495445545961062960217282600929586073853871535363 -0.0001883031566045401354473514552108554710236612594394387076283511784908529565307 -0.001014831489015858132338531798934630170807182608035748950592714314599493974791 -0.00005959251122130860608939797646677811751575643356903008193179526090658082937912 -0.0003213618891621390532526127448252385344237237731051390338125781330639951158626 -0.0004093673649536774693428435157512405695341789653574896363037729047882138289439 -0.0004405901616396346181844445959533394244335523591419411827671548781156351607996 -0.0004136906847742503485727917121616113866288360566241602638044847575226110467684 0.005228475867765924662589519750473950249671758119673924585629265305619781562620 -0.0001765892147672493770445687163741157156252498249497169229088015917439406294521 -0.00003396773656325610834190634856785020882894415029081722888044823849480793024654 0.00007928531763396159319219569871121455231717222554507517142615215373405343236084 0.0001172613611781633403282469052616419631309961875759015089588198833918179240057 0.0001079982372926056663537595794936479995753110677496167408116113525509717514788 0.00008773101262344598219673583157441579044636843323671612891961660258643322639624 0.00005947387663548761785183571287756241043058747395496364488414921845479487464653 0.00001398533033848635037774480390650214525795086493280256100833661962702701046226 -0.00005455556767726470872286834703768271485575211692366568864330366511442848562259 -0.0001349202162963745648527756131106193557398873293112710795189375958511634613268 -0.0001846299278164698215446980801377407062882796728422499338190810804721932076499 -0.0006994439708871376490300293272436058108634962244183423267164927904621364421570 -0.00003787662860504086445148390807250638330225971893388538821162992188766765946450 -0.0002149118324846250481754291666095598356391119323819763911391840954997444036484 -0.0002717717525312838956434870097045257351914085630826290328126626158605395510818 -0.0002900803671211873874706736025828960545845879052915287737689664422154160496965 -0.0002705180374346403708730477815768683559370773720296510492434616491610315588430 -0.0002056687392036088227403434395058573460060971223805864056898381337676469565085 0.005593866006206518155256902555171428286378375972849535874720160339301123130290 -0.0001045298328444250481227624377769447995967127835646748882456731421595789421701 0.00002687473210465377418658449864688500113134181489135520820545217304432000647307 0.0001152109425091321847069327344425508441023238525325045846719458894315303170905 0.0001278216027352636710975364743670364867898114028947932902486893698694263008172 0.0001019521710249780355317930283253033276044816700565804103476039276639160136104 0.00007077450182645769285319888771631712825212748641286761857826819852015320799373 0.00003091737464255900080768137346187100563800221535019848588527868041890169136092 -0.00002337988050436833120004853795032282179527419320055359218734052182124168792980 -0.00008692733260209124723784569089940187041035176116864133071723136242729530033244 -0.0001426002943141623363071100123690738782381436632235927532663275891679484203635 -0.0001583665794868618226352677260087118178537040996562856369522364760382536566561 -0.0004067937753320392911027225233509084144819451640347998573272739918875175431159 -0.00001746138060031743349633346125562150141744275150961255934849371125866935508287 -0.0001161003499121969602851740825608709340639026094031791403093176726427909974181 -0.0001446885770999848895208717740337527535840233375696926979740219244790089755478 -0.0001524212859638902041791105895495867294920412152798618958802540939455391167673 -0.0001422825642695628240201567708379578219831758731104969335599997412264142473779 -0.0001125499372483806868442123948874429961850664608977621207513636242189957094713 -0.00008610726933894675731363763801728478459172800156166091322915294899153204233093 0.005850305811848870110462486634223805134229807609856431378040359132309378564278 -0.00004037420751509822339224721648492829495493124238221078253769351775594721789947 0.00007678506239683552807302541819546644431159999884131548985557166251187872545200 0.0001363814981048272911693914731556982071685382640029382981905148610624388196106 0.0001249017707413938749730230139418457235614945199862652125295059013556785627767 0.00008548004513695403363371837229689104686966565700051389208494566096925828380309 0.00004585687344941135028898998053680283636658939456685950068941596415578812508197 -9.674695892202431554492773640056825149473366979213709527769115784431531514442e-7 -0.00005610724675529380669477503831705581000780918640803313945102166969646978789692 -0.0001055076066134318387360044239940751737784712351635608661298531736110410592543 -0.0001311737339634245110865372570240177815521793358464686790883658448875168612074 -0.0001203490175186018724556287599295680179670918760244241484832149149530297405384 -0.0001432764471408223765648683737585786033135994781216730289787156675998672311555 1.419002632853782384327873915021760754994578762839265539729433519893158558023e-6 -0.00002749263016881580140076109549755592364252035951181340468933126640777422991373 -0.00003193685951633070776635884065078112478393736851703116434601664506744817436683 -0.00003243940815124510292963695078802026718933111273562449526351794212796452105612 -0.00003408284360609141745302782921558081156805929409677020956663738828351329067321 -0.00003848033723917458293951704608096927057209121924825195054179526983440018819728 -0.00004747890808685698528328622857305486081279598478590405464229994411345751455730 -0.00005365875432292311682979771992472704022529546404733751024414216623209271082298 0.006019881411534096486536298629071915966950482281986733001074368364477319518279 0.00001265939543315026125544505946931255191095986719999615675166474146245447052881 0.0001141805657854564059353127652578589812357931448998024527978106001282390560310 0.0001436518090275560214917160461404610963752754554949450490710621734707403620611 0.0001103342430577868324661571575036032781841450122506719818109338138253915626616 0.00006079713188413240897765638947223569509193207082396540904828950066191533344118 0.00001556815071718137301325979929256273296295100244275468804763014540585404908692 -0.00003344736248652182752572977859161249277858262960954707186153723256076539699947 -0.00008211414854080156250400714458123712268444887691065728558157391432881511023543 -0.0001109365624894452584971372037268815557956799452100595657266054439117023962196 -0.0001077887378652362174322199671044182385327479581064113963128628823593463598129 -0.00007724671306777993714282821043648400882728359549264193858494076291583127841080 0.00009742173902918121457272281697921912824024433393280527219186245103810834997121 0.00001831593997594774982313378178615129695061387829809716497119743095586228403905 0.00005149729946659027274237496028248478094480761179679179904768135575243248285779 0.00006676758900301536667172517495725318328451808917018800824951369082487222656463 0.00006944003779297175980052738804118551950170995631200806922945773513102582894330 0.00005364658207287146584704280428990697732946642193105274193844222934746722404048 0.00001895252286006258275985033320477302525392017250492224669147255491642165368669 -0.00001497210875094337921535746570280842704227805177788705391206799241558840314358 -0.00003496172291389052076278948711298531213671859107398565602393822387521355522317 -0.00004148710613838765555187831294106277826458891976320042578384259498475856101028 0.006163970399278524285671012207928357436595271401680422451103796236668066385367 0.00005470215980839372835655636345539357758995123936048779088167584174764094831724 0.0001388416929144550840990002621172777335011359422900715861720627364743945920259 0.0001388192858914722190268036091551650154111120111822216307530844099001444425680 0.00008659829208975993383909653966713880357489685044695640835962072893744466528417 0.00003019347451414159366604644665833755935438027571042260737327500982435528618789 -0.00001767919553502690972932118156969418254013659011364317721928299990222343348659 -0.00006369136447265927658091014710687307507999449268447072174521133892239226821154 -0.00009867701735360449475714744198201402466911143000818698053523480141977548638753 -0.0001040457978469880482556342559475893929351009844393668887666431136149171052304 -0.00007800559966269042023396905848910727992250338257245346255805470689590865167174 -0.00003451296363891857935983173810579270359408891593278262948261942415094213249578 0.0003002280966458760079804514199138300408813105746273105641990878908994160066193 0.00003206655965860687988602051598884411243181688265531886973978293757267133260143 0.0001152686525181710855495529018820245074317692537829339637994677511023182593121 0.0001435747433689316269672985898667881628128158008002094703447920023353364235293 0.0001444389287676601413384368952075889159470932191942176798588980317463163817053 0.0001149866037181102194455143209491034197734306208561477995600457924395943868160 0.00006100737052135090909909421580415936046012849175811961601930164934940001766092 0.00001565308927102014542369942378409054614237277997745135034733000085681744526289 -0.00001132462905336378922785596000054125461271152483351866872580278502379367658427 -0.00002577691008648756086244867146905881279934490055215382733886122924961772233712 -0.00003473487390271396407493253148501986554843287682178927144791929484904115910929 0.006270359623761347794909286963324863713036638615371352896794749995475730818734 0.00008502941517417905133536825563070191742180803837183814228966448207530906926028 0.0001506391232215394303911294235867384052651825703410944734047301939670766464008 0.0001241369471457759431500140793065554898483098389071003950779428194378890872130 0.00005647218904418127163804394945092955161503954974867260776429571349387214634684 -3.822780403591802077657410078673525558216432263506379424354811391006310955642e-6 -0.00005089519420798269158989750316141681915339915385534546490046235844722676754276 -0.00008799131412930377631265296717448813091228066151890706446368785654346705865457 -0.0001035446500100395605985662327228352687328976872156973970847536585128039316254 -0.00008730696643005616636158177258417064319807504522645362645706526484917572998595 -0.00004678177533584391979832388707375061379072341420222870609023352992033986913840 3.648978290438405464292659630759907389696825744358864813396904343416773095945e-6 0.0004544942664666309728126291771977312397249952235953769394657578206166990376120 0.00004124593800803054358124050292801058044502424178724181847554025216227061632120 0.0001592415115213110306898196218333711650475283426886835654534471294565651914995 0.0001927087016844263078182299123771820866959746649050959730548363654437636128708 0.0001884037745040724946778270145649220551117233898756213810835012156338398531689 0.0001518197707906323363785887668822395694402114998777455476943514783370593652715 0.00009319552545710688127005482726338452074814472744689988543325924679195405762538 0.00004565883523179526910740343748002619712626272948669829354463862252517587648693 0.00001370806639616729011947662177719395099842626432619702146725580394360368783203 -9.324771894454265237673798011998548171359167750603207963675118669808288565557e-6 -0.00002946017673665215585573271259233945525490691999902810419529928280921014087569 -0.00004746108067577210079442623198125683782906408186180168964276096101625706092137 0.006314168209046903200317395972239895277274726907449504286708965551701823662003 0.0001032967923772618071453408568506957928488206631665680309851426666600015389179 0.0001502268359897548307975096454830726205503700348143309253437940179670445885560 0.0001017396487288759229080852411314747337145455442071886817715625234235623616190 0.00002243952693303656616104621257813771680617773149725514479588003012984089575174 -0.00003877000224271301117688358598342591135154294242593151538829329386633609500001 -0.00008086125302522189556947649220881115003806474996163718353523777264553819949225 -0.0001030418248239406921796160098448903505986256010800283981695144997023743354948 -0.00009684274374197087092119394881822694728273826680494945404012606093692333753645 -0.00006464121980131801310019221800978101481632142594638882898594706163383396610725 -0.00001784500669551036360098709273930475969351758608223652539692305698544323502826 0.00003473484144128628594402364410341279593063608595149356187772352540348262043952 0.0005551751362045742046499589490972007076322411873905699257436126267482301463536 0.00004456781049779711997889839406617628195801834720986628323501200331129410517780 0.0001806549641204483119555928523634449624499121507407818467721154258248870429476 0.0002120734992435023467559213226091019877633209967949951769425706028205167513234 0.0002040593131212416012313057794565692271494992018197970697978492807439484299569 0.0001713558945451935956554044827635361967174063240901599087977518016183688424345 0.0001185846948122278773013757888804661661030924818734853019967688933881087809710 0.00007212286973011884954694461607350038946326659664008614325839510735238061101388 0.00003526776989594988751291536419837056259860771526545508249292020235832949285017 3.840571369103136101929559169233694132266633056516360775722419120426950250530e-6 -0.00002605922810737819844785944109438756107131776541984863156789469214568857231159 -0.00005305428937518707600786585579584188166376089658155045807340775391850051124938 -0.00007589334667922747793354210349045733774139679551490105217252515210147965435378 0.006311907135135648492982943597934791492263852227696581635660485992934656630163 0.0001097813893409681975241640416125648237985157363016578250832495335757257899167 0.0001388410338770304145628715349067074256107775212983193264842990972400414808721 0.00007342299838366558821773417912703933770979232230359936915578890829770524101436 -0.00001344260253137470075594197860130955664140731801094088899132830720397332802241 -0.00007221313742445204939213155957876955020621317276493496191185120474246727772461 -0.0001043140567241836013318016951533418583757853174789289381777686508665765493043 -0.0001069011544546935916691542863079573928286577226070498179131093325071804610476 -0.00008106083462299865409759617035303189590603634394010751379370038413385723657369 -0.00004008958088174318634349096836758323130772932128623089997343716661847643024154 6.366309554175486676459377632391105332455815629693116120201604043314974289333e-6 0.00005729634343676379946632701136679984010355680549965912700712045051085846928529 0.0005976411409192000848792213632793647601310622887802387708591042334861701155311 0.00004070005174460324847318337541083729925708086920305496066981112698415911038601 0.0001774650835548110196170712914424956803980583536214759633644148794709144120550 0.0002029597486531976426456925531869314748673381686813350218387430065586846974127 0.0001982103576195341113879712216989335497316436653971296882505347632092548840081 0.0001780565154187959757570124368692409529159586062908529493149949485315449789399 0.0001347951643238075959929960319793922119394673627276827213988388868363005785588 0.00009004946630538572299492516885717937728398748782438524418926643797175700547733 0.00004917671182509828935592505007003114109898489586866148333511082192315233238302 0.00001145291581592778188228090234214925172702275701040617302869211352009265383967 -0.00002489848629673062321406512445118503547547010288378831438808315412644142060667 -0.00005707444908885751027231844200183192087488661476683582855660152150144514604719 -0.00008318489535465677632731487273003528960620846540910180025865672732326407149470 -0.0001021287391640327530107278353450807573475334279974967726752156995145034763803 0.006283467545603032691079279904210049689668374402840979011145852595791618023533 0.0001055595668198658594835386170460611640554649085236270336135169770847296580177 0.0001182547460907217754163074786954348804300689236366976087169557533835719125250 0.00004050639141816951824295467752080481362804346375485783583603522759869274279770 -0.00004950911062102418323453817141884271398803932347945187130591682383159802431949 -0.0001016755224671927172611189338505882378597944212048164372277595362058584527602 -0.0001183668260290606881326142856606339779597161795487383933008021174317645314321 -0.00009970093722195784204500794211820663869942352957477730497945157527835855819601 -0.00005986862093403922896857420878738440778156686645939008540056775897632718999924 -0.00001669461338662042861294109527541969850654555712938123988552717534113522983869 0.00002468594773268380776707552077782140406851236004242274286759023501207638972741 0.00007060364131248806944061571107529041923679238860816970233426509045570814977047 0.0005740615746911681945870970701326066368221340950847402883879700902038877552993 0.00002830351990257999700442762594898026094104191947827850661910020118344054126331 0.0001487631914619389803358264583420471616703091936376967177818201048898846306277 0.0001698751050126590306370541698831019017785238845717984811914802323410117406724 0.0001754265926903701911490883328992018904005856963012273492881406639978368452400 0.0001693859202606607446345404349409447166274810102576031380733317418882226343407 0.0001358350900999605228546395371900105884807149814986531414843327046972919960197 0.00009430493984495952449969565751545355426419746628441799376883220690069958748807 0.00005258966493125226397433098694765057047109571395366672126766575814935080932619 0.00001286944629500904815474225982638919423270290785187792371126867724183435223949 -0.00002500008460557588263440521821468946086813599015928328431956905159992003782186 -0.00005763204190682244158990905878878142648662342480939345128050221123568910809521 -0.00008308071866725378217863506819016977861101521835934808143928606257220176191858 -0.0001005553715646605924739293777285822004382874275189054071596614992990777999856 -0.0001091779114750440683406525368118708219166440595902785904021660386528203362793 0.006240052227622847967670254597429219375065122793358763549773647863537866178899 0.00009220719399168778926244554809263832826395234789150384973205864140771323015589 0.00009080819361484627347376484575865815433992417358225166628084726327177874330861 4.162671138388831239961276974748886634425754744533838973969328789442841840763e-6 -0.00008407738935779751045942536135445359667240888393738707929286689002915948436677 -0.0001244746075500256513217647444252620260532158457392705080212556639090957521963 -0.0001211622294757437918215159963382356216732706994298076736586906477671753714620 -0.00008356688974527233185973028615949207107680754601466709350919848529356087558807 -0.00003678867499932690413695849725913397808240331561721755686915393361134177800712 3.714366401488669173883225512060870981105043482124740941658341883564422290989e-6 0.00003685984247154124408644086921109493289784402515906997325041034953744836543220 0.00007428429586229619002632243418067323228940936834590185966372123727672221852761 0.0004714237146863088811065184171428152743548612263454194186555463347133563691133 7.040359131855231931280393106299103655624882964143153436392299418376374363929e-6 0.00009638041070042212797133051303546291386686976737987676935400188613939947169315 0.0001168580488918344560612585509696676319210679963909648879225533427397571427573 0.0001327728161490346938199708352534593783730325733874004984317359192595901739284 0.0001372776268087068417372973411964520696034118673588144386183494509270457580158 0.0001142922924785332844647804830552542200311312318758503586672442318032849138738 0.00008026957385295277791575088030333862735163429383854227396974701863014554462629 0.00004373110565880081651585757580811499743876840707355956284601395685731538524193 8.457558864085727989557099526848992415209054055134681819538566161369666980346e-6 -0.00002462347171655576689447363273589407739672322165847054263688817339195686460896 -0.00005231485116780380511983621507900659077344209575207599955468621509272656782697 -0.00007303815247981302439570667145499103769276782997329527154765248009209804238941 -0.00008649502344633963343419665700397006478221123353080033252895327713862918052674 -0.00009255049119114252565968681561812648545580885869829669210099017519322745789538 -0.00009070521045839619452874731952819793313998728988078204003403142193061420434591 0.006163223736779166129269039249071834806768623644495422743414049079852470385861 0.00007224547930956250601865767501241519637854570545956297086247712347439689847248 0.00005899569265422068178798866049587613976287042304357541091985394588036790844015 -0.00003449953875033445692317482944241776821125696096095934877762355918318386438678 -0.0001150542682464192829201490355343390358926860447438678727475423333026539194390 -0.0001380211082031940910270239854461893467019674198953173739274346363930295330218 -0.0001124911726830966735549124445315729656379925667699133134105059946585279109081 -0.00006152168037179263739101370250419554255542929710787620686461235008393241073328 -0.00001421778690291883980616195297785784497222143182028563204196596793007514346127 0.00002045967939037223227075619700228099599961595530232724765202154419955788030594 0.00004338003104351863927842672437179195588885431304124528530059171695395957773337 0.00006804623400682496128952905827887591537668855002385164763039827475835907296273 0.0002665278109195656746379226680841342616401912704106481704032238882214575841765 -0.00002018172130239130493399530357855425513398423513365631855358934507050639616488 0.00002296818593449672314387475883563706489643645933460963418426426331878490988596 0.00004004582148944600613572318753936452130997078846685498770742129327617276642289 0.00005871092527463350183550432541733177424638402915128735999454762910069951597102 0.00006922417375677178219765375869095449108037975236084320871816375530730660518932 0.00006092914361179276007247834497265788028203801916286893295688251101463651536726 0.00004272529603953216376618492272221053607404121538847240528491561630869300910521 0.00002072182469645789241048471437264674489710320986887343351379979252319854271702 -1.304300131351061036449056644974963689186365884133533800019153117015777384755e-6 -0.00002172954383447861048084095640652427226155347937345519962410655300720356552670 -0.00003822181151776043442202340577633296628144360278057629360574214178605123832420 -0.00004985088092666954049003115562969553254623317012551074495339907982403497841262 -0.00005685955005592399367470776013405181704607314914279693907641530867304060982778 -0.00005992702549467089740838321726286711271843957865714022393282326701286917579136 -0.00005972247085339548593541034068310832964831753622772820649302406084922620580257 -0.00005666939767557606948786741996522301458422298727703693739453786369941772494812 0.006050376743816522007630906737391854537148854319064514437830962217117870668879 0.00004847234845014015227276989796530764210578257317667713456609399378168809924936 0.00002598719932426887207426479482486533081385476039130521508281307120676371712943 -0.00007309234463045183586765683755590837053021727922841861836687064822492079410815 -0.0001393614557476218785828970253998261350352098317778006152882951532786229009288 -0.0001403698300465164461948778379668011163941920060018536381116527391232453919020 -0.00009425110596966233702383556281057938711850536654318799978795262338983726959552 -0.00003689321713660624527389962778114719152856697995644800304159832488651528450030 6.298703453825164501389996934161154926201937574167330526167622045054370537803e-6 0.00003344674161571248579092623139421565032353464490357139635076050994627922665447 0.00004517886691520810487136535846668893514264816815032704424400201848119777914693 0.00005178648866959200498939944927821591163484884421390077397268129503813405818077 -0.00005981233656564477693621714955863300956853592559448959013848237641494702913670 -0.00004434910876798700784323839841066597258840836450813308497874705138376351640106 -0.00006941990314199040173063887296495502974110802194272760035070588182802381105794 -0.00006895465335230518673081533559770723211639334882741713839388789432328655411485 -0.00005859885951629876203296338008915886335606261518245446786155305622640251641833 -0.00004528236881296294776517513278283902195772552171413961523792878105566837037137 -0.00003125148812061932963193697360055155680593711960415716916653562729484463742364 -0.00002188044521497834888953542802777405935238385127754071175635510270620833813913 -0.00001744318655113302736611135246558322322239384768767304323848011364128508860273 -0.00001575647255956001554210196657036403852098205883233880169807509831291627139525 -0.00001462388564088538577946376127050376098107029976031419386486081186638319425524 -0.00001315507296445078670359674827282867997891005146115585542999380708805521239079 -0.00001122493187360302997207924514261696646402745498333339488480672951129987157199 -9.529272636313051038067840771215040323820859153333717979795259901053456158961e-6 -9.489853234287375573562534417913333139039562935596065813325175864109707788553e-6 -0.00001294561416408568147890887970178397193175360795231593506476988664810662631488 -0.00002153632416831436967480601067028731667134121599502515994058828689163900082914 -0.00003601471541312810929302186197305897447422136263507222610110591340524293610078 0.005873154298344355515670347607986065144202537762964371719805824841511641418842 0.00002384850059491784486724754885565746452990789340051121378323207374572883103219 -5.270249079713483558130608665778072946658927433808324316055894516951203566765e-6 -0.0001078117919411187549481150226393269597382544218871431746376128282581152974480 -0.0001529399317784751777791146877141846800821203297718303267804858847624187865868 -0.0001311528436354199705590461632998244985068546787809380959034415514340639237185 -0.00006983917671677934201515913394359091359930630621061700054599638035047864906338 -0.00001214099617687723199861532780487673531814739349932867730366009238574257648374 0.00002447365805084670243202255666261551165065597947144028825566703350553944783302 0.00004343358363659440173371117468451432640956721899695953137017258539056844968281 0.00004356802316403458136895990540762705841606483957562562062453952663674717911390 0.00002572133789519581155570453457310987097923518215973704076245610658590856450256 -0.0004733861118739580986659323595847268210237592997099000913038469667841919507745 -0.00005444123039949468586895904131217365833005334688372496172354075824399514190096 -0.0001719410676565062434936573922669817070590372760711943472540575902794574762476 -0.0002029623336993931218518491645018118682679773875748219898830036284583487571036 -0.0002098283927018113710201293356179641856939672025337433839201886329520759040195 -0.0001954044341135367280208502607493506690142144837924278025823462304779307845236 -0.0001523900469645279002838413834460697660768786423098801478330423391395817378383 -0.0001059387419354182596594817595269326520608476520499267336253590085066836545712 -0.00006584042624738278269452213689210956653969163261518199659960956718929422884060 -0.00003264639688646476637994074005088687830478637867532104813643415136374672013500 -3.618216475675230609852330710739498029457294697696171563074285371599860934415e-6 0.00002032787672818377691649142769904450470820064379939801839930942528186781928832 0.00003848092203496962632603921261462528042313661019173801110882933125953785641021 0.00004988898299933031696364080423541950866470962072043999350248365607253056987761 0.00005265845048340253399779032336517013990429691586712937713151805656245558854908 0.00004410361460097476838666375506456761297900414006328182280307811767250004559087 0.00002175594848656292538811024874166811030854240267312591052649799041927023252763 -0.00001676945574221028401090497303099769489667811019255350575475457610125394943896 -0.00007213638695710980144196763708910543466318725598096770379455026085364435193764 0.005609430537235877368993298290677384287172726487150368102276135399512385432138 3.539875846300167627288510367411160860066402767336917193049299929592521282768e-6 -0.00004390429624770775391550773066852835594711685389041153478715710000827619313041 -0.0001204848167014881813884120995275972651902072946033777264827583366115056867196 -0.0001380257882463442267365506456129105684994650722529799157072845477611990733463 -0.0001050473307030785328080826168280569959271779872689964884383123983412300481588 -0.00004118051260171315564706603609534266768560783457424362939880441120588251152588 0.00001485818742159694897045542497930324288532927655374078561577751328995079163518 0.00004960332023451248083240923110218387338460209543690866364000312579643350405942 0.00006307119974113273779474295170098760061013297261864135412411723790809837051809 0.00004399568344436255702241093938786627072791963936369244810743391544841746560038 -0.00001333098934274937580342273789294869552573232138716309841942998029813254599692 -0.0005915244565413008704286291707571384539878592805372207956224094840086763064527 -0.00004584482637172976613294408857595483912342343935359875704748145612759342797537 -0.0001896814051427327915041439522696065800868521661315412250898740176657980789777 -0.0002318290996707292318997066926149243394110446371162268064084620590775978479894 -0.0002474314177460203001077898240994802847724537376381423147450127835704696571941 -0.0002367985503376580521325808666957189182510617265713576699111151935641731871077 -0.0001887682393497718065409654297749386492575805329373727827595582082618700008764 -0.0001333913636763165405380713631831369010905875724976756971162365993691508250548 -0.00008332365495898158815961828575327341770526455027581825782904811377779729248494 -0.00004043669592859359300349709169665424211805213706550880021413192079614994367798 -2.382427471759153099886714884754724218108908246628899713273404407105998472972e-6 0.00002882966313824734024520243863168426307298511986067881593980954192849442518981 0.00005167654974178500089355107054635338518229794051241958748594849485986611838219 0.00006475635100262853144001886460506922977182624056762869668590010912933806123108 0.00006620392928331066061645585317518143109360520468594174647033147449850949672309 0.00005415365555325854998955309389486352582679160973209879921689528691674611556163 0.00002796353115174143341687844690570691491117029803659780765783351386323190375535 -0.00001328584971594682964884393587975018410207117235809857447881109762988984294465 -0.00007293831481420531513551231692740806218021308974029153913917809213047549871685 -0.0001676725594779054487676336522653161519295246327220161294593360722647289946718 0.007025590890303246757753516720092174501928524993028345131407195654223113617471
5.166413885440000000000000000000000000000000000000000000000000000000000000000e-6 0.01995180291775693747646987084617787546693871765645123516215878962228082349645 0.001073903887880604462208528284350282753876443721755394970416994542049649580269 0.01242223214681652234173896790191259616246174323344923415416228252329869546549 0.0001839755985545063956593207597987915129073350990631690951137228929288086730573 -0.00003239892317356465798920784233615360445354510253682382108418394299850634236598 0.008421808936384234193712325862533323982053475474248706061068521402688574586049 -0.0001092348069078696893856987067032454320803391962057646450406093803928052361829 -0.00004647094624279524126776192458050587129706398876528278532382714990956883681133 0.0001706571698588408256895423586031148890067911968030263368500276073677853865987 0.006699565671218218478465882108951804793564519595751470793340873607572811044369 -1.721093176917813530313961649355135561236002852767563829165625306986747081071e-6 0.00009818775368744677219350214670537228263349337011117361115148449832798051176324 0.0001126366369473294205389678495513812864706145975251959718179235156722181389441 0.0001210068068872989114610183070126825572350994337806932137695694679804904601678 0.005816126420732041170435021258179207648350223048147115725564136632129051183209 0.00007104396805450342740945654241357919703563222765076295751410829068588486858500 0.00007795490550340340651547148801283568778544260375353593391056818700035842713718 0.0001456758659019366633320492629535684376824221446967702931854519592645003271014 0.00007542137105447328266599192183750018411777594839006777389870879771239046519887 9.025490132355243281274418986995036582485418190722794361181093508851735350024e-6 0.005181495032012364883538152074863922032881806611294689975927305223426762980820 0.00009339003601824677566568197164745708371113411283747364667412938855902971889775 0.00004568992610651707365890309622110882711592411924524468830449369963727356020657 0.00007532243549180897917659576560652012730509541618393280570984791209550669389682 0.00002838366694493394591552383877709508130682007092991589723056213812677641852504 -0.00005184592497755966287435881155727439012809183355106998095976352414460937252678 -0.00004132255017632746431445333196061623817890646545436217855504188229615552276930 0.004679580918903293483752237822374541975895364733289111981449112426007155884523 0.00005986242970257931501938869337534995127603422382149504262019016654384390712310 9.588142754084234696205221677097712420342746445973455104499225612035996183063e-6 -0.00002073904345189100774545786276028950933703719194998715815269803893203150542248 -0.00006751426013140514669279272703190980330867569055196696567210214497335488207810 -0.00005361280376573638883908920811136845907192685495890858682185278574195549835347 -0.0001079992858009615073640692908303851243027757124140581338282282794974670489965 4.816094940268974567642405013925690122727050401617056918133895467651214808287e-6 0.004276857478079689399196693646673720098668379144059786825553979323315661962177 4.200616537801518208127746153937348387607204459394434508886892409763201384819e-6 -0.00004152470716433141966212591844936357425484996349526395717951948797299625056144 -0.00007035796446749729315170753099895781882881986277208185187408636293279298751739 -0.0001045411932127315672622421087404903027235196586877295080551899947006170311352 -0.0002019919013091807819253934155157179924212263370595751736014447973055744341818 -0.00002297343231200527809985125812952540589443812741980595948882265552066871441677 0.00003801283852763141858255851484326801425135817366233149895281980972609555478646 0.0001421264619818542163153884649502388838315388863225709653568598151588849573039 0.003854382785633262558995946094624073886280421098616274992877372897375035642361 -0.00003798015547378649840671690447860653302020712792611313057255388413500211979206 -0.00006547031320205646458330477500797171689973454242524513160221982676006289995983 -0.0001124109341025086307809330574840531064308857860694706704427131748989086686007 -0.0001457287207920685520532090606081700561794718780330497406346460342073643513562 -0.00005438941589271620025817073132623158401986244368876154015003677448104757380326 -0.00002794547043184247290154344643036250017312494898248845670034369081930523306410 0.00008135235093559264246787740975962573016640842169825129094374296660745093950029 0.0001814913340142999409326760065222004380371719317482962660637287930008029619041 0.0002574148650007826104558980990943673817385266242237496813262120093846207163108 0.003038693541518401500568045567076376596087354654044753633363003818022117861690 -0.00004009890914754579385418485579366616392684877734396958156923509564311911489031 -0.00005316513076024979969737093468732071945055547213135054036399126599060170631058 -0.00006807806518858114121476173459509636750565721760965686978216789103584059392223 -0.00007032631111375622341566812636528323543222198918101708070222709941969864537623 -0.00002927656809939274712168396385880166597316753514538968552644263591206221560562 0.00003897772367690819405947145231583169752871725157578450132444363866646789007504 0.0001046022591521011674082260389987337712278142127929194130997929936621534875853 0.0001361374681308746828453851374148740372312917055996743303121315548770394600224 0.0001876223513240673447260483100666130484101287130666245075611567899632313753473 0.0002535740890779308921060590015066386007567303554232425102402000960803136047826 0.001785025294929152692752886566001734682009465041878403029721758182767027816788 -0.00002423349172423889833920185330400706216411149242354695471326533694732494601252 -0.00002497034147346313170656400390254443974080570817945856349018122601086296590660 -0.00001699480484219979636728402923112444491618751031550866210423421696070110013041 2.534573965823570671150974903915861392512919696933464824041516351310083326033e-6 0.00003299009385251905527680056857765530707864691963065437745603731433386925963699 0.00006879382899694767928441894196545756275660591978885442553094225125706427205324 0.00009086870895233167386850770394904943725300590825166647395939650439270957800441 0.0001411747224001860412348147493916786505191860221066657021358715142043344924708 0.0001446142535585913738054923949938323039740226960056045976702159887705360596216 0.00008936157052306619347834056185742707278719581355315684499586035803434129606867 0.00008438940384130821813555906791994435511884515210858245277645433579554264372525 0.0001264178860433790170251630638503562014508552989196847811382123080719428119074 -0.00004931883499412588860112423374790376494409103025479724025695074133679215560941 -0.00001802141391841720568945717597671676447788120813319116795198021765933091411086 0.00002196039160072150270456284254022408190666027823623475855750651956990964897482 0.00005288288323522543342893519118612627206850710921594608850086649230818743161725 0.00007746821381573922129219886659798273029680450475370136356931928095497594514925 0.00009926724839214944149148264335888530223569718757959684013683860147142569227993 0.0001218746749718719486959011462019471912483253250029552187406266959508368211538 0.0001306284468998150040589580574898584294808679347449793203442090009237416361003 0.0001011063329696758335747094654481270599621941605542147274024427587790740389561 0.00005990339930564272578807980823889582761561925445858453152354910417233935037539 -9.306105576825710141110809319252077243425349848177227535199112214644309736583e-6 -0.001087060298823260409601957126819224534501424371840375062480286822197720780063 0.001985370567835730419360325577229512070611944627330855669388029070336019489182 -0.00005083593308378119698381866894721983599862898348216593344809564647608939238752 0.00001329275247980706468453184405070356776078059804704451103266809309294259688955 0.00007340188648942794367286665263281628904320000318786965790198309944119696842197 0.0001033793509563686199320027581244198925127590296925664076918021222367450215051 0.0001158674803233853601550564564406508644105647018645732247856875037990217932837 0.0001200810060106887809759438215632301214996827261784235474489755048800016512744 0.0001189194789150738402266165650630502636987726961489721564050378922448778661531 0.00009565506778944711982682644429353729259568354635630834922271425237835488496025 0.00004824871138520370948091106152912672144392107908504876021694893712422859030308 -0.00004178159763892788093733443444740490864106079279101066563597225845803801816950 -0.00009860561986922254972852832996318726674600808069757101879317281229518037226542 -0.001207845190463260670498274176348461052345333633609887506179817506918292442286 -0.0007150709332286170048145348334699614905182057345711718767319832401833031658775 0.003035830241903057653578564813992366555161523001102729163810209955652826401842 -0.00002036079318410810875497999840796609353332743575324395288214536553110486004773 0.00006073575594619548434443166749726810280453463228578475006421039276276978774671 0.0001253280484925685251880457826436458658418205777097692588464055245252150174312 0.0001463072799957372609362898125082965181632582475703778205293734806145700482819 0.0001401163595369265455316376252959413172895841443217196623961440628245796239209 0.0001192241485354551624547213359200785916841150378668864867774864320104475649751 0.00009105546823567017860095764813443978652339199925382916303498830193518319158679 0.00004543085239782902702343218832090505676508668569503794120188115692466363931617 -0.00002729188776947300658622831610826181697304522309155534087442260843521728534134 -0.0001112472137768370655046114266077170810088713403927219134543731740024716010997 -0.0001507598869842428688069686759104092001800999791337312520195597909720103126572 -0.001289018201335890112328003034531628377798053203017754131267756835534177881759 -0.0007432886154864728095041954898618315205758511142962495000889547409248488519676 -0.0006722997776121356308917082701685825199605148633599466066797969043709936630748 0.003778348449915218131637834258153175445225729083844102469351170913587151152345 0.00003837477365017905440916565763204132026676683308312890731818806012899815520264 0.0001152017809606890310796673704879312137430758498866666106295230807101256639802 0.0001686615432250397326538938131503115029253754928131642932807617227780371574150 0.0001702631640352778737499070208957090057345121097046206726743743984828179100828 0.0001404123474276214700724225770225442564475438748653080936847832573062636963621 0.0001002463520300572729403921062484204872110676345136944712995466648703030086425 0.00005525328817930570868056950209295607340537357311375845044306605779001583919358 -5.450915686477029954794951234911707789203706995451386495948540376880378779383e-6 -0.00008073742234455852277579030816680613044770869906762755469797149121136805850853 -0.0001414624214369396508862063034883254805114852326954627162757591733969664783271 -0.0001385008196042537748936427947904223465945105493088035815471209110617546629546 -0.001021468254183772708971449176569765681093580787485485953065752313793672423174 -0.0005667857657962828838492858298901076320618974566770762370318293942579194339794 -0.0005033262386863461164826157089121167075203754060099902456187393674061413093148 -0.0004923993858506439573532976299461060553846458895369700608496057527880143567427 0.004509803253193651376305738610522942784994576457874030598088770538617850939960 0.0001076772169215730275362959981641991580575460600504034417486737410241845135225 0.0001640833294439131655725088394864028541571454496340769031659872290565663968188 0.0001942004226055111045561680226337723081361010351332368369088759701483697528222 0.0001707268607717862906559831849577241903576294797756862152584735077461552815101 0.0001219596092247999474368049365003436350619156453680052788251409915246502295843 0.00007133872431443744143455643875590024964400830703880142193185981634203217871844 0.00001802705602515058605485746427781473703751304911048588084087881130081390497207 -0.00004627680136971601862534400084418528642074801476715362525190712393193784117903 -0.0001056417356105061134519005764328502748155174625000466836815517392261282822629 -0.0001363822974693706787972979074677025184265016301472910180503075481287516623487 -0.0001117137902268509350385699203158792145013165229633890799455133545727403702985 -0.0005654598529417252571038311816953366056540601645112394597560749989594527906178 -0.0002871482381307924348978551398886502141368099078260848961614562182955783092570 -0.0002407758529581342526676110582582731315447088158775258640685534556093430756371 -0.0002262541222708655116051324901066870541475168846352533669912556660034777760676 -0.0001488658048001212943651796301157668583691635239655595364283257740315504971618 0.005079898678861950353639822747128680217850607337368631789064034410414634235820 0.0001677855061978118676031514430127273568120777858159496712015272972561279357964 0.0002005728356992775831789216999032950043057522277540830526143745747990143381255 0.0002005028446022457270053725912164764843843538764551631626629412917362929681971 0.0001527838080467635511640524430056213678045774079666118127886963164343502552285 0.00009297461384867076947137273511217307959788016170058914001680429287272815582309 0.00003919128331498364494029932809147255955189982913876511279156890319840345818992 -0.00001468704212182020645454230549200340031163113587386708291603490599431202018004 -0.00007100767529034636187304345179246283222764064803522338014173167037081893357832 -0.0001067877374613202355700528396297809697271615263164344980868893496236063341998 -0.0001146405463214772428783387074964550743371425767636359497649219519030405697463 -0.00007005648930617007044582618081230523527454739759717611617816102576277669138025 -0.00008023192121513581149770079855298470096327890729459950316480900476420097072449 1.281796988702929914677825076443450681466685533829064196908817883191800846822e-6 0.00002928117912412561717117361323040238786476641102299160462794065401577703306828 0.00004593123135049152344101180061832358432370858998259663611731969228754665953197 0.00005381098972224568900415545543665870055825526063243406407288324012486371573006 0.00004838333819729267512725641348237364997035802084580795210781803517145797415248 0.005474600478014976181466342854955315730778241355233141555467383435479236381354 0.0002085263785285310338222887485115784130299345249631705873318048749236454328785 0.0002203515579921629391696249159810413489551408554244195696496636200462413968363 0.0001891616615170122316610206199219575780739571240736153993450382076225510532619 0.0001238351540448429052753395533830259394971184274705789558489914173787985664810 0.00006032676031367934667223309819713631630805990114815725937659100508579898259398 8.532071828814884927589046929450067901724627480132642091611605645709313953359e-6 -0.00003941865835144298231758029291964152152427170009539508406519951858947083618443 -0.00008112869998021010604325069075645038086002315170347459593403905866692138067066 -0.00009508929678686979772392611919276809349741088895315109668632986429077662851030 -0.00007940595726236225626876926016136342864134352645801226839633045627515982164209 -0.00002236320525367630344005366091605240638645635220066956726344992119740525784913 0.0003052211269932348627284933211711539698115588362784211694348217757783557224473 0.0002282981835624081839480599949960882493979612090833630438936189627247737340804 0.0002403039664687042942641685171426374851233653695794460516731341932171323227832 0.0002562366025913196056850658889377344889479751471890605129340855029874901452735 0.0002067763872525144127688389061625080889263490808169933869254773249225036998059 0.0001140278612515556756470876745649263972039391795675841779116762743332697756910 0.00001760283363434037196516011978703880839169239454972660974831939960916669819847 0.005683702171961273769618126176200957670769826162382140533521268115001630002733 0.0002330637931885519326822003920865014796388950980468686842179666853553094676289 0.0002247159040789878803731182885408050282932523990653474180254180167516597105599 0.0001647848863611515994907201750861068299735309078749261792305907817842795471936 0.00008887364589579179762338084791163495314580100111393771461394867297860787514411 0.00002723347789514506094902354746697487908181142668675940527951739704112996234310 -0.00001872695713891547055931156569630700351936644602934593336767889166409459686396 -0.00005611604817637588312577532551953307009806019974823885236216267180992387795266 -0.00008005109849120962255991069591492786368604456264115809563407421812209684847759 -0.00007226148313377414717351859538380507560441682932815135480255448376645103080907 -0.00003578076303626858563470583155254113422317433201433299581444088032404119300801 0.00002110133939168241890182141604458982287085741721822370063726939252888766791435 0.0005786107956577665143342947164131470427481244442570927585045234785012043721338 0.0003877131457270240880072869495043056063538872477839556472128597247862258768908 0.0003861405829397320677408763617337060916175880285620379615701351435876505315685 0.0003988095485688058417927074757995077730077437631613419944674186425884940819948 0.0003065719397888769963840001858674534566562466154039016800524493497481974251290 0.0001517272226095942586146933083771620643263855376038292723926225993248809574818 -3.902923983986186061576553984484484313870051880108433284477694756008843788382e-7 -0.0001078220578153871431068781599229599260218342455044754980625067946615731126184 0.005853003094555533212828979498139503301132308118482425465207953183170768090962 0.0002442702214195634975251444851617446274299112080737268136950243628986584210749 0.0002158065141910926191312147605251583304535082201881748800589724399323600598278 0.0001318554729059788464060045929897332178538762315475830583369914857607354389380 0.00005110975432950632718278615386186148110046059616694336927786921941682053875648 -4.710554566537371347825069112852926251929404348585217749642113395785177705327e-6 -0.00004190668994655226626100160679012969943467111179352199975733765622008186281192 -0.00006589224835203115447172015573548044293417060543377858663684727251446622731794 -0.00007032502861287926312786892230909803228378782223365247794713387058748331325703 -0.00004162673613328941904308461599751168417532317320465669936667665387803478125794 6.724021175197520069561493263236156569713561989165784535771835506293297866109e-6 0.00005475664015685811155051216089493513544012620125112868993867668415223856130844 0.0007509574334863933641393331938117524214130377723823685819074675830785444981948 0.0004853974409522714774689724770173417232065767311990712041428819054801801033331 0.0004720953443873510979466966051285171390782627837063828076065845151501362918132 0.0004793701845517596058164654676342637827953686287264803805561654970968402680760 0.0003584105282726525237300598122466239270924016567530870394104333807946135161712 0.0001659741034990667802917335360723110009114509018194157286536715393619759468102 -0.00001540306074215666927077443806646077274034611630751834027292701479669839473143 -0.0001354345775206324368330175445109896690225908728544078735625429758189748435452 -0.0002034020249143945476837685483562884778863656054975385140821100109172073401095 0.006007775660182897004228415414287322157899175460251663613835280572809940027683 0.0002448963229790983191811705226407587634709081016271661675656691477783697911686 0.0001960051351445574610328160853979950398026897969842488920450638794878509943482 0.00009346839501864781558550273512211797464828674772697866942498158116489764872032 0.00001271809220369823377604034929321182933301459155384861661774717448711803099836 -0.00003404245424358306842141361405456543082515352042560247761615275478327402605407 -0.00005994506698450882602927324201865085672464494310112344833267928940020330101571 -0.00006820678026777197499530181030850194204526013434384622184611728941482212583859 -0.00005220644365074601918983375236746183560835963180990345051931833860252485825027 -7.298250949751090648913273229728416119134946445808362307479120622838374698805e-6 0.00004190678448376944880529075998002527501228686369772309374650462869297700126394 0.00007636281216637540042783906154595705069857797781714073439441251254406349981426 0.0008116658411766513872511078279203227386536300228237532668317892575890636501646 0.0005139418488776248268513558856923663194908718630317379231149050564133932956965 0.0004911134341793987592904644898741549514289658401623539079224531399174304674377 0.0004913207276593272977392626974497709091245254765199702143389732453806416638572 0.0003588188607019793274484708955837507648879586244349635715683237084148138741978 0.0001584078521123560773745531063340019463575381845655687123459902887090250177221 -0.00002154501398652878890823507902214835843870521905020507849488386439737148453226 -0.0001343137876648022654803318900095179819990663981673037967863923136919909724337 -0.0001984371674652943880344418835954190687212406914640158958162141267807275022206 -0.0002339377618787468611479477173697330921936275073548434532733729240119229693641 0.006148528776201640466071631005786941919258100452780103879991247822077597874059 0.0002355672748166004089005022185933478379650795432340259770160448563523750365186 0.0001674621242083608431300848199795195742026886080471168361873219081373148790687 0.00005303633623556586260184193015179758657540393871165626583436011334581760063204 -0.00002333920540225769583081503913818595395533231702919771415694886252248741652011 -0.00005872621449939692431979092872289519985195443791637271374825562356789525396434 -0.00007119327625848034148444679897569120198571580556209920279682098020921972530158 -0.00006192736973927896211575130655951851164755931535099710030694188764154858892794 -0.00002704778506739271718547653888942132776821580690641774772982874252117866771493 0.00002551987010878403300707209337300369478363566576204509170395687981702891727309 0.00006606324313742736528714408577144074383170821126890711918919257636746625025225 0.00008532947778483517202770678113073467461059150511569559945445518712816034826630 0.0007657628560224865362310822723585740429794163079872869815527790044185534295281 0.0004759750972752065493866260940271979922076032770668817058360400185868884477490 0.0004463149806177467649113153246399613630738720141131525736324675749528893326667 0.0004392580138314443354111018680628233113728512609876529899641943827712086594539 0.0003142828308639068971474679865312482663746725062887856528065509856180612276973 0.0001367788124499088713712676775591533485470481203457126861301229354841299259798 -0.00001487524849862467016625005760946546931330667800087230406541357388910444667029 -0.0001089925633590464599221485692859439493527142887094173213750956722992860875766 -0.0001671308105671424522325781952120266585254649363036727745105672089391542224644 -0.0002043835018862954319639290676203979830330695283650064821628304034262621761854 -0.0002176000100328094263722657317488505915676440305292004926127391363422542127985 0.006261175990587630699590665821124688966190544882332205789466022358155685731683 0.0002169680797053091515765190644356635578437412114775741076537633076768943006508 0.0001328614650767720266101748672333846373029606751084886665762204854261751790819 0.00001334488684341088520023755584720818365778410534081288946912104591288538674789 -0.00005482697364686975432412721539462384798566745014889075004175263953363473542907 -0.00007715899960394891689140421590983791764619362076273541917954547603478684275612 -0.00007440226589779446536058025008819938260208497039363911039323400833017219848207 -0.00004715693299474583755980440839552494951304602463762968117674041355650174092759 1.421262548358695531995744695461852102195033670470455998947003482098536232814e-6 0.00005188756290543397025334006524317037808176154802128712551757589753446626150037 0.00007832578508975172542498430546265701095497836852537420814803632735813732974503 0.00008327023528943526763375498985331215180872966131707141783260767672700967066448 0.0006357896788425291349382429517580373452859062011912906923224709312219943328499 0.0003852553130142594742399957708443013302942656003925826224175097106645779715985 0.0003518929824024718906580671371580041458333255460168836750232311700762269439332 0.0003398063155268288187911606483669900778252951105154360774558266482495104072904 0.0002408590566806203583808960915539666920575753443994588729573394783181964220182 0.0001104387590143417537476397485652352273882869521908070134470609520544711476302 9.284464143215334551972233554084200114282120904759509629993085795505774363815e-7 -0.00007132521166787028815503139968626619808394521908519147536520114469340548260175 -0.0001214425433227763222783138412983383876680127721452795333254005628925879199068 -0.0001569488248689252749341117114049823592702967492119718577236877047070191944189 -0.0001726232127516274919546639514944599154795352984936318111386904043763403602318 -0.0001655189953023994843799319501776224125634867353605298323519133446496757411567 0.006340532542572856420340191286278478211612531114036223517209880405609268858523 0.0001907097965683988852557933225399512771124519037657161301851350084112438842205 0.00009442610205954753390247804411546922766459407510503446577990133420119707993226 -0.00002426032514745841800783796224989103539636893361530926820409644669342499141287 -0.00008052705021495960401838833942060152765198796498639099136763360181897294569316 -0.00008817046175418666416566757537154936939389185359510633125756778838583605185782 -0.00006878567872080731636844601047650654074762655323330613039770435959826015145419 -0.00002538305725257138098396302270684938785944657851482945511710833407071460480236 0.00002867231635920604061004539699978351825463781708234812055663543062553945036216 0.00006899857261903012980473822106463229070471708924597379867938670060447527828855 0.00007980566020591921235806147330117635854589531436485010531077237273005926511064 0.00007229639272134554577690522568306898725105348836367017041707631904561480496889 0.0004405844063377222884164091295496210996485712003237846223307231358266231257103 0.0002538734772818692063997959508129294282965886923550640229901232989042949589162 0.0002209439763297293091518358995577269452487643236500931234650689409855084480230 0.0002090009035956131708263917282023588637769662959686635283926051763938383624862 0.0001522250493181207583149434610438956790616235204346630625267140133687690616270 0.00008161657553308287573651656287791879581719898159374156771668599671662878139380 0.00001781009336710656926643410430622918799073173558847817490011669336624802411337 -0.00003037232782853981336451449542836040225440196276012578553139608369376231386573 -0.00006806215762541378885630500849956188130324490145007485514604005286740034651622 -0.00009650990869306020971450524678808424534440450421556861510518046252269193317073 -0.0001105155503527967872597423090797196238295025837997992712226652897201043403404 -0.0001073520404856308173065335716044265471298964014221457419540066598263006023676 -0.00008803352601594615067844530011170460525641309967253003041023050493289599661522 0.006396460816836863850109958475119750662524504409540216240469817668294105771956 0.0001586891807263817335670629969049806741128058549580457155131541215408152704582 0.00005443875480738965295454277573019321531452906072812053590195128054029491887682 -0.00005874503381138422455004440999031695426864681102870308783256623731637151159073 -0.00009940649840776326225895862083573472262376979902411900971395465963767264626372 -0.00009060906856628521190821246214927825455793991014213851956296265410951299454424 -0.00005419007286927973443043759051037608295840990528789333600987741657708566431120 4.243637515332757130439547662069077857819128990375219318939756211244037843189e-7 0.00005064012753341668469454838617647079440078244826983744363762532923993320570342 0.00007612909402780372246581500221428222189944833262640258133512666653851897717859 0.00007236186728739086998845923627509035202938720470259981909910409509073415596160 0.00005436795565378161697521565316089323895282246202857408219758153318667789771442 0.0001947262043903833897085283466882234671394171892886951138082216572182686254491 0.00009208027371418062332448776770077077343338668462206606331421161073185287609721 0.00006576279365185324371517312884799602560214067133927732057292989184858125860021 0.00006146529470681548841538952904730109131208663798387879262614531094805563108360 0.00005582193867012375750793804563662674570392748566447124591883843940120263031204 0.00004639086674843828403677629697043633988675717334388015203003895931925371070962 0.00002932071698754447460242469975931533344973890318344032568570586025353869675679 9.645885041652981599878702081291069630061687703916173209069851978933050159786e-6 -9.590283384690308587915482123535198012044235849744973035199701239449408327093e-6 -0.00002535931200747812617600286832162497389063949422358574812098834075731656313283 -0.00003401401433745878072336087792665278570907622621352030010646687353107143773684 -0.00003381919939863534875080673041471329276168100287736050026787332589249746333740 -0.00002534131037956045293147632051043169145063394146456874470227176127036696746116 -0.00001012574233063948793499982693102775924265553058735433964077401797577907327959 0.006417134560060661054662595960697264054663276091163363185845161988341204316064 0.0001234413794000055562272840552136899198981529192060423053563411000456611817248 0.00001569552311842097215408028952074189604196055829163679290355992438184503185745 -0.00008878716781903349108858029275732802279870306994044362537805618179164411733246 -0.0001103121156054797462950242020434834628796891482307025023109295637129785318797 -0.00008353312568976190560035787426991650494311680508010008292275270108059543283306 -0.00003173713524552701237437415378628058676052223925404025015898838918666557107792 0.00002625889049779069740570245133014148227776890306792165998394035463790447877657 0.00006484497082758567061919808933834899995681511555718681537230993194706085333156 0.00007418657451916766216686539262426384247708812343757429707772645775142863938704 0.00005812960529272146114019353737794838844576084360228557884333929054235927964985 0.00003136030967929393537362035419130444085703435490651256570200944662371921014582 -0.00008751757386357599741898597639400879219105335259394690022153502392610188297527 -0.00008868383537983625387598269861318223027867206532816247787686532989845627846719 -0.00009962519023632265574280661089291480013537823161805096248834133095496883262077 -0.00009061965710809178868538674405060258242599459742720995283660069073326304587162 -0.00004720443350295768410573992369035860480633170409301251543360921037785360618680 9.145262879674038923998085529559727461584353564785385173968566061867432069074e-7 0.00003317468247619804838938534522012047528671533239775582332712523450515823789291 0.00004774642679912800979546602221345981251776919388842599886507263171837294286675 0.00005285047335176789167035248370267684484347590951144004485719604271765805275671 0.00005435027527822980614225784025673332763972671198082806147786758709955249445997 0.00005352600554598797969739902524337253916734455700135657903182558235374427431763 0.00005089303046080880812259519996417563048282818360609531420199397286053277631570 0.00004665657278971076382050498457875689904864225635773636991982097864686094640831 0.00004014475081726674601459368307507754927435833593420934026013049484674880195304 0.00003068944746975257943729210469537076185985723180334642243676932311033632888464 0.006380519591020273626845057542309952144997184943268361858657007129146613116217 0.00008790865006468328558732466173850173986794795741266341215850715681671313868582 -0.00001869439191648595677627619398590223905010959206659718883791665657775285802527 -0.0001128150033675973956752243387977128512605245579554693670013140613558961946780 -0.0001121480584359909695116031466194193348208462621342368997971670541543563529212 -0.00006681603003354792490165391256341697802287787343995241733371189303536800601972 -4.250253389575018825602749144250636020954008338244530586750987195416839178692e-6 0.00004826944995286239906473246753008384819898633017322595414940383615950632906158 0.00007079279112448371401843798556831848950089940553361348243251659054993570443076 0.00006508752735117254225027404861954028339161596574829835977667604754001777099761 0.00003936935977221504490862835389461617711241510420938070076981038086828701689365 5.236492468645247040622767307067648536464616454990270932890400409828672012244e-6 -0.0003877334213430024340672882949077659599074502176314824555881894047856249249239 -0.0002726192838599377974981196718524045165897536875962375131702782943059975589098 -0.0002593539997072045278091424865066203661224281035618939330703985035069956900873 -0.0002393204755475447256530607702767092222956182820291786266952081155291954891377 -0.0001562614792385929970600617763022500926021876479136643513979402420608140966717 -0.00005402558005176954304140073096264513952087356749863621955443365251884066642230 0.00003049154759315133693345264714971754045227207021963882413116444773314098318833 0.00008391218359800666454148914711300063846683562083433481409826083135859121029502 0.0001173242283372994280128363076382117933907396260617543771806620514305444947155 0.0001386557863767025265227298421036958216058465129893092816580361880900596131389 0.0001466281178606686768026645087543623203762775463977787110708858110932003755360 0.0001406713149306770150183295042425542409377061441050933866172653815065006437506 0.0001221709618393829278309400277801806258449605419263376257127948449117618124858 0.00009182204705977181582914378883128134417228405189175072355118635983153111617204 0.00005123506447226544216697396558121229605494327435607738481515914923188055047831 3.268669583053613624323245219135258873002791230956515428382847870798454878648e-6 0.006257464172495757339890618051730364482731046595890913741676191364108538860784 0.00005517517770015164191120813897960572402652762990383439888296850860779084175120 -0.00004623657320625103044454256788506908746582680551112659154562040458811228898492 -0.0001289739538491475301007218275697772792896710457463016554438325894113221160251 -0.0001041200030116309228588461514804583034748557201183030620620742637770659565206 -0.00004163629184573961843950705049874213180448364722596946977999434243297963789465 0.00002449691026231444969256478709264589112431258171914284906062727224040340336716 0.00006418800307115830759125683802163774814581136678003474619168476576572951286573 0.00006961684817179832922370812260404045138729301986332899060587054741130873517312 0.00005109031908673729810866843228739523885779403204696640407436653894352240844680 0.00001811395812955395093136597269588325892619185485176664659685630408752458364388 -0.00002229622089176497380499350301866043652058232556876138093756225246307837329134 -0.0006788016159721295915838172548513970721199472865508421254160118016886051258288 -0.0004377427530943400829096029732494974532725105213876676550336042107508941504569 -0.0003980065950798519196146255472542836285363119867032786129625202947600368866695 -0.0003768173782614937374350956868562288118952713289390297518258371704954473744782 -0.0002644327985696749093118955871703070452882450851001508542330524867706963559792 -0.0001123241641857821537991817785650434706826476439155231525666562974067817135875 0.00002401291290304925193974823131865671862899386970179614091609470254321249464211 0.0001170533387378304624610186090390912112247634730525445436302833625647930972128 0.0001792756505134104877439001765353974342325070262273516507513567184553649347917 0.0002202935811062371762440312329452040528166606327998846247381332978329884443662 0.0002365216259423870063735312577282669335366852937692082091662385858410318572898 0.0002266233103355496934504290170352923797959572479249442827571127529264437297900 0.0001934888540312173573650333427709218956086047203725041921715802424261836321250 0.0001395581220483702906176919484255273544797060121936625090017395356723515896818 0.00006905891991238245139515931010877759872157199055929277907517941164835008843144 -0.00001200797179963422420231812041214741826976690073529475245562498187491297452050 -0.00009787557938236701255669873968649209654216740051110835660203798298984674463840 0.006068920174856629539749863937830013296058073756346672361481268016973068966946 0.00002742154953791347608988817984566360426318807794009940347100434461531213768105 -0.00006532130106875230278675981691823882900048293742876418946302331321227665287777 -0.0001351266060366407723019041476390554515622320536373410087165120065798501146008 -0.00008580972947700318342348433825644137498989922090604498782928030621013404900469 -0.00001047726217649815611179158321229265825761121379233277783114893882394585274074 0.00005080425585663273373146951460723615541139034867919953544743333452630580015157 0.00007346360521168070461434677684010899900226998595550835345361821206215925398195 0.00006313519164556787160721148695456618612672249833832719833113800077571640249603 0.00003420969674074488386317509652741311673810974318135697484480148571332552475189 -4.080085539507982413772487808762079605936236478924593743368714010684277794432e-6 -0.00004973215106395771462896410438105774801418836740993351267980028450717384366244 -0.0009043274184723382908546531586428644833571196275510999654527971029279814583544 -0.0005486784255314775915591659240864385486222314764518524911866508649131887555433 -0.0004925964794773974354163846040984292089159042021534859918086672504156965854412 -0.0004796899379381073984687866375995674545899373837952414485138676350033367533829 -0.0003499024113837145227153577834312330961760436858652280234379783782014063489197 -0.0001605458815250217016049380456322325211969683366486322564032386228394367449723 0.00001659390346095827187648452227837520464263112120654363797055672291586522686809 0.0001414250556809228331502798370364576054941438987726204397499998607209062365187 0.0002266686643612512587701598760949859981520283605201817281908236484004201337665 0.0002830317427942350525918954741886862771371640092680743413339519880138298300260 0.0003052524889833320331174690137407595581797795595905748187744779292079123628847 0.0002916189485163520222887495290903349653300741557403803901357076340953129675836 0.0002465191758899419410611054660731081226056050427039969296920945427189215388762 0.0001741878873401497412558857561684087680411879120610577121352799629198711967040 0.00008131982958013493012525945872367422999335296235913062446409453064246273680259 -0.00002339862132756247382816779959769065354283103525104338317878589088883004321432 -0.0001323544804585187823846407472866496433403976527389245546629353554779767739450 -0.0002398003576102794509379080785363352462430015405346789158162493642885703974450 0.005841316478160438991396475652631212335836273625596988929018274593769049303583 5.596235514345730749658497411341516111106838308167283029854777595330237966749e-6 -0.00007563221282030953593826109021353701174131811301712517151339991131650815709350 -0.0001285676990186353886370144602832313605842280712540371739945032002019523621082 -0.00005729271468145309546335143956629135264189246766921659195416913295117583397924 0.00002332746779076601394485097022252940415063509296480470512466167999266124301718 0.00007234782616014363270705788851697902592379731482679443033064108724775917514964 0.00007696435232784031220574997142935216843908762731215656025208558464156404678432 0.00005304944403476452433385006922518584241483338539518120134103321094776182814033 0.00001554445688751911548037310794396015524169139378013108652157896296814986727625 -0.00002688757255964144255280309043161673702021156659974953187635815680641897776609 -0.00007594304538859036886547642366222233268666097516693417362719502817519647537174 -0.0009539852758996763530858229673048194401370158052225011501416938447238452500919 -0.0005500391153487905905423074578851863292510515964077359082084630651156024269410 -0.0004954564618368584779611015080894035785144543832686647579983159158932050808702 -0.0004931811405073442089687583025549028810464638925751465566228074666152180193397 -0.0003675839136274133524624210020483337628010925631874841601170476372667776637891 -0.0001746423167230382043115068219254537770569976627850951060090786394482485941914 0.00001035945950187732016387191593367522348576895116244963632278855612257391482617 0.0001429968376386667555307078903215788037700197365488952486781264600373609198249 0.0002344932661470611336559219341341365876605970959285020485606630840884791105226 0.0002949627566055445790705555630448498542483955323439151036395149587993890729244 0.0003185803316306604770677182390514047330042666681789128451223067259803985766008 0.0003036554435712233868345697699103843405709225112416717312854132531481690944908 0.0002553460025495299468815515921029654083996777386316987323587869786189471429042 0.0001790398618791716091461177914105647507253907097414514934841016009114270860822 0.00008278630590079189716251274940682641258725194987897085902641006810277884621271 -0.00002369129168788985151827207081191314772317475483645691429760245956539270752588 -0.0001327518923741719568543975499796327243221342101267660723678449167057555383044 -0.0002401271657482443332790019344467372467153318953238625537429984429623617923885 -0.0003353255920659196733533667448277310485243465445137160036669452345055771127002 0.005618225528957216424173998637943569543990391598946324588860246606236921738894 -0.00002275088538827236231613636981309385096161399091302454135860982545359694095473 -0.00008864898744364299015844723575359117417410656336680371032452158367273422681254 -0.00008795575607332920283884480882243763628472326998000784321112077217495450558888 -0.00001453252943683581936640787533108380559764116412793053217119060944591486500332 0.00005778590768496120941910696007522547256646218198227189744775189568842901256059 0.00009310237290129243194084348310646141061374848329219289733235656324789086168027 0.00008488349662273252703223184846698306876015022188008728581672473240242055243228 0.00004736075133784242588959816737688011889076794464215918739445086366706086054677 -5.975348854165119555374522874658515433347233060600932862505700655915079492016e-6 -0.00005754521029298323689173858115463481695941030401053875034730165995808720976918 -0.00008613330041262935301487113395457246461837651014641600877144514981641472987140 -0.0004619614095519739374276970502298136313470576751090461052607354824147696916969 -0.0002509281729414269260832209393433671274274420363245682487487418052718420140700 -0.0002185546064862489480850419672085575910888507282354032257476148443296303115180 -0.0002180040692262354189593301105174058911817893971713153002146277238216770206267 -0.0001632190271708337753183264491807611422864314119272337721336099622365931749947 -0.00007696065725226961015421300924830756050948757818356532578894379065106582817476 8.340504524983173094415926159033440562787624272828419935162882111455011805784e-6 0.00007208508035733111421349032943270610303866041696167569457409915552701269519192 0.0001185062279885148961302437789406100066664519795433902230778684164834263964451 0.0001508817306576908352675479218735778911499871893219728421086915048914310243025 0.0001651168671947914232221957000360338714568462929809832590666815057536766292011 0.0001595515261568954409910379411798735517863230237720384980378839851166693968273 0.0001367440131187508637353438587513578373086625605448616057277597933558969909067 0.0001004518305465019234597047897808819606798694530601195322833622844598421356326 0.00005634736357217271256462693301748203939454893465132132206045267886074277247804 0.00001048200765269594330545701556778899784374762104485387493289239006365255254817 -0.00003401825623091278588761478898511489045863710300481949241539624298286851332799 -0.00007847084971312189316082034670762070740536864431843799359638446250702538891096 -0.0001216598843054101837822898774234047017112867122859247325573090143096649343253 -0.0001306081328258422687034299905113685034377208478816402953319634309109860138921 0.007408459993283209143966000873720852882708094758205858479929289914699028323300


==> anc/sol6.dat <==
16 32
1.735968190870000000000000000000000000000000000000000000000000000000000000000e-6 0.02451757758434075298932486260275069112049703643717847379850131987481734137360 0.02864708938113841784840946412526098521323433089672904156740154992159223752704 0.004596707886955765059893858401262326544032993623247231751107670742826715913128 0.03056959791839936380993417122831554820173247451598434875407912144487227602053 0.005465844021744808588914495516828827792443928531003461435769178253945959283735 0.003269613763135592740940016108424852477822497589538011648813339312471595906985 0.03074720387493205343596734486427366552443761004301049600950078799090715959087 0.005197465538920185054849442775602769246690689775759787566198444223303976462503 0.003299702441946625171822108442255394072802485924816281318267650006419936922328 0.002748572442587053419022285278870548533926849516043117684350038503263428934360 0.02943470916411248501606015436284917059846407630780218764852095598132007273097 0.004584179133482404811625017815038674071698939299538566157780944590325863485849 0.002874858321155806370014931577701683133014200709980602629472521010679202024864 0.002565138522507566970586815353906338401918641746167213032316438173469006073702 0.001909570828808804242850062812412322900534581650776595654516445395779899341347 0.02695407440779159335810168253661853636699347539410728137229818537995022968925 0.003748092894517543751344260810960463758787764245874266940634063950173035359568 0.002125137534706399234630488548515104224785542875048611065966796097570696551938 0.001698296922869113545779792607527924335142802943727978803819110592165723853617 0.0008212264876416438780192008047365311640849546460711212211882025421277045690057 0.002254423180009609385876242196168403306852086811817391934899861516483145141346 0.02381457901573504515794776265721525141333410787403013528476240884061390944925 0.002755020234920712978425880197957796613801608406072094251010500045985167036247 0.001224689642044806669466912807180826172872068260817756829504266495328198687490 0.001147826867862321563191096427258077314762768333628657627254179913784456146017 0.0008107729538732889387646639580744853099847195642816349906597356099992550405598 -0.0001592783783102637777531575545101571174617118662933025668628084204004671728482 0.001958194412042688822780731834579863332915402612146157415122913059540883525350 0.02037454130777524460504195928430650679103186076264874293313200536781273931290 0.001980882356524582750455917386110213509664120473282602019190197554646554636897 0.0006216429478322471476247934791153261800604400175454426680750173064229900274302 0.0004342661821734361459566673875642975697297161000577403250690547109138976553148 -0.0002161386481974189880838994473717273991000552980011677476886213861615672893933 0.001102089255571210242749842529571206606349722095590333458324546092996362218735 0.0001976262214290897631084336681926650416803867231943761617124857042598831723196 0.001274218142905996238818596059448147747823159878027262098645169201579650167938 0.01674456788410892498211125677418553695802179377031645709335712891032478954892 0.001568802430816267539766339852682649740183645187194517658169007724244694356313 0.0005106783593333807651896731256842716583131198536837678005238825277464354772398 0.00009907299740577435071127847882954895953104533547144575855587977749338425172887 0.00004314261420871967211197214078725825678273149664519109487987543308455408446918 -0.0006962768011823235895628300456877025615551838536860840909674225022557941767806 0.0007896954983103544882239314774633926892431887450772047535023833280181839784488 0.0005555951036470181611534853834889570534893036765361390720069099923141223193049 0.001056396351841499989772751720154520363751510986605511880063714654260403502967 0.01287054631677337125402073745634919795950610477706177611886830777608773574610 0.001777165364989999736063721606824916275665475462058777556886718443985932698849 0.0006029995317996078915093351080551092098172008725612457625815809085148773482468 0.0002274801248775817049008795323837158637352348057612236566870954871716669311405 -0.0007567188247329721885222817139849846830006887204148303202322410257793354516925 0.0001443481472375726574977981881448951510593308005394183091039027866998644136713 -0.00008136997807166377507526360013322361853554061823268771035223540759335679754560 0.0006506947147711111403900432535151730999105688913218573588248900654736559529399 0.0006065035525138444692298528380577635030993742946539827908473903092704489743811 0.0007902148497070868298282389500354251425781821419651967976661274613246078042575 0.008578611428364735600530768568666006874448280535695922173814769716561633013377 0.002281449773582924793941021760143438704008370724634878639611888551339062298515 0.001529497225489729877062811984653050109051049023027810643643784235197335497487 0.0006005939844778264724149436994838686020280028277506645834047330217108818279279 -0.0006029403281720267593741010234287576226940775222966056775402173834589951553834 -0.0006333336371776953632918181351635517593921353131106254324110564118911593185716 -0.0001715230549083423216208114405638074976645018995015062132366900379860726958687 0.0003058232580661570846844497454558127143398663295646153625268589996272896531762 0.0004544601431519749462339560009992192837543107891462520070392062457346173445366 0.001745656959072030516918471074950173906454910218307383531155053525958003282864 0.0005577364620332693063360326264444832757530565406196500921488952049563072975981 0.003708612320214489720634380922528066954569607067239153943906827278488002847292 0.003197023156295917293086489102221436785567741438643931403317511658395939985646 0.002309764679102200270618577399762193543838511477007957995918707573119825380513 0.001250917777023353210587721421435103353747589951724407387892870390099868354531 -0.0007167124632694200436119316535303235199213185563789932106176300322060503995628 -0.0004962634567475613838757909314427560006439976279265990388806176984015055484670 -0.0004051260944680405923980903000758276205262421998513770654779444940709593886737 -0.0003096580323721364802227833321548998642120384789200734472599703101219140197348 0.0004844569589631247460577810204583321179238801769354380627711479614252574318277 0.002000948339615195617525235421501309421470746082277375362432557868326789078122 0.001018320040834615747214431715214724453780045415927083242089929510328843369662 0.001360326429193853733902366215851627617817342197659338321725390444018204908804 -0.001944825028475542699241853551509204819753174742466402027618768790269293675931 0.003962181886379975112501757744199114526482039498454413255121486242798696533407 0.003471212784766273644428682890687369026157617723797422039010543775636655156622 0.001521681643610856237369957167623997364532119165018654861345605152249059430510 -0.0005643608897097990275958039471515087935249342776935649855700526711364462183937 -0.0005322790432323431150353615669592497785198483821785950620733365029034640950840 -0.0008069660027888939742062832869901852773032476408815110911398177198520622419009 -0.0005018727758820739067702676235692905439039190861862103785383099911959793771165 -0.0003266262784708098350780233075337797094322581448020918380426219313609393884882 0.002154538901021611836338617230250250284623652127811790483674317483516985300563 0.0004114177039339139384081145558498024605850679375924309189819603387645283990352 0.001789547612032092786499941466458485138267467899681413557072988726560434029270 0.002199319911615604840018433730692266498392649521506395355008140015800083777004 -0.008456754077984615718877740489795052062905221433790893541850780264523549660653 0.004523658014380004133989174022283800682030516922389102352454834712418271405717 0.004128384540367175310691093330127926131541234665428718749065521288180054286776 0.001917955385580184769994117470213792952158391777241637309408150996045179654127 -0.0002220480613537042719899763720836553368161938026738822812585790707384184960307 -0.0006319379895039601121922499574162858423208267201822272736585833413259836638998 -0.0009543018245231034309392075882532319708990604025956990398397447840466983022908 -0.0009806351943595099582075448855655425851474838009206913723912934091866153555449 -0.0006815104975127609173989139713289072017879233997858758256715134687719919629671 0.001671938674015476833760047642798395963809240189318438576716599153202219096120 0.001632837096909199093649278158279344292324948193318806999299052685952074332563 0.001878804554166684546411171779145998720176801692173232781023665259651827905768 0.001436850434546358906745218667453691650466000003413528357597557560816224327826 0.002816281245539811810763716608027257864560394801560157706250021197912229203301 -0.01588460916568256490077380458982489378225631971449869350906845792341493774332 0.004435965308439352593456511285376074222348989419225477804520725098665198069973 0.004440765124966504057250336844198210486989778728285621010314983178598742589802 0.001895180090550307653822259274988544780821927456615508749495767761505831587285 -0.00006371878323974206732258185779928761347234765046423514316752655653662622462338 -0.0006057119061538360913247692061537110786582859381699389795323929022329519574559 -0.001174365480926063028937772828301229461199583880765748338762269998409577238640 -0.001134466025223301269494739542534692723091035741059056691699048073886472675482 -0.001210775009635675668850313572596041313152041378891258799156757695903465205669 0.001612305776724389508028168746319803582364006101006437636971747909022515951048 0.001362052743641965543584208841750108834330892577094527856050902037668867758121 0.001986516324858241626503083721467986892265211196825876313645364753443530699248 0.001459364655119576338346013108611845482094916905259186233145053920002580864401 0.001550111755643511585646430858453101483460195059820148999066855334170668726684 0.003583993455325631193055560141621979859875201219068609941166624025770496924049 -0.02410855670994749158032585695022684748814206800561194485302049297237128018205 0.003335735642377043558144105031289340828431048247477515608894202950021620446489 0.003867902464192666753406573980850381595153388856946673109534251070691896962741 0.001717799084431748020970585733456823061886451831087823951676761161658244833728 0.0001243389023179829094089753840191842147042348616181060964639430804243829078655 -0.0005093819921244430664577416556354612076601637480119554855865108599158421659289 -0.001081236843522837334166673507721453683262577296262302406302825642727456715447 -0.001196488830806862381574985441161086122497600437335584538089443245934064812586 -0.001330572749132360726146135145635113019262337485577021842263727667010963357516 0.001321891695253052151722302879765065601003982619327434825763572937369325326790 0.001110205299675957047244656062835876443941486178603036344836541039650407839569 0.001910658560358587351679629399068631193240874593102920413828892662016947282992 0.001482603540395895403232277244963987631421420404989221096494014581531191328890 0.001877098380825989947318804437869719519686100836219326092972027311522920126233 0.001766478489032160077350985485792252791267367225528956044090394849509447238592 0.004097675454545259132784616874088538202762257457685013971907466570520392448373 -0.03296250515555756580464317965322705795811514340530905205332916854053205608838 0.001100654108552115624525963091808394771427983390035114277627681889548102959810 0.002732592098084546282698452057777515052669995753497271302595702158392130853113 0.001142762449371453722153353533186907599554221480566792212372442435521406959337 0.0002129055599744294643810766478891579003197509288110465917726385301647527329787 -0.0003899892398432797161797859570966970507142036579777716510826550916630257986598 -0.0008933447169166760685676185731825535163451108529059993188425191726482802029108 -0.001027319034157072931301453658941398912630183779883750315188450776431249865277 -0.001202804038378034863654185879003143057263859745092554959063162321659145953164 0.0008598573556795695603562411782556228973118704299176490514121487523890603241239 0.0006646392234063884236743312622283805692595246700507285958167711132007878265882 0.001681950119653227795227901166302870311618937932679554164467321645108093752974 0.001278664020206286403260502545816307683563276894917863129940270942186181611097 0.001892973673273998882895765318044744165660080412379374711429708162221936641149 0.001758271894708190309805660024596949005768266102289373001042412134649947365910 0.001286764544559226943567558293854109727416881014229522585188396747934507330968 0.004362553163629444998471706680862642909772947846571567568194637170775563630111 -0.04238824302664198269715863919958247639408106695606942661266227838382777391918 -0.001860356560847357321833655171151147349996280478985531342557985874957347272256 0.0006969958965887054556952817788033269273389752555089782366037489472753904180943 0.0001717521331451054957014879102060792462791721224707848452903741072052350246728 0.0001923579999150235132530032096484909269857591222487452780055913515998137736993 -0.0003345650943842775539675393111407595195389836033746944336019967820740930415433 -0.0006584485689155554754973135231193955497095033047876922427072132809995095781029 -0.0007055358996824590492307515167691817647610512288887590399366555945203427605157 -0.0008906403067035061305373841699312960957485681610033957106619279239260471504049 0.0002018368011387192590547786923359847219911978827941513379964850062737515699149 0.0002925561053548605625817714767384686796235852291751179703368741229156788442528 0.001153630507856288070819892230026417410330444746096020677671220701185659931206 0.0009037478463307907972211878965372141466604117614261253307933116839460698276571 0.001466194327491943641017955287035079314479600901400792997823942778745308765330 0.001366632071188423989246633641133858035248699389419608272033814670795236991448 0.001000773906098856698948544899588579594145585233555624286093856386424545287522 0.0006982062313623182372553728413295865399017487079963969041888671106709780308568 0.004448879037781103270141653911139613761101442080559345216514339081856172268019 -0.05211264493059840325611674526640323276478738698056045055770910300760717367390 -0.005471247840653316911195266789130755253349209085737364857965543164104118993128 -0.001723834533542708812896877431733730012656238406451776405795548670823529098711 -0.001103967663335756831427128085905843316792091804096500370952975606600420367987 0.0001041174780524736066712390592820428699725187417451379369731510787658967547968 -0.0003231439164871572498224641744390617143400208155544418238112352110013994068772 -0.0004733831643225884744753559875307981649456759861492924564470237539750703730459 -0.0003087216504559288546886174726948603606053251888868815578298084236823873446102 -0.0005785559005423944927838454416341703326879387433838145964819549562388258416575 -0.0004561819204210857099995879738920879561019830030466603233642851880204248986832 -0.0002007154185731582949584521881899924913342002565997070054762549941567257901606 0.0004376517317436955201850470784328121218374052763026480102576973272891517438104 0.0003096470969885320576778767194477986813153374359332802713886546520643870351767 0.0008756854139661640852155215965639539037597993651393137585955935360342880034892 0.0008049775875706869389815047621945045220343906744620819915956857473294959765468 0.0005355066029532026267066687019348406620378426542755765862477880601263402899235 0.0003217192639314541605324515094313871005253284810192688990546539811355188233353 0.0001534522370547687818917298353483258278469179914451829714124500094283424193297 0.004372491015826490898748137258041621615060669070218033263123422472353568783044 -0.06208312378597975335446352833157181997742375408683232393549778997706837858151 -0.009291445954957754265871176421911323194643631240954765821837470615574132168217 -0.004514303678584574119846983544498703211476087011591870093789131968880628891512 -0.002614085117852835859938471722228579477448335494783424558113002868015747628398 -0.00005225765377446981339888053350105759902869932453842219599171069596372568104450 -0.0003446348045693895608564497012425199776957415291568558509303522837777934968845 -0.0003002798330311877001250769006670361001636784346914890373616738508386423314314 0.0001081444174893662468832400824678714269275312430361820163204823672780518585303 -0.0002562442393705831022969230330322650463982997806302557649056012771099238247631 -0.001124624813541193394331850114249569936428767220662892333861292536453658309819 -0.0008381147496640073040536954355139503557885442246634685360951532644018019133214 -0.0004392402642999919700508231215672607564337114807511187432483223050216459755443 -0.0003989087003384401909385616627012697303645592611356803801525569018605989970483 0.0002664058151784494424675904821087339920021046691826578037892823735046132663186 0.0002169688381896090095414216499221389008893502293599493458982690059645640462072 7.397143168323271573047978061962233343474137062632639627107671939024905551889e-6 -0.0001473098969288168693932675097705776985574685781373210691216262953000012753263 -0.0002149603973742404634513452111257641217998829747814127603586512705447150985904 -0.0002932246162216576350614913558042540029903026666710606920485364927542213120827 0.004384712612876203087395875713483830845207139261713293748654236268019147499835 -0.07204887184971182379425837569361293603487198586123906511095541728013987054853 -0.01336500966054445862760043235697068257851225986223913754631866327554389066691 -0.007468020625426624951033802049293076589536208352142229432373051450343931086918 -0.004216820913157179258381541732133376835340655701407005911000972865309060033338 -0.0002096459083734821883223655240041189076837959555794201522598522285880704975542 -0.0003538820353286284386189183594947700808456853476959999201173704464394304309111 -0.0001087433911868408137762505918915704161229276743261668614340848174299195994986 0.0005337718449502401522185528001909729327976957249727418572595702044690513058288 0.00009473305260464181592670637444624114707690962630993652146340128454903679433359 -0.001784290330358265805394516216030799189070119520137097117139355958733542040676 -0.001603933963477596488357287321778438834077033001815818279542405807067915905826 -0.001356991468372944501889629611044240410363211694521462280386547800576836672256 -0.001175538867457296680176010919831651922424283622980588419369929130500414862623 -0.0003315660201851120239048948329886442845959152053978588655286548595532577018079 -0.0003937772504246528009785769198200116780316941731156124318165208135064427471392 -0.0005647573938987412526428795447451937887413208271064669585919296070961585301501 -0.0006871862351584580996975571202957498062300799231416521822546574210682223803178 -0.0006642840601097594693102354899969905278006162981835328819764904583565294283517 -0.0005967340067097824672420272557892996632976592730670580822138375515620973116184 -0.0004825957456298620039487909055938077206769440520674936227903446195788224278537 0.004736101852113420250804963850183778697974702271630037988290483045471343211039 -0.08183137815194926918892218146485070552928885606973277982747396683882872646698 -0.01758249254886294645992731394905189331457768996389821290950827832440618833575 -0.01057026486298415070754814670099558714696284934035075671135705182031150645125 -0.005892853220375013952972896604478291239817509317610534376701994452111727529605 -0.0003908756463927961089784296451010462891099346116295322296576573605919119844655 -0.0003673401996405121627465962677639663836274552546928575036641975386966872523245 0.00008593019898810154125986399373235053228775973507941192439975913281123071342796 0.0009501113681855524271707802040474864038591905621835180507904554552902248646649 0.0004834926807391008006180058820031103916525225062045336647586719651073078726926 -0.002451676138677782492886657375649994622968465233539699936511137263489204895053 -0.002448964265183835227988255725966142950210235096153754261108813861516647326541 -0.002311003778249544201752596838353019031382054566486600312934331363331996242074 -0.002004619894954803912849501457492869001103276849261113627538689897491370465588 -0.0009683206229618837320141830464458681207168879344381058450000969860133908387247 -0.001067757805373635578912617728199803710170196323089569932235940247561664867792 -0.001201548650100925688146853609630264880463030556360326308710047635154348464957 -0.001291812373296213144094675605899543181465068986539745520952561282663573658092 -0.001135763646817016821004437718828168886809042857245291714058624920111605758465 -0.0008456376393641185357682343588807659082824156800178419238280941439416392405362 -0.0005318718616517757959749770143490317896474750625408171067939135871352210602650 -0.0003844129795545446820042730902874116546065351241587521978211836356176153116106 0.005187382788404475558254896636294977018056305284202202313560700332728052718848 -0.09117696386238128223963513486371053947392985336157356290387180229050288047360 -0.02158344208358213931624634670396008509431352874566851084510119063751502341596 -0.01351078276479091763653106937269475075063293887290943175256631831318732018577 -0.007494954912918830450994298609493104288408740300568649287173930526370790431190 -0.0005620071974421967446549622061873072071303686106184387103038717034704796627334 -0.0003779180371228992334207642673002661850090272745043208323431232163096860783059 0.0002544513054679847823092112113221110815354278398181035437128782150601502419627 0.001294155071861296403663945802652574981209705134908164817911029923487247923733 0.0008216176922105782839329644668276293018145975006832626470939561122673982224824 -0.003125567134105887871822474908011407617910338888508485520082557624793598105566 -0.003232587751297377708142053632272404177495039975987398809330734057674977309156 -0.003174910401624655220685460875132081380045977579836155654068959145880860026420 -0.002751402592042360825351198706425085469212148690272720945080604451344150679844 -0.001544822993941036050939158371893923101323830128886578655717322530680881616602 -0.001682561887286771560378880542985853361606141277875451895353735215711482557822 -0.001775197773639229325731991915857471634512844860622663396331501073351178046535 -0.001787503493574046068922743711359391007058831931199598577619148170085506805960 -0.001398551919125561124114412612887217465745885200883297134845484547694529069396 -0.0008916432489827329760694069366175745627356830441606401938780202567504436777136 -0.0005139079147708835852860651768302832801678242446055557287587798836636147171501 -0.0003719953578896086463769714958679822825670328765561853300561312068897845115071 -0.0003346698846263386363724387190437852949183088304151752675511393975798440762041 0.005454751419170355281805654639585789387158853912672860078166597231158295455220 -0.09989160828267095083150870047796542105814266025521928923342326749140568904000 -0.02506166845608329606308274067672873708787463193817799254501923642633729342124 -0.01607070718042650496532609402039918496124046842713313502475926613976668818579 -0.008911484401534987672053534382879138109715545956017226094173152849883459672443 -0.0006960748720674208046805536212500460550849143624679854156483376733838418142120 -0.0003697376192953140263440018630659642160412509267913889271570915978108166002239 0.0004022681448964821714015283130859013487740229986588910009005762265152078471378 0.001556099310901723466406673554368729106004067383171929237805135438527123235131 0.001057002048370562370869085510069179395641388530167602895114698931281502835000 -0.003792907268174099576722442749135916331537020499644411726372250317930828280794 -0.003847579063231396834882090462795414524228713192449389015978249820129813946988 -0.003881184311882139005444974105145562566202887667618710680500850600984047447973 -0.003330512811832970257976262188335435254986094821575945073079586121986880441767 -0.002003626212686942256654241040511819354782346895463813460237813865643879814259 -0.002154553711953067626408151122768647284662023800460793246948344254917598186133 -0.002176036502602487329990093413249983839396112273919104323837243164780473792755 -0.002003710427960197503981091828577288256057447651379407243643489442172470461367 -0.001367952373319187712520617519134712260494890602876506962529937544649803531642 -0.0008103057227792451698828451447394562986231817311392473329680182937987367938639 -0.0004913805249026540995324646873935918508602160976777072885021482062854081921358 -0.0003924242449641742879484211045093828428306001626026292558425850156414167117435 -0.0003740936651718254730174658865837340682158237772412500712700481327319111455220 -0.0003946292118807372185663030262373836407602444994936211349314234902219414528804 0.005566489448960038750032655353048695617373000330246578534299119029603248184242 -0.1079121346406193556354534178923146216146411904222981441662730874222572015638 -0.02786095204669617067546077866113545480208698634344930937416992821676529923030 -0.01813343795973492743888577362420674659856352112020789220186123723141075584528 -0.01008608064643767938607931697887341120300638031033118908403704302414998942421 -0.0007631306096363506923146444076203531511913650772308321693633461445166687281109 -0.0003339602862329948543911469530187439353221515813934430117134960111022094147197 0.0005379151069024029424557304069374946948135110902085470120460550398870295920119 0.001759051714169504982848026936990266278809422778628046757611821574966696690403 0.001170270325257330486621382923794319294744730189097717466689452879006409912247 -0.004407628714036811609672870166121604278424318003011484916339415011687842386253 -0.004308388488128707418263694562243166664443037490868175549846074709856242224465 -0.004409255840654356574675665574396712215731926552785769401632284093710670618844 -0.003734435772862307241080478020620120115177400314711051060406629614631244240408 -0.002286409401011343089646164312768471128731203076651741795300240068248478849738 -0.002412910959030801140253867275893356843928410647136139368952238795264716324491 -0.002290744535407347789666863734962941756379236652503062185967785643301417013766 -0.001877456839718741144003735187065173921864223638802323022432053287817421659936 -0.001177853224758465684381191326940963577665706564440753806402262937604073191234 -0.0007199739466040330191678616165256618910480221924160541817432002006202741350763 -0.0004943644428173724822666606222877205619490522711625462703806956172015927417954 -0.0004398303226457238964662053454656436203436980116615287034898457629055271544171 -0.0004335037317693252872149397503470022327394075361223620861020950593715046593352 -0.0004427496604833886642849340194110249700877888237544823011179032712931958784602 -0.0004509245348489650041512461740099522864481824582655826343615248394219864614396 0.005611254400615607944658019233738894683823203608109778923458215953381006210416 -0.1151504431291004224507135132805732538528351515642016759728143734430717291651 -0.02988651689689152493255282052394734900544069747512197410364801904601052615929 -0.01962260644101762771222720000493874712121602865023312039146650676202617829913 -0.01097169903100479582849349897833136028620310200440659094131843971438734256042 -0.0007420377888880545378599192958201859491711774050919427669490826445553430946859 -0.0002613067287567557321016067122781371543656867623982721951733290059730003183157 0.0006658250947082350402913950003777974014324049969374224663647897765584671348713 0.001896028734880712615719168722537945520948517405787771074155604930851200484346 0.001141186147087768994930714430209426491405930749943808374642519600714667329968 -0.004944677279890186448364799378406127734621208587937118464687576468476138792540 -0.004607739617264149814315998461070013001236700373896134377688331615530372873419 -0.004750809936661108478255722770004349686909049643624375840320736275417022812330 -0.003966833041136904277529216221938096644385514818674053177464728057638742164250 -0.002380691783139501161722684799427358052085443317299069151763689315650592346672 -0.002389475377035842787198007401017519792892850824431147281601501296395119357707 -0.002036336579204916579705191042696271107039528134855921205639800469968117553029 -0.001539566422058576483879655980975779510287209466567804635286769066577768560061 -0.0009819818329979396262113951486206733354804351543469340075721353483159396935820 -0.0006638621205402639692415557658555524338162615938877933800809102041828101228543 -0.0005215711486216320883986070055773308437646973609577056472688616755775344907269 -0.0005032183146141632637789645589957556148028080554553942163172870798882654845980 -0.0005028383144193826499048336178960673988878157382523041260308095402268469720305 -0.0004964704578408027763765033301422971601993163154081025768759546712393760423921 -0.0004725797751332539721023132019783027537796535861742175466727377373419876967445 -0.0004350302727161402321140679931633607740285239093979384561857402876415342681638 0.005627543326250007103664182268879202263920171191369497331439264507179654632538 -0.1215017263176529336283747313993087406461968990208145141237983239006079874010 -0.03111236615181510102087822356552902370354897097375637607496117305900486570634 -0.02049584660841035260657999099528153669639441226687159667999171205947531366576 -0.01153486181400204289796100611324881047449238790742508072554099829384670413723 -0.0006267915840749149648004548036791685593545129227774222838510520142832664149715 -0.0001471857830271661021784262586166746328104459374369632389074980509882811034048 0.0007763594645779963664747804193674168364600642789467741638003781026538495448206 0.001925637242242647082548005433941310478805114107338315840928282852822367858401 0.0009453646338894162341419637748217481510379767639884988751553246878857914460294 -0.005411239546127931523933232209098167527574993180185320185606485607449289902959 -0.004696014937197435590945506356692651248498926407835518615470423912229594771674 -0.004897672007816776460935712742457572254230083269127829766286510798255117979111 -0.004024215092619442789788009258310501051498851445503662449277649594457915800652 -0.002294276518179163770736777642259875611982251822178563149506871989161073201798 -0.002017973276789354887406258423338614064611899744324803080262213609541079850975 -0.001523153742390043459927326400733980987128440362789347027112254993968002234953 -0.001189055501980721171833194899759661328136337501071410905759001627327980652887 -0.0008343202901023786064428199057418362362134850818985920813556514100114199076908 -0.0006371274984688663773908301507772107112938607978568387969987014499526673402443 -0.0005610617694484571455782858747833710506661910960136749346715326306831854350752 -0.0005711054855169863923452808111054019562843699085207211593867493064000739899953 -0.0005732092212148696438038402839557345581994467400683903490588770249022516664432 -0.0005516204183577538975644825405079499666124844394618596332450291122673718801859 -0.0005002365264666225281919479991904698542317157655108546334251154948721480526982 -0.0004255490028712321566906380541576595159641758682871684730619578822835096702816 -0.0003450777914028352307607834153427206771359134346149700152534913644465810102504 0.005609171607579136748531931965148520448024801383844312405800019991708682640654 -0.1267918308705003494086001623788948535728647531462281667532538448536331179437 -0.03157059490033367995370102133531893664188644560094024766231007497194074824540 -0.02075608379038014487875335293516146391798973635913702920931960068344596589665 -0.01176741141895523982523605145817303028523192818443529858376712391158660546592 -0.0004285961830500679448577849692277804722870773348777713803919721068134800141400 5.435741319063115233418705236140720949251454902179460220627469827059667765195e-6 0.0008494415768167901199206913966697407551681051519581911026267640067512655902699 0.001796465098283319053803084147116351201071972887799184394170319911286800461046 0.0005745097422284177330717268992431907052300847456818102014779018735741200075168 -0.005831340228439384866977698924586395825097908123422130229684010642898605870683 -0.004520671536641660337829074098261892394339925674315214664560705396097850296297 -0.004848594895034371161372089727022051609612497945151198237462257940232095479719 -0.003882737731444379517829313443427394567355780155708758880335973640322256292848 -0.001997467303867714663754346698547052109286922043282899830121005023515390049015 -0.001372435974961066695195534845118970611349422715251957404288356303460624304468 -0.001009995888947117698867216994940621216944469110517320476669917904316478917011 -0.0009136999478780911010344108619971854527257604267995424262634337790254416972760 -0.0007270972691860954039501569688199201374775568061590134622167485141287380647438 -0.0006232405640454015762458517456770891407199188766399579829782808864590637891852 -0.0006008092022000668981572798052944938869250378396116971622252273424657847992046 -0.0006341671620404464926069374178163281088366973208247113409482854381913582105585 -0.0006378597478241539971857497775633099447903617582288729244267124309695477647905 -0.0006047637860670537035302666156266328847129455809485538254518398722660719437016 -0.0005353664118782513561894433790468128639951757031474106468196925205945868534678 -0.0004377253715554696576518923456881866530594924681365057588448199021702940074281 -0.0003314559230306664751743939653292615400957742512523928048476141525975559079290 -0.0002432126750569093300678596673905466529796422976429436023122889947437934374543 0.005494586083568855397027469930316841691559147724153283871339780510741909805768 -0.1309860472864877536438366554099250004914821563169886310999270519157294403304 -0.03125862614070153382401085303142616952553679421952124986181738096086882095916 -0.02038051039075530131167590428511010777868552393246580086734879445162526236827 -0.01166716527214014608088741494747731430768592190661893786690117658009206653220 -0.0001633237832969841007162349447329026313720433822826703299439881700799137436167 0.0001820467612112182337892284135563388634670876473005462352815150982916498374804 0.0008501094508854865312700419723192858130817352686487745447177770655167381205537 0.001464455659980165867646634120015223051057522962566985829065633499378741394423 0.00002277145938864759910781840512913862468314856567119552293053284024983434539529 -0.006215873400283057520247363156290878240757363448351248330641571747845315300687 -0.004079055334595932589738237543640447436031929921314919728046534802349054863300 -0.004580656161126232664884366546536580604815260539242024513396746368974585046133 -0.003447458402666970656776714297773883342069110421393663447141887737840228395547 -0.001416352803958312819079375043836415638876719195691965077783842430284521517424 -0.0007061597277154243048067970139852530192653417358511763292374231570527401621248 -0.0006274022574575610182906782464263824570067181141422341224330592329498637361406 -0.0007063378014109780665077577304552598329721634731126703244879470265018933502493 -0.0006402631971874769234515838722017869019566221297927061732159495793488705839168 -0.0006092456226523390707450677323893270606526258609241078532623281778738411791975 -0.0006326260642926261558924457950654976896817606033206170884974869942860606209843 -0.0006864017640918440594382213137427934157507711180013697824364393824857938898146 -0.0006929569013822902582664213910268356470155133608253064192274425613073834865456 -0.0006545240925508652961327571168240228749164726027947930334213850221036216725422 -0.0005797260181428850276430538087605484448055299022532154347168980677687285025371 -0.0004772429174618506245826002158934667544336484053706635022853416897112567537302 -0.0003657320952331754843753441995117136215939303391188305547495653350527320914732 -0.0002732632752684006482967578339258578295135691953385163279837838606691059893286 -0.0002382255139127020017347392825098780814439331351239253348955209586549785112838 0.005229318270060024569315834392248834036554570104100307370290154548940558521449 -0.1338461743512510045886215470667163801192669659212369823781334784895423474505 -0.03010413192019665540745598675538102904638514881797779107238405690814710284512 -0.01930905250400703023728282752138832381957428027977486822517407759768073022746 -0.01122141982354870753439480148460498236808470832351723965754784405056728277085 0.0001319225615264855306402022970290285234965288340180682067141918941727515821765 0.0003570830333632936603554079614035036840990340848281680094546818210418101541814 0.0007214346857137228513488378178330302411838865886378576410987690668747763617822 0.0008831990257139782457949047754022293316781270761142745582516252309669926273910 -0.0007145573275922264185882269594528228578995298747508191604863959395672909640373 -0.006525870005349148663082864355566898307996740513374264906779326756581836160046 -0.003437650709051810686846982751585996245640745973473044044500766828941263243053 -0.004009866537705424390699986543657649498207901912920250279708770817834499445677 -0.002537143245552030790578511720705480778920235488881094468699049863146450608644 -0.0007178550053352117188022706966220309135576324660633622549169185780565321948203 -0.0002531129069492817257463514468476452024829740352925853077856996206302405381965 -0.0003821959979787995770952284336901753721050396511577554051268256484368410638552 -0.0005419009732130916973448596365863104968635301335145438571839454601808144773677 -0.0005603306092480932637429694733830779567843470097596680341180685808961778898435 -0.0005881723569184916555619604543448254064184332325933131152119174898686035329043 -0.0006512001492457166570580768685580963332212281462917872065787794338218528883743 -0.0007223634550393101718387001508141960737185960880711368867930947344334903449620 -0.0007339079243651056543055094851711058608886085729869532373489360954886183852863 -0.0006983147398317832826422879964339756185044142482362390435880491862013023162912 -0.0006340233021261472303806622755642136623442526137603801884218129821681439569406 -0.0005486436871140163255030646902813003003907646986957687842574484892901386639865 -0.0004567322856740487756095185349012153403714367636977959195152223924065851547721 -0.0003845937751620379983969345521913882695902030291644719112464397890044999517704 -0.0003746983516206441015521226751053262268726099050472970558001011099525666610380 -0.0004842173277196849316387693355774211840585769233142166894573215754044534277259 0.004665872129272683858736117716648655309909578045315339314177474532999898733903 -0.1348010571752049841793818930561210290776183864734077547529021361548258495880 -0.02779066212105357390508459508141344547213166529951237504367358015218888217752 -0.01732096305495512622614307254413648277391299970063871112417103110029866050237 -0.01032831088632936185205614546370089800142032401181601521069020673428113044256 0.0003937848424410746696538161621786347640868001004624395521427707795325321101707 0.0004587994027886419171416253808247053814372341373786068515591078080094515199375 0.0003423587847002851369400332693973445902674247807594493007304535059586405640508 -0.00008014169700708805516692511399067409058511680999363492201557275236136521824995 -0.001659847998622011501569248063396108684114935484675411918201882038668575402284 -0.006687311504790655796180337748718777823210778202867155442149596463330966581115 -0.002562691032192140920498408389088506637671545402689397274742699482779002065045 -0.002760107057611070241653694059493907189324150778626368681032035756424565752141 -0.001230622754010496727775068437003691956925104324778369608799362722679496167122 -0.0003107652472853297215277905946549577682996489474302154099954622447328394831362 -0.00006634020883747616014557180657227650404173603718865337853743412641286784281288 -0.0002371252629899291455608307615186803912971915710901291505855467713939183908934 -0.0003985137707836562804987220646265381327274818207322964070407737601642459711639 -0.0004818841137673188354128792337348048606773030557272304951389933370164607700122 -0.0005605626788942834405695469867221394880944534974869987243869702063965132139393 -0.0006541616503154289416377504502499774187957840588288637526954201083009624428042 -0.0007353767809329583108304630466112597645058080431297762574281184645490072585351 -0.0007524462030319762041415685901310056509397174119161163308485241975818270094119 -0.0007291884503460045202974277927543226405509709461384481817297524338885422417466 -0.0006951978479357368400787036569998068434764916747389414949948164737948925402619 -0.0006528694587071236858309593914068841086466309013497351254206739767918326026480 -0.0006091911937080344248036855401018160784506812959106946520000678492373932415480 -0.0005866924264772939547967642847108213283957998944893787889189068620715866234142 -0.0006315835648725271312917069211968590617495733254393716609103311408825479573803 -0.0008168206847190843431925103779148324684922197082752885891857912842894934045412 -0.001342029444931400136310024883942161469654238192157400646288128426372855858995 0.003183998892013279999364812779389458417995791343967514345896217891298407107764 -0.1472483650080795892160182060131699563057536178536078462561064791166497519872 -0.02610000780998739550230042424048882078919113658457235802345451226701954351037 -0.01492901556411589717955632317181750318604652015272646507051368870129099607717 -0.008804785846522892673836575799799724406615740715834757383451784176507748681850 0.0002240196017929996999604435508317507966059544743559913779604637716597641536705 -0.00003814045835715888744842203590997643151515012340338113766354418532107495898050 -0.0005803695049408137428773136909623982349393850463633323580126023148058322696473 -0.001237819102129729635576771857925430683286235811493291227937610460588359538527 -0.002686611994848224078583127839494708091869328559797035532727154303504363551872 -0.006003710078074046331348418237449940555433773971360504458539305670847369422050 0.0002335587810150955142203181790471196930374678322618290260903244765281093604277 -0.001083343313787984706317132956162510127012174188978083193846382252577504605374 -0.0003261729841972851777514749695942094135024138739676093227526083078434808721269 -0.0009856267252865927712400165650109522902246832070484138126358267871836042473347 -0.0001908894776368541743040353332332774248711332267657269671147286813180353462649 -0.00002122590046528049218526303401672276236699931416684525978761456551735579020168 -0.00002170908424470723840388404611443200210748705218969155178246810480825027664846 -0.0001372099294962141870321659923942948135131642936903725072806438881470717691649 -0.0001551499563754043167286704952683710386305134814364400752263563600373843310153 -0.00004055828866403486450081425714633294203356951726416856688863167888234309785349 0.0001714705521384661074570425404216672739076949240032198246221820474632817415577 0.0004349575402823516076004772479411172788834493300392529740509094474590197912388 0.0006977282510016646997591428315077689155100462817159734312578364784537605575678 0.0009489637360787450143852385455923700104640898057400767536068545567427176919235 0.001219174200418154610816349753699305652576465976708532189024725998500667426876 0.001490411743035807626301622975660390575452036765150514410303873683601545744475 0.001699603728347756740070916200009762593050090291918883494594615242748825655071 0.001798765457499579014979597463061337978534607631547674951923794467775804405956 0.001813098155568292282703980000170365541382467935829753946715390298077657230993 0.001872403874219510126309553525498502471943281708487656364555466643286577904458 0.002678636608018618852313070839756424304905581162364302705772619415667067279789 0.003627346165579324121092768510131550794360393370890379332035167459008231176009
7.109150645760000000000000000000000000000000000000000000000000000000000000000e-6 0.07336212407964435971980445169614163548599771264782181761583468495937963280130 0.08188960703542262096017759797472105481246590649108727415174074758545162597691 0.02069275854613453940846308773349212920556766030459649569647623347135798863545 0.08985765697409560693401338021788556285752491281374405816972539381414275250598 0.03512499325965027068020422734483774355673167313591428893507872679250684846955 0.01140618261468761909442369205970341422404198413185101406451767313952958376072 0.09739921778518527787827827692853375166388092046889912184467869820935838544485 0.04896128453591277205583713767778035489197712198191901946369710897244824033526 0.02075735660038936330582326699816279991343704899121509410747504840891016309602 0.009302159301912913346924235527951690157080111374454872568344586315717063414841 0.1033509269376553877824020693008517778777858990352742458924931411927591694945 0.06401188579623862607908822626275689004677003795059216878022207395431776101102 0.03274712808646638395663327148184461735102941534752719888119375396628144005495 0.01642007177300659994272675090121179166068677893837779042570110493112905235819 0.005160140884427789480486058605192835588533073421686055200013900855990420113593 0.1081585188717079398792512813991096031413302454200463075920118228620096577419 0.07993919671107223722850228254942148807387823932531227766387149078838606752186 0.04516401994852805065286113444093516509247219569594514471402689276837471316775 0.02451120333999855468414881546589380989128051288039145263590560392122786315885 0.008679203932309967488469432754098657637878068752107316701472341574774988944791 0.003709663907294065489593338413618771428532751653189453028442241377554709515121 0.1124685844416450762275160136818467329247644459209760344944753124814844334553 0.09594213574519652389377335908097338235467988753480965851082195661545715270094 0.05774900174473965063616170688452773189503307786360620806588531976526799459861 0.03314522130862329629148868581851905431442420661029431769949173595905356957871 0.01250349478412388480943703687169267210034456734454359450124047200987463192950 0.004058628127145260452389531499648889425964655406559606279111865275206957655913 0.003514119920157550204860663544545637293354284751784050984838020771634022984554 0.1165398022904671703120636530188877537093838617421988404857629443213491587764 0.1114384471079984945647297321918404883661768186220624187116723732551551742836 0.07085847349768291505639709966737746210771657313760612013004356364027032775917 0.04195853554939303605094077167819657968000596146984238171430304222013053011620 0.01637825260909112905366937818218307264476741939275369866732366227928379957165 0.005991470523875343636663201016937385149566952568882367847433475375642736530890 0.004233698119867805604412239423156466951871848039166615131674040164415454142670 0.002496980683724327325132120041642234769538827343154343787445263620711722779381 0.1202741965842103575523609414683203083124395898618415016034965455465665509265 0.1267687297258966136245904029478467206795669663582469968379460587305203140346 0.08384611307298907210036033424729190004298766322333915438676037568146047512240 0.05104187931410920008246239360774410966838371646401372622530478094844208094343 0.02059125009047968302973092113187961871919195739613887768368334688394880156237 0.007480846866858256998482660906628362078975177688307271168391502909739868657450 0.006079191964770915135334697063056208623597421943595721509508077025623772089659 0.003470121751524939139440715826674580729022596390438234568590499108263267034785 0.001395577278650034622267598103035735992957241558528145047069697843217337355336 0.1234837223015007044797571562543705038525732108650584708076402406779748677054 0.1418184031898587413838482170943126996315715161328123086796262189212130901473 0.09704309760360383501069875743388570190431922127760336797690014134217240687344 0.06045158106924316014408455356083493272829780480182310196744290039886997974989 0.02488268281233446356546667284364774194404257315100576548473931163252859561950 0.009118192300208018929336190850891623775249337036720769042718092184439185046376 0.007551831934521791061755388403339229518433702479172784813625378211520683574377 0.004367184942437673179433086283501134206696175924289458407118362084493697206878 0.001807500315459852582951533096307275893681123490555328190540929772456163209384 0.001200036009114650030946287134706475382053368062085660194242822354337785915084 0.1262917240679710845794928454836423981699280621933127970960235721822978846717 0.1561148930289523257942824812307736691766095114632026268089463586703084859953 0.1107197256803567649397794333889682960911000151073316539529777422707892971406 0.07041724323416561448685978652141283041867841554015727465679988256229653094864 0.02965625917274906208417219591615704196787959050995745192895811846928147554526 0.01151469742397947459652578325068484472249348500420113536843647022961113961845 0.008784007875044967220020985306181493665186985907283977377759473575397075488141 0.005242558572960001201404022323492431043974726260137155389402246656430534488172 0.002026944151767981938356984013776425026570316097195145545521274591149807105953 0.002235157794604041559244799630638272359975041544127469054637884754077878175709 0.002032743543148642682272032578703539849162529912890403461608951410927308095431 0.1287378241566421990248046928450598096067542074926833238727915291679440721891 0.1695129078067739380639513406396724318950631905876964464280557184892835846528 0.1246612410029805453035618922204495647285709195815592680520559629656882700055 0.08116893500811189674783854635312035451946412411161399490685277944974532873830 0.03532631698920896371834611864775310136374390544787591234504675694110511224254 0.01373924183319611651581691925830811853342825210836199449728367924703242655216 0.01079895823345748786937573194980840219172866818946849021742792278895538045935 0.006230328231841436538954713759711783248245042933920414662748667898711115332583 0.002846460464917558001921037213404945190267583600672010791998724074755376710810 0.004428714287574796125878102746372362296833183932524752837434267801699242650403 0.002068112111123935193626870463092895869552417415363300063376403842133234424594 0.002235271331061874865989206138550470342699674423004402793562078761849157343799 0.1308758312872783127822950725596586078593872503308901603220360791363375190051 0.1820163669789894592331742765397746271786125812280764944886782483347559762451 0.1388859310308043799723471331239589028333530510636850514688303487984399228719 0.09276660350172638720734876754522452583888247531376586847990423717516348276827 0.04153642430657274173144108648039999956614717744682079680971839126206235995774 0.01677616335761909970590548312011626941591266748715086000463521251587597639606 0.01339501116347908766576931776599098517367743326480066514242502388067404510982 0.008147648812384673481327599470896840348405819666338147230032693825452786432821 0.005467792094233452402019231317258172375398114325195306808549741303927092948225 0.005297346564608664232457155969185449080958889248658165456050859888911616901792 0.003683953143848890011665351609763068256187738939775795260494317618611515089467 0.0009306356097251732186021047029379677737476178735625381533429893341573790551155 0.002128269327591606595581869288912027737543554294642201992722889613683837840811 0.1326078183133794714562371089643085681650903408067039353884883027225405377876 0.1937318190858608703262892399612361703834321719093411196671016875619277171269 0.1533832209525755409760644152062466670279570251866517200176443688852105175842 0.1046588576078722051891684742634924452779428494990052616420075782603109610091 0.04821719221591277514305612037346643627868876104392957359850919157280187948123 0.01995318690751460463377422543935567521090579405777613178580162417677679752140 0.01665930055415976035416072632240166927925961752031916707026463644237613863084 0.01061431016248889057859520142438888710555357778037092003894542638050780069478 0.006743896627330176550813362416932889190352483458965954249014127404533888452374 0.007581053840557861463006913416535860750317781387932590231141035735986860048321 0.003507056295953150042854482386105576642398919064063559829625480624237982794680 0.0004994371214500273981836808360075020968415407106935305142645611783742603567948 2.279115420407159481184612486455714847554330619151034421337580740706537435675e-6 0.002971613201361336867879456350084443648716532432107816343658042422740271648145 0.1338291433020654348184584503269151771369287893224489053852603464811989981110 0.2050202053315298162973875021942497924597137165347792878932446436506398887807 0.1679265058985965667083823048240571636966423923836372381920690756973944605701 0.1170304129993134697728121222503351452579298087264587436223064965322582464893 0.05523633238669151982953115729909693481974412299330285452396171404998284291212 0.02353557869164932146726148126409965211528633861226863027747266072439534230094 0.02027496308889932702986196881591416268139396723340286235009603614796713666154 0.01293324227090663633125634422940348380819806901199898820111396456067586581547 0.008497452403274981355935724371316916494362449408246173025976822116694739458628 0.008273761511489852862897707783915761462880571844153594882355823327903956967133 0.004716404921054157190850460676753831112775282794371646360263842191330248192815 0.001833119186020382725218708928255879376054907456177519377046557707478101296470 0.001041547717104239681546244286215911639671647349757924224867880617717942735984 0.002410498172019401291835302836710824340224248289752074646224055299142863946390 0.004359146085247479226137248903467384403776581416560707891991398914095082645512 0.1345547612600920116394193071237673949865099996807859016704502716521469737315 0.2158117539526912910635909184640764588827842551825406665240183339391962101736 0.1826294455238448286728410605260801509593168996121381281471268862277780034271 0.1294937406678858228803102535179532564686750522195651724040586274549799137951 0.06253717072943365066113076302916358735649390164903108136363983272753247905767 0.02728783821198390484782074231465977658637565045660970381564996423826024342511 0.02382001971503039557485979473625252834360154172357526627321809748238270549940 0.01521243208201628153816029780040376094253242450148835151722867569937052345532 0.009741947783177448126161880685560442424182295653829993346401555051759731236314 0.009543813059652537161647552100804264870639298445989218218482900571314806172055 0.006040392171824812457468967325543804516336008041005882584907928714996711587526 0.002988459369357939204086442847948802717409075673624596248383089409679646539260 0.002407279342173745076309620234515104378565218361331128581690426584996163469785 0.004580060337345318382828242107963848517383364190604976642807528820074176629128 0.002083521167658882070971003888532287019317155355239354079300783522051543828227 0.004258491530011185934991357232645561667367774000937913040680809518781683228158 0.1347639557495146136267471605695138079179221980190182954829973257349839481746 0.2266293551658440763719360304917161044112272456576991240207591526079424810470 0.1968445968378236223216790732307587013796887299300641699313040226094975396962 0.1416671236968831840385631770281355757009055346238827787601803038210579664618 0.06959634757413805329312744270731714016931373160420258191559894861018817189178 0.03078260825543775669992544238962936261627494059084915196924009615103465113034 0.02702102777658333737786059762554107194682414667636987016073459112832419039960 0.01720909657970403158913347344912649121731246139493550979529537615086392686476 0.01090233024703352931349932983306441715587656336124626046347487091371300286958 0.01100428293652983742863311083247391442064414882614882839087236346056209836746 0.007402177665024186858600338172413742509561047885031518637564418202491072878979 0.003903992686969109488311224175855757311235402859535332375974335642276353019321 0.003436849087719620254484536165630099401700144917710441567477059193231119433894 0.006208428978959849655237037755764494718010360210284197282253009490702739880871 0.002419476512863242765600986659845221208554425801367980573487265079687814172993 -0.00005346431222999845109789762367348682494441341828943355791406401852358686613133 0.003885419484646846852000317033718002337129782558216899537581680292850390664060 0.1348134734050443546397837494671113985086177792721132552201541496133532391727 0.2372027851730214904117307888020249758489653643004865200678625236500716547248 0.2107174157954970225950814685686782053485229270822031402763463559845440756960 0.1533072158896197584871133757375838719788030811963880028582564148850281850192 0.07621678000779899480082102334334446145791273184612615835985001161322494373436 0.03395879844468721813653103253921989401727105215037655696241127678328898584150 0.02984996872217443094874229334320451538488878096151318241063649852441335895164 0.01894513141845599380116188340772551594615382537163034668758520971612796735604 0.01199138149331078656242268491766860466912130413542643081693053877645410576312 0.01276670703600575462225677400641979678134950554006394826296050352414468101740 0.008554951302913928122218125983320816075584192011686315114279883533094308410585 0.004406026875507243862892244724647911784228560698151535526928958169410569258851 0.004050920137167136549219398628739010001328441378777667966584481172251763058838 0.007060697997104949324798041511443501922138283069593304755482034086473174721399 0.002770754719773046672655261727791327179144270332575896771991600232595584128527 -0.00008499033260826911287967214228583248169100497265189002516986296478710949914831 -0.001416679304486869876053911128570477934623748186397140075548552641683227171103 0.003853200811060567592912443241519563848517758638973552435147021706276527297895 0.1349437477498553106020674546032114702646111177948754177613017276193029499580 0.2476681029853397408442520983397315224945892700801056887325493579314403685092 0.2235643151871574254566479793523006463370992651369709556554043480719717083194 0.1639606862434064648674321163701581860112859650909975086784966469502322729960 0.08207011602935248427675750073869082153403423794637445321567593674256443658809 0.03667611791739876537392824055532185275728762483428736472402095993896819598210 0.03224132419242147952715401295110085079071081234576726196372214785953771765493 0.02040492366582192541071366303183503987554352667099661344090553389972769610723 0.01308506608776293064025889926374310447610814414653337995935207690348817062178 0.01434492260439490525201316881220640024781663480152092323362229128377773799821 0.009490604147383105433593686199338059573196196609676002339043130019955786909380 0.004684210415789356202537002595131166162996155747157941342724494579760405235749 0.004244893117131107813052585746860318488758289915736384884445494681627947015286 0.007378526106390771754730124681867996388919755585501150755819480914012783655444 0.003058472569771972423332724322170715741399423563359572866035387919047179729586 0.0001635714979729601776170043631022199153215260957834352126865077966864961381390 -0.001065480480762439286087278887741817293160694469651625641193671970771376390991 -0.001646707848607544813711123858561161665527222895798393639844278291117376525106 0.004436089064982043243024323169202953054760378844349014052274422070338660178096 0.1354259914594384507972975923573032613418215287934751640405958572492730119053 0.2578355392463295947641927301880305128496634213401115300997704834407616957442 0.2355186507028651213490130336856286851629875888074297240507308251101058271463 0.1735739691283533576638599717533703502238593106703303518807444722148409960519 0.08717122813974077890652263904505567264866182746167802403776572575644002301506 0.03899200125521239561724399500036876393011937875524629835400836686740372722665 0.03425805561507031163535577748987142050559790055949451143680322846283369689218 0.02165790382537495561998452704034555116086831360977179472910361566590774986922 0.01408787263546979202742076235542507071896925618956210586406727868475606519175 0.01562047805047045748889767994471626460266400685014709687955343043942013327228 0.01018421884150874982590555109852272556841533749528917466833607295709383279748 0.004813635058367930955222961425973446834691227181826025092087482465907428299148 0.004218355542930244897650002054903063048173043328753959458507785312826994031277 0.007419263267337766629994381644690131855689747738983355615770276664927576055517 0.003288093415302308991589481874532530178487646888545365102746391600408463750350 0.0005167360489252686564872788559444966841635165575066801201691397869211354705572 -0.0004876476044765027960369580416496533065086184641304395711803862489754848939120 -0.0007320445977777716473575624879120932836770476160198298860901578911621715103423 -0.0004081981813231186746898785321404171275345606956740911813295371503400533647188 0.005627080687636963866372988515010937539417627709772728601602417264904088513170 0.1364735317507423469534460113871629908703657025661215161270899513242233815649 0.2678039180772539153589956607039952771953361018492636191869903659994174451170 0.2461022543539374198609078958891022775043338307906052776774090451151617895464 0.1817393527404992037834278355364209317028117174074312891110192966549311118584 0.09129666446298248731960086309743476824368254984006885013885623961152762071759 0.04079763405542886768442599555668906655017637629489568453725130834630716488854 0.03581633028883608998001337755120672600223754900881709531506883951399266445170 0.02266778036947637281655891594480829849473776181739223761011970377905728404723 0.01487014519059805920493188985596224876984750216255526895943857807151801113398 0.01650318338987469432136530410784483384605275729148398515961902729534927436552 0.01062790281825031544869146641587833249624847335318006776696905376783804038046 0.004861620741234662628855400831798473903570358422791403860814541301269788867992 0.004111334450763188864614262035623070733018556805182933068685762401113833957796 0.007339608117988222856406214523188859295534048003868239925514805018093443559168 0.003441269214304057924851677365837746768169014894878297825545929672807909535526 0.0008361230197574371673809039622009112768327298887047514515740347623595873974571 0.00006503196081190081105063231431599444919746265140447321916338901918521994996025 0.0001509973324468118261478020188935278776818202424986244517608997166465136728439 0.0006630423999559900616667817307701804951082481724588802440408741443680093572035 0.0009962662616764393402459062493836221214839478976999472426185952365936478392367 0.006147459802589864335342014567315985399480025800439797730035527144753749560322 0.1383485208781852850890631743517932738170976079394263855849424152715293998836 0.2773750639631853376101413923595121023524859256632736720903118440134850565343 0.2552437260244181130558097227607775966535789619106197438995784511853987127227 0.1884352526244683286279001574846390559427726991475479423781600583292199054605 0.09449602987113220379770857382847888322727665195200356253167228174771622629812 0.04213573416166458430509911949662804870984776666017802465868143132713542373215 0.03696113347688668169856630179698260736604712810423629057072074046676515036546 0.02344413601403637007602433749741822803311166289906574940722471964936011008132 0.01542031667955401632868097575239539347100881038168262893511488012946140726371 0.01703300892886464764237237105164344147118685361951967953549759676180746021975 0.01085559041803211863937674551558736256993130722563926014906473805718072389053 0.004853412288486623142088212028578842248592308736758263441082108836528589467143 0.003967957770258623353001999040338398731162567554119233789227932563545625240507 0.007183482124576876763525642382318186184956546316103034172215453419008725069971 0.003520501674616477589244522085712097765531082160900215081807538432934018022100 0.001091002081556217623868052611383338912492395520767350300597325447621160728464 0.0005282073576252934988260172490152071576832646103732516526231987024727126514049 0.0008804125576515045518491963400147745760818107058738539438785339446805634081136 0.001500752418490799772796141147542029340313646318173445379895134997470325198978 0.001474925609622297014479212404727535373577193617553550430229455753960131363549 0.0009438370206128840436631208158895049476442045218926667031280404536662738622185 0.006007060009254300527645039950314185594190000223388441171857239171503679879847 0.1411092833920100268742512460191723218559037271059556214771375391231862756193 0.2863486472649777664693813814495019284907207647596565158205178944928487288689 0.2629198323505623396767616352136286767828621810664069138767194694354739788764 0.1937740267218724772209032043032899137538383803002270684998862995784071132724 0.09690025164236509189605506171017063715423256894156364678074980266833515986520 0.04308647186148681325785421266667528168430699856761761318781600933570348044615 0.03776221975956252324057732454685950568464158244629979463587008308713654999335 0.02400174438711294910474674334797110491192644707936430004656462192127679431712 0.01575289180487161699843109861508668915404702348672323361278108449845027141512 0.01726292601527179840868631141751668409785784531394197949606511462903653762805 0.01092285529338316122790834055393457452804998822661860890096175635537327157991 0.004825089069310509350261160581418553625580239530380300375285610438911586731250 0.003837037319791683641398678635599884947029656840581049536445022558332720766664 0.007022355206818826377538736511030458429872439097869833951553197482250070212999 0.003539885127643648682221002243368336896250593895597855693093921201000357884388 0.001254590783050758045560491929533676869918546555580732416640164967917195203313 0.0008306357991942691806061003101503677676021649331719500206336172199502450179439 0.001310296729758710883647355136061472426702806844259985398829964638156409876218 0.001928745548042403904014472956876533835418641046695894196366210279252514031759 0.001676398541659641223809161510423907305650262084949702633092141670912710038699 0.0008934288353395261922116047025335421613124640857374307459709129959664753039569 0.0002841897750388101833190157715732425007132865752131926379867964021303560755766 0.005778301125606186843440679933614661605622950734076494427641540719062641733111 0.1446512867906882813925492884637732677185925261604865150017719625635616774336 0.2945775836637066046172108510686387895979032274858568797517869470154422795908 0.2691898222124827323777870999808020120064593539881964621337661729596112096412 0.1978661918844849495142458713493360167284834371394757823005492405566588979810 0.09859580751656753964610477305920235604431025452197009979676154015166240612609 0.04369538069687758933394345495768251337082108218700759808360736639676495325896 0.03825366318838960462234094789280021352795411703004154929655923957238918092898 0.02434454705509356274940019377911033674526740670015185838217345688022856584727 0.01588516266198285913888896285060780997948714641691381735199161898110695189439 0.01725712447921876032681397666662947258234160857151588596178796487728281651654 0.01086627762308317750194756321437588157572063232820073729420381784977220913104 0.004776514095972722825601592843701153543265734479141872353797303787687380736559 0.003720246992904398889999702487283963242572173385997617080966873667729389559046 0.006856569172591190405164737463820132544443859096373642407373283012601149780115 0.003513223138028393246380841129418685435223014655604651597657287794765098318100 0.001338584094290020099494879266654180570945084775313930457293254189795644650318 0.0009629497847296902970383041174870060353731328142524549789929363183433520461675 0.001420854359079343480837658162358554532743048981119473775516323399852803856952 0.001970304013225282745967469286456889639227738345624877042118415859025231856759 0.001638339060856128584336987200460277191644896821871575972458463976254807408318 0.0008050425888602886240862396180749362687449275798860915630225062304390821247206 0.0001670662234566091429833950126931362885483562693272051976010073744808334662369 -0.0001780279904384569509553400329603663352147027083595547657939624498120109297637 0.005640703733671983086535596020861858292132417241345600432194855056355695833395 0.1488151902710095799677259702008132085513367052320627921925221959828658048871 0.3020564432754639293702933318983728934564456042797766059088203748419309993280 0.2742229669326494331541127473709824089273070626041323256990918350455010901857 0.2008990118238717830815438074813219254413670783560588892200705630401049289425 0.09970424092597140843429455063359897670317788897232130076834433465240401122774 0.04402228130045036230711499802774547227745145613377216124575955567479188333275 0.03848390765602405136674243688823637690072466908776644969144350837779067945857 0.02449744454625129128515436683130013931177931770868291218663358075324066403217 0.01585612367689112510364942940262198442891921527548786548598195785977555788820 0.01709504986034729340867902087332709845486576032330309173761963534489554307302 0.01071926767101235836241465416861048873937503068333579124261329374617339435529 0.004697043625659507977956977941058760269254258869263349869153579901425128979584 0.003601101825665763421506280164615705123348427312289705682390620762640875152783 0.006661640136569203125367342689313546287747493427353533878534673643931232347281 0.003453062325164588684813526013104094538873051253332950641981165986899790555511 0.001356372456406683914799623868721443411936241264830143595196862875623583012251 0.0009362462796494821950067417986409938526848975314732626930728276486956872842214 0.001286796289960153237733594439704190961473709004242020688432811154568358176652 0.001744176416368938935536345096439165644448634224164291722813472537648342220289 0.001436548861646326696320740090177469014097940140686378392497718230833293625741 0.0006923873713663116600613315112163043997188133651692620396257135516898328620339 0.0001232756820666694544667140480179769315727833468723892459490738309881236160842 -0.0001863109757484334924263842718239759419961879839806921578449857717704683135683 -0.0003243851462082540052473521627386504403251502959713954166581487396286222838584 0.005598122496012176064736223489294358746651093624427044666647233681000504079276 0.1534214629368698501007164110800027512122826896247572538705901544655001550277 0.3087918574324288237065530643874880063174690537861590962509601842765304300382 0.2781695889676574179145446173994891936193401646510473075110028977905339036387 0.2030192275692351100364360278384861970236209754420558529228646233927866803609 0.1003202458814327550052723789062940237324765880370327346114191506682061158802 0.04411437107552845542386923359903418427915647136443666990062056643746084268325 0.03848884455981261145072166975085064358572092981932792027858398933691604899639 0.02447990301038475583608730755668087709984135515042335873485664208404006762558 0.01570165524597272213798999238202130754578537928974355654365511553250894925428 0.01684071256114547695347470826602973217714685328201379254908580287507892908385 0.01050928576277368590938761152729417226631122567566115465607693113286050087490 0.004580756385263926254180200654529774647696357769508195648730565658506087715239 0.003470330066515924346421782507076699051985521877029324879456702922265254488432 0.006425027287064028473439679148549806788697428985780771969917274043382403380870 0.003359427425953982087138248778528730784233870589919549345891418144742994460589 0.001293211809328278564046421869293136891018396643510388209660189507897724979543 0.0007851559259352280060757823495074491561273061630602039331289473488616647907642 0.001009387783630385581653254730166747827381697151200652447657914715795662886057 0.001365350215970275376161231011423031678820660086237950401539688047736582380735 0.001141004980784379065607118887922897289478335593799445501054269395021007738879 0.0005674221290615400013765203887885072491720783636703489888828046432280624969511 0.0001249085959255477518923591718037041496878358775940088904152291390935874008317 -0.0001170424281784354413302043471928065445624909695006826831251001270690189093151 -0.0002284099369714085258599900978083497510287124290637846322558800358802498093710 -0.0002509948950884034165982787438472790315455475208225081776381508339019703131954 0.005590002319915021760056543994433404636840805357398957121784731868387882560704 0.1582932880013763286872424157548848819905115999210810740428882668411163854924 0.3148041196689737600798808644667206751188834132936493778810431700399812645082 0.2811561702875201589740474942071654277864253569148662436310526440224934477907 0.2043415030723458610852394592755563305947922362137892052375822968628346826109 0.1005190915147971034099383394855089080332245350320902228008207556280605352891 0.04401075990041163985634295887097827196883913894391571809885327226368779021108 0.03829655002216295639330859572870219013475272667854774937496936659506777738712 0.02430979693982451871901595264105396288605886962818063580296402417588281589169 0.01545185596544364538430403395082499249558985591053268958872579609410715701639 0.01653675735451608567500628874301629228578607145730974244140518448857948119422 0.01026171799153388035849420922641813883570839506379418374392407598931944341085 0.004434916141293112550386006136397089873274304659143747402233449064836163822647 0.003331924226605671577959894087820720129106645303913157035572245850712394471735 0.006147495710981192621046892720412537475514960070657979342646839707966265101424 0.003205371547047926411834363299293617314334099209009501650486290322775990044314 0.001148796891754412560565307897356581539701633423344324402057664830062804399304 0.0005793001002360156168009133765241789224437606228163713522185720331503532554739 0.0006825514872941301776642346621396641344495165031320096334171545629758711182293 0.0009346318140842863723069038909150987053148111947637851511529234475928407370642 0.0008149540185289299597435179084159707028652860636907389952048487124807329436182 0.0004414076159267758457656695157270856966235010896273537668150296821481200712962 0.0001465716017899481835517186457262324327336234637878844512457230961438115753720 -0.00001583941297513360841641050685709829847271251275876202804130605653946252210977 -0.00009518811364888828049599812191261551702440535630543874681991564224308606636991 -0.0001231337811981004411995286705171312732369294171099204897311272110319773706696 -0.0001137265229141266117928465198583619598226289909728726707367866006312428811400 0.005535318076349971334092295862730771791295063976151257402492337059089658658405 0.1632358010027339277596741304844500035854573759256065628377088914215164133720 0.3200686696000047669051225522565865546948617746462188070435181337329492672100 0.2832414785793914356416201936408460904661030467781983452305971845758139448056 0.2049211625302310009879395395858312067875080185882449871116904552383278441053 0.1003412344020787158025030534811947186722182008519548930555637328332151669999 0.04373328104536050273923055844295817092446842619921130991193036852176275333541 0.03792206789685610477260150570245121537189898250072719238262629451116471706015 0.02400074502345819234777880491258265394719947512340258817965988324188087586259 0.01512427058121720876510387900798750368920746958484299672308986007537261790997 0.01619791088332796028641918464866855125325540521889974997288893363053301670129 0.009995919119522421841673946967102444154696229387031157180202072983664595641399 0.004279939519167964364955420520309871896619278776091898372092366069124140901293 0.003198017364041510724999012035156056312575639352722132370500777376767588027387 0.005818366631875674808738407347387946408189180828896938342238050421982671217527 0.002966543816720660449736214911523962097605094750398346606844878883846450998475 0.0009792373831478932390512578779136737077904374393272493949335896466204134384550 0.0003925702325224096526451110837608856411374266912848310990741493958727211677825 0.0003935187918727865825676644140421028282926597245678881338696090014797732480095 0.0005508327706380263476502084328726318683635583994731969770539257274339323406574 0.0005210551363258642842091192797634431941746208386464853869533508789087010517373 0.0003246710242390397195569683142417924727647552425146825297928899578680810977064 0.0001613004169850369827435176084067861989644401232130188983231106524246849334241 0.00006964615745248767146955403938388956645191141948317966766677547848334407954957 0.00001915381203794990574341978422783604970327503288190052967494984162039102776344 -0.00001228852898458181798959983116557211810770035527615901832776499945988140798647 -0.00003293276504788059928150320597777974052170031072530398729740834646702185875882 -0.00004423503858599421161234889234372420921682793604840712169409363658214805624647 0.005372520074670109856645876660496722436500816220409510919715446645657119220681 0.1681902415268769275511406373084984188423041384341303027458936578672150668764 0.3246728632230100338877473253476883291542108883683346108795332547187348697992 0.2845818636279487673881589511650268957648268838422908987355946934982576336128 0.2048871955695603771080894619579697566230986119871188334403677361210458139523 0.09986809354219287438890537585993439578835541996414318614343471521447586727916 0.04332299152086925315089870700992437485567414813221965807538467590316655750470 0.03740625290490799233259361439240870524602194396382244023150499863135853729710 0.02358409635301623192620896514259018890745385090222602300505123763531133302154 0.01473200445472784616467154492779504199786468150243196456464542560647707300797 0.01582757167398133328555982228033793676530630627264556134093911378388631461990 0.009730035295776578443827628788958298770488367105750854135483785292052208062769 0.004149035804677163690144698254434919533728923127126588444844935061106768598072 0.003063951112654213098525066775743749290869388774610351449722635779327684885856 0.005391782825236790087499438950794731873487392157132778019053423736124208900173 0.002681718544289569092999282085253762260260890586914276496592262103722192076144 0.0008551621605382365496172093755412145144037613100504816288602792646394314785656 0.0002946683509581881355450420459624668495339754798711572303680765185757945980297 0.0002388308297221526892274536178012064580322120122727316468877742237710258948125 0.0003268428659435126576425116447972978391784409720958491987880014103351296315849 0.0003304750003797210546117642375309469407462767713381347611684550710891557965747 0.0002275492017466979201507803043069523164289091572666211197622071659872994113208 0.0001359506969932887508574568623863546568183254411278453021875745638607831712573 0.00008215077843249007314301382674496632196699880713029430417492192338336413986259 0.00004750213602482667999437878225670501601176200775708978550307211744623930578702 0.00001762267347518634533316101761842138837824927609682570728881258111010588401091 -0.00001126110141640906705423007987982670346877339333055490048540548752688981171663 -0.00003466088649403260693574761437991112814281298095052211237356529914517994089279 -0.00004596363049874419488623452496812284723946809299452093724825937043729121071024 0.005146795921402174186605622164949123577325961149989536330626385950848737352296 0.1730566430319615009465328616923364099086022460804824112759412975527570368190 0.3286230201862350144279243745911720267575494391121578551576449432703047656431 0.2852400039106724302023932152024523693467098143963892567179520751863678928303 0.2042948733717214719698484107385513745969291504400333923958759750661027618919 0.09914130335532753651072260806517779855713292940383893990565903000799994600888 0.04279827340190204873018663632908711530585578755876322174266689838410277637636 0.03677838310588385978171368068764656497400981923533960500809347760336323807252 0.02308570273920794235335840126948678035459888515677047569763577045068703721391 0.01427342156130772395205956062029590012410690516799094193197265631888182082847 0.01542596392196554707665448599502592360093970279973672915827922443447428918339 0.009468617661785039447418164073443924108780496118285312261754331933437774061165 0.004059101541602847035354518964579471395192904462355090596725349657577497386340 0.002837555884498281291602920616783833441561889208615148632389480652290252900217 0.004832450352751607397136878456408646107220191020707771524942189460789169776811 0.002430995584496030403143482945622750319718467212631318032121960397736241546904 0.0008410559862992847968950986186512313923950172090973090588317063264216851434696 0.0003727066231370363264095795539463674304729939061516791777077194664678344164486 0.0003511167547301009290747403934265259525920178073369310373342015947742532459162 0.0004185078683256055035988853701394454581424178054201278029719984812661777094914 0.0003403898178999579593128312173053453197752516419736108534836897263971662524869 0.0001626308011119348294864632203488293825161382704614261113854417267975032107737 0.00002266184512032077777604421859157024121606685810251429731182242472798575494673 -0.00006007745633894827636903878593798758075646687941517546120402284626825124715356 -0.0001062400102807582206584424429549950184632596146315580981076524864233105643230 -0.0001258705595490007758326619498194307860566550890090405836288550083139970286012 -0.0001205895783910665825893761382829315720562030742893166885322143178630606523865 -0.00009281703341623015456552705105331835882788811424225723531503810325125562656069 -0.00004945602820229220640547403419527169197202748042941551676055746980556713912323 2.249617033548172353269370136148047012874111155790577395741529985165610692961e-6 0.004890329197098621279334873011960221149562834153817384841499428133065155824108 0.1777482926196206271264353130242458154132888426748642234936793578809998002261 0.3319338946240489400514320517155610760602232182109769707963625615079325286277 0.2852688508552938627012974013917043692336276828113703195432469975145314598748 0.2031838885672983604836841480387382968347489849832423722322402428366045122061 0.09819782002235229880001992843209880982750832530964741715030752260703522279033 0.04217409481509013812808123344753493117094872487337374004315640192497770413972 0.03607276733992073367532167847268494592239586038844144598991691604923166047399 0.02254135351739480729363379512339683740284285533566600360414408385992798059485 0.01374745758766089922034443084942907517994024660492274290099113845143679670062 0.01500389499299902642930809905556606234119126193754789260467175715683160276516 0.009212018523325076497903784703860943381075496203236638430324711382133882995338 0.003887929736076613274405214285423613294790220294643195086607850143492890304923 0.002336696913392593042537367027228828086441848734200971484752488711495404534606 0.004130483829930109120540531960815411295349948801316160426983474296518789181286 0.002271233192717326803247763399318201759157207886276078516617020935380268088918 0.001027702210118539548630276100591424649983586630415187988087752796331500007955 0.0007825653304880961126144492513292272223366444360931477159506102473497371610801 0.0009695600243436533910221378486682752643945290465481541078820411310724916684755 0.001104563190168225322009748670854988428540125326906831606914201913061518110429 0.0007220270068044705236945053247549791290488195617644093122676607373468749039207 0.0001487319272473707005873005380690690651992966096396652047355075026628288114567 -0.0002682582786721546277391530688005524129929436648050933454272811720924258955456 -0.0005075647050161248527703527214420935213403911850948687328002801365913436635568 -0.0006182732760846078616274573020896518282114374196372888205582872989234614782443 -0.0006121551489424100611870973230212942695885308752152843546816426783688654436501 -0.0004929208593656505683112638777029938400465100025422712999443071922912524674439 -0.0002944631110071817571578717979158315983044124630206390455536052238120602615651 -0.00007977455049998760453962337895082947581410926584665482351218721150409028994662 0.00007626053935181316981689597631203285129460246634463901530873730800854819020735 0.00005396240019624854412487684604838616475969282795507890489402783497466000757432 0.004270621064319724809447099660431506120666850637118340167792430487809880053508 0.1911547612469809462008018026050760183210133990377534859859585516170899402785 0.3410405660229270275800441587159261065471933075320699278448420194962252189409 0.2901181686676438975843026854304492970878794814541359620442999610639213287073 0.2056291274260364809443464174063399046914292528580244579486207145774351762653 0.09869974695099139132390805912482703630137471382182097785206309667370352896928 0.04231985749661401086188637964315019164627361568106507176924586752624498402048 0.03619630453927103082895767213823960464697076571275210796144158740977622557553 0.02257860199809442519581004733124810688497082630753951880653877414375417363186 0.01372102262549253174475555973922574048013349608381643054941216058269735637698 0.01496129558873947722973221797638498758185330408711783742894222962717633881560 0.009026474606582598209131066438381640874841591421372401937417540632019280892291 0.003478024123346846804513848560706287988348799782355554230691096289330190344977 0.002232734548556994014172726984762935378827649348598810046165726187926181097184 0.004064261704422008786570281492867757751782110107417000089945478347179564151229 0.002475200827359612933642087938216084210277603609037527339577214017066725330975 0.001366994668125611613061772258040048633487931374555486309067304267873975894107 0.001331736383133164104228920010964448890395588222231565474939784863842416696706 0.001814504413139313430486440396041801375114539541975157061015128131085185682721 0.002120005239720456632883841003643398453154650966714440926506220349959761066202 0.001391985770140922591923761577132634709676027649650268504730107195851084958525 0.0002872362304446757237918192940972069059171666659448672482848682792732248354116 -0.0005093153763965926150499612815224977037313921006209391067037857388062150234587 -0.0009497071881803793881863511986206681968223775431084430330221471636035373309970 -0.001129113001447331774632277174961504436376985651389667778261676781022189742304 -0.001074404633624026434666128264885978894166640582565614021034164866309362937810 -0.0008038260285577226656848888870003135917056858593282694411498786602027247654190 -0.0003964101225695586023107142172702144147225399110714823146353695036986444038950 0.00001457193523322577015180695648691353121362988680323492030633953751386401189506 0.0002724311278113580786550839246334613097733322901304348117548338130481283185464 0.0001173653848452513115224477165671294585048038528263120624664436828427287431953 -0.001067497069717914507293808873918374394110575684495925260583562670722820336638 0.005435519080839752384224200388848637477707599718329687636690429369941554709039
8.567757162040000000000000000000000000000000000000000000000000000000000000000e-6 0.1250308570308488737468671045093391140782393792467201432884336182019040301257 0.1427745565161987886520045453783484154786789677233015563477905973541446387880 0.02787167095504982845585218152483508563990915749120474007853607871632398752345 0.1582827212673370356696929638525268755619381948516324293147994690107468017867 0.05089101252706573492331359237844773035361340211746125134614502022734002161724 0.01586847944338371088234751230149844000608171775554099105359150738278607561187 0.1721853475707869795504569631804671967715051729113203419230092552501210369445 0.07753289833996428526219275594856123067657071291668902097597710725346735342018 0.02545075057394306163922485567316990153596852609849806708968871625204804698676 0.008362138371594466668622540412048280149098738525835807396818391456815805104925 0.1843957362229824448250903311492109815589408934488447362464569367036232974635 0.1069055367113597661605526828154259134199319076799388812929708359289298795519 0.03638461284930677829848126904539205943699559150975790343825903861421294648417 0.01130151730208728354912594212215878326575286236796270868673207895778035290300 0.007280047945441574565932646731379748115318885797199002978039003379909433007938 0.1951943521897266723922273341770168450973962585161124268539725889897192621077 0.1360220037404474676081168685941500708159761240125663640351248010255872045902 0.04869343880504953463531753883313519060295803737370282033663015025106834706720 0.01712288486168318756362200389589009432904622418945140930961865868084722822504 0.007456332303833328643006221269661830493776784808183095267090580290956217358118 0.005261529199904555886777604872472508873204924336688859215219260653354353718112 0.2050942245635595729201401491882751909432537563305052545488018974161898277415 0.1639217631925558083727443686378687424565892764973505688012694361780651711898 0.06081420006998200569254871000479214181076962864242725890178343588280058006606 0.02146153682227806331215893917651441289651777935226017263760756867933789819994 0.01025016037663398696370966831754070662926292138539890732961873602459705900949 0.004858817702307820877169954247621863890698951419588867020234382889300284341056 0.003659381442354635890338083123904745710821675895764162194385113431116498380617 0.2142728368470399148169675362590873910525163452414065061853936603373069826931 0.1903520134888274630158140680310173317004457094765012236798168489959446019216 0.07166769488541879610852392487903522384167093296019178255406496714565201223236 0.02603325702666445705571257754957513617164652110272107691902089514875464051940 0.01290869660796483827617610425597270643170156198949171492850781672685065999114 0.004645669416489171966744724105607381175738910519509689695237922511929891764263 0.004149227107529936370983997792907358757904678155654323758633948790018904058489 0.002630955447623254933901179750595744006869910614493639281746725681815953888160 0.2228789977313286725629833564126189477342535697697993468695324114595995151194 0.2145858087428386362504424160751730480788353358610046480716922649946296298638 0.08202061555243014134013108960427936917337273842947507670041178744100746945897 0.03074518142866132116132218915156198550047685845123545931777459384247950587803 0.01415801052323029504373538071017232691606461238299281671806878706688917896949 0.006855559950831006828342891322587494649255864442023104142440712403081839584320 0.002856936097263889030506281813730047125562470490695220066798343682223151979981 0.004480356677584844528770023519716996320983718460359876135840360142064771137225 0.001797056238486196043715122732367662767646862504983528423831968226422936537167 0.2309536824325342353872062928901148199529724244284652244804622954668805364370 0.2367890919517671393667560782320557117527813790941865487067696199748400970077 0.09177546325981396411649739417934974957037498420924812760001536853320713100696 0.03411510690472517420682311774057678130412516639546772862917406376951281625099 0.01708385211157326938498255739606430442430095895730961939269643088494823506663 0.005968434315321093239329993307293418765536132251103152672500859814259498061830 0.005218774339960904850096868198539758292105115524625253619621944292956880709937 0.003585706418323113415853173426481639702401412410295924247839399429340358235319 0.004288326367730283259644390554625053944914743121163239728333289535413752573296 0.001040736523870616830811022333189595077434231691259288084718265737230968753160 0.2379369288137579428152846411497341355227691586320861384079667323102431893033 0.2574396175567222335828270925932489758904572584146796927171304996145749942503 0.1003014068630338775007326040370186408625869185051853043890744432598719826480 0.03847221365912065096518911534084881264404572992090740593415697978211727234922 0.01814482484502168505979351673852270613499839154332044737967659268449819091459 0.007696728433078409957808766698913641441299140863475359314230169473108821442992 0.004989183094193228069990936322275331503289883223303028650798156953124174217866 0.005652442956406488303510547762152890868689871658493333415839766708102149280472 0.004263842116057993600749632118937922536026432964469998719000393194573752043207 0.002546384157317320443546974462483375833184848745519330800530746653721198695508 0.002584270024294124477837179978369911829590518132626648933721301625819799587416 0.2435925745533345528358117799863617106661702854472384410770352729677543940943 0.2762722682649261515607488073346043893391310713638872298843913586376106821809 0.1089815578468738557910366966373691732983253270203363667019798309294930658070 0.04166145478259529366573588352052071237022532223979192523611328961970796716851 0.02042005638252862755614304715413027693607452590935633524326117545437713073765 0.007698774509674016255151585866054767327503883071501591226811861676608459705793 0.006184585119639813086748617134065891953446684181198253632222546694808722301599 0.006963427600243413225460132871536604945846761824473758471568733662424025124170 0.004921175753175979113368918894905269331523729789477458551438743720536640679133 0.003419010087968950454694221561957362488486011456382282988790869432378369934893 0.0001137748437561160095318321881793322858487187621781910932355560175896915446313 0.002044617201417550211241248752219533808043775760854380036216567300917387219299 0.2477961395155277668569275434711028403821292057060375894344704141489672796014 0.2935450533568470482782140495936374006603682561538565455092146033617684208551 0.1163803662193865008840704161901598000035245616156271110731906934284962038985 0.04508767037984998756159861958613588963666167086665147574433134290667051960746 0.02183491023871055202532343694234387409784718351830930125913127752167889185962 0.008724740390236312624181112202475610191460946341014444344907829924253331043133 0.007175781378600176777282302794258040668621094217602762489473756562844778366825 0.007787076193174771874904542552318916722067539251154082899263293297718002796427 0.006049743520260782622122758142058979587026617594363870953068892590312361516897 0.001330324085286781756505760919589711205734080559204072757158346589221386475667 0.001604839317340057097613599907106074470875281922159516410373288524871935542353 0.001414540616606776036687624620025700324727071010192564883849693673675563546192 0.002841977391111171649122963469403516548485974456019279423106953565266166890220 0.2508371190591940679867338481409118866555484334197239856915448264452599127724 0.3089195310236101122311367765123087734889081811287590389586998483419678774136 0.1229496212649124498304832470200978562909682722452763564000890319084014223806 0.04764791649259700259211165885159239884130678253567723008116565393699474515670 0.02328388677579702566446415627881161616818127980243405164805961121833143508787 0.009562849031592658250989908993816724183739540198100423713587790741485025227608 0.007913237682299490683757497586816892284858719977649196704371008136567262734270 0.008567743035747601558474021982521925115701641106635451073135018302366039162905 0.006150877394396645217613050425446071244221828555363114711497824230800124595439 0.002498331511542638372187409383882306350943889866066007175568777877719160901509 0.0007667385284615965985724552996250981679633844621531845225838885226798223569949 0.00005946954424059473070805426279194041805443592065484730644651540106885009351790 0.0009381465665507023547339635694397204689906055135744585154652585871731465422516 0.003757461910125038683502159772535864115500450595069741431696907085841701738144 0.2532222987733508711268069459165619418364477662164544067502077847378458735082 0.3217357339801775056421936673247458684458034984002874687601388953863795229048 0.1284113014226993712815426543704315609583195394840785205648692433641570434127 0.04992951351105257896593684431740493362162937117527343359165777628992124450633 0.02465114435367095915807474090279496906841357479702303020111207290380870428615 0.01030872603621857123854760310079335632975113479722761245363140889677939584599 0.008403995876138077733262946373925838485797196184973378983806702928917131254312 0.008966338787260806509471602924831700632707207303604176988738851729704172996643 0.006449920305627144039642500413299657591127770582788583031325501599562355991153 0.002209691999689478997953957042150553921092463646657466262629660590819137446053 0.001094194395057233175173626525644622683814767982858324475502126084834536830983 0.0007597055909634075228823331761891066331465565291229451064211052584816852184264 0.0007798213723675409817629979533301348184628282652011904168140822236701420535405 0.0008803637720397675190519571614501559248141701461965674297379294006603969711589 0.004335634035118564701869824846620421957904781198032431432359623737843342611001 0.2551673743543433976020958190471800537230242036766045042241430525746653196966 0.3317593497746296293136622399069291988267326694137985368134775546836142823549 0.1325141573899716489195537673835804854818248058828883413365240142865881144169 0.05156739932255152470017784067555693026634701339582599672631687032428724327552 0.02558465298644771648711749609367289701584313011488423796816478236776586060738 0.01070010314602575932473195773563375085768024005097040845432548358913245491556 0.008579645007384507577532664817792153535764270168764603185609421581906445279519 0.009115514691606543484682153824981894849684984059867565195410904977119258100967 0.006509711158883661649043630451499662102575251441263151791133918893929722464042 0.002542580744603578810477898536824402286497815487991650773374414950953850595517 0.001089183249120000780415893981052625569519299371845644805122718814565891063935 0.0007263091821661039756366368982655127080096871685552723847014385575656421891819 0.001011871982098993705798962894839427133236193811380500803265362424353831068188 0.0008560580119600883410429644870157452610541602719318212056275129667529160316982 0.0007653268446716924110060857422514630495764579171972396814546183150732353842791 0.004550673392003098394093563200146330576811307301133110127973247108586090452024 0.2572655231130559917606728343412022266417428770568982766895623459615956303841 0.3385240667961900483449169579470697276169355415867917452557703029879978325547 0.1351115002332969596458980093441563933352346046843076249739716024858002520909 0.05270428313958346731268070579113962581370361335303811030449697122007122568041 0.02615451231686831455982476839284245374111866442053194754831806712406042439467 0.01084553477820709586098478974313311489127798508723771450168830793644933591721 0.008608481955004674695547050834980759493282655122793300952360400236333961057073 0.009111014774203153195637300333884195679974045322148035716090891383898471543758 0.006604911850847834177514234104781554371958796314743007808346089855768140280084 0.002723415286230723174696295712767349751577899734736468302497201013940760247285 0.001136138178077171012938181221636081039832790702919508062730139969566386061067 0.0007208114725661782705604382735541841813108750500063223560161674310913788130135 0.0009938222824783912481902426172648637356026433467234816457027908529288306742480 0.0007497190217299819315648441312895141146475962496885424986556158248194430110935 0.0006915375343714693272294599678315036951854536049400656592106726989303411890026 0.0005693270654192179210743647787632720939217575703653587947944733821950152327569 0.004750698402795958685639440711668288991581300490058533731995084567226115009651 0.2592529866785664041812047587379999506677298803212465309937609444787230663368 0.3419327664091764327248502031004807543607558570972527662686113051812776465239 0.1365695105477906063171009214264382507026218146278741226593019954001066759258 0.05328375018826028884623939286056999338304157854219914811100904861129839271191 0.02635964525354437029472507747031025599967246465654795989921812307444602964628 0.01082300407350018068453131932113067829027013655739024935739671483932012928025 0.008509467263919899761724643976683753827708792571080450797214529467626772178553 0.008995952141002586561619740901747316762048733299423070819505517217698042371878 0.006607781222092203126560205444896873536283231491218830033464677292242364360417 0.002848468588354206224509862565870402934048105852749536270481291097467086495564 0.001115761837994923288507467958025035027248751862984947988559587421563675078013 0.0005471886669703376003773033879297608622645752834704683667440778474814225340493 0.0008905477171149814432314240737345756350867402763554208068681832136230901353002 0.0005267099575786531169581005413985273014678907908246692691266489496828364314106 0.0005589784599836432173706145898160063544323448236727710668725480985999541616810 0.0004884910870457850392256832387634537045448872938936603431581993928635466219617 0.0004794516959370524565607881475094875541482170324291014076540007383244556232953 0.005037982634866278434826837137906898461027364272378556821868949810869708265187 0.2612721803347864261609082522988322081308244563997887093945162263998197820493 0.3422761446354797081316763804732672910323552607749096223411458403496057918415 0.1365755984159319497134282129534784836623027099033700767800855190978398916289 0.05323774243790625220232641220891312064734019348865391306822865761372487343154 0.02621825251896486193027786498998329966180658775373471705559343214530586789332 0.01066228600386715575692770084311870958691025775408929601473996452466590454096 0.008334312350139241475938906939290516632498380741753357792217311076386560859935 0.008801449184408164749834906093208341494060683195057799109332786915026003266331 0.006514948030250035435261646244343646088750321070432058994448658066624539505345 0.002926649758237601864670254172711688067868599132325581639301005687850023098057 0.001029480868349191561566982121274490813948845245201214476654360758782379999906 0.0002711823378279958541637167279769156218643784775445376474773491142311224312973 0.0007639093629393952667986150373743275077684502769350508745194947713879387120938 0.0002409396661089844177184696538776742837279923480270559906111104859388380263633 0.0003893657580398899263946827869496780958144436498916063784824797894855270484275 0.0003698437292509424922884206647540835699542601119928193332494878878223666567719 0.0004339033801861481322991521896719266291310395053954444328249471732371366959375 0.0004814404890885548414624410078725957339617616187885929934872398621075585135969 0.005345988448996363516760404784365145546458866872436666299114147375290319864958 0.2631300458395425988963566683153121449919343353515746556133076397949322650019 0.3395524336131050280573041989890007733597978227299085449603714792907397038735 0.1353698509121075510498703701084123811437412911537233009186909494805867877955 0.05264419580657620293270626896425520712748855363125794991254525356631153764373 0.02579022650288470526942899762292619459495323194114373884837348172522704589281 0.01039114359221123892397839965102004704846240549548710969663192979021916951587 0.008097721365037733786607088622110660878219956045354682812579959550992332193517 0.008539325861982746010937289287118932225341551612679932210075242073835503701676 0.006313495970366105605800903525762951872956535382405255232177311213194670346004 0.002990556095407638203432490808717221412379214041285965354854293865298240123026 0.0008954185720494027631402209471601821233331383709535021516981805199603767155381 -0.00003828156404361643161556302917702999938410104328404397241168776310764738520864 0.0006758256310319811739992106871577323004873408818798790662194849440859783952534 -0.00005470119480132166200226557873265364535395530967525912680359632686338118886727 0.0002161311580407998459351570286330208859918526967918406267791138091038357003153 0.0002392743787564657032369979861999836833975786048664583863222101347933635432918 0.0003771860202330872246666452616443882312419740088325119484616396276544657882145 0.0004990438889368634564738328288415367603651727930349927121446066626908826230869 0.0006000216100751881637729576997653740336326464350741644592669165458324984375352 0.005635723921273640547976163164167314752091959782506514072686752503377516750745 0.2646630151383663486430287524943292413149742479723922282256736572910022331843 0.3342536692047241075876787292068829451295462537286454048992322242680174241118 0.1330045527606677906770335548043646685258767272209046930225231230373807198707 0.05157491491759151305092851942992792370531468530095797105989704308880523100652 0.02512556304328537432703046864782123257441354194635180076689226788276488421971 0.01003523562892490139776284459170592734914001071356517680255431663049081333857 0.007823701014338108215262801842801431808669583171891241456300130949595050868098 0.008224130009737872915704735752199666829878291348148017957207770849569263211696 0.006039521717459582550393449963684371895590443112823209340023380639700520192818 0.003040123859235652930637351832895106318687529882412969313629535387703781293815 0.0007530086210090889988158074099387833557985017920306168644168579127652895814285 -0.0003174993706585328201784144274182731907870408529285008990061127357550692049232 0.0006007983089149327501664675904352473595206120785070619352262381396679291367698 -0.0003381445852901743547908088224627412855603114765927429578898422774434388892891 0.00004430297809595732644048968117277920702540186281984920294362012774287307240434 0.0001100800998727350435540691177830482082367231199813563306750810383181454897203 0.0003228295682335482224851517402764775692706618209621792585936875212621036721810 0.0005138815159667875256017875157649047836346867381788382550555275086083301487465 0.0006667087897345527553522536949514478902626782445437775310837931302880040495440 0.0007397830156521186075579441631010176523911631514161210560279612432228376005989 0.005783405494069094116729978314106551653950397010591571432882876753749479135283 0.2655703850505606210038498685820648820109943440732856073174970589540854373053 0.3268093713128576689772364718579137798449702338917157547814797926919734889726 0.1297494069163081028041269540757827637313455166143034445389552520252917270283 0.05016643832418112313351734168310461575358313984382823449344991192061643538891 0.02430208944155286986076934500017098679578713763895550843983972300993834082646 0.009626572070396065644421670833205243027202864035164783044849143028804359729535 0.007522436173009638638087461475694253876105210122737639543604919924306180805190 0.007864033576292481488090709469224996209711667684486553215871354074644954266840 0.005714145066542564420273209826337752480959086785569015252124154752879786557179 0.003079400138177717229255634017542416583214447970740637663180722599666775799629 0.0006149271912735513739872741955733514914359219185442856804462278084501378676723 -0.0005685317301125423474296428993480983017537319138561285014132082478345130271180 0.0005279306345967675123856222934456466043636017646144261830087363502594742176125 -0.0006099355412763360001103774157616682256650415191547144805340682758320928328951 -0.0001233592339172015295721118489926343642354263416660199964755180602546380921775 -0.00001375282598530910713169943634001516022217661727861980622295649059998780315472 0.0002690037160093260269378636324535954922748717088235698520296654219147402219051 0.0005085086120300150179291454415966440678495506825336935156550951142012743298861 0.0006931298406613969066097809850054313466354796999270783000960853381038387331766 0.0008274274127725865944804007069790718835093723926569908198097712708926672022441 0.0009992910526619272167622038541308990260601275197902092081268161513434213716159 0.005993990777285854091136779538327330632669869212737906092684976177110611864312 0.2657851306822263916051959860858079331688558803565379245042845296248336749547 0.3176364956118256777935102259365027794457917792966996724848646983250684890058 0.1257685294853729452620584778194517289038254207154012095018231524701424590378 0.04847919880104048231025112906513560711669340702166768245100324283735746272064 0.02334593158314220245472355731697260924203456343936335680350612257148623430020 0.009169364404721373359240532351597565043239307869316239064103011930267379267960 0.007187242109963547282587198870457047687951900087419814405391827080325510887555 0.007456922574076717948420235787598319989035492078564573938908502115048224845294 0.005357339957145257177952677806966192089424829622239461663901508536837659442063 0.003121095556503794433952804253579237815284061776944327884562230910156355320246 0.0004891234906234853451835774881479276027890140739607748473889232383520799975828 -0.0007862888717555214383205159879046963653446512231916051863063960639274002694919 0.0004687771503248911499315173558889305514106680858010224235341063556736085035655 -0.0008561862557144881571375476981417214239632271099696717944619878957151131076636 -0.0002753229684340113787998792540370824140580891190351263233385609172804181444526 -0.0001312417271100339459091736157673088654594863614679870289472631339827951302831 0.0001937382991742851210883308691980341895128797622837910859554651006063090310717 0.0004435037010621412865536566248020741084752044712570933279346859944894815810582 0.0006713861588931231636226423757901740152822479342433619898812581981810664368206 0.0009179192342578311376126299195463987199133430988194226042886315699302750529203 0.001223757834374352906053154744224732576869770313964572617205807288403460873903 0.001466334392034574990924856468846974099452302880580450097415219068778332599632 0.006245333940591227393157282366045827380921804760470043389887479006949735806453 0.2653824583660969882028375319069881691116826360438390229952681812361078476265 0.3071529140387638216220131418419657871442777175394720638132270896627722938902 0.1212521583654043494368154337200374512381091742640461381153203018451246900022 0.04658379255011392742272297928851728377583043466043755127082861619902938364215 0.02229175523452583038315065759452279187813357848680504660572111379966562041196 0.008674074479837923232272458051452865889543514890646587214474578168029781633313 0.006818804202750426394927153457026006375502058211693883964771828228528437291650 0.007011696383115430223680593482565207737822406806530687634441240979685473873886 0.004993196999274779070330828675479088736258867697644619067558263778672692661706 0.003165339371262455320174549489544071952987633718437094044515979066168118303842 0.0003811528679868332201599113502120448077239928109174459997321795362499258272201 -0.0009634718651011911884976603394220387463263727667864534558066804201790549515521 0.0004329533979405401164865049420884957131764148365483150803384357246915935299809 -0.001056968719605245890904543009367864329482151216290112547365499315184260311899 -0.0003964680517006478261274648537532781687977941915419460446682907103431398432981 -0.0002436372796066302446566166633306378666786353623070744944082644946898447636335 0.00007462663525494793926723417366054638484479455932564144780361677807503693299838 0.0003268784264993119375185670175856817016166368746202381120709007185773080521606 0.0006446079221106025789298707764088112678351834262524468182683806316233384121933 0.001024668956900005462521100080303735850359498688350400622858708385039645408003 0.001457449571030469838843363932337490471461530898759886489711634628343140051243 0.001793485995583062373276550614442847696917434244649870308592681559904721421827 0.001878358589023426899052787952491714269602963561892609151852482281156399110572 0.006377946009377008452969053821963107206958167676082979876909278467802386798892 0.2643629465801546831844647815170909978652731720166914717878156869089592219121 0.2956314160599791353249446111338708134444458680342482817225381381633600844713 0.1163142683184324949407982791427712479595013292338067533170332675791758320461 0.04452083976131302523089645440961793192967806111994120944995840006133562183365 0.02115821754386950310574424837247310459995453057749881010699786923271393251213 0.008145073343239755071083045815032153568979642284502646708241781957360967198291 0.006413735528445128201794197520038953905636442657711742301862587014197428114247 0.006534383079597247247398605243492928050396146736555525490814846782891650618967 0.004636333454142589645350032085110956890233848370702139820578861829346716288288 0.003202856694507415525385755661844506211144197982909107473571344794297850194659 0.0002928873038121291028408296579834748327068509353449879301583968333239074114827 -0.001096504002718984881028777317334807773357150893837260743334001387071055979860 0.0004177636568820186283001851156055161230836415084955089375799038966373598598781 -0.001204833817373490677972873958775207665589304372291218289341409097126083452697 -0.0004904458405565696224294374330119573867523617526897426789839295993336342557992 -0.0003782079309499362619094377866750773237553466038050541354854341401256780216518 -0.00009749620006910999640848143040336806807315163327965689049151644118550679633073 0.0002047492384986491589033024159817229291324131543006302153201621771759735286960 0.0006397706755102152227144875046965527025061964752300352550530321317383501389827 0.001141340878288462318574163704414448708590045623934660138130635778062897512656 0.001681284806652297398376025808691468328127145118110263773910888803258902419160 0.002094387646047261599076573905253491671496577370855898798547223377935944355870 0.002204667870031459628677722209627709900179907184163220937335367070544339213589 0.002041493477448512575582656553135284422822580761792273299333863267944253436064 0.006357816394789299316424947546538829891935140930082449908096884926769498129699 0.2627590186276333534759363680339950121685314766586027372403345396619148911549 0.2833324677289200267786216079943799267210890997454575933732091257040484636074 0.1110633650741703287564675166463066607761189422057918246885768843837013132123 0.04233204777402793407697222117426991803710412965331336583934430782438215705039 0.01996501695775599025574188350018731764212228910957763907768179570614877646700 0.007585725815544180807155913355383095574961737136053201318421088678927652029007 0.005970242121218688917667905580851601761983294087832656536781332008299295226681 0.006034496857254488038634628973939112359694247206867879246788062547839106896670 0.004295321975499139261548867063550544525082718244982711777989610148259891390263 0.003227008858078647647597062115558613588979545230756968541411127026719302829088 0.0002239172546542982090717702662032519219828940295749063044985271524723858278858 -0.001185527218299561452076250211114680645015384440087952449530319652440676798939 0.0004186170037346663956497737149402903427628841613019138526017236260263639805808 -0.001304734562748436022932989784155303088956346132724697118124083065385596858701 -0.0005876892370885294252316511986576821447121756855377162461471764671003145811460 -0.0005660361668245524971801663147714521750637050639413811101616816442698326938847 -0.0002835221376229071765892702982035431187196493203548356281886224904050701542817 0.0001129920345176568515407155527480596271370088151413630914054409754589669285880 0.0006556365923671979569611113904777557270762235430512339699904926583514573048006 0.001253805634866445613783242636220526983582247814849313249760934794587832843872 0.001878239109020169144027715079703898661339133794848359639292540006972708412058 0.002351834386409970868548733348543587131981054233087937017065429629646448240154 0.002480284729088741739834148062328912138035900660870188077637533613212007724747 0.002297931428635688724660650541023689704257046971469045135836315014695250711358 0.001973875308204493747152312911280036168626316607474577099203645980224735512419 0.006219820791692612825648147306596838523351426733228993833546608141041587389430 0.2606143773649444911121380563249348853223234439878874177630013606052585546010 0.2705244649923001976440462635893027768699540101519064026757288953913396187927 0.1056096329441975311900819878626612706913778142929649825650709308516591110143 0.04006232317355019677771472290218446589068613799230129240572948540701640309388 0.01873425427461398955791798758424363659904157537160586576731433809965562762006 0.007000372716708252168568536419309324239448790690778311682409090871124491423050 0.005491416503545841353013180868620059930145176237655237571924611521250486249398 0.005523266404216186336922738194386158893583935107308341425421733596771460659081 0.003971291279120354312486013166669496712785752659215650286162383528696330810212 0.003239594543375094024126030962740636109725472852186016720708754000465127297418 0.0001708097404337357958299226784916641791180253140083548326758814835048884439209 -0.001235857002571550441085497747839240891426974466136517244343636178075039820354 0.0004317887051219427968760955907211642977512102613682769891229006875493313886159 -0.001385428996004042557413690960774901580089767302442015506465004391255239152114 -0.0007426457141613835626131542047587895412769679213478768752469044312627699851743 -0.0007857350549098949067232977743352683134989376717877419165853773042054437473513 -0.0004347375168910696597231007384001279558511949369857087151692798208702576111720 0.00005528230676043606084828419005695236597522822081317481871437439158651233102938 0.0006795278356494932866485739503421779083195586260048252781733045807160004993113 0.001348353870194123130576930325681322689769796123999588631375971411989221467271 0.002035321309486439332104615245335641281546305032777316295223121562534337238703 0.002554100093120874087737868077973033263631744243575658974313391268553980706306 0.002695716412280988599926100926303113751549427929912213457843978337067340906204 0.002498149619186461828506788155262978469231342711144685910671537236774169419293 0.002145451563344001487437471688972252825049798110316908629498808337210194757987 0.001783864169841929836685422196052525809282931994288547736013066540958886804449 0.006003999782752712619989903072729038080721483224158901380646454157655575511246 0.2580425849344685269761876311965125651100514646975484759104206575419798500133 0.2575973328463453388396848419038952180998331902925353466968781024497489109896 0.1001147128627204082734369419521751337542726491028904061281369352054626536510 0.03777980485133893763269293241868364339682875316259534735246449914536740996890 0.01750181366070863501779587539505593990603605645022569879302831005783962982138 0.006403823252592482936240233210173794689270872670457693016820907256556576556763 0.004992439070235045483572266382440788120005349223711335984829024142069104265915 0.005015181302791287114416926694242304421906642068725180102765710179110905152360 0.003662517462267086067383689657796345536434213945748110009746394869180055725257 0.003243125936938009498250293705120525043118871335575751867904239668385625434329 0.0001317650227085282175855697684057665949588765896343723967667841438794009605157 -0.001248203173179527892738166078739416644763534054049306526033539654816121699536 0.0004413093015741312945246440975276578912198891709067405389122374599780533658032 -0.001505473962483676947218786411127963394877238884677166780713908736206420493562 -0.0009669134879237914748929494919930984512567725507067131358650598973823356856514 -0.0009734279328869154267894467274777927768649244842768185004230405893625129656151 -0.0005360932577713203427805689317405334473054432119182666488556635886599367884116 0.00002181750521308444579657369267436060525084015917342028175322492558206260316642 0.0007006054181223622549826588066306260898357978790591427245415819565210929390731 0.001416767128291785282284247485341031284829744277704315565926898935731236865707 0.002146421245555837625186192359917320855713608771876067949670929279561696758807 0.002696991123262342614436591177383287030437178651445567258946686623256957449947 0.002848738844352592276790537353134949988621998815301670655061836645265418971705 0.002641781145368268703503182883441455310864978638495267505089433888069590051319 0.002270241769131494782238112729171884840432152880121516427379012963877873787544 0.001888455657093881216795790829683653054730390240494291277549179176841389703262 0.001562870030962494025792228601445218177264766555012518499831042843497953976031 0.005716384809332911343201582343465809337357526429042640948326818413585002738754 0.2550111283043438467101103059250896333667837421128963269555594175818364491287 0.2446619844155913051292381413651970502456663524058044782364478021105448010196 0.09462557903388106183325651947635489199987881660174023957750556959347694966343 0.03550824869730294155762825673746916304232173766926079704591316239569306643940 0.01627988658430824106686828939456838345314023027830551198641887391967360115141 0.005804570279367199770108437949201821897838661502961708337394246826663506595676 0.004481777449794473621783231599416565617072704439055922378274717366611133294541 0.004509339679060850759713246331321132228213866070057006211364546905299250495284 0.003360107442841397809573483037234278649732909142301678176421180701467934556072 0.003245416887009119264188047794958137843344966260321524765220489445390244617786 0.0001083608747874314275117867141598655496527406898265432436882923188054369335314 -0.001218035968485182134451225141216650396835665868184326621879527214272908896997 0.0003940091487285980687848391284581600792585295739570281632288246513991184753568 -0.001727405558766916503109482208254344583113086419338692310062906051077991066601 -0.001195675495412031651680492116129046283187147722543729458634884999389644908345 -0.001099356340439820109993871418889371798502585242846525197755532302089134697976 -0.0005952567398572703456301832533741579410345013950617750757757717192479169306210 3.960996227228326551293505427980715237601751788239987656471674216807526681895e-6 0.0007145893648479869328413435285316040822768018167239268397991122412795853445859 0.001458910388231955952281704776827610047431262426857040055168506978724027428309 0.002214634261474161645469240896376596105735413274308234282867204368098865595545 0.002785871886971781823684833579413744831592171349648966781682264705361297638594 0.002945803665382798905767840633660888668581512464902919493701333131320342528055 0.002735383045556951004964506494368025588890726828347770776005184500885614219759 0.002354479765467246498583766566709200697343946460547367718883731173483168834048 0.001962029170041616497698492462788146872251658446616116809261720249412777242969 0.001626306808480030318054557583965121566140782312243078358532582061280030333738 0.001365765179367300782106500511249412246678342545124952111667853955101451142219 0.005372180836352457090243159416661431863194313074580925425674994174483263313828 0.2515593114283136601573688098349812275498334219655013848579402153386757289017 0.2321013009183094278615214926221653221886822760177859958692238592266221210118 0.08929909351152842085527925440837517992954882540965286156384528251637549520634 0.03331834698489391686691611075821087853794359196350550977835392593874515316317 0.01510703341716581398385145045193721247078180413182463094164911731985076052409 0.005236167241763701922445831422252996458636813990514285505789468367326878404575 0.003981361873941432426221904980355215888709125650093604392104356567463794050060 0.004008396605690703224531242880225961854552747877282974605156094112086325242180 0.003051459903884344555480252884772048967980447589093950847288229568764493331897 0.003264991244985420731904150736741227426074978138668590177910127112901761317131 0.00009146201250260842183825658370162892144667792326040529302430096832166746418367 -0.001200931121767640173203352507774711905723172002133274726592773901705235792989 0.0001829486036667047667512476749765637081250275864042560076254472046138574884759 -0.002023911260255684501635772241045426737556463206556796690991055150274549410290 -0.001363118061395904438436305726557940560133834352899868317914294492244187884645 -0.001166260730170430411538292609547560689720535328585264586089402981753509144900 -0.0006228163213969077709013924775098166331944016245587494948194719521232651419988 -5.933706915779992811070828240101827915846973400710722282765385245291629274789e-6 0.0007160768107265233739065293919420477389149495873786477672905331180288225935829 0.001471527978294139147803605579377237187589416878306108292622429796715502205591 0.002238674335469683545604381996632479923377040673677012799366479748631150644530 0.002821263497793268991140136893780630245497972064558606203324437098405850394984 0.002988982241000319872806596875768301418863556718139871417852197740701048586388 0.002782283019339902679972124915295075815820486785358396358071769711208680496855 0.002402501881247416427980544171261298615447634790126985359679514987531231123233 0.002009871925366354038198409651093663645121946247374922902270423651070791959519 0.001672841112206746459117529560983173601943942803865513771228219455135344744971 0.001409798970605952548915063132516473235323533479516596456062123866055637919615 0.001205428161971517936092137024839067774217604580830874338029982043725713252342 0.004944636201308394198512139562541172999196669972738801718293138791431411409568 0.2476794095998200093233873814052562906446397604633967247272269405684178131215 0.2205420843524288427366337954084898222269416735148589803960892050088308216360 0.08438220201072690612296758598516900130672003183119556444522674779419643143145 0.03132666107975217893375479896348437500787487593011397746733791999932739554310 0.01405134439407964756700395056779505084797837085026946071761099602148629862601 0.004773327062294131060849009436552400419490970997254264733503288302476643858077 0.003526855237262765529872975504756911922656594454467405345812710955351565350465 0.003499782163717415364419698624499138531712630899611509922166341874684398953794 0.002719606150539798839400193349810172615607100944385258512748587862782328263554 0.003300437788116390502618484693530300030362627943776896002746425385003665608532 0.00006109726311444701452213774568691851566731077400828900538167828962384903702777 -0.001498034828131540109646498568964639193208368790526820702236291115070834531024 -0.0001867209043296207336062264591655425557671629411416475312241131762608962720057 -0.002339461759262920677964787516400343925528063158763324924976467194467315332483 -0.001462756692318129073728508529420172111885224506730964692222066052542084078747 -0.001198542348793789020724974303733303906741883037289314913650122405152612404894 -0.0006415005474701180018500385635186620339471860423024700581134272388105227258185 -0.00003579628901250907492211817945306627639553527007272726999297884528376511725484 0.0006674935795689097399010812479423374932408199421840774232619316963135691030524 0.001407897781446096620484851911303602767928897150005249525944605683818349810990 0.002165618225576049153529490436369847767768972531386724077028933702020188381414 0.002749619654101860812194311205437880252617720508575638243229057001950136188937 0.002931481012497495392682589492550639368558136623649223916567009105759980788454 0.002747291852039628930659598535866337662229618522918586469858973368356987125154 0.002391603221582289565573274612366427689960983858210154586504437285234613050017 0.002020295324626018265401113376550897194828847305835416380743422788510851854619 0.001699636313502042475070725548776201051353018702812130728316691476681332073291 0.001447850170290426148581804793994836270885641099999074292367306052350389843600 0.001247817511067894378874595282896076615491991045007870357907971963886016355014 0.001092301525878224821677468819523714768763093149501509172410304222039461994496 0.004347627567705089945195512701238327379196972777937134076534806440151231150476 0.2339524474038930839348248714720234950179065119874010643868280750851609605220 0.1918193917379301334072495915263117793273426739861385897074567893462677796392 0.07242405633984925208093875159416887174435002599330437257224357256280028558893 0.02635393744288401727539013272765511531949050462281298097810952122148749764764 0.01149310513922265112335921212992983324543149547669507068631456524784126673242 0.003659972034023018624350533555451772571930589160165307018005771470012573393199 0.002670659784936144861793944341822802116849714089694450041847594160798034262401 0.002588464917715451647489303021581324973912314984994037056284036327703209185778 0.002258995241804478243307380610606565162994457193694223664283141262704365729646 0.003101416543877368219560124911136795089487719142522788695628238855079520881016 -0.0002941829311589004232392609682997333456710255333632183273470270601114395231158 -0.002532653198468179675894683677857967318474001735929412253602037362238116020320 -0.0001870918972151322226313442526964860736762049368059252253019485653458241383692 -0.002670000900891073784134313043938939433128819387308973255002194846982825726100 -0.001473878107167267280553632789940792500746017582590180091080590909866123519663 -0.001192648535889757150513938208108459766104083398949025463715780431985370173218 -0.0006046549990619122159076942426092301814673088724008873564267778040274117461664 -7.909452851009187589002679199882300117912868689405659845190775024568383498019e-6 0.0006699861550252498606710661294683141930096137250881495556001764196256094624508 0.001381567733402616391555841734819029001036540790888074664995549966602377674784 0.002118278294013210610000342907059834940810422242141159941603961330037453605985 0.002688244171769744749781006188966749397225658294982019264495621128385041948787 0.002866578184487296538704388136844824161280071200791008775207610867852520637252 0.002684479595481615080363829041693029004299186912978688831101135544083164664215 0.002332127126674028430490344995460214252043100017139174679915705239262409583327 0.001963269313572496437357493795629255022404491406068494276945066169857181869953 0.001642732748124524171069462199201103766195954855637456818778904825842860348705 0.001383136069816229137921415210800094452332463683923928430810721975569356987009 0.001166308735571947901064091494114402131737178878954725516684796429021726056024 0.0009658869318683684915719181812954985754063249541868309382552813314066338884480 0.0006824164862187328593954928258927425882771416890716887629697191642052043885893 0.006127189932758134729444850353919888096987540303605979492167218915038422612865
0.00001502853006990000000000000000000000000000000000000000000000000000000000000000 0.1923372492225577789530519546749544476470793620294966594236575123608835064636 0.2136090473496365971583942376592842914524361625726974673679885256955261264661 0.04301581657820052996496445732859500786126306084741169919122575019134524838151 0.2333794113824942482398964202606410366895581512201209368706700715929777874048 0.07320058869360862670674676675657395042246109508676064844440679691134868357968 0.02020334704268921025343912481526443640755648280558058078228950317435204099226 0.2520015555405007779518648457602307826169029118676439307373866268097844122519 0.1051136203911087546971489686949179910123047406799900081127272203432429123344 0.03012108693264029987360789015905030243190298447340858316488877844262642700294 0.01025137252578522811313089138492136767793017417110605345858288452859207994345 0.2687257945815378483237536613883511834361660574546526891258134884693824457860 0.1384614090163805171685433388082863324860477837556057112626742737060274355011 0.04143079627695041122780794360020278084806072143315767387558575618286786723164 0.01377412974440902606446943677603878875562663444703732611809768105026220697399 0.009801246137006172776862617549387934708832675370656168952842201928801213525695 0.2833664838747502003139919929519260736047453832397362351380896944802830856896 0.1685694120451478865988452229322066622288867591264495357758047296670407186732 0.05321359988755054360876780940387909747043814233759632556895992754202681173937 0.02056555521410473072121642859030517261908622038919467327102047497447350175532 0.01185772221246345197624098612183377573166813870686875154603158683531680167728 0.007102361637692163300458597531678088907308512602957760943553198742203982733463 0.2963486778982869934408886143030165268624974473293921661756096580750019866759 0.1940563845862184006198520902195824807330820973822385639227824355704722866021 0.06363189296770030729504953285213973251815553695934404205079073919799350833462 0.02509687874972042979480966559732492344510439128329991136859582738071881154948 0.01546166096284406920186328669642796067102412845792254290735183868723354243058 0.007631935401984312749669311216996061240258023804367428032509579455977013894134 0.004992890453091578595142805000469992114397377379415615140247159104859568728507 0.3074809564319801593754004293399865987309567535128959800686536361136063551225 0.2154012101032282113540180723492849977188161778969433794263398848634435797427 0.07090160853919226748107089262602876249131140699479038025421846184784082563989 0.02875064604986390940023052879987528540315510617737469760946006684532790735952 0.01785911134822331426932780072801788524577442873347880742092929820788433950932 0.008809504367528069956166841471881428241182256765924752460040423088620675534604 0.003586964679583961490386139737291781821028522021805676869736478221034262289312 0.004334141848768414754308719979871110837703473374754326820754158639252906259300 0.3164837799917193222608572510424695216297255111958659990359599136725519972768 0.2318961595197252993133298672408904696013637451124372244308672723975475258952 0.07745369318579840346039139740696130037614148099387274920629554522188693873032 0.03165410937541544865148925128823784762513847041857194133257948499280565092453 0.01982285395176882412563055423055568277358863795932508007241803706337477476745 0.009651863165623426483405400660409208242381197160597394914767821650287227093315 0.005221578912866315002986203422132857904922100421484310111635841588719523230447 0.002309969693635303058533919721212957939998998457626752398339566043608338970128 0.003622111772018124676160722546038122515468186674599093977355272473385616913705 0.3225322478307247409008204266753630643450845612878187874781663378961465863273 0.2451656056761264288194301708493025752318625231021543167253562244262849372763 0.08235126444312533829842838581311381496181612419150027919318847765196387008184 0.03400109935999440984956424362140327127349665845059044494879566769605612819134 0.02123064087147814797434686781480253523172136690536822990855862880911248575367 0.01102428560885885437659551084589781264587974219273241784914066678153332030620 0.004662397689625752411827111336940060643479566482374212148296343903466117161480 0.003558467692957757059008740294909390699259953807300354870142719567865671784481 0.002624632360174959059900276729096358960204676142054802333485590200746278050841 0.002563913674651348246406086345387260262466362401403561009697414018677515049234 0.3259946947457306525846292820133753918433023361313154566443130903300783655240 0.2548889183990578167855846134580201593949112253499860170770856252977198747630 0.08614820613130909629612139665270339193701969290346593372977079423920807536046 0.03580616721261850545206043245909347620242204577997654046079985496248716704200 0.02286100725466908041106276876136703964213309281112721350519126916385666662646 0.01136313597877719979869020297627046362210348289572124498033041723561198660549 0.005819299351440221628822486540664926808496447731198796928119129408093921556751 0.003625568658521019479465838936486011039776956391611453357875046283369837816765 0.002187354300781317009913427182524054208214477018044642345218847903297610957282 0.001745929548007937104453991750610469711648268525585519149078860751903216884579 0.001612278047180817168086639845288741325529264239499541121861452751004210329951 0.3265888335035762302761055860835728001961886826205642302884864633595624990296 0.2615320489293142197121294405438329849971671108163281039050203629925582960083 0.08878911817575013566230908503577059342829280904388349301332548836997345580564 0.03729504141028732792926536964315253854672193265768292436899883688186907621339 0.02370768841429531841946425454098408602398327615507899626179015900180722866804 0.01232101167022280890404297524328952619996196614757101624627355734906472336537 0.005891909873891628636026146408109947187900641738000612195293518175738563813102 0.003393699883087140388216021753006973586218110896556371887248314966666725055136 0.002301731411717458813700730202440818473879847171863811837383555930899799208047 0.0007786172529039102483604835942847351853711158492592617794607860223444887287554 0.0008087509046998615813542692898418701613557754594682006411116441044130634804546 0.001491090164461195703069278797834305506680901352829720056227407144957762651765 0.3252526660053479606722894348045287531297977482421179558112411683498354813112 0.2644419715814781593599093284409785465158719870670271040636575747257038047050 0.09012504867090177677665643446926147592941682295843188730051830072030022353987 0.03790100462366010818405490980484876202473665642095200807652884483976658164151 0.02446430555008539570354786161278475970911487331286997547199819215375883093555 0.01258579526763340513652593870153563079011093581564316753509182403284733198340 0.005892969270547703905129241320398597781793312829086134427471296827971937921285 0.003476578615545035702075367465414965603475906152238395530042017750267131387997 0.001615415230440616827202983723188434023422265480502797850777065328557628629968 0.0006907936501881325498938069911617495444128807000695622639676930161737646146753 -2.864594517101316380202948484141168084485594298534535424780705939322836698261e-6 0.001096222115584045520212802400670663051276963743269392439216168427580804274246 0.002468303564545535379725234408170012792132652682569503417822561482146054220591 0.3217369930855059422680498734132965353873128320951316112905766434645403882680 0.2639086706768848372338610847562047316575428238129259983177471502804353389816 0.08987947168738654268244152033872344759346403244535728751351283572122359261396 0.03794440965731546583738639543695483271707359806695784584431032031713967582851 0.02446809450398346701531171853925528994712751196830192647754780741756939347665 0.01250602923413367123706139797927142141298528256712235221913173424275205126589 0.005828500015877107102971326551518354271118589051320747286423570978348764796547 0.003135001175808766639611085804603859505415219514045153119238008786521313798703 0.001509517707201291760314772297568455847721683610915310762039921287545025899467 0.0002019159367879025988877259801818861982740501384262122735289542525769022344566 0.0006372102927993086505727213363019458554062819277177916052008578974840491558951 0.001314546494043595327692490229280379433344641693766926796749832456258545043549 0.0007876383093233812945078062978028411596514536259634559640834885561713489361367 0.002830815356625101556434914082256658128582166382698222050418165421646113483011 0.3169857068190503568323993525835122388502394256081880661200329941311100719338 0.2592142472496496606769110719470583088527722082830577097182503014952930164740 0.08826279961080757919741936764653843279644764613032647636846042794666950422890 0.03717510611021482657432338836518990751070759228897126491003599455845430584183 0.02390823429456373112702525572475563889309053885508883649129354489864569765094 0.01208204276005856815956519912928541923147228840648026558399879565247709175204 0.005506681616548574471742712811827068992294265714478631520633941976711495020821 0.003026674975227107202599947553194627422469612694771849604427143483629789581447 0.001388492604109672991138571943359068094152914702727451863387581300509336475061 0.0006428342942748230512895650885914139775571931351581834320274631886575749042002 0.0009708497760133348200077190413941328772828591529042418565480670307289060321572 0.001354206217268855367826113340503232259471369840951296929454658059612221282650 0.0007470090706954356967892747996576223451978045459429379594406221135851516088691 0.0002195928250407835224611705332638008134122834005856517219829015010821272704261 0.002994658949046332397691276644073313223924923898277940291291200861360762529125 0.3104654005171706660041064600295206545455836905406870024896121039719627814712 0.2512877006847352400659174883434513868206506611794462823009388460441892665152 0.08532082104718416154938063537849864732254367892372506374253389774026022735856 0.03586487441316008023454323834736695602656329532430591229175126196837061606254 0.02288146636339477227873065039574906907245822127594353198751456403609261598687 0.01145669359362948299934084078157397935436572561429152255798980689427473281226 0.005204998395473182474298677440218239729529730072166973537263873580351609906330 0.002865724947885813271664824779335596957954726757148052972022392570511942607462 0.001525778819801182781703613807229305061463292335869701683443346018985153735394 0.0009354471719971166002792281978290072545767873983277707127480245799604903326106 0.0009687527409774142324501327359099052408613933249758935305517871366579027320636 0.001160099250345962385189166452539141646041027466732512800827564631848332958083 0.0005956702125780199110657641093816237804917320543042318809325746370122230240074 0.0001241053148437166452487437063365713128159399457702679506001535364433800693352 -0.00008532607230624863587904367692743122216917909731581086266398260931745815631304 0.003228882994060648979438963990654203395177974406386384619315399068043299569424 0.3025559014377127214824757688083834471557841895951406049987052035835573448583 0.2399868737954713692842090515890487260019533213096347162222193587213748107995 0.08131675397128226959457195621193436226402737533527392658958303153753274608050 0.03392409330257051990318047912596223922741557140218150381238688779869254495317 0.02148648755597141447614276718528733109374075939339842723204867849641970618995 0.01069444273351775002420010361647046764670175691360651974545532414516515451015 0.004831440178776369985693339468176479254104896844606646427876634994620996232453 0.002700245097159747630607071370727721918919077613275993541606217113028173860828 0.001582012130033688312741569421210597212758198268507918021230840561507638073908 0.0009988412685778285826433844545866759954292215552819633981686722191320877400837 0.0007616834849227042276337396532731848161566653364249316557888332723972859711442 0.0007753452599164280126173986573334698952591569046320182832410096735500337202943 0.0003458464934193742233127147998284186818096320495362950293442958925204477558652 0.00003970070312533371339331730932765266757937332680548403389727062349731706058691 -0.00007544903459555342492358811503015958798787650019202524583903758302578782083326 -0.00004543488366414459456705554351899726383374008388642618684895870788122065496184 0.003582244248182595872297716847844142337554600033859026880838445557525869146440 0.2930620389030676298667796025179033498137824344922381687952728387849733436446 0.2262702379342690661328281542544466839856582917370348422373070041806423441935 0.07619459590000008270012518324629461168456927737016679134680347326648188027516 0.03153041031187222262132332519549525659535810709350828225051089829651333233988 0.01983254768042446970915167965362719130839033054178972343694482503096126852265 0.009821103773170827031987946925002328192632853463093189522656365137640292717785 0.004429640162505455392141807163803982697436278013648387677005167022699759427916 0.002504639942284042826415643597500013705696102334636286264782515657759716827576 0.001544475461328172887774427885088387937970147574681084846120800505803238845956 0.0008631446115151299464279485591146099055876530698297449489534362734036787818907 0.0004031046537732373855495810205914168652745536683105684613497539682176021826406 0.0002202492625662109117029500945339787687018689854004573597411906820213814377582 0.00004759161406152804821826302473681100736749257812857706802143009818595489750450 -0.00002023526413835412994066555326775064695712492271477906319955175887303376530418 1.375093314980787796080602396097199077656328454909748027226005013678467003975e-6 0.00008244562504841387982423695268606075545175150584982552919082531817517756595430 0.0001568756684313139936579906172478716264404031362376138725328433893340589584973 0.003972494340294436593749634477202401754763153295057881938315015264125387987697 0.2821518829190394082866980705474175957870907726701043461469571853269267193621 0.2103857957432314145187985127011471987906690369614335032928743818551002070884 0.07038362903656310479960759387325275146079562080473000468880455452085200631051 0.02881333757242564550669727170386910448104413060829523992879006062097631828366 0.01800377962285876278032597816891704073005875536265046256860368002021805965636 0.008876447477799812131191226934169178520117752459587259537842702772847217766131 0.003990284582672896754947809827457476300920854064789556689003481335576798151142 0.002279992233685007987089086811626267376462072023236198580718829356049729466255 0.001384499347798596484279535506199133085664580205938857863814946797807714587307 0.0006294217646248937050433835879587745761946178178227130407770254365990023076523 -0.00001344902958330837256219953035473118453864251660075251225401598858495664985327 -0.0003446673585148256945296751269929707599952516532158233342944946978146078525049 -0.0002413705964564460380690832322699708825276197448995398308697380678432128729244 -0.00006594621570969439021808131048655876827158391059501428958793271586991699591707 0.00008733622085011948613493774444176772241099276634372014567332245169837575282803 0.0002104731687758993256648149464557021249413582604464606435913190769759491827562 0.0002586990699820989699498074956566873226096199330225153272685155749372653957481 0.0002256240242874668825925967277152629131484002084276293020685897288772621567517 0.004177223677429657883229948762487118134237190200811053921440221715987193210458 0.2698530909937779285707469666535742664170341546282601025954110900507108469439 0.1931279534394577340129629819733036828015591995736145534731217039394784999164 0.06398834713123488058004784020924725670339897590980732937303844242586646374410 0.02589558823602726150001373686964552270344388494383879309808002359138591065362 0.01606952962498742950617385390575252543441501292686012616782278809587681203651 0.007887930880457262912012897925804033778839695289136885033799969770128339587418 0.003532357433647501698791874693149636636450950638747088221487218627982936059815 0.002011793351069056684855545354613632505944290827879566308233662264268501159720 0.001139651934085072390472378014699861441624933058709614349582943584793038195094 0.0003563136661918566763323304753627928335427950903261836941324674832581545585038 -0.0004065119717246243042373059482893226694016043749258604358943237630940511736980 -0.0008114656878591637499386432616409952439355814917278040388573991624063227768508 -0.0004833304377402878877354460495988545253199823390530286418941526138620988969916 -0.0001096813041507273392287035881466507882631263431575287344073281843724964441335 0.0001504130516061297859628749235172611642481002517429232743191661735229595790633 0.0003026296841327803569040585398860504169972026966334795690359484948425677397843 0.0003216227773231092921332800324060616869701741853326074780216992413010602074011 0.0002211330502771870987161420186238113896919691180655194790825463881279387861154 0.00008391394321423721350311827585259826356181178201670028004438870307747105484689 0.004282431208864920359716211973812450447332598587374148806891647959686310129141 0.2564311520745297246981086038834431683580456586923899472075281537628704947612 0.1749313435484988529489428557909266428084734955408189703165152893783423212543 0.05733072894790735186880567365203106758667554767032588423146013445810060529763 0.02288307069036572901071927907219079874737612478183395276326018766025542599269 0.01408453540901359878153316880200868561258911811822159294641753432435561898776 0.006874239530546914797162121979721788142580676008334161609838973451732322513062 0.003057897268779486107648831198084161176173510630404640224486121322779351422289 0.001711321771127746217979104655811435919687084199607460285869979739200591551041 0.0008688748488804404415988680284715320298267109626890276359206439034555555889270 0.0001024102649772297442619476873977844843647515868551629666378709187612961858703 -0.0007098739278181864961276848471382412509166186776918307458671283115395263988724 -0.001149084448572670443799230302468301265358997229717890368196461483663845538390 -0.0006665133856791179238500950833511682126884170271853190910055822501486476987781 -0.0001558273918304735413770270148518423442770749576414232953312681303447655988954 0.0001743057189820416906721566868847825293087084224632408347680433585613347864268 0.0003386606245803415284017899254572306382459464778845829382046587857164162590008 0.0003271728603216631022862952266948407165491282460036512013002583749526805794994 0.0001750448348308408605189632359575020049805176419799951327906737074205051471260 -1.881912831790442670643256534882338970080016096664462761757393047944837283132e-6 -0.0001294785746451077976012524627657032449294967967022298305652465301959279370356 0.004372506205198868704712261065456807111657087646807804200734970666430974531061 0.2421917584290489740530113130769973096480592169444869102728253200294123147903 0.1561361521708148561323864268279265640049390790141433562139353876717194367867 0.05047295341528488020161997987568476590345802881483393584783689655755031830838 0.01978238762469289699538978565614393485882361886073764186704769433938849442423 0.01203506070839319902808785396988021304037683974202036543023081275196246274670 0.005818601160563558632559818767604443581180976642562313114459152855205914634077 0.002558637951965908012283252268333105606230247868997045294733759917221765825656 0.001387363397440978608326563975833417131421370125191194773539266373176852675301 0.0005972911532507779772594871311901554307581192722239049574453169866615319208888 -0.0001155598128209483493641951225485146374416164014455874566848803237175446374737 -0.0009171036375279713006029188613034834619803308736901221134815561524543964844646 -0.001366509449118753013430927316512849049788140482565712191110574808965110507004 -0.0007899982443675269693529840883771346557822191301727834051105187962918168899564 -0.0002007524892566358613169650681503041201247942061614828117557630901564443271383 0.0001627192877513548675279154546836480092464720812997864226018329433236699997284 0.0003194184905479767732812643766673499518821995421893316843158760229649832947193 0.0002747920099635552126681596364503212483789292510439769446155074641094719636899 0.00009188643977123078237066920061211345676108734668983463248617404088416043425795 -0.00008818005253753131951312199732212477847099654953568232055351045400214223831838 -0.0002008744598628777506814377824869453784207028907726461684724712857186382330471 -0.0002842299003153190228693888619602675897025824679764450237926663560284390011647 0.004483644844583985976580312416783419256285519954449369312161777664955920481151 0.2272808521730312693348768791451116480581397079882292867139686095351009249342 0.1371173708001587343395367938318297313186898672648052189162967507237488524323 0.04358829242563977237676057656215970342273656533269711311647407611581560490282 0.01666786897185885641943590509145575729827784820644452857987000313031009917758 0.009966058883713921798934023367858566223362547581098773714593693157653680574627 0.004740159802328165755678711783416862303816196335132267324165958997088175785744 0.002041423293272074566614215372129986921709335526539410194036363094562740211654 0.001052541197516326496680878693517049916948615720902848807931596364744601255435 0.0003447888131534574909149780415298500007753975279300472542766090938908678026071 -0.0002749429125842085626439527489165906457759954697414758204929937305590507594864 -0.001018485459875492883860482654799668589259165796736230338967857966298442730505 -0.001463789381833736134693314572634372574738519018912406368086215180368049367114 -0.0008522128064246183585970759981058897053143638708270870677875763137502351650242 -0.0002434871677308851184310103064853369291886039850156996941514329429505795742343 0.0001129564489934626883536383656845624486614948715056699588153284740414675329872 0.0002422049818795973876249957932962358351703145870719000504258600365949512571586 0.0001714018639636560645512428461029792984245132900894946280461232187783378433517 -5.311107612983462446464765631330505768340821510844694920191613613592564403680e-7 -0.0001468694129303960550624225837816448344398904453680655746119289494422285078498 -0.0002419545309649795578499539559613630355211175242989583726724572836778391560459 -0.0003247989227447647773334020600485016245733231505012048214104322429561958320100 -0.0004082661305760601066982562071560247180210193713102949993965737814203450980567 0.004562625055050496127806443874595632981792712571724420966746107774197284768413 0.2117555509482319224065816949616188747829634690424935831339185122423781230048 0.1182282601465986933142851334208454021579275809448822327330595115840007393372 0.03680108046883163351409197205385030471350208287025802840542705563007612188693 0.01359670325203404181282796319148698164572851612237834853088620395607810872309 0.007914064729659558890688367889581342766247030201351739122587890268062192078116 0.003657861287402480966016557400498444930872031949381907021899665868057280324075 0.001515872293748258351230311571278790666458488988581798612344509760612000479364 0.0007181484760804005243796844487229706404320369730326982228026153275712804164991 0.0001270285830038868931256307331089399898246410754287493115350623232943477996992 -0.0003668867333120717521491632903935179490794337773426192063546096865626600523174 -0.001024255859764690536985346267411843722685047778960947266006608648006355064632 -0.001453953300561003540368989567942351390616106371346474209899229490817111177503 -0.0008582568067624386424533235203687881190979005090012450049097564665763823745198 -0.0002826517142738576105832110935810408149200163519348989292301696511154683330932 0.00002810896299577894915071500206500210125028938832091129104978278178808909909221 0.0001162699497281105137774079197919416188999066003057949953261263512799005427646 0.00004455366556101195064855732972460270146373322763506395221475630207755847109864 -0.00007543102990403260538204011738728954191961731526666281987118644963361402468740 -0.0001831782630089766056735513612400284537919231294753227300668680483308155235717 -0.0002686705484144617652625424424292019102562708033142368741382797688428659858546 -0.0003515453202483715259577069977572164254169504302625337148338403940384136605969 -0.0004369372824543643015326536770001496297762923539972046144170816838238075984112 -0.0005180196283708496756548868869737349997393864692671822238853194375592391634448 0.004572931838435967981663659134537465851694405596615812173195182815416818219741 0.1956945628114559941765965087039694020784669382231208975433934741058118979818 0.09970692729682332924125651426487907061931485577223205402229372320498811804861 0.03020410258282090705553014940583216747727147200145935573202603776158157043167 0.01061329494195161981931402143982816790184926105151351105787631103228614007605 0.005909024087041824426534493250685799034410612403368152704194474921400591062359 0.002587914505021358961120492079201413356110850043504364656922983817248783923040 0.0009912331352114686393733787761403326525907929757288612879541479523801836529502 0.0003936513788883243934002177791617903176114779987624766835897151109775364158340 -0.00005034357445049898358092068682883800733987673995888175975122646325005053198556 -0.0004012466749988844645987394609632510004985234130553833498792818882508272617747 -0.0009620398674684021019126240828650847822943317023807226461325066989958136466447 -0.001369858919794903214188265730349614106244751762705196672189588066212687519694 -0.0008265655498328741034919950470669339161370186506916658720664304106588449655842 -0.0003226823147221125504465244358913414711515092822992864467227455589238814808700 -0.00008577970235481430071370204712766054884920702903603414215350666203294843418417 -0.00003021133291414553199563110608814804275604743136883126510519550664128484295517 -0.00006591212692641399132512074086076366924807991516885190609421447561680047972913 -0.0001316790240834228725880052751091572049058494070766206341910766865357046744697 -0.0002166737442617914674650459522397600053873301606048211002076712900095764914130 -0.0002966036734929435671156586827633165636168409528600686185959161369045225470970 -0.0003778400197556783351630999371840778479242149753554662231124338635173896404077 -0.0004618887095884719427026727386485469864135253415357393166045224281939286562789 -0.0005421436479409058137766227237577501367754698266567902581995876978971323283998 -0.0006286634183988294129717115206444117350348776221067350606133414869833333228428 0.004514453207515616971456229995306829182809834213416850552272274625069434082447 0.1792077643239162076799166697932038813326590315694825183816482552907375527508 0.08176231233514235085501762747262890054757536559669101946101852257006914183529 0.02387125951775984303892646289062427408652204486219156912406500290239707077811 0.007757890415279532642564686483670510090440403777526179258249925861503920261620 0.003978256159672869072455506061373193709881672310945126165911908730511794604724 0.001545339630525752300568943086891330500299637886682910066301098923136700537909 0.0004785133565445953798932454064964994237143822881649136559274674541694949411276 0.00009117735976850043239996922255184716608838052689488350025755323657427570630297 -0.0001836820286414078586157586583711895080149322371780826257532024768976227747183 -0.0003903751790613614722845278175701509189356250420974211128688350092108410195650 -0.0008505391055691815437483353640554997445449282701039493895596257902894839153888 -0.001233209783865583650542694117008184784615234598354837221689574637145505210755 -0.0007695185737116054609903329451683155573213670043383889669556837184012420160309 -0.0003668326019243800515212650795909183071540291369067385119939187941308663141637 -0.0002105612116572084464540662577650482358524381449224571067396639805362202554418 -0.0001505356645187102469320681836380797642224911797147688723466775519625505035833 -0.0001436267550257093684787422315892613617863813134207668631796860761510405395043 -0.0001840483281027607971399810200924513957197653988894651550468183391017446321686 -0.0002577258408625339483628921693344505403121448034325870384809668589096552441065 -0.0003319324711981004729194562551131889189897076499356897871231103771607212643502 -0.0004096485096526580962286296548008195255630694398431207756253426135480009980580 -0.0004897455224787163009038382245478849204344379763606410731254750163759009899460 -0.0005661201814791446309297396458801903258950111659657036816432343329436688790971 -0.0006480214438134776657403283619123037666960950716489579948371139972114023232819 -0.0007538797029376309397953453641003186888611170977667625256931431256773537644216 0.004387475584428351615403373379806893399705638379854017184612513074809095011744 0.1624491412473435160915588696576646816162069396322747905711782680686972408657 0.06456017725422383742306258764900298267279154095177933967189793189153992179880 0.01785906827864033548538468143753891089015287239173904563054019127577863213992 0.005065244171510226971713194150067667318025494833976305759297433720003886658415 0.002145458528966018884421681915003483454996296532775702045635189331963766924653 0.0005444787880160569437923134080278519520400647197141756517667939579576985563265 -9.630112341901485972791261117277567235862814127474273846374589995666499183497e-6 -0.0001778642424266361692306144928596523064172494741222280216155339651271432313733 -0.0002745876967027825064589488764290774296617770472968630812357570339743439873325 -0.0003471287975377341919455784155956724339738229317189840197218251090030773956074 -0.0007024860996032245429576523094386143393503351718537425017368553495308532153854 -0.001058276497103504341515885012093006762114093975843447577762896058680309754238 -0.0006958981001949540938764696103336503183834700831475981235563500242421546208419 -0.0004104100585052480963067333444303652599625513612182779477739272412181497825701 -0.0003006152141357916143503390988920261828564099301783511463932111708162804387679 -0.0002129277115363176005487832893746382709576514944934420434976226732773876245447 -0.0002008944916729381799414482358722661188438238965232748237556010431052664728967 -0.0002405461487267031581352998687471922595699160290623006570665815558467467009221 -0.0003077341978326592956821205941660191969143689329628000743534160747283755581886 -0.0003758922173149026703588200987262239178929444138362387570309304033656145054033 -0.0004491942514979619980648227914563919437692103210876221108191234314523570371196 -0.0005235908218228714113683410431348730840917008210660846046004799138159446861776 -0.0005935192486735436017588022139959105095585149399419984601702348589101816966446 -0.0006674741383492007761045924640649032857734741676941836725533684231957838104363 -0.0007624434330312317603509137584941885638654605675225359545140406867803522790919 -0.0008978541878091543847001618534079032958385921609187805707498518426791947504111 0.004190774533834717820355196718454845664545148040969086142321713079098658397811 0.1455366153998561426480711063850397538092507472251404116902951670856366011398 0.04817070233997672225286594405301236818869082667742156043680387091795717301992 0.01218641641975527424794319012800716518025411083516412114967063471448599736569 0.002550837780943760971413038904670066757783492466959199780086921106032762176311 0.0004200987624709922877756850555024062290806480242899725649788004422393167781765 -0.0004049832738792173920674772172205066109836797058255271551695164452248737213773 -0.0004614153686702195853989448634350223761229316364111003518115249944954888013956 -0.0004068499054268734613844491779326616537177828608254916571597799408107704293831 -0.0003293410529713087155410763371784076714261613722828513541947817748914382130729 -0.0002835168486123861680429440436120849232450159291057514932830303872063591584928 -0.0005272659418822278419356977634310060190249399466261807090104117534507956725824 -0.0008542631757187013068588811518171169479040987191541951097250673544703719386714 -0.0006072013570205370779590145759488702823052867361728112103407644315994861003440 -0.0004211933069847089694664820371725830729994824171114870327331487484315688589693 -0.0003059878323693645144760161830136792012830940854472872009397442173819022234812 -0.0002296737360597863094873417535078840136718921983870687849824544692445507335776 -0.0002500789489720831512804253247953678163867820438192408597629015344024353033277 -0.0003010198549688393458822046833519810212594252433136847301711542135778539378486 -0.0003649881215541400229557179151127978234771700668555366268680692012541168876602 -0.0004283340807778400420663173819772021685857256787093114870161870945217161747357 -0.0004976958285413788608608411484305111478208474515268689733576367253350163796334 -0.0005656655455556381771304889716274179486570877431862893226712626700525362193374 -0.0006273163192392404714448996737238685083325251849891724610207400032299948372916 -0.0006904907087450600660602483463372199071991133106769870565311774014174463131364 -0.0007707344535216421542027284090011901918616387472583345314033520214471201622720 -0.0008857571263782512913655127168620969024356255738237968460970739801353694373874 -0.001061835973106204463583415075193005239540528177520359706996477507380033073669 0.003892943551215382128861885844773457906816176973609821763769591024174406945864 0.1286553405369012425298095846533371973467751271378129369146389387801830919792 0.03266495796874308106640078043605563000435810394264181897389178932004988926728 0.006868067042533187430889191708482728066480074421681537309119619654803856504395 0.0002269874437139201702657151247006200789402522410820403333345731172417374072480 -0.001192750676741410168803991768053560386627919406514031816559710401275886976015 -0.001296082175161239416163380721293196302729605084921272428998790468525704371212 -0.0008712933449727662034712058161026167039127824780519892046165134798083309042837 -0.0006002321437026162739753995017924699844445917455081818091074077676717007297375 -0.0003622577163299362707186268350084138075870235261212401839714642988188991192864 -0.0002161767088279919929464316899672099649244169657708627768915756168928190551226 -0.0003461103188384739104816273835870367058601212580304330506406012217942068080950 -0.0006466465408081894822119476634958300527289023981904566303031746636584066718648 -0.0004913059024501397051407481435527510406142361570139142931535132833152808686557 -0.0003336390785030815472172220893481602282643655950778154675601445831794555057485 -0.0002261149605552986160147433907500941747453942222969648141801878368591684439734 -0.0002184562506983166919702877597120152967554678471694847156861216977993968204663 -0.0002888885269821597745040797460018130805252081848907828833199722140634046208712 -0.0003596141930733317045517913539344117424477050697875060741270508893499272842333 -0.0004260197535429946124712059699980530287881402653617071361890710027713483261719 -0.0004886299483456012487845298141497335359906369291184211494446649610553724171227 -0.0005565312284818290110907315073929831251746030381177827858519017094609339469931 -0.0006188826061081949769522142083315514282961977418762363761197161066636852723180 -0.0006716729840898515808977199456952006898105534088718296566350610894409664121914 -0.0007223847503609438597736674568296105167896865553424503954856693903212055027393 -0.0007852712790236602767972378082298110525789490914456769223959282610498828130507 -0.0008764403233297679500358845555110396319780481998145645935842291509743211172163 -0.001019126362510098955565778269642642723811704619601662480142320634150663361078 -0.001263264780574824403732289907957861795810297490151091074307355149413676454666 0.003487128315769630309540334790667421767660021606223874927633876952280200334825 0.1120461289265523125279433399514606516840584530856427466417269948345232467699 0.01811297210384477353423373955594987361425533512954578048567019687535804244513 0.001916555391726753435158182853381053483320441035928306683215195886448473003952 -0.001899175082708410750517382805253462029588180664394233719608491467314537968573 -0.002694467915088817371401443458993570484507340000845324635173100064711977478279 -0.002122390308549578236051695859883603514865512648161586948404894269640271143626 -0.001236917960289095887726491744766403840926284520007117035254547280179359260976 -0.0007645748521625126601376192250242208357360157921820138333261050514976235399795 -0.0003888288740252439595487311882239500786194369756850839500269348587913982499916 -0.0001636967612486311873038920319776456627915281640809739092256051422689634055811 -0.0001973845757364713287106290224841316729834336583331170863408494431843571047166 -0.0004616151768498159175470966552449995383510614870046408191097849234590728482206 -0.0002779094519161277570497288503767016946368585409350956143676966958385283721726 -0.0001188835801749814984133068427688041854460100484730093573915869302296661344905 -0.0001025679409909007205833839775968687400688443074895791350814516502626589455555 -0.0001873725391528369641660830497063959855071475931942457272224652520764324257376 -0.0003119527940136595691407483262052035859213413186594799152852102982749328719792 -0.0004099340615086609502586439002954683175977051280763306026936413929029101963807 -0.0004861575415439546057875100501632667841221165234960027480120496283394643997609 -0.0005542615619419545316447336237672945143674459217524989136402835946506495931898 -0.0006249002280641907524072480791099012347310034260378698718941387376281771433636 -0.0006839246309776538382048937741204030556123793067354959575519582727966836502039 -0.0007286667369305496748939549183853496491849209294452607629206446453983185582806 -0.0007667413445187285754795360741782893897556572042092406169518983730748032265632 -0.0008114343360173655004785071532758410454139603529169984917052589318453661897538 -0.0008773974081154820970496963917487311585429035421605063021667177926641812174552 -0.0009848866989266816998456015713667876235077469383591028859585915400173586519813 -0.001176430173669298181252792161798063302696742886044311820191302084790544893704 -0.001547016064523780219847527076819845128235393335384897971698245174945730982923 0.002879022303477287252405878302725454524337812830358684594377826040403705419688 0.09610208476709661181203429430034877001390777642069388744423435787540346844561 0.004570969284103131067533673053020528796917706868398586234755159159085502483469 -0.002668060880708181866519442562138980636225180022897102843802754103407258735452 -0.003829478093246489271317307220558492594736218200980656413130395520540162157206 -0.004101948118732327374276741890264632029824711035757284856393340043554763860479 -0.002886091143088997622032064947435181609220761948681238664648060627321189768705 -0.001565608237282883201829514135578428632680795000834317795956881802270357763642 -0.0009152877522560216456876310597527806806191549446924898773414727400577666849913 -0.0004321807416700200194175432945275526726738904279095021001125581227336572317224 -0.0001637550668651108277402182377865596532224958258578463253649988785958837448583 -0.0001624620338988782773243203691772268363424666813472066692330566700551703969027 -0.0002301894250216461779334691066075846209061716745812693414051046400424186293855 0.00009501780099347549450123439436235065658657755159777700964129998650010653093576 0.0001297553974599809905916525977770802368757422459655681900269385439839174613175 0.00001637084271690145630366465673200427754932092333701587392568372103000511265297 -0.0001502040627195578465313403953610049930630050727973976586714337815095999891146 -0.0003202257921438083002923885437342898388597467719404647602277685923579601309034 -0.0004443764521748972695672710165634569862085731034797293559724936915688580988459 -0.0005328759171277298434435382778952498626328139456979807737902996933785674320764 -0.0006108181142269736189332499211126497485924616681126510022505504107208272177711 -0.0006878650853054771629119639622375827812219041411266493225646037117339315813919 -0.0007462347013458724053732519987448334997257406055770273577973552009463856128046 -0.0007849206742676442551590556757003176179714417604900459061610069954059079686223 -0.0008120703886176653334117345914361599872142932991177371952035806340312930993239 -0.0008402303207659874655725910960672981766705837655409947762464529208076845240029 -0.0008824629804548831103714927888987501899744875826943510452136584295492342432357 -0.0009554793902141068603564756118924758226976314387074833828854299618948656429487 -0.001093377077807937932186786463529977356417784418528551779675065563768186466889 -0.001371100612774169223103741295882669158343731630991267174589391578001159191763 -0.002055665121122006260305733839005070312496324367476220791245281386418164032067 0.001735852742058935115962716902608639462449882543103230131612637122777445550333 0.08744834598092587013781339986221078069912367485046642471006417323164647148924 0.0003096180542814834468043117206262636102432642194184057968947205524632973639635 -0.003944939775731348869853199785087747042664623819799622334177316091060474097582 -0.004158294861625427766175684357713404796759097377641508436055163253467955953110 -0.003983053157465962287918745663725078309071192128933513950418271104135532412084 -0.002683771983057157863842663099665535089095634924222866533094325243784180297964 -0.001464709882574437144785121544956703948228070425941291502857760456100970084858 -0.0008960057881713095328875173826355964516710694782706197699381673482918304751170 -0.0005022412439460347974208273573464664799405569330597275871423976960766880779560 -0.0003331094030216074957920793714552406337577830148087080164371818923989616882935 -0.0001979892965059169418447580869964827318478470770281554699786879274004593905085 0.0001563647415585400320864696048355733778101769347685852595633456371751041334414 0.0001177922548523379521232699527012347951148007937278504237803586296517431176337 0.00003866289616083291784855728702601645169094892723693341347470334747324830341066 -0.00008190983485365723545610285119192673645944175043769308817030723187606975404015 -0.0002210840472102535045181214373273003458356484043658511400796324069017249668499 -0.0003472816773533876300560164104523777065918462815222844392305681830367069813155 -0.0004239187437711073912490790740292624824720842910367106015105507963170637308748 -0.0004757429319148687856504282567654208945600545887680163507693078928681405549966 -0.0005287642955758323482085670571344715781154778130454075888693809290292321305746 -0.0005875547563241033006344913265752075146217965932654792138227753296910122049414 -0.0006310784456078964708967260669269720861031349436895565961442102481427078206185 -0.0006573523836210241344933031279444158224250031513110743357923833247513139198899 -0.0006719357453747394365842384537447157527266707802444492565013917829843950930486 -0.0006840131983019113680916808677911703528484566347445310808198887020390104975574 -0.0007016524563966889998717327623699453175754440110132616676647493503659600083086 -0.0007343834596963219538603868948837721022853366286664736339091884818022064129188 -0.0008032149762802204839137506338926836809114505618665771092888070198786611240423 -0.0009533228688104540625984428383575459542495775860687395119782065440433102206961 -0.001355377984348037470097682078486160570121519015026972902629384785690549874226 -0.003242986481137498895408747411417360927422608737380774094993695947833641894127 0.004366057486114699492544165998772276983535168483330142520683962056028437610834
0.00001575683619350000000000000000000000000000000000000000000000000000000000000000 0.2458966079050511044250732505842925947419151047424468280076559971333423639143 0.2709238375287432313541100387439250733598248607334208904868538679732914361652 0.05338238934060454701279503568054016413343295053586978580172426905581978486325 0.2912672665637404151722800725918446290402037468072575659107783276719796328481 0.08882009996068176536445032162239504490454229422962250472564891865966845552982 0.02452794769007642840172399836574509129062598910661570685079280391585954964053 0.3082501342620490222562227314943899922920060395815536955264712804161237563654 0.1235810217040806461786911974071279576733954394042630288472368012569975279964 0.03195898555640819858737933682949634280036294003093014265880785498435133186192 0.01355546946077057447900888201237616197717819136829845023526825410389693172461 0.3220363199606856288254508676534515433261902548970323065174489792811583708971 0.1548686803755108597091205617546939057809082139664499400396310015894049024298 0.04116315855393813569493275461757236243789260328860582682149517280008682761719 0.01474472920278403840781228982915759779941353043122473492505368577703933158020 0.01042977858531587365287267021529933964678763994168821704195523129678555671070 0.3312949114159671147196195949150797835697377823975524663888041682356531400130 0.1794972436529091942623803751361147836104478599386325283399849660555667322045 0.04957723181768709236462980261439743498016271007039505641905192458767540826457 0.01753895882704762824555239978464155496876070143889285506690793327601271592144 0.009913360421767089605207032816877813160969369383963659297483880357969216110011 0.009039861455052600629544709652797847042551441286113584827587121248596386279537 0.3363350282900019919470471542005717994227105919541531520802663587649144935073 0.1962500592970152554534884613365135619071367868999218328953204537407472249638 0.05427293953508685497529070314799648594655628370210331865512568271228468915987 0.01991551815099150675789246013576912196505575990713480103747383907145552583671 0.01213598113759788590945680242588977033949469933860670860952038019951587288647 0.004896679387441292298128329466207148900566076870396465120124788416712339077831 0.007447429656262593159256612344157410662661172666979657997891288662143713794295 0.3372068137609263535841570449928795637928081078299081555486293309225106514719 0.2049969769281123636363147905166075605363621350642109700868226843766323880046 0.05775074866304480826759596556062082716948011313149555739164731074621180563634 0.02099741716902701297161560520479388228122784569547160167341926349789143802163 0.01190925649878328927577924485772651889400995918752641745923840085160838096629 0.008858162176048529822767233977751512986762046630398584608547806198037498437548 0.003416471349275686474726861055597491005510155570991369069593789802914874017515 0.005162646679447129261657139890635218977353457925127086283696297207910227004701 0.3337912274113981124189485529816399901492441169333867460316546517111442370872 0.2073549122734438006517675705929528883798971215449152248286456019204490273004 0.05827509147017436282427456640637830108457836962966173883817226496411888444257 0.02121039350175910262730225149363329497181106397289472713704656218019782306323 0.01333198841106351398346537355914808068801815278268345021521335437235920808417 0.006521338370373879128489403359328448755641865675556346971479138589677474615619 0.006048257290960392249132697841076045494106642576442594732291726855643899663234 0.002807323200500183838831564010900455195516331942451433578019708132696635385183 0.003316627483011695055124443750492188171563935068270402407864321730775615640558 0.3261015185750733828192320501321652898702876683240631379561872712454630118938 0.2044086285177470902495068719291385694091116867754111955192150947595899362488 0.05746358720583554212425628193793534910956858419343634651231864088354426283599 0.02122736442230863119049387015488993675152888289063482974816614739593733603533 0.01239382154424947943684787330967343876836852308999228139821507076229159115715 0.008256630666104903304997002654154233592218226765854792191872279458625654930757 0.004737992313661527961936458350342991935546204553683585095531569557724068201944 0.002950728197171832202142267119601089305010660863200392539438193692134453623754 0.001846017997635356444844764090578414307419667991483975685922635201656925557393 0.001820517846807258444805692739585183189169062876807074802722934264282369907943 0.3141576937787837801935647762767080544932141505351844261977709946358369400250 0.1966976492822014766734647426618475006166096103345359634050192994955333094974 0.05557465378381588098828238317462145486680668349244725744955512444314438627220 0.02015997054126489574145387026471904489544866927269613613499495421469085209915 0.01231313048993935381955361985589587652640480423614963003250557641898899700788 0.007045357760589508937039067869169267418665293904957213841008516983892576628642 0.004760035126414008500342188040592853681821236506903197873868793367979411570902 0.002737735698375872681389110720888256887098267525224811074304774973316560242741 0.001077815712246503073606877925885015348188103352843938970983511258832800503795 0.0007620557567883887166006839584351535869768860979540538603534255119485259720361 0.0007364543947353462974111025281854960382325930697537697059287447908943140815954 0.2979338942666640242206579601937287030104871304462037265507906263617783733697 0.1855265188700505334629950635585838554767201262966117008289092761233952240961 0.05193465697259881142837715456590955356073324687543828265713350761165147372093 0.01900114530813268821075763511924759118106278388494250604996262107309850078686 0.01128919155252429911867707421434839385773918564970846399824067072687266528488 0.006719385324798744493052612184944138910460461768044210648686303552320675219314 0.004326885443498509298882179275743128991971197891617541276911201296643767792936 0.002118662803081692832592406112338482562930166699934183344355103650093182718411 0.0009366408330849649154731785156446896682818849315070748636538788998319135608684 0.0004529711917589583933872796039780821045764248401551430286750740544750727541042 0.0002987485955241178257832870766220041668223125272546869730856198949029546960310 0.0004185765581807200596000381257323469997153576093159621142646800217947151146341 0.2777879475338127544790073608908345353741156911571879581880247688035264571422 0.1705331460978716186885638397012369616379347921746126527186925303320951797122 0.04765922874491074681169144638493812509096151099169427421945177699426151210463 0.01724026038226248228876760170272620386903964901150005535615323164763296574959 0.01026124304175842897733089189667273827874552539642431677367913318559825452657 0.005966578731966426491811085588264248192795121163381451685333756943036761394241 0.003612212651286344413869449674122052408241834023923444384292624110666543556415 0.001835977272726288933632449199490096191836648463897557842286238165887995842450 0.0007198425554305891492155793599220890603108387317272899821877566039960221161017 0.0003170958231306836452766891317524864661956621813573115122942754186986517380582 0.0006518116122651763990230784802001452833478849527035033814023057859975149569228 0.0006316438365722258619144192340661685171265313449181752907404014110065322277178 0.0009577635968490964040515618235373171817057441533657371327950612393682506189911 0.2545071431091927321643404290128887854083346377371534695434031714208795768898 0.1524883215371334907551317856983489700213334242592166741140132489795501941643 0.04241703558562837016023170624486662866701678976799219085616604573591657905200 0.01537856663275336600590333327317480888770539260382620140670880213012493965745 0.009038687753870093893493819549533233952742407554360318211524917889367017888437 0.005105283139750572340526340976741584290405885318326129078603680788284912845791 0.003103176318743426069240597108257201497377542209921898033081714688630268189268 0.001553638427580337207597861274666790751319609238356756423851602647088624576398 0.0006328605720310185125435832721240897071536803165617593081693657615291025914916 0.0004550962966622084580778298205459189949992546240063429796159725730982048883026 0.0004775534072669550678082106308869319289066823601324994909573116177854846060344 0.0007787720447636837514077303205843615933463552284125027514603411677317746107989 0.0003352863577258814532114588281872718665942392774034443877959870282561091551659 0.001786375204200278287960389312649336159608726953621962889954562192423356376068 0.2283455750223702658557153012899999174197304990053882366922887485913608397853 0.1319869283394858467167288495632633388547573841616823372789713356492221322881 0.03643508236233200241542948716925119558583903541714954449232005343891075156635 0.01315094567076638189012048925786002817264166335466452586857576874519035485894 0.007529361250611345266288099583895157405624506694668754243325314614878218925246 0.004200627120437151862333621856839724001235626975499262714145541316670346663703 0.002524506846087439793917708801876956322674832148469915170277258545846355821877 0.001270254233820502692792711713762089584188517374855805967932871473038622545577 0.0005511141398431450750013558120260732453713623423174796116292004845278436539027 0.0003081652889007782862349051112023263759424389051386448021046850127492400621733 0.0002906175954199716933276380747892976589585086636703436588112496322899775453817 0.001163389763810593233533387079050432104636540925562978738388628134980308808179 0.0007197886973415086077246434875083858553380163422087788158916364676892089214798 0.0009184216633112085891745824819454498203725922785469359531057016820090836338433 0.002450349725026565640828210638577454013699360758393763180416498801479438739310 0.2000630095785457228287674446989927173869980606840547402533770674954749413776 0.1094869658593775243316329074486840984191713105134249814284142346134714494436 0.02992497417858854606225741820615416286814643338705082515944480512331514851318 0.01069668038480422772540426312576722451407695218772771277086013795617459279983 0.006018115517235687214060936324589095006846392060396459341948373304028207607491 0.003350541337179060493402542389822470453495561248628748466976601986640763806490 0.002025773918945971274363880207786631888063908467277082654056482066964665721261 0.001024541614831857946591090002763721989903582933648867916425910247148136651895 0.0004046066389364642176514236346518417366457596879906031492149572098470193579922 0.0001396797047422696056928132171071826256092523312339962648030075616438267294322 0.0002083103243120962778704182467457600933958795821604198503294314135363941553381 0.001667526465886327502154563958288358679926071720038318602166516676084783742054 0.001000257241687174612936013775501531037083784100670142576102601720555473009540 0.001237598886423608422373879572281477831544667286846801294535475361282460387373 0.0008870150756142475658660274822497058853443265104709415081499912163189761676932 0.003003066905455448949086235390158418848993937266780775434011949763251056181100 0.1701932364898355483116951397980448885541140647823641152747297046487838677690 0.08627320040028090826820515699072709222921306808350277756312403795264443861476 0.02323442792395044051207773406031667754871968053980665029942299921877050452458 0.008135112543177821949320312638130058483575218731016010370586582710179383147101 0.004486313394659586629519299096347390058927717552186193098627781420807476207677 0.002506292339614276921491584038670058190787652426314498791020573440113807499330 0.001518667171048286961210545736636562775044708257041495273832494969312366025257 0.0007459197567226313330389273300311440865758862337626373655389507782934516585439 0.0001993391212988220305165586500683191890366103839946117496015279574057640650341 -0.00003775046318516373392189346440441694303793536028901890137876432470958530930235 0.0002047863847247786286433957210454121998378133978833847438489993208027430614383 0.002147007049260989447233523810616435545891483544565605241145811455599179849183 0.001212985580518158686973420411275138852875919595924461357606687025984381437813 0.001499556061624285057185655797309079719492978073487370926282998424070905725207 0.001044874908255556917266841429892046335855820718246358732580521835289502668617 0.0007219970029759094950247988198724194630701653639026300666110849196801839197987 0.003404870975119231828514889447855758302529035445241884021070900573168799533772 0.1390518837713892146977213920239726626208363995687383195127309795345661864663 0.06296170906931774818585851016712864718053218964361197556929023578002779292407 0.01642184710448845950324888495562737817672800137243879983514174470254775458652 0.005551822548828656472819566079913469566228772613750478158450651224221316419304 0.002982383618045058641401928000701005264356001394459845382425166406871325327842 0.001682090297439449333299038416181398835223784722613239947153484271650921009797 0.001018342423213521261565989123495435857143782815439809600593320843081932804306 0.0004506239436299756966418142544202248215275853881054676090079454139247977056307 -0.00002543754753312497022211687198664654279435857160624623796774459011414591589666 -0.0001480771202754424132876108295258547757031186825494783849163228022201901814073 0.0002791643804268093305921222519925786486972346617635654185698886481423588532823 0.002677262809905968141608808305475819253561440016833668251413742377388796475614 0.001339197943465529884911675995737502889925734962554373565679159376617776777591 0.001665437008996739446979335361230097768621940984808614454082674875522328103430 0.001129153756607239071759294067934318338522354530095517227190194196009677950711 0.0007496148535817457891306166515025300442410008952184953997439074333283507647343 0.0005586371042378025814222473236856487715297404358269790080856654329114205364923 0.003744628715610846562201877753221804416919386199255600934541703530026140881360 0.1075464830344415510047076310581517991355809028941199968530251850896790151886 0.04032338889890090288757816806484656920362398777190606682669395426530993309190 0.009878453032926940267604646304726942563873426852839847443576267925980677875368 0.003102345089816041526818423147043891830924677013303765156164050822613501101043 0.001566327234158992012809728419267927528443565553401904406181953692720658916829 0.0008971301938851622776290251121423694164884861440630003528267011430901168160530 0.0005378751598528715517455447686120413202921598011474363783235004183092001654024 0.0001505859435609797333376873122943797737140509925459885769621218791007821010145 -0.0002152104488847086469541614181433106553989135062821798968220958108923205743333 -0.0002142254086454522093195947122857003473503483092990179040360617037892558663781 0.0004075609371203121647308915733112254325470395641469732849552796246589135277713 0.003214112087105416040930371012787963202732486604584246659610886965417714448638 0.001340860913489686893832258794567512130791342698517045271072339440111958821147 0.001709479457089378467630763280049867310628177270925757574190825211593159163764 0.001134797171705888531560636315001953027482560982067632885845775628322099441329 0.0007246168908257242523771657590863709783750348319941864245999377088469348943472 0.0005289637462755713805283636680219786189963546472421578220246145473595542164152 0.0003757854304300337964017024933964898283483156793081584291043559630542675682807 0.003971506144938382944111310992424912647125592517443485644154839751655576534238 0.07599842086333164453445517845555266656748332717421532767024379440561885258729 0.01867078201606648932612006032735607062517927413777165501529489755775111570335 0.003643084673518693812068424575015635469652158177968570620818716296769302949699 0.0007857142345382818402754465395731738701371609062808165566843095881966982745571 0.0002206905001589098491559638488968302873443781255833947094191309257887931434324 0.0001375514264292962065055347642132444731606132068886308842086503629420128377970 0.00006173363056266143165196850212509817099817112265473056633425011477019394592436 -0.0001452412354843553872848474673481075660243215658711258660728386257537352792948 -0.0003690343683088839068926841934447586927995814117447379185769405977162955440184 -0.0002489728067825218170109941238101396341639864433757245500208808943413151842574 0.0005877278172233849737221291840654559980184660669745617899275382398630499515709 0.003682403772674284645612234684797464813208968242241862081424838549866345650695 0.001226519874679837043836649681559247522959074673332881849890707089839319452985 0.001655900926190088257877607777256781209706581499271045972818138971517194603753 0.001088727601553848132961889673116518252150459010376300087553367899953194570258 0.0006715370093352942556570307465678240310416886351542739825006625261253426717470 0.0004829863995371976481763333218515171650636720777505569992480079658019165141746 0.0003288185387042534564310587381851529346177704165966913517387726147700326482817 0.0002179775792689399421423222423531625918534689453947711166884510565680940549225 0.004211128899307460101365578370415634519076484185877440273411831952590599892439 0.04508567204616632378795014892281624768592793316266997489323636562669777097111 -0.001505543148766229844329919778396062186845031271466485679415653412326080538553 -0.002097415579160628374571001630082099533738250490846643926068463385806241920343 -0.001334072815343094847772788137207414182800392119673324972668448645263601413168 -0.001016643864547765379193507347277060314886864665454268617972971335227310907893 -0.0005697501118778134997031247695698734551648062991237657714365210815268736786854 -0.0003861597425929879291652683718112040240390210507883714309753906515502240599177 -0.0004083109639392465678161664236021039140594836355627498321252882933017710605051 -0.0004855473721166988862465325490265903226360400312422619183730520783076898399435 -0.0002559400256137876287277216520897218130359911364093566501043415509577030506598 0.0007813445213521251959047307899564905390791662524080164054421682740120892523912 0.004033042316801259953189731071433246461453786883520721858778254375372683382002 0.001040480137061969520024910726256590535944192427472314419657984634784619208264 0.001532931483161282309178441643929952278608604838322362799986934322457250576789 0.001002430807753769221183092156564850791764263730828752486900087102873547033262 0.0005950758989861927991173156810022962415478457152665972851427286180383232629204 0.0004207823481944783173806217031615358093603268324516414564085896450990610760581 0.0002750743593350686276338154334166302597425498499683159249149280585908924869838 0.0001762154620858151989035380345338358606064482660150170285766018004741676883707 0.0001243453667559558443626118079934856410804201784449765326062793084831693498707 0.004445966492153873692752003436594234832087357031433362270251010589287496467869 0.01499728480863211373261612897790326763515723203579214350090988708907693940968 -0.01976728213570763298810733728234772136862795797784674303229469916507212269661 -0.007223878929895193941917080251504176080500991696835749687858670099941115100125 -0.003211751086364407336870933185448617491350677135043974576464363744732393834733 -0.002111401033717228266033648294094221988668227505778600960048263670310411927606 -0.001197736629213592923711661148654375543027376914369791766427736080141028922748 -0.0007848050074033903381053754454865520372796015870188812131784168186932084974934 -0.0006298910857080528385266935087565489125525877166305354023454293637443496828209 -0.0005684364317864786172600719960588680383446240598384775134676417915155504685677 -0.0002397395632277413071831984921225236086269411907530384544438268866198010119702 0.0009595042034279388674871791993745128015008074026804235715327400274076022438011 0.004247448925167458944912703380963077839866296418039113854115597179103352538071 0.0008260942880950654315623213247338090401350103620106207164270172915166235662204 0.001372892325557006098165839001619465457452114314839532405748134642546132695254 0.0008986431729086872017044921951298199433387096249646107773169287817739484339609 0.0005141519913608500478409689256771038543876714657043425328619241765828212144270 0.0003625995744456615703440380746082282882518613579616464836724806652502782023063 0.0002409495712216571995860050502767201564230508677848735384412276439489201079461 0.0001669086339320028188661923020052040298455724131084549786900504757514243496445 0.0001189549853081975734181925645206319807450203976565673509109732827914399228363 0.00006169733756813923042244756892465417598030797751344412794725076902079976567419 0.004616198606952066759579465058410116935243517268492626733482124796642273257283 -0.01370278756726861184272419647692967599113612877456593361233791977810337440476 -0.03594607946690439212397084148649478395374813880542513178031885534783957853165 -0.01169198233568575093466015851581026602984949961551257746445503966503739684796 -0.004830874340801292929425188084332001249003258969013431444054656227650232145655 -0.003055432856740555748987749372767266255462311512052936630790950610354075772704 -0.001742340270673023868703788656104944286302021141434441038942284229743300915134 -0.001128998268555432634935532189409610363602647646626376898320828085649883686333 -0.0008074618773001067325844071510402196671807032920180737910376813139503176786118 -0.0006161575597909598757400936614899822494598610125861053135183703571507132901894 -0.0002056063459985569721885804538674335591453932883644911283099608258535572490320 0.001092496450865378875823113493401634698208464574834725567983730679463172252475 0.004298320026075217181906371530403630210208230441710588556181338747366853601974 0.0006133619523782547851070164913007341772228590165765588801526382553170639563116 0.001194629504493468510431458578694576451785430723709054791439019730656243922518 0.0007876925816435131461228296292089913910914219459378109791325562494249458206282 0.0004413511640419376375905482118938367475808136716008017451748125652269487423016 0.0003297102948114220089389829625778683959561973315350294996499386183557802050057 0.0002516684530740847952488355820724940552474806426752208278996982644134909028547 0.0001964071991721504600014270586032843891227856555853245987918570097940388901160 0.0001326904371804160780051815998169300923208131861510262195210128067575389159299 0.00005241288393503580086226169495613982854881738251792692426247353528080108732178 -0.00001896329240162352210690420236630926723390847585597574387470144316202974260142 0.004709783107749934182272865829455130976278874170576888762551842099047031318158 -0.04049247274890954203553439874672658301589390400469442269292893736141569029658 -0.04992540348706603084793441102552749456115308084038398290392182551632055980769 -0.01547941715725076934846144710199182267624681447146700636876282308432359573352 -0.006184818287211618717534173182474283868038191454981253550563937716754468117123 -0.003843754487574020884928895539887382836927965593623782282593979400148698800033 -0.002199762704447213191365104579040208627398798984458373215920446736817834041663 -0.001415393036508498531206478192867872466935608987610169784355500471329190793447 -0.0009419267908870508222785890087545210824128652908305558173993618602099091582042 -0.0006337806506584365339131289427296519410859826354379037754810193773533680626036 -0.0001695846223676461910070644438786055643543755608913533325427058668825892430589 0.001149317556947972896653525906610687571659765789141521085382268158541301301134 0.004157988532876300420753966874051765306793810282976867299031549043259581544681 0.0004248322506294440077273573007815733758507774468429262632125849747916491242260 0.001010104947389826045884616877354372135790843987562374200766027044674951569070 0.0006768166808996641424440783673373991999455555137318120844084015058979237617845 0.0003898717078549977346262614227532823410185476135597953015797451780556191487187 0.0003396557087484131305255567151894223647326782523916095521405580090567570545479 0.0003028023119468351329689242659515841182883706582743654468671567187202629508045 0.0002461156797529594541142677040356801220549840418053821024560131607140645178104 0.0001652002910672286103552731382325827929304510239754540088091074058430485044234 0.00007235558899610566507734517092037129046498733457605183165523229281943736116743 -8.393487331488369894496991569313434027592454721465068179312457140264596084909e-6 -0.00005927537128382272386154501952082095114481095213469172382956264228020133287380 0.004755182839348874645807039834859070765892164745059511339754611607941124514890 -0.06511802977626993232553641174049173736368070243718215496657758536275073070833 -0.06182615908377224208111868916494969911730042965119377522901752617432994478943 -0.01863403857199965675746983481662998698709502165928919096802592785740852560805 -0.007292080813937055457007988047042740315739276023941149932083548499981916706993 -0.004485008728303636794789051453976820522563158194903101637621666660333656614070 -0.002573103301077567277854050988416244581252989463504013028194385413128003162530 -0.001644692290208665707117859324389793405424060355178888452944991724541968892545 -0.001034238838488688506447099935100042965934286781763866709306113351843534160152 -0.0006270681345610356047343776686183668606239397435174045095103357589152440769854 -0.0001408700262667812348514417058528867151185240343473239596738928781039458223007 0.001127194810455964737352269101182561679335444724095338222507604284753486830802 0.003839815826268737477858299594133657007117955961355060852047565171490244617049 0.0002632778618280133939447571081467667487279192502683529336537886372702882119446 0.0008227020533992529981140200378134063160486883266108379456638230498104848698446 0.0005723263468844421580125510490143350267717848590321323860029789269766026218590 0.0003730703726924215453999969189053356317134827116076882456888272670158903970742 0.0003855590187285234315930219079657776247833676316027112954235995842243549184126 0.0003599719539703345798590711373023357236536832681432750828480932596244276554502 0.0002949368692945792660473456607765100019572426714229628927895085646086254979253 0.0002094897048767169038436354835223236794563809162179360293897917334284464895532 0.0001177042186635257028479686257052273612672735928710712675727419540224597423694 0.00003820483995920428315837743418921452237425750040629299586701641679999419553246 -0.00001323537868898010052065786198696973784502503156842078238688708524703883648193 -0.00002136533896421986651539473252526485455956068444241307450526266398288469720410 0.004769439618802950860939374220497904098487106190979194029450840698589299414011 -0.08731459765518343448133460015728445548762745161180709323051589632324151969354 -0.07172674797579570762739472803400321685433208903506316832570010162304445344867 -0.02119322045314584604522495031653491130581933983978689681794172293118504933461 -0.008167978005328471910571968624552154753283717509407808532299804978858324335958 -0.004986198318410076381141491590571174270647709041671735830632449746466021055838 -0.002864116590076529916906618582754968112768271761787584538619815067841878118503 -0.001816905606922166364159349114351743504143671356955557889951687849834838075402 -0.001087390321092083153733500561548193670964203922667597345487758070814219250006 -0.0006044541524154123450235346819728255829127482132076408252090381838409850557497 -0.0001249349412572471223054042078138145521727121527269867406029684332385955787102 0.001031790155142082055181487195151875525177328229218774388684682144224520585973 0.003369687205048375063281038691336464498720214667254333958516774570596480369782 0.0001322585543211893399111352074906179263193801074157009768760122986214189042265 0.0006433785824153575819578525186322573386141345547914827647156079664023993060898 0.0004941889577641198669241508028478251438182568257951496114944101426673367415761 0.0003966918464076499883188777752596170669487957297828003093424156647554204688370 0.0004335179661723669778336428505478818060136788039511872814909471955316368932775 0.0003992813529220367053707176489515260860212457976611407212262545978925870540887 0.0003368283341250702904017844626618410773718438338236905133885613985381993626783 0.0002625469459782436340715412078476529906464498638401787272152316215355639536657 0.0001844819384033339417582920168924626665092550154944354008153295995436086948609 0.0001157868000588468912685172033222845600949799804392672315811321234986035811634 0.00007014593421768711648403106924718265196348712609129584003909642592223670149750 0.00005879007211688927170096529251533325390302457835354624903378427667126933242246 0.00007542942310158210996159890231378521640772006696138023525670954454303129650298 0.004742001749638808033876183539863732490003504770388501283138916361171212323591 -0.1068454856047682309464076417693455487645778902155867092503976449767687448881 -0.07969321818394947872102880871195785995837368950736875889618150600348583865261 -0.02319295435148431725343387197802415974209012140013882995176658905723159390547 -0.008828646983862598806319657253325205590852286776655616732417007133849782575682 -0.005355086948287041140142841733096878195563511121254388388316652507769005451868 -0.003075388988726458421399864617556255590137331123322018959199580690987912828854 -0.001933726585662496801696595997849281037025434835907913539371174159649075374194 -0.001108414845244327567655107762912621370011552512720190162290286606794290146557 -0.0005751121425914226480373427729358409187622049948346619944282072518068237104801 -0.0001242519397020521607855484424541721754543147915882660786035909447063116489746 0.0008718729739013835615518893541492437074311468044817365357561791693593908042505 0.002774509930932210957100100871450098881157673010126199732457987095318812535316 0.00004238640288801128407812773215799654659433918581353544315683609038840633318113 0.0004994452645128060129416989306819847470910561499693400519317883796686790616803 0.0004676491996356417878800038326383187006159216999763900974982201927824358313557 0.0004309534387858594314266051648914279022148519239412348501477236183189399213195 0.0004518907924891631979802958193248889731457990553193810473273598924908913860763 0.0004156533192591977256321738390495434977366688418367878903390881725752750777232 0.0003723407097429437676361123999839591098674701629308881455153227157800817753417 0.0003239577132880953648959149444692211967806420348852039743902032449824387457553 0.0002713596814226031349383456930639421615979587783590190415011729485840616149598 0.0002226875182238024653089954810835812185839951088121022168391491885374943060389 0.0001895473367901471683065253847549571796021802156016395629301909161733876461785 0.0001778945367751572527713438931116733587747596789511007644647287098254683935924 0.0001788311142974625205987363293903035161163526907667029489969090066961817122261 0.0001883827216816590593180056505532352861819345746445529996857698680479524509732 0.004646976341301739551933836541528726861716938974624427285374852978313927188739 -0.1234710391023162725774833388029539064403746948256301335934891007917070312994 -0.08573596523581332821823485919192009416424900410635536346507700222899816679572 -0.02465098531985024254011857353332927188855767651155091933983128108435922966558 -0.009285013527888412523475904827922785632243790644006142770438169190874024731682 -0.005595752848610148569429683046444316768095689008349959595492183851058222900291 -0.003207813638209878780574583056272691972995406956694996927068379508238894401088 -0.001998497732788333253493075797529565978560257274067286196240636096774710497491 -0.001107419600341954715680289765797932104405422414968307828449311827203140991769 -0.0005477478352722369497132613859877307632858386007074172747240506459885337796363 -0.0001411379720728092494735889747414882680423837875184829253187047177360946312619 0.0006547981568130925864005312553232893987321148668736302009636768887577462018399 0.002080804139227630962424877126655555725621345173905331788798602323641192859469 0.00002573484394363413960949189762078592160476485077403457916706053557248130672716 0.0004415182359625110455123971187908930156177612754400017997730064742982414380117 0.0004807246871512185096911684352962768443721488303011540449285930938966281019169 0.0004331314742045270002128814723547904961165693504474431626502706817036608863516 0.0004338091303539339405917340364657711934116459880396280306219812614087992571229 0.0004128468811214823154445251307733869195516555696287387558765604740259106108589 0.0004046967704283019853400617307024850555497204782245908323893778992523992965572 0.0003965474950057562196913522695948191472863134925638673293437656269002940771163 0.0003815887736176132723155186959737485211636127652862829614623678029735894710674 0.0003631341589431954542848903723491072699307147281470583452293918812325423634038 0.0003506761779921254109710467639343034672432922765233895845006607622503650928230 0.0003435491965743471437726803675630253403718335718336550016497796369386963903526 0.0003290585460782394481886609402393643576289091428030819257507919893230634855746 0.0003008547738088411768950941695572541593579648155616315578696951941271751316523 0.0002626735336086542575639942676985239081895047328575944118080892041381485203777 0.004423343159220058848454253740125379866434693229334337758713522278264396567392 -0.1372415461158254426090919120147591350170887116331542495310580653300038938024 -0.09003336000888054991169763488458282241248967893060916887250616731310283463724 -0.02562830678829570193364030891913325534082936454451934447401651913224471987594 -0.009563512356573676683250146755292522579734651786626935628504666322762274513099 -0.005720124882593788877661553170998429574652046734554366963202796754402504825167 -0.003267498926771417921330898204091720586797371450942733026961369484054133952400 -0.002019080020588653210912232240462901707618315470763048944261887511899004164679 -0.001093504539770646417641288927827936990691244545431197908259524893319009950123 -0.0005270212067791388560919040184422445366197700909876926985569980505042325309055 -0.0001784286452606312771379639642092203730529844391154472195022138086903136993077 0.0003763720290202335799533687723707856406504378148807123135310155167006939955052 0.001298529796389797528197733270721650866089066371228664396661202178707545055560 0.0001585467409542081918110863658741067625876395112320353361114471198892935044333 0.0005045692516554918165229861614592456265922635579580927968848864778560631630551 0.0004694838168473085451042588769671513550495225844593843662988015281686739607876 0.0003828736535396425241012160286407052506503118715088902685457656384692104064626 0.0003793040495104546112455409339055727007465361967496267292907249933365159474861 0.0003907675733082276731424913874285235829966399441879684712766199794916245537621 0.0004337284573493684225052026657866452641650542123004945040700140022198154824353 0.0004821072221299311171399910872979247811740165828380089665267019143906655850233 0.0005196296012243369822422781140635809559307304184994906901205390691749391303025 0.0005444535724856788039219788518691931171612952825529519436927639758570757108153 0.0005637329623134617360921910799438876974883586832028805026329846265082518640127 0.0005684912894797906423607047339339469384505471760278147058410084291035798638267 0.0005407060516229123646199630128640697234577462728235097625465779745213972573189 0.0004700344777522370369974559098600713648035068377130155083314814605820447331945 0.0003577715438847602562294550915115300596064715877947900811464962487465785102772 0.0002139489410530814758096931815827760359432358389789770746873468095908705716726 0.004004844340365558144485219884291294348762229107778559726189546520317269981991 -0.1480231176786814549425113642646703113800874355726214481156120590394894783119 -0.09264776146651648879658339302831977112323972461468922077112037219636966126384 -0.02615274692063341173800191232849300016510579459876482454559393880388079525133 -0.009680805483055886927879562495360433758884270643098689845185249905193222017899 -0.005734391312068622879018375073896309612961911492075074738049034118189993488814 -0.003259275698635228999821931700666676751994545595118412848352281008026287677950 -0.002004453002476679069511848847578478201854781723529150328301228819275261523527 -0.001076239251646077782216693297705041943732858081172127380360264641493561237972 -0.0005188153257466906375464104131439044202011987800817247689760125260205913509699 -0.0002455871634643251732287443203154306576781484329691540468158446495722688055158 0.00002361796118906119140540180546701350472784292275906380896822588972142120708184 0.0005387117578678887375672959096002038517875679356966756200928409756221165055793 0.0005423163484194000816640387456676660378530181925305274537191331487857920991953 0.0006191925356436113196703464759665362206828004460001371226660260288281411389085 0.0003760600297181959974773658633018526355638308266932158003939490294538613968470 0.0002662807183562426525716351003524620853682787248962865414870331732916259470736 0.0002738439591904474966187839102685691780617647044319346156646343116811909036731 0.0003278203299834145220290658914215313326685543401335439973852677512161923403550 0.0004304105878918858221893970996762924688713675489745617732940920607990431554395 0.0005461241227480481593603841331470378377024662188632849544551681538735460739501 0.0006471581291900224550791397542602657953646155604096325889263640835876595119702 0.0007264566051978052676572353561359991877060352118421388897329733315630594322193 0.0007886865968092424422415844685979478554022841680527967167744597397319284164195 0.0008159165218859801088427401082061735584483939615319758408823550379376826376821 0.0007839828509995306595306622316716385124216183213508034792551368055395738376442 0.0006772532761971636581493188760515244044943564009170053260340376546218558704444 0.0004927518972383556893157281828830748942146160574835681032481944546021899945385 0.0002322488888036584753649938364815423379403154322714340382503358707877222443778 -0.0001338300497696417994330725117445781443853612333553734068556693546681317409566 0.003197346755508795706226136801312027537025808833369224588451782239570599019481 -0.1555504506193416627616119680580814257445710439570634575467775749663098259375 -0.09364789755825510305895951693447147191740773129229622651853114020617753715757 -0.02625797993917560681426488654674627066607605067549367762548274110412908121856 -0.009656927558505632061530715524159388493454551350315124821344380852490392330903 -0.005650097720597915388718127322431156394193653042651455370088580022159997612680 -0.003196849561829573750620090365870129060157578124674796882482335163548568652960 -0.001968920961961657722699436774628829605706945727965606819415754269200509019948 -0.001069651146355149717967292467852782477762604714256967532158073862528271322676 -0.0005362690819477932411049511267181907222314832554063214465295760594866431858132 -0.0003749489536532578078017376935129717402219802750182217794697563063558619719151 -0.0004190801626803345477770967607631071741298718578928189923941594518689369091724 0.0003857699069014315079122087465844380036743288963267681007244746389443890710076 0.0009262831184968283922399135308131444791943216063629095427329807011181021845043 0.0005617505245248624324021859307575343355158431396776737690502839620205216068107 0.0001341239690323630454901525447321314031256818829158594708532153188381191021119 0.00001582357120653724513671773112647283611958123069993711170333211347032825805340 0.00003242926838402131217040343725059947653690426356839348027814218153669475736451 0.0001033965308785603296294252231634844666445054792381533013586663396803551238421 0.0002208545447909660819198023758976170910404131500554108708026801964016193086050 0.0003597740042403760491392797244494886324788007491438428440776997087732269575054 0.0004873022239615612575959814069517308576884518754331220286031852066800328198580 0.0005959647260297279341276197612573981506453006256114516811567044268532853985498 0.0006898381451664426544700236304772222697353687219284667507824519372382872200729 0.0007510619382214929733083815559235358366694525579270288471143613485879169962555 0.0007560549194895906712475294106087078414931624282214855419494946048305675903874 0.0006869507264859901647578011472843279794861436279866808719888816830133177226924 0.0005360041187886282674683610088616381140086352758983784193713775173918607183109 0.0002979142558245563766811133508028693426881135721052709757185287404841239737519 -0.00006982095202986485504613658470091137267728764294357036850164887833452877728368 -0.0006896690843178933087639372481851451817618111394600856260791135718518063298702 0.002081792789797533515656899997522454792026245834344566947784572302248738907000 -0.1694513448204425167489037726186328433119718575541474366592075223156533319007 -0.09954558289916863593425671352467002851633509944092408555395968692535455729351 -0.02771629622983172904846413145075902220133478544154343992057111653335103519710 -0.01008559738021614219548180642047122050008149335393709666692976830790530589769 -0.005888235451306168616041587360612442626447105251048951463707386091503948343338 -0.003389050383881789022330834961646682925117551265044204092164099309257218734658 -0.002126805048395408569811900789470952507385011544365424924070369935356405242201 -0.001170959733415661722066526984417679914834942729071862895388513483371268180856 -0.0006186672165944504818213443128178897284331843433980221210774762794051012362954 -0.0005290192960888720425879987635562867641003891902700461677337244132296428236722 -0.0003663593550102751418682570985562306025377597565224882608931492555960886727564 0.0004430970664161572157008053650499570981916117465845106647511520572195741801952 -0.0002535182029094587583361807561867583436690109586843475808901093833443836402373 -0.0004369729697447923335094765162745591237315583228672342712136721866920272510018 -0.0004851556555856354667195143944151942724079044113400696457107937322452261468070 -0.0004518883803582649239956323124062962252622904342252776177558377023989755611718 -0.0003933405245099650475995549998495168583866616817506125801636398567305666990155 -0.0003506066747529573340248574888788496138686546792769298577738683615476083173206 -0.0003270179053403941570686811839732615307204480117268732987794657114682404504669 -0.0003065499636609741547933629128476030272387989235165131853423639838288667621657 -0.0002905538813028953803346500098439754196318833927719294178520141513208779648046 -0.0002727581381916628303504383720261001322679028420252035335233006930211617362604 -0.0002466669439040966380951629561703370851090377079204625909398707609479343426884 -0.0002046868079628631552282434299236191984022453729773445016643033242876675431611 -0.0001448372051406232974451648598108508106665604774595079587676123656635482212337 -0.00006789287293505296385577258019335390728381183834804652328381827266542390404241 0.00002497913247702797553468543689768982254961085934687065326441675337650977142470 0.0001379773060995204813024570034181966529178974789939927057513066060491342567367 0.0002881919233641582662852845656602282091463838469821145517998154230352940863893 0.0005220523397429638247664246832887074445434583179031934452473366868144195586026 0.0006420805177993039945994358477224528897422172085498594084222978161693146176074 0.004950606966133624812025460665608120386884199847924954586877006503301499304652
0.00001361152910650000000000000000000000000000000000000000000000000000000000000000 0.3011328448527499623890208724972175902067674712783320879139248345310874185352 0.3202609992254570598808584045135851653705604158890584493905609161101528175429 0.06205862685115941278257007623790575377115195053554102928478990209632934088536 0.3325877496136362336808826409968046637210920223654500348654389601817939313715 0.09759442626698020354154036168677733746704709774312698977392788179351496118582 0.02409481838940919038801065853604776555217301486273412008669018384269523741902 0.3408211865832139348222141243934608897096353434461276016198598579329454438732 0.1235043338600952195774397312342454211425525947072659250984694273114654298305 0.02644989318089146138540278324467721637604937757526511910675269077202343650214 0.01702938230330156376692900273855153258642474958066006034773946585735712334328 0.3429014815170146694687770096287024444982444717275707047418792404300235611715 0.1409358563337083760347687446558760532824569780790040982078795147012068340243 0.03232742828450503241691970694409091678050513155975962045346679325469509891267 0.01809257194407935484166953648392774897513302326871396539799318836157077830311 0.009984881128455360990829236300396132267818957921741577948281554419938131433748 0.3372776657047915865325150561046027339461737471289570655410114659842218750706 0.1491019885245134934584360136731048303495705533429363296051152205426410620465 0.03513949946811897490225086843747316636073461790738728571958744138834221427836 0.01813151887747706735028289519049763600749591761486367302895799841355288491370 0.007570119838037711487952636851441705428542968042615729091518238837283220005135 0.007152402194705755014657700088782626833047809304496743107591696569888410276648 0.3251524235867013798012579032419187497407067586830599092781851213693024146417 0.1469628677527066518655027591642658791193771553038335773764269604548446978310 0.03401452346409831476214458067372625036555887396434439362335465446145949971189 0.01804543648733420131987834318508960999149633540529494906023552927805320201344 0.007302143330923882246872235353078276821940826798090657519116124675971188624124 0.004026298484641516420678624332019487883512418612630297761156952731934425296179 0.005202260264012177949382633086967483485643430529777469519710184542079666496858 0.3068005543611875291499502093853399576482095554949124215583072316652284343059 0.1370984146207122455893412361738651771123216800304478066065691190318920139739 0.03207990348347613818695045622955395923709152059523514146578304576142659009841 0.01672803954129244346773110581642010472096254945944393964087412499748729652757 0.006789235666884534106326223129625837008567428831618003242128248999259508499724 0.003971081752885599390993530006974241097984453721513358933928446324445305804612 0.002675772004007636509528840927664722877843558166425015169310730689586101927655 0.003421278292567240994317672266567070890467116364302844311322751325264627675664 0.2822835315277186990756372837539868032844553085903945768373983113015979210926 0.1237258918624545496864831404914345208128746813135180182198086113688490026649 0.02869929130059770550828021722524749137212812308544760830201031556830528228782 0.01494329891125690968344496316288297214047897092094744233044661505218226840413 0.006053158965477684675948549008545355449694806355092745729340058213082939827274 0.003705609268653309789344744392581943718023007757608454061439359327887362184050 0.001741444386674580158456360751955273760011357126409570853581392595124882144311 0.001320713638998659906371211788977046244102618000054758396848716596439888896179 0.002366513757509020468514164719811260727027266451856247804842500803963102095772 0.2526914416667449625770730719926357092157511874240071877183290408963661796344 0.1074752264009905595557659038010256644549984318730807986228900197964505892828 0.02470072897094161892785146074200225460236111396554317838670759511688623740310 0.01283153592311704812904088559516485564130575159757812664971244821452591156043 0.005260442835888269599164840459720999656549632854331956077291122593734249798947 0.002662529943028034344386875349700833659672555755579909795705895785148387805920 0.001861272468616524114780526873774912357771222546902533300362506060977702650818 0.0005946334725989062033920500290305954658718154218280228800746909769293177069379 0.0002538737232623377902996033152808163974244310621671297745567158227919280916922 0.001531527121276619882155388578984850296470244921193116394595689354980800321689 0.2186524927493556604398974079326164616503662064061376601470767728089271783244 0.09000306712539887431648787354472560355038287943018846503570730062134878270003 0.02050313721975395076268940016451588819487139611291690961374967283375055124596 0.01051409834844805243445719119715851764713682717707504932588018162365319913368 0.004060201861880223491716610614806715719896574305885215953328908469925744708206 0.002410406404218709691288139446648043885178506816166636468418114041534420009207 0.001055818757231662056679431578581374562241010045391466777162665164808710544016 0.0004653311182763226203182931388398076608024028103081078191040860209669254282107 0.0004095598214123520701274752993755985862853246789800209108543705965197265813858 0.0001886190865151637012611619454756452184539233106228112792099796913528577774917 0.001106435955131207551989579386746444281402605807260134263277970406731703477320 0.1817399335632553638535271040088058668724111492987311989143040443642101862856 0.07102742250866686274029709147814885474854226893809441841347465475562530484246 0.01596353213286579751793268549987219405063227961645322188372947623238959378010 0.007957100433865206410686935507672733472787770906046636261499583600264427972937 0.003140035684543593730420622614591314567512682957924721546809948869111175469950 0.001514018200028724928199676659713980819828720123050559436798837096253596401681 0.0008734973596443919249662805251963527415884526781661135912503866865250877563866 0.0005155412253711369071875473534589505915102627464369823066873298734551750662326 0.0001761559273868693822799812776539864986767443989418347777627110173653963724702 0.0004682784320550063207145562290496905608972061903344217049563411285177810677214 0.0003943196168810629857880390986835741521254726104135286274801201939457134501676 0.0005777383511849269419909338307644389840396383228811581097253028596095598205900 0.1431008416178099743480502919313909926312123326883810511800004047760273270756 0.05169455092985005536490824180880641560259079262984387837242381110744242007537 0.01127061988150478893406191490504746468132041833427941673355515283417333340387 0.005524498478142193507917293698004762872801677862168101476782059825823183635844 0.001990829751728728471212130784107091139854401432727134083488240901421449374540 0.001028367827262539057710270298685791531865771310478136207424735678471628016972 0.0005815696311909887351415147108609818613180766246822039433495621050945565334766 0.0002718913118108053040701315541676597776399852441974255803466280162717470936172 0.0002796749615855897742506849364640385777552278752753646525074015795320208948533 0.0002704134309596209318420758648529066715492432127520838637365669027972421441564 0.0004622769441430107633193322048521035541358658322423764875134032504627856741689 0.00009039394944757423529982108487369201028751592307695472913455144427469265990209 0.001233972186471112927623208014169366566403263542701217979882099815005316899631 0.1042175111383453303798380325478907252006859583878209557378541335753337974015 0.03146312459773272849825315813760515874981131198073688054459749017775121182817 0.006537125838635172956751772798095693140930416236928821148093673118033867197436 0.002888608622952044414226962424328272124479620661759355057501266307654892328382 0.0009480177168171209835080604993922181524751717231021146684173019098505633800256 0.0004557730684597860663937566072286299609644508002973924039670278805328466547573 0.0002581360698784253573647748281930490028129717219866252315508704127738124959448 0.0001514676901589235424174402125252788882155081076508298323522323938393542289971 0.0001069682078465075161971559884947175136597880715408446719946903594250585014859 0.0002701111164047972620727961432756299404020271018205062632935936641821461753029 0.0001687213537781118838645274976625168761795397184614577209341235056382520978567 -0.0002112825110758138869477963708409014242654055381611542259083913682251942796804 -0.00002073125155821672767092625357879550118758493956974788772989008836308563056498 0.001816303051754161472944917781837719313119002540266568209463571919170757849374 0.06570540536678455326463636415555748789940079124390029857583207583447486564625 0.01230889343013095837583642434626069839816052631625758555569206472237823603733 0.001954404773653940217555089508991036266132123267107292637755668449589653771175 0.0004498523199481909745835445407825531613439243836948136608121259879347890746955 -0.00001883019945300034381171184082007425495503329295276780348941162847288741460956 -0.00006322853423188480075235382352247467143871108872001860634646858570825758719130 -0.00004595468108836745642986987369302635716310436434585755662416460095591828370510 -0.00003029529349352138761848967582708522648436010856903862509977850446818423919838 0.00001786819825813170610227000687223351841844588687604966873045555156758014056399 -0.00002683427847542872902479494737334748214194074232115779508806680026260066967176 -0.0001823004454348576178457687009225829340306923299309658306546205081807878063624 -0.0003005515291441193393411137537334693004763494995128890049389143496159315934656 -0.00002741614283439665281702590543460162848660206630277973123065220101331669864358 -0.00005209088687044486471463559668375888147373624642611177355130110882554733784129 0.002481330781374955499685383863747730865587575980751515763306565227888202253098 0.02872878135572263756551622977947640802684408820591922692855531860951319013972 -0.005842000678101166607068290345930452351915093599255500578937244777296242174070 -0.002292385616509378644846090036002621409466053579362281651319877738395655062583 -0.001819220100277208560976237129745177872960203933789889155248034201078963525876 -0.0008843468288987392228220428943645836099239205614144199611941598032121138470463 -0.0005425901480282724085825506321941327827251224298840410996336056089575090481584 -0.0003359826555095141525733544699582435563563810964915264019705075231907134097762 -0.0001922311794966511528381874262269234320616370068524728328153589178025324365128 -0.0001706187418501298280294887257878770398140231293397016886881840941506379576561 -0.0003312024420697576758020523466812920829363215665530072196135881183498613524755 -0.0004945348066337453086529482545551310564249978875994481258323081468796809380643 -0.0005085574279930690105017726899865444282255391150009940697036125100843856591572 -0.0001101951486575691719562237861819494823665511992429133694813572977692588575997 -0.0001399577922414611263684063316958879936776022400153848770266903573991777049308 -0.0001705500019015825389360531681052182458936213274909151245719929382954156282204 0.003013880508028518669456567526786014246031605981736593794127230968087055071139 -0.006148158392534442190301593989963802915480596038214871941409635439974363871473 -0.02155860188112905171970906489685780408347581515473347113261510779018602510163 -0.006055733800861304702030979073123065935019895439202911224730066325746521299634 -0.003691717838399080684064892554293210515429424523753989142774594720102851458789 -0.001587805358168095289245090771854058855038553154535670735507759099138052046360 -0.0009367444159663306985541437788486547878040245655489506030100259818286249014975 -0.0005796859142824496515808884355847838519786638209213616497244029318338508436282 -0.0003611172688350514174242715843348430257213932080252425386125099442454117658659 -0.0003543592301914585194181490058839400889447355115362874473006282322196883636889 -0.0006042730133869467835832840693348821782280036245902182067747973737469463477623 -0.0007891171541636578306369390309539957338054215586774787203246183847367138056102 -0.0006976996997036110621831830522878961427417021181761425904745924968115474499433 -0.0001897158741308993693374096743526634642924958412326089426529017283229837245145 -0.0002474036103510109325066725755925178851282355651777526389329670426528244784576 -0.0002955506429130194220755900382954855932809692460734762156377942018702788790902 -0.0003894738405761250732065918851754732274070841036543802779054088265862057591832 0.003352135649346871352909044192470386041609167627946042980294216747166099794513 -0.03791939753131691280543425369095239289718989010204802555775775849604355645701 -0.03504396829526161243210028455074352745082034920924912280536776034566645032039 -0.009106008268797724179259442910058036642818007967776134328736504261495182688914 -0.005196490099438270856358312411313473827512522130958953541449300016289065881594 -0.002149581888076703618150518489997157770181601486989682378424000064097865225838 -0.001249589385831059612156826080964165204502178970804866705504893426639432876451 -0.0007832712091455741371439765431968752665380281151815921249691014875674886242798 -0.0005153242581687808317764986255501754103718809303378077302974779611896712372892 -0.0005140885607457288358105031852767947269536814251280927485235419875072939197068 -0.0008370141927031543169124625261124616549790999713923846170073550071209750983540 -0.001036708562274519004581430768731103423861505416289629733400227380712723031218 -0.0008250770580867170496007563934261109749493418176506497336838822123703559960482 -0.0002921193321562119220298047743279720064993294523123428240751480230964704448077 -0.0003939708831950257052669936878027549563870728823117343172669637526238270788857 -0.0004534436884923194953765550946317946344256884831472995401987310048777235046276 -0.0005320238221379852404258985290143418444075605880676101517123384039477180157987 -0.0006192777115667511108437265951856012433750086203657193788053115841365229395275 0.003666342151843535196804392154475113873028556433802928438750418962508897426217 -0.06607568369332305633933667339815546956552334034311395233168701408731347674648 -0.04576273098454087585115869248134877558293660835327370470762300974376951946320 -0.01154060410449195187893635717904930657257100339763224001543650622230641370580 -0.006365831842139422337559912690931383634440555828923027788260297531706651228228 -0.002567639888788624590248921609940600735249358940582487023998302216372528601680 -0.001480718549059433135844585736421029062530004206630837913506366225452618361684 -0.0009425649184011379539039649779755529173634759176473831188461341390044260913197 -0.0006438423914572011621004177113532316762890195537484252080801869703380096959830 -0.0006455852309372459091657262726698268265278345986562455577352914081902867024607 -0.001039220355031684229544403195789820394937701017965120961253823179267461267030 -0.001229554652535122588752519655270678274054280440078505694815646934206391945265 -0.0009275739722236775328094624864004301661305335339986129076058501713646985059784 -0.0004340340155717896836788863378742699924075367108201929629018383956973539752343 -0.0005759640930981691949712639087857318421893412531309049368055361198020319128785 -0.0006343962853827324242281576507990431348346805993025718276381780235165881888325 -0.0006827385274877503083560193207942800695741980592329014169852427904260538226476 -0.0007202796162883125874502175165944744080605794047749165314425995804712966287485 -0.0007497985772036115547423194048541246262555067694236539988279339398524995740076 0.003957409447382312058746335081001507427931055654695817038216585940849651302838 -0.09013332918151452070598001212993278288041388131622087745766537427756783420119 -0.05388715151715020108867558686893552625014601452394141028604105111780829977315 -0.01326577534723806668616973144270617754886975976500966740335194906104178772039 -0.007183090453749764411306800023968178535985250313105769090705153228390054490828 -0.002844549127264443908701842752141677534987562841223080719911692068625619528233 -0.001636446531075106253277510490011689843016624179082519531025536909215733341375 -0.001055691631918197190507243831594961168308573289311287707398016766824153574894 -0.0007378114451591491608494841463631876851505550649415234200733114768372671749809 -0.0007448186666928478815895125400778391061227566929231450562850921770130252156603 -0.001189453610390475213115389368637418869185443106618411487120068097221696063835 -0.001373603932915110435427669412799045743080034884190354567940408929090697096804 -0.001085707303793205114517947514270502614114974310837401926097287190859919975740 -0.0006313538625737190910807440824511704509225246277398466192450134932137956282935 -0.0008037207283682997657440586457934860370899857814428626049752147423709012335376 -0.0008408204454814589731600032633830542628190208639800585527498338741005296471514 -0.0008475281561270130952165387158357272556286386721561348446357949656488530802269 -0.0008244220846827692063217603440317534135958480637078717913003684330916973310613 -0.0007766684867666558750470399218741360962452423427773423105368611373600224873059 -0.0007156440208855348234159058059305538355136256847303150247209532192374524978197 0.004318164223861223419097197557130723162601492437456549378082758170530691785854 -0.1097892197555546691595415838508819048947189928735798106888968593599484345703 -0.05933392690713502804751752271018815412032660732877662578316562826464083351641 -0.01437357058748263175529297347799262401158533687840792727566667935254413912892 -0.007680717738116621838979554282913989714215106497323199314106645604543555651483 -0.002986803593444865295698375055762060240776543188563733241014421574626826529021 -0.001713671923305947407319560988257142216724363740659939370228857701344608179796 -0.001119314413907830696177357999630672783864861659768570924669459148821821270116 -0.0007964956195461164151230135285787297835738171389629763828728565437779049460184 -0.0008161809663428247978029785201280547360221577333930885007088998188073673830693 -0.001298093843336390147330094618923331964479411119212803792531529127809347361331 -0.001488413371098804425618657682098705970518131711452206169727741351193932577222 -0.001272804693561029147913065670879048821577465065474907450309415830658471018791 -0.0008323644116476660239841422496608112960660307974840661722476187423109058280877 -0.001030968094467306672006042795335967461123473463534213554186471913710709437857 -0.001040565966664134867175052778750056196907397185209037359928221656281013511392 -0.001002198753013098320244790475507255038332135161104106625328967793104339026863 -0.0009119083226348614833473460031085547473800238307304497872764930726096614523502 -0.0007816056491356054361862581185370375758267996030785180283606544597149455724834 -0.0006311863138470931610152934710196248862403111408470227296333217912668988994612 -0.0004765182747644736774798691430209220972266512181394064555454480628171825200883 0.004676259044060586772831472113874324872243698888057969549919437841760221418782 -0.1246157530764472113858716297062168065794280143994835593942394855254677683239 -0.06259979466364534260789404067375186198735384753700710851319047329405644340044 -0.01496822598790909631534962083739745051271524539319879398165074518173374322291 -0.007910729793564882725829137412678931641626447693753260740343863897402023852105 -0.003019851554435105612614972359319154049148348495297564768186326602115366715402 -0.001724644890131647087997198218585960780646194692725877012258533352334161459973 -0.001139843595190262852726014612719847866446390220144855987651246553453333586881 -0.0008267055274154978746149063927696480427238366073450784359213077840250395126008 -0.0008637414032836999102815331551515042468533436362852562636605703192952293856368 -0.001376370149130544991973284938232623784868793007080707423906267344920310222646 -0.001587479897171484342904529526328914545612256985355818189460233207624673551558 -0.001461201043823451994475528620423440837270575652101340472972051773416791515244 -0.001018164488468336274114077079298240145220938076553798075405804962026489644263 -0.001240012475042367777520323740243920365952627116946652125687111855544065360275 -0.001220152686910304811588707036423714792796508739526865399618762697031950388624 -0.001135647863319154701032818683291583045760968941364613964397147283618892424865 -0.0009754807309314748397580870260149958882219457265101951884370290515168579945995 -0.0007660531649052810743405842967292774494502858834229096109290601263943190241457 -0.0005388164605759449309624662325385556828089153706739816377380283164016829016602 -0.0003144003905240647631940097518936311998754538819451364893513222362561310687502 -0.00004633270102837549863009987308257260652470431861091892863104350351390210745497 0.005060794126246149170606614715032931863356825177378370128989031774307455051891 -0.1347060254007656741627188832585153356226241751328473952678175735658778750720 -0.06395368231085230755371711439679223891879231429216470771554088226679849126629 -0.01513516708507897603674144986401721732342488678172909630428116579998973999149 -0.007919811736961767377885437158072573838115905083787389320881669885827818739376 -0.002962322880223686440425613387542316664010087063431041348995427948481822136980 -0.001678176535811257350495785211851610330077840410166577052402644059640433866881 -0.001120572356805085159580921304420487813383763127045879339040656934119903859569 -0.0008276621835280551653527689010123882095050994419459419868364211882053508419238 -0.0008872410844738981117701401475952115185324679806886703216107691678337089232657 -0.001437042954546426175164965028153243289346559828879531212526666431397661821077 -0.001683255193885765122728258293969347698547759084529468701634787566485189881723 -0.001637539440378683143406889627431255379133584757775128720912489879516060819707 -0.001175797166602080964977850565965873288190808299751296743694283017785043762864 -0.001418759538710667240977391841200070609243762166500754865642475421226464266889 -0.001371889903440843593316029279601692772885612652857993870691469223883369299781 -0.001242745696359524382498458890644315126973005478258747661848381658222147547761 -0.001018242535318582811205978681382419055449658981837278735484260370839223637176 -0.0007489160165250809371426978545107129863015787792162804529843598629883607801373 -0.0004591672460574190903444242751907111110750434114359492319975328936596733032695 -0.0001558513869693532955867135885495039257665830680202138536678080958272906975439 0.0002008580472373519462955447215098318180991365351737385290369424064519103394171 0.0005635467982118774390152054375144714110139187900191448297585372250212173797376 0.005444316468702810729853915489628725012045293563225848023573979545437027260656 -0.1403935173908934417647251057512606439148771556759508916746243574459189856692 -0.06370852661010539375992102509523469136620812361323414125529235807730154645473 -0.01494450114507607890945923855504531457436758283753107526857137152290089987855 -0.007744987552921005640014757580351471263318753902538306223052534959219973041869 -0.002830120698735107020834914343543634601889037437486283381065561942496267692903 -0.001582170607217289757059345511472863549605375878085972858733060016044841925648 -0.001063359517502643579991682918592486750727978899476767478351455177181397433765 -0.0007981219550560685757074802230220134230775177773759246869614864183497610477409 -0.0008868077710657134819516640673746331574155273290507145229182641390014337699381 -0.001480887024565409488005627242851193678830482470678644453491316312404011579791 -0.001764680063426322669651024086660464581720655156258366825947834787108870235974 -0.001774546176977847191779237090137271684020732380919663215859305472120996886454 -0.001291834861693670899083244663302522773963403474512142251164296830736806044702 -0.001550423891469148579975450865367235797131063201832716173348103225466949876043 -0.001480418719529766198721304435602593414450185582270217787310101482071740678476 -0.001312969020539605312423288580548228587749871511013455251755045153497868734619 -0.001044455203789787404891036851102667701284873857545718993799037706691838607109 -0.0007378637181031952681270761212555924411847192179143672026088067752389994293511 -0.0003825300279282487132784574862116182427887227221203338650759245985297729639336 0.00001184570210408145259668296776419301007188733981738995861306946966063951803368 0.0004629754119449482170034453940136842123848981500568296250555340095268711120071 0.0008921900510374833823447943997335309763210671310555285635954516097613210998390 0.001169068291649970703294923727854423965344849022657349297980206050656715187892 0.005697512300831013683329942190699705645165857815437715668692954533315216703562 -0.1420652080859665707251032554258365418686032414226260581583584496354130316975 -0.06208816476349512129773118482400582545590516898645971609729593223749018239268 -0.01445410526038623025212064693508622900484367455458256288519775647743043645436 -0.007418840248490564214695126169119471023435059714499458652052851971541738397065 -0.002637996069595723163833872575802261141929853155257547095934610654826825224952 -0.001445569918072736357940929662969769994211366073842583342488246273987038579294 -0.0009719539933438748105860707578347838171343955035841462549553843675778251583535 -0.0007408075773736049296217518828859190591118467809379072113504629274369802680235 -0.0008651917619426333180624034843731371073967118593249352757367476305464669730422 -0.001502288661631633737343287632956813396481047087011551567935090747251833979022 -0.001814472969405215664546962810168986049314203401158159024274853375892867868108 -0.001852231617580924065660568942742431742590396378514476868226780247249234606120 -0.001357902295516607241972241131583943064113893508086963580287930965771808390438 -0.001622029218030533250999202374101705096256213833462588067884232622007804835274 -0.001534196177340585223162939514041618137062659976173510541260317229541587231984 -0.001347036144443470169252207662840109725268982896725869192510244104994573655311 -0.001064093087311898434806348775911958556304606887402650620943124932632521954281 -0.0007231481005760909528995956431261866603807907006688776667502061296847394875695 -0.0002928702716987884113427893232999907365185191280158268674077087129110040077136 0.0001947827782196477375240704224991498671412711942640520945967736867184232650558 0.0007363515129401827244135848074405598920155670720054977803737698725246829225464 0.001224233843798669176516421734920372782905738576788272162591670740140954075764 0.001503442217359685252764050430833561374353837562254223869156486994595155955705 0.001529401314246159108469974651568447309512919332354898733652391710629925247443 0.005756863702812239437083889132477810075777738464484684671085896358466956360947 -0.1401812693925364132682375627067008797237128917346016913760803390683212642220 -0.05932039638289209411049836697036356700224075697245180244191489371767801882392 -0.01371994348125571333577486854977776353925760678124082766398236084158636258357 -0.006973323136684383617536916789969135683163892395935993014362761006284545680673 -0.002399756606996524427489271501183197365197505149837418212886993359469077354501 -0.001276586933559314090049673012406014780561787234339931585652680255495997390044 -0.0008520366412910001712014728508942191853198963402624402220060409583424403548003 -0.0006630630517167747478254117052457897240631039296956947960541240883412315707984 -0.0008276625790292642621447468292476101379498774227476579594679043884876121916386 -0.001498211750616167349408962405037109526624258643125067493346412178322653037057 -0.001821904215274761851312028232135596335846751365176977388972746800193522900598 -0.001857558948315211721430320766397299570678834996886000805229608053956782067164 -0.001367486728648085111236452885602441081952116751181867855505759829546850006621 -0.001624879204305477691397875111975818992879421793104652118356745148360730019337 -0.001534582549000002396369741246276942047847566483179061828780961094386644356309 -0.001361677060813402857164764995429894328463110217858712622761885854729887537701 -0.001074921446038263672609872397260607887976523364341230907447837433561486560978 -0.0006881324241833893148244490745848883195320385445827583246649890445762112778722 -0.0001821153983265078809220331923747296183488465524457192104296808397017789394305 0.0003924390761365684940643633161598351019614738220421580355369414077144775577643 0.001014336996334714137348293808820619640265239594392854052214713880554625843185 0.001548636373729894292112583210246328256833222581156795125637960639590723699520 0.001818973759805985706841797371748077222668702927248762695209601330819902441941 0.001787170348727853410994104182028837891515384751594715721145039577832232757530 0.001570965424538434625412228554110550080222451005448845516364503813187210583138 0.005644589859923630633664321567312475702902848536060012123736874981921039341825 -0.1352978214841175141225597204673589507974129553798899717581593158063919514146 -0.05563012551195343261519472683202835129281956629654026798996297318712228276270 -0.01279503317202627033840982600414121530314269847221637614622716133233664497385 -0.006439105032421544970521824490718675098629695717952189571320663282872629876806 -0.002127016366648480471225077897743873371106716485303983737288052131782325301834 -0.001082497805604268461504882667349940249485725225722701250030121826424649924393 -0.0007115001778741188520276582373576168373419914734702188440977269063190396224754 -0.0005744792494838656695000400976335628660099923285381462393367509258819137463247 -0.0007796112475743742906004261179515617653022109490898948680732651232820711258149 -0.001468468699886883062762996542582240660802693509073515373028000791884669029910 -0.001782494429921881199071010933454912597936863417669115980157349124010291791020 -0.001782448910760716490644295154797812480837104900321597654808022531888396809544 -0.001316998686793363839454466991156745309391985858532069616437009902124252279765 -0.001561558464114821134899725991783411683067283146680955301450297050069630399255 -0.001506778523101103652252116093053748682757051475537102924447421007144276805786 -0.001367132348616067916697940411079671924464530687393584921815531616733006037359 -0.001060262377391269128283996741597984642752383629806248046239617158803887979088 -0.0006222625420656646422637755788523955899097486405213859740212298032171478578972 -0.00004718770548250477130839560592415678741179147500226572730324804305264763213172 0.0006042251485321952498428778121400004360672829370268533202365101719599110277944 0.001293794579405678795247569215269012770775989528491464557548297801739517481024 0.001860506316300482532146886585055733488429887891330099993900488575733901415707 0.002110208286053153916161896858273032088345951901232599655868516120863066092734 0.002013607822048372599790060276864784540438326054345303820951187608349412277829 0.001715737151642454832354298198323939112920694690735268754705323007830978816009 0.001383230199435024156121840997956832542887331978417240629434272589339942418665 0.005407543581063813727260511372596701443493543315618922861230973718752759099748 -0.1281030814114468975712979771279892335435862662435664567157492812396141159459 -0.05128771586974782362735787365828375601699084755344582774326315578138887098291 -0.01173978851138674330011349126438325058561334311789920488886598597199202345264 -0.005849761616736940584634887805712694871249483188312877037194980074895461566552 -0.001830335288564830709492444806364991264818108385014220342873912354714957699976 -0.0008707002643912342163193443854795566524367020451442758540921126712488665757951 -0.0005600844577595850368344825367408028770317165683592959364465852179465769551148 -0.0004838720612004725608337764964709005186471128469431384453768487397229355060333 -0.0007254441954105668165794288471871444411516531867173333538284544816378593768022 -0.001415272764117045110157577757625515644614320846306577660336707270604620088472 -0.001696078250369090887332437867121048963474904590671524152492697051001371382133 -0.001618970922331732601010935150364570130580323096108277505552231751382150290553 -0.001210134287403633635106309421008384989868501792517494242297861761508029187162 -0.001460360326103109154471402255665391351079448680775439667485613923747079668062 -0.001481421633846163517997896278920209342493176233685284214776488890443289520098 -0.001350077886865396840048559901615957137724827781103403333052257457858335341615 -0.001007016508835962544073813637619233866121841316026087622455832279958906718437 -0.0005200094755404428684587040474168682847828611714307992480134298917111740206539 0.0001166087520077705507539287626842193200539543406537275132027565794235585579088 0.0008359174853716559188504751076709055335027203991326517304952143447160377262872 0.001581756051382021120317369314310690573531030522216146379683176084922101169227 0.002167542696651368988789448636900927745291937854542113467878088395474414488152 0.002384572407482574321014283005759872495802252754272643054350867314713612058383 0.002215025001588266952403031913478422328803976312881872906677815904727255058944 0.001831277704203375718778271247026848587497257101527261648732158498554685270050 0.001418430986138438515442736935377691439196570702262919801422717251565854945446 0.001065784633520817433973392394973002871830707315913410486996928503223551892699 0.005047203892471773922311415519900339421222681226923116198190047561391062612142 -0.1190729242701038927922809803353343962523205831642185772735616491297591123987 -0.04645237669531244863349953592572258818467890016534216813955946091216949556308 -0.01058633410795780999940692738052270186795524091950561813856429067277173047472 -0.005225641522889032007942287318103152896331582869229175178385571789953952580145 -0.001514191421053051983585051259895904433295082639036173104886169499069216540187 -0.0006462167107834815274975286995383599047804507133593469420031838283948380787643 -0.0004051418336123838544818722975460232343048611561635792954258553302311982182893 -0.0003952943860865256168389565495771205973506868673207654476176544137761404012718 -0.0006666482367494111583168265381557526806265810614617151011335303137358385917308 -0.001339295764582641461244872466720421056861815226770365021780528988937387425978 -0.001559248298795060367472502992866535734273070649021190632201302625097895718183 -0.001349256203240584571068474458302807604925318701922611420601255042551560201152 -0.001071029177578144614974408834748790364630465478507360737350718684201765922790 -0.001375914130088983333235201744570582426935177129995360991106917829686888323646 -0.001454979869800819270022240060044013110491550721704305923378264768887298249727 -0.001294179002982206380995678265255387456578869719200112375112252735862063741978 -0.0009086879640930879956054260677828356199478362191472458738231247051324752987510 -0.0003756422523432599128785213393420636203660781983487097421556456414171165479327 0.0003173542684363983831581134471561090181369036585339893964491557389765492618808 0.001098081022428856207129918902051536036721532522216928771620018481896979466669 0.001890794499609765245732857747063433914332935840951906761093191920068642604564 0.002482955829344771816337160038758295062573822935331026544883890839379647109045 0.002654106028633413111168276632917552601551753609884870643638608319538175591317 0.002400873563795649272406691513589714172962573330903530915330940305202962992872 0.001924046781491390199168843950857136657125574631314487662285654469115045811446 0.001426023535109716187810567395536744627961879421878395580574042860299822571762 0.0009959644379541598018697021982855631536789018463363908038060034408201921747297 0.0006438624880343422235306446183476941424967932650336849728272782236836549648030 0.004548236285899357088648544179387389157931216370860729335829323154555741627775 -0.1088242125045982322734751907735175696894460942496005108238757782436758363364 -0.04135753151604522306718579423559246366709912048474731713189567705123753258157 -0.009383118394509134697115507342489680000032585719971693199823715403968387419911 -0.004595992142172811835639831227078201137164344770077937360321758562038291300583 -0.001183924318987418312729980360040364703328585570978479826932288831942501331681 -0.0004155213513376608427083129043681242909619845491018572924197612685396851318036 -0.0002532856757058484433587787417721227833666887007361366216439895645984578528272 -0.0003110913807982936695201606030242004902951394984910940068956267246998927134369 -0.0006048365215718631077167628081761923681092882915145344069167192516239402444719 -0.001240587817397713522540882339580716093315103834326468708795533216401195685676 -0.001359866759619703041017444403585884915528698590790505117141978340240620843662 -0.0009599750208892631669590062445573893012940131842784505073135284285857303685549 -0.0009893121270901738196110719341227697361159233712454686426054151004018623176478 -0.001341214756388845099394464475722210003326562569494568842656737164208939060423 -0.001404186916828096931777286519072740374432059506974810164583319554060685288062 -0.001194050301909179804327603478937564073152669729592336683155996265366350851345 -0.0007618221632004683061794986695004890013397592792256001043297257961792242264211 -0.0001814460673865263543813749025596546033589597914860893948574173118246956848180 0.0005682277066265048189362488723546723819149121746166842316793558374680470084111 0.001408791559693018394200167285751880111691955939691638384969255639816936046330 0.002243025794994387324893213080933818980861967026894862234538725640785511927577 0.002830459199983231831913082998569634201202573504430292103631464065864371662598 0.002940782023665944379134599874884280558301752450318518077618569434127717201040 0.002588708030779462848815610363179702348604923888046843243756351067512687308975 0.002006285355093476378542812608511338795266074059333581412412522112149950149140 0.001413467394277927396090517611610844258711760808067911905573010176975412481992 0.0008976346537227138160310751983621911804456634373496806011463396321700618254433 0.0004529925489403999887017455772101954472262916275000977368427691361471486900317 0.00001490279270455148947042361564251233559464845120753319634547518821155059467950 0.003759673386038909438320311798590327158588248877846756828499661068577713392266 -0.09808680797435462130071922087062387326365791263221733459115997010363598955974 -0.03628151734072311793175701749299581459622722981963078366560704499158014350375 -0.008187571322489591272800580024517506701524330809975420130603068818144010721839 -0.003999033240259009760409381752793900636851869123062476775135904600959871072788 -0.0008444630044865115676387554061277836720009588341688691224582957086485039244811 -0.0001827943630924647255555116042049250478787492489416577199397257994817803552820 -0.0001069872310004291104709340749983231643226552119787175270189871316847398611551 -0.0002308257305167481264440448274577922783538112123631764675691213610305334485788 -0.0005386482350936768379255055960946753917333494787038802488937214110914242732201 -0.001106343694412508176440351082409153764569415117691347073127385729849516079420 -0.001048695638627745733159479622420314310672400251905221995561140467024677194120 -0.0006062355740271177899716394010677797318202270860032260203089929432128679734079 -0.001095536172355552628664578727587883487137268736918031791241456918242533689462 -0.001353832237027225110742264234242512832818594730407953589049062088065494490926 -0.001340502970523572029916207195999135895400007201627774271931648375869970735456 -0.001075711828499726308232203258776856954071576963608028950544175040446821413063 -0.0005927918886165545769751514065067345667372312495891134373392281880007957398020 0.00003819057943056541446645236356658923782400803258090429667941981124889810674825 0.0008464594773501093120039435752337430239848542838389504044303535684226499885530 0.001744420975525900887126657549716329210045996243049447993463984916829297775123 0.002615342846968092447556577510580840240451225485358219387720292643098575594905 0.003191210950184658023664101621749529051503406952842131770803828517102085574289 0.003233810224244561041273291219184753618024309129445747149855155204384625806609 0.002777637831008195416521228391856265378020526522723836473258467462089470002932 0.002086591501022659852072435289982116048634039514741030480595411067198544612832 0.001397925598812095322644839502325552904191670492782962602288047371809601012610 0.0007968132528776145465893165397494509411962230310170685553745720954190403628576 0.0002614845012928842894392900049863860458845347961715709929588408351655193727355 -0.0003042265939408152066978906885845177319599260364266616739643634167353999764005 -0.001158654594238785755373495398067676941128189272370017730160061237141310318477 0.002026816247232761158808038930981074329128784507868703144081398911688843647731 -0.07739037948928463008805728952846857795944152668584707208517224782065700707671 -0.02683403157727133530002576621639204040393543773491223678626760145956460790924 -0.005963535595401038028634041927659158425820191471767287649791505362238394068324 -0.002763851675009700331583164194150809139638185827820600415711898861900666716410 -0.0004886488855721281627299990547101147048608193039817365009040181626679446469444 -0.00006560539504584878369913556817951380396881308018353125127590547425169238321021 -0.00007017593899721156136722163887944971462782659898990181232217801637533841450787 -0.0001963802590505555363814855577952960479887078795777854703389135031536752811415 -0.0004359071722867652325252071046232077240462340877930322670100437859496139960212 -0.0008193399967512598554430530620648242194253163329745511077439797041951827335984 -0.0007850661632148959750975709019457403064565006816688324214554598791909137556622 -0.001109203923402983964231716901884889839840308990227534217849244220798064974401 -0.001136521046039260023412782966457174223986265385340157374201482160110507079248 -0.001341812729729582145060360263777803627428802594835207750979043811816227042169 -0.001251992672787960457980823456118584871032294715578549758527614551079718275866 -0.001021818155714278492372751736350535512808810684104663312972983577229353741426 -0.0006207970004993275330375211416363704182857781774490376805706285383148512668862 -0.00009995857360530817297152899764021869166455732210445802386263649649005510377706 0.0005586016627539768040074706462623255222625165964372420158207700790828456114012 0.001278516272358501653858057896388755387615871738181351007807501187032066821473 0.001981827927437567900357752279358150778454641283014698627183703244756334816706 0.002465836907890019397876260807263691171223931307635714137128296717355027631858 0.002534870782231580760896325790537735827565564709799734548676824475018057140841 0.002208178509508839243126557023209161385621447815301659840421988288837353238980 0.001689893180774682138581525425647867935040927105153226970411402914568687896849 0.001170275834114968216827564413996313902908693359027380478164931419796066133274 0.0007229060408217640694725821692060497109214306676422242927147551036516175129876 0.0003387900479708646724089170712314067028647301158540949812583747171361092886155 -0.00004219300236123805766507152659257810814216236888297943424846996412930269933318 -0.0005755172183799044641036286414166189928570282025090756742899613434917714686816 -0.002430368388067564238699236417786039467757917121185920280870188838313524889260 0.005072459083250645521532522664175149778940298409950316830166917603171341544546
0.00001167903286390000000000000000000000000000000000000000000000000000000000000000 0.3214449098223163690434456040461922766391597266371139969460383950441659691470 0.3315960915451978662298278023227168313714066369706519426482632386903521638293 0.05952115468453296357248919702541592979846081878927894711503892669385357479489 0.3329776023972085547165351886574778719238407754530758002469008749987555572091 0.08327648402619970646702219943194681714988425621845095816435893134425042907258 0.02273978690145617566633111388319259751691348828745961181614264395521824568027 0.3252398712700805903986544275157920797297221125548109558953845635731455259750 0.09471920729303198754814046772182164544400843097502362660838087210303655940276 0.02284771275523210959085589300239618608226659581985223213845274145849558867317 0.01670575580644081388093937646678036803346319962059099259461945808567267208096 0.3055955150149800238666915182056225788761707985515017034850211626813807002624 0.09761955303038413598858468649445467252713609479606372077429582519540518421549 0.02558337019309743715991045470711110073141360757453967337456449888496575146967 0.01389214772452242005306619548005488227390668895457952840662528624810063237502 0.009305812642593865224637443373235516565947072042404237050528263579675994715078 0.2764043757110190958061524664846015201673049323758386199270482357773461700987 0.09081346500187594130959772114591452590270303135431486300739305128686905243644 0.02305249025233890151652632015179097506139879651295176024308516606453377324070 0.01226660307689575396482207771846619477619717363880010752180115012599242823040 0.005036247504089038388784032154700563986483424543797552533467852775459219611708 0.006133550918743437958076125409142418219549284809393149273623816367220893912730 0.2395207511952971448860159203080341130902249944070673761069944178588158927842 0.07747306503170891628911990794132667730556798629282076377163296648217538385619 0.01950381106338305166228110159926599250928380885590749453310614224866540930921 0.01023086495814626290815652094843531216704639825244772009217899590146539603593 0.004185683354844446928763561641132988472307762188019187658118729124099504348093 0.003021906308101679591181420121951482276465726576999504597843218698126756231380 0.004083273328618299302022106968413151222604438257515179294629325341133019716716 0.1967564491049959885424879466276842458197466427910393801875404246218040285624 0.06210710211736022560527129619930265262040764535350931936878486142202456622954 0.01556829709177162523484264911498689314941767057639531392121801493157748468912 0.008186730184358342407953494986494111607197857277661811103103381880596315622121 0.003614888118533221385223201276432805675210738389093102545488617880803125658287 0.001775167207883911682390477326504357136582624466702360191138979429661113624080 0.001584939162938324317206461762631949723582357591347381170342615514518951676874 0.002709540287045414179623377152008337637266000021209430474380566647005265911080 0.1506687045663355692386081096532741712656416600239755390844648951398963224130 0.04642495215034162761427647598363560216518668086621064614997033511631170724385 0.01151975000756670998106544421330639952661938593392985489440121272748848466268 0.006148766312969620357328954342936060163379112984315569233568796812386167270358 0.002337284449284840660115815066417529910638929217159695826509614198577024732257 0.001760230879542153687618009780165666280847413820108714852738702728909751645295 0.0004624918038002056357220711522484399341541280633514670734774902564906859535871 0.0006202351226734758756655505995622894738203717953132739246891844423352806621955 0.002048704315674077379779653415593548238388901716431788974489737820278929118218 0.1035810747324256359952418932932051415738415187212114083491302951699838402171 0.03058754512112853995201561592937798503964530929379224728449850869281153102931 0.007593904735364563908276002801302305973922657247223727148010417892702627934378 0.003819310799211262396685097668145919653987975524339125601267905711053549113773 0.001712876536247956596245748879570384057323702832762068594430817602482844824469 0.0006915993528035444655112404302684394552231908334147931888947404766228181931951 0.0005445096060412272674580649723784724009554750502506606047118784851274545591403 0.0003070459241900518714020348922225329246102293584818081418504925089838976345557 0.0003376022337636831563769595199949112791408452888569560063953473270709146730472 0.001196173380369353767282359210893656785165589325368630390001456224559182145939 0.05716068288954490370490836371397043380213015239417385225596476078852848665835 0.01523182470708888762689059718988441963738896498861095325672555301067011156610 0.003430171659127842329394604951165651603646815324502406272046998898425025202856 0.001790507834088825263296846336502619357664676044305500759329260958763158928406 0.0006135299071385462264148278561597544894901819660332836517110847927592501498495 0.0003974268008758539367694079182645513884883456287650232265167717100672610930685 0.0001749487388834103053033064859650755594356496088674949713353834434420673395046 0.0001443687491586574155766203454266451559944616299572668077125869503761530858515 0.0002116889557816163057853644232758748060140818585665789762043844688158958197993 0.0004134047694815869098793395797038695558989857682901897851380034773431780208203 0.0006505586731860700759959359744602330596355435047876919736259840686196948362266 0.01294314878446794438317360342166141348076331616868130942171944997254302171420 0.0004921121159197676094397032878126702746791213079714034945608051458271049059777 -0.0001267831873029198907294806323342243715846299276609240788672896844866431697647 -0.0002171343971706961800052536558565316306130424305125046363932116338018829778399 -0.0001166680378927024328621755559333005870531407783026806897237505765146030117490 -0.0001206307021371118896712086250001325531549473708095292751447810888645724786227 -0.0001148751454390637265687624901237436407057071766563490910450525539333892927768 -0.00001656712350606027558476549394942883276209270356917032513649550245835731568113 0.0001470265849085419631367942593022764476318651981406012362831370697329726840165 0.0002956634345278253122454816840770925412115965757001572278876901414691311122215 0.0008808783971185845058049971492273144169626405939689460939836042279241046361253 0.0005111607569162257284676382304039399413061104348859854276494476299579619846838 -0.02810650832044436444519736980201924494129250684680562777426950834650100336273 -0.01289914975646238024355963458822561130833295080958143316672982953664552224680 -0.003519201224419497832161604310678005155561756670920935117562021814944822159495 -0.001906754266613064297775435517408968608540547737436368895262756068606352125510 -0.0008356345588679000506358214381951624036042299091598056277833515500726307923641 -0.0005442069181327798641673493843073327487250117832828213506083455731608666199716 -0.0003209132554453355527992351272240887735351472138714502292512982309501970041427 -0.0001365733446856597941618394939121384018232324151113181803518994698049995859499 0.0001260639450459124776859554147308429362721197613543707136567610862454672914708 0.0005653911419024419455170256197425072647626095321074900755423263197539337810906 0.0009619905330051058060792747589042186760082487577955092163150016989247187018967 0.0006141872235528457104597686110511963589878739388249086947373801029377060160165 0.001822226377788063835636334213644708259086382800127014188416214895824207956299 -0.06505799954041940592271621171913639099777330351886304748069350059236643011434 -0.02391244359653492008870327830965211478938074442642301780079524280187944069085 -0.006225215350715839923955850165327068486845484061252366232828606737104150424441 -0.003315246240187334478189992102684623622940319540051847787443250083191701739902 -0.001408207197117485552082871722289155126512231677667561912527222182466353992772 -0.0008288559239161057311790472947310371145443283560055738932704074954434561175035 -0.0004889527049644459558301414413809107331182892212489859329552451756531167152916 -0.0002212009132757345402012524997048775185904566250363262816068081107151748828557 0.00008922529047956026133290984513405526695785038194091483762208219811768637713871 0.0003956107730918456028489278296950073120833257888028099462059335189330085029894 0.001286255138305341277352547270661346651722712272493218138261132000008314407156 0.0005182816427503399358599503819289355616570352881151862870818576955836815703764 0.0001677545837338929225903611021017851730258262379499884251259868394146088462518 0.002403763126997494401015810905147374339931484620317964040731662176002428016581 -0.09654487750596233107474746379180396865050102550292395895037760190838589841071 -0.03283147507442615813921304538065271898170085263664012512843546941476052437030 -0.008329140013471648301403796304165088106573893775835828038419080752750346547973 -0.004387874363803592092097454873064449012255239146006778371768164833990919295996 -0.001790901762282866854921216101740837887124486042875597029199349428103886011188 -0.001035262373003729059296011018562631338639014449836082644329000771560797873905 -0.0005707129931861144421945497954656427279542934015495563413059481363859204098649 -0.0002868171655287305144194510645842513980019921340861977364847231199611480425337 -0.00003042901933738634745403740852069544143010875763487487143017270663522219325991 0.0003907471695611045042164063159562049224848399627477133894127887469404673977469 0.001300238202512683277961028789071589864656359531814612614763227605685356739667 0.0002530184227048164963363265234070421554387961301296802678404481375715195694494 0.0001506875465181565042455288475954598225494328937420242208186469009471481636982 0.00002563924817681635683286417043648758785468363409405185514183756527282891311940 0.003004921950361871081107741548055863209366755055197817102662973156178986152479 -0.1220393527606737338059659108713865884368102221317880010939200451291848243509 -0.03890402269387677430391503310997360314646850063856329619246515833549832419602 -0.009722926580073298004338087455282162512146287059104227649755380101692749667482 -0.005031836069700438907533335037548119390326675841303871726884799262665267212521 -0.002018188381935548556709914741888284760280036626263621650871033179175927707301 -0.001142042332882902934291583978945820313925102543943093032916873745764613840468 -0.0006391416089982839050728932624654082362913562844796431215251810732659662425815 -0.0003901378686279767948143772970217583877989897594273971237139539610267189706219 -0.0001700325852986995727858602024372378754819832323962113831497034740657904433485 0.0002017421977773663657497122167182773582562486009486299042271949313222259538397 0.0008678021530464907950100576443604097838272066641830087039715401701578868353457 0.0001547729387682072952281271686868649114720276394518495147303680473651187511948 0.0001289420943788120335717106772752856203524797971324667645016730268675873945855 0.00004805136704424423505938134415856286200646916335372909173975263429957153093966 0.00002962575832775888218315340711128889011890587219145801243897961447008597769661 0.003536090043548325185117596630892677567164647342096318820370661343232521752094 -0.1403517831310589844039201150216323592620157364150729812790453693752495371963 -0.04265987390388243148772300785038890893005111273207317875692377274199941463385 -0.01051022030401518977684503531562493035343934489096372952648905928900524970850 -0.005377508911332642922210144416308644532899505623824887408572776274209505929737 -0.002125537785746330127778573322756067032702599436096927851366009759347964057882 -0.001193815792817904979811085329115164682178086825280068736238699721590245308100 -0.0006873652893009609561246477465377017484248707711418357536254644424747439221368 -0.0004738568772792609336750583339355903158306601025615112155065263883419673559435 -0.0003098803017366899232905772166751782787984079296435413492208889771088161300114 -0.00007357540995828246827424792700936725842800431424661217140677806216007059049296 0.0002729659109296558743597124427918649510614442547034591562057548056821210679745 0.0001424115474849613336853983578624244373569141647147197961535220819572965226678 0.0001020713098781133226003903092550216908455037225294395389996072670682900531626 0.00007262796049608968417564714969839466995499534313152092885013856305781812352417 0.00006891513972703982320617637306467342613325262203495811940635470749329344648258 0.00004059740872987845104283708759624523055537656385057584724206646394305094061401 0.003907253396133312625713577691966261006163255431899859994370166069946174784938 -0.1515802254518609527832402758381906278035629613952048546616042635959955348655 -0.04432487496478155423931657419420415617167982140097745363332908479066540988157 -0.01076215229084327416759423645398049521081625919974802418701447327361546409312 -0.005450284961947875304773008638332863112083822055254208612580435080581687490756 -0.002131906333843688583904383307749607945404464889562739559682963519734475737869 -0.001194476855691315834036350777537264390053135287005562548642061252191711515046 -0.0007076553388387204727069329539363429126654624227819973782757066679983995790475 -0.0005341158317282387534511367152396925040457292493543954244317976519042696777848 -0.0004477751201479135080615342418742025886937429810684860902098386366664335966050 -0.0004203944246904382069013773864987723333780710140687713997222364204901703220962 -0.0003719716091512463637719312287014680024264009722300719231749616388325609523663 0.0001314779846758330716009511548877225795879485674267123779858575838918822903799 0.00005770186260938067052407193875913184533377103124198460121394910645289877786679 0.00007676022618848124713781329249012741462531153114438584144082466888919299307177 0.00009161760618204276633159987612123364290543488694145147968222015668370988794121 0.00003511428810036271385889532040566809195090489303377794763230052359369016805692 -0.00002975534138050789191507783605347041198922567938741497286745686358053763423762 0.004211640338300157291870328958445439452861274194639304857320200305680745718576 -0.1558241664810842905268376590355530212380495915618255112769077527536829559469 -0.04400704097547156286395652262096831288140734264996719279730788655612600759086 -0.01054610551737208430667063825981497102870269104110931110020639880720278437091 -0.005299380844859464101605033688717997130494054789071370404598176803249818676370 -0.002054626318576351310777445135972821730816981202642680958374333455881391369908 -0.001152528491220209956530210390662834293040199131057338597202854020279991446226 -0.0006971494989015060256321575342191926618328591530651900835138354414070143508727 -0.0005660331447075863240196368606538272388744934961575299265381157150759597778866 -0.0005837412459996614927809484879482776613212099007468884902347904646018752555794 -0.0007606082665175339535418913543072808138845220620754425292080647050028935577899 -0.0009851828148513356551822922460409973910297400710099642956728659586786032500840 0.00007985183698224489214478918934383062869750682159350535120848736938341062696277 7.055856425424842556352697003132164513327116992868479640599953240952576202572e-6 0.00007214280494982040065706431896828145311681204157764635722773456702965605030075 0.0001025396524079282634328469734864229129520899992650699434382561928905809295197 0.00002033707556374199958216706888773630036971787038298254154418678684302887267902 -0.00007730692567596222387652577156667199177606320847782918073881363014500199104700 -0.0001781591788482498040623058678783134207414087124840266007911942153629099706995 0.004399641379181013705873883409927002538340477344330940929327096104842885108415 -0.1536773409792638134207680077613639509145627521577707815590609648817529483609 -0.04214145647833583841492461936986622371681180190743319370391928147962591036700 -0.009991136825509627747168430696723158870231374957043636221178146179104582364830 -0.004974718121484234948334303554308798994263254756189737484322306088741581406047 -0.001908838565088656810576692761201021646958368090080825830011497593844184131753 -0.001068323835231055672403610213583111763779538987353097817140524568756767653251 -0.0006514495228571119884297002518467286470278237145388731792760581284662067960314 -0.0005654452082797199859063209401664060204975180531947119463294871629545059334828 -0.0006867334805706405952319596649306663621083810805069591988574416813995294037615 -0.001035562280936989497379140754201673794007392281046405036609876177791355481623 -0.001518014074956052153489411446304386119481374166821567559810669613800505054364 0.00001167377886431839641545346112385915975911387327636848961637470943966374655726 -0.00004006800458744502555239694443821523981556961937438093146578066397756901280060 0.00006766674779353651625557410763239040228290047250285291458750750404924829573034 0.0001085903993546510392621799406531407701276151310434610441129236999635018555938 5.252289955934115651473305695053238334265228092375363744218712658039000874488e-6 -0.0001204521071003139444660964777139156836685423014424929851232556946850333803437 -0.0002468753104740424253783523695724317623291845986339511158382475307130434435790 -0.0003781418071690978911765824972470566003332027816629918712555560607235053846402 0.004515076351253403940948730524903747619989923277492621619192715626071325667010 -0.1460727188790043002111255850372948661928083170758411052828385915359851837241 -0.03907241766132214761307789196903604099971524667027972642204395783023508722964 -0.009172507351838309116598033437877358313361612053077008941284315069976959857986 -0.004520564952090975972490786859221634537340021904530376193683508848948525203487 -0.001711911974892502042071731208643826087062634088155581132549941815614339333725 -0.0009510380900852307565524624098658256913262813504495413573748147374873579550667 -0.0005825183847635042218322416497419383740044886480003704073962788963785692139689 -0.0005418304790216617532396693218291067867720361525671131144901211908904198222707 -0.0007465228468862175017455754792340858504972570131278422895512530475283030798182 -0.001226452794898497955383089325064063706078478167958885624013267665761943573873 -0.001928608345916212499466070751311929683410782494436429909355586718673686508433 -0.00004362559811273280959000943490262781804845144149615708071659530374063732552416 -0.00007795479854506875934185248458211335674835666828380796926254535467592109417128 0.00006468380051726029140915622258558266173630727417975231095454577915675470155304 0.0001119094085600005962247553013280107214788250968204133100712619235646721770451 -6.108428239518930084285602315998276166549715809233406037893580320374591356357e-6 -0.0001533780548731795415032461230726945040526648143707740275834679625332091310389 -0.0003014740470473117325123292775097914978132180416466770685074881654877223597588 -0.0004596996569820533845713470303238889090164362146635619649440365405948304584416 -0.0006344198095563902961233924103466148042115265523025861658660701940221490854533 0.004510931445696588126998475118678719502374223205440676499908629887655175574850 -0.1342704697672353774909609299460436288165693400116664542335413211141269133063 -0.03514321696831053098958883774618827060694250930128257283802767022141906404416 -0.008172372426687031770308341249700277126461313136417236576465708732116170021013 -0.003978819731451698982493686161016157828720954394996045797373306909765253848329 -0.001481684529212155631260883926084518996549373905454469753038187061702515727282 -0.0008116639134483520494145937331809746007510066918267721391182126536054628867977 -0.0004974437138638353671126260225544698290820851024178392525418544438654646542145 -0.0004950205485558894853941973245846723794592744521933111506897617645101742220659 -0.0007566812788391046596731477459712391834291650001183032101459784855116777084675 -0.001325817511665709783400572126726184789516089762824845043538303304629652618974 -0.002186644100744411808174465752522941481311331373201198950509011816729725133523 -0.00007838374688101816780717326552962636807494794612553029112194948438574612546920 -0.0001055714017331805683332318340589876840525263274525030563975385340203060348118 0.00006011315656072957646966000659705069835906757907917281587247021409899795111646 0.0001102360349229289452804738578897240294521076296108322438872483752889122280368 -0.00001503560052170239272396295451198278318588915683599786319991448335065699320020 -0.0001771246723638686592923046458429641057512616578395179144811362523794182001349 -0.0003443370151735750673286838881012931013239141359639608424689667861206785036180 -0.0005237802737664602145628241866314242609461335866334001642838497050721348350615 -0.0007080975446046673498703336347715312700111802081119054491872422883379474484523 -0.0009177576719638925215780864132954218827140032559928559002990410340840206294235 0.004479962485651032279639289164237686681975686048866027234484889762140107317968 -0.1194175085908460481911268436099267088699107067506589982212941917349457303583 -0.03059898149349941305237109674668393926368759636956851904987765098864347055946 -0.007041701830635033978544441067450757586163217358136188188312877755786143593800 -0.003375044189872618339512543640690257343144585176594445158954322751425226049311 -0.001226972248574941235988706037622975490998881140467253452031388045003449037962 -0.0006548104870365245825148757246962247097229996116454826322221518967198769799711 -0.0003975826722385388452571575128667302669025877475621967173184929107235326598607 -0.0004226167707761349055130100874973550673747175670023528202461526219634060413711 -0.0007154801855868902807683248297997612858105832668488900961339582810636122823543 -0.001329765672978647716690373018321326641217489646107317258469492403152426897663 -0.002268864154118580024666248718392687362185364492335424219091282967757971590175 -0.00009257497714551633801894437158935698181052711174647343391595428856879272913923 -0.0001223791407498004725950015662402747338295299302224277163539747099755887814052 0.00005166305774597705082193705068732670106165590472998421504984200834515880682680 0.0001008684595196707761601009901712811401134731464873703910486127005527348115022 -0.00002507546056057412162480110957919112239501542144794968042030211470131555726050 -0.0001977571096028561302333743918378580820842389121311598611932285146518456570221 -0.0003792729238432895568704587922768306112586035100703685228472352856897792357578 -0.0005603224127502228457853711697208884684918943599040383944231370782142034452667 -0.0007302273103166422188660274861078192088775244346888113477732783943739988787742 -0.0009239346256069117745565748254347771227960857247406681752622404954260155783879 -0.001166241547672371476382254729950042063366509961543452851547283825897634297281 0.004448931993525638114781659910340548095633055851865730501316403814101375192076 -0.1025525074689751957807228949394891004853082807957694058841828855474426496141 -0.02569783384229043809413237907638866070357951722234022017321859313272134182607 -0.005846809413525739184567197068227404974575465744187089393586146887274829701184 -0.002743730547324791522069660257084415719627756572027155652087448717266916493171 -0.0009617660763095954939533565835344956234903542565582026228378610065268020471784 -0.0004899242748577709007906016986980770576387754847886283406064237487778781032608 -0.0002887392984104845770105232071818982758636429810530741964859487976312191691066 -0.0003309826477638909092181615459052088455935406842778541206909341648382800740381 -0.0006321877644048860454942971013460635236331378595715919745401910460134353357937 -0.001246447174865545409734345869529991429890469040239099405936467463722442212153 -0.002180998533704337082984473178099508023676515724643157049032633432752435054435 -0.00009124209589374258928120061712528791816533033380677139102648552241207935805842 -0.0001280888002801140219618011303436243785480651869246827046820646796425360194482 0.00004017408032981894430130101293461960173332816460897778412139348247816559722051 0.00008416439250039350025670433208325899838927760046645484755163919327459773657943 -0.00004007871942146639112836042644121895080027329941955653883264925429270796242107 -0.0002201778665961526792092419420548940172355637364721178966890516278793212159449 -0.0003979718660747863187852579582239151719137507703117477024517947436095391322512 -0.0005550733213017347399874885736098194880655148094770379056165146279810794411820 -0.0006962883030697834335596133228591093920875755451498658603847971934012097012753 -0.0008631877631455825830632469880722611339319813456711628937977076162677197097405 -0.001077867262392778567229437189464485506284954857793608313257005152840203077611 -0.001342678327014382443469979939608425028530055164479859004588445867713483368690 0.004410881504446363775772429343327012588961840002226142260836937940378660331414 -0.08458607533494446301902641204024554415123789354788911051378985000534675347351 -0.02063862520553880280516760424026667758394055460722006348782734479231067860714 -0.004632752307062990131740698324377608955261617993520019012728013190274219280149 -0.002108699637373803687718650706316718183661744728362207996208860910569831489911 -0.0006958377802288038183770652320216425266177903699083533593477304153855854806036 -0.0003240027591354238598719237152460373488247687343712627702685761106308509469786 -0.0001777268872944994889162718649078570146627115048919178510400314293833084143321 -0.0002317548014965422752835364535243022158791039031737820771507607226027595237166 -0.0005236216941987251731476581569333280537799119224957038130643776949248580010651 -0.001098463769531884915406675267534586827850196238056624763191050008982527087153 -0.001960601825407842838186693089471048289826806675122752625127673734052189652624 -0.00007985245407011476265823231919744677671172102508343448841947182780578792240954 -0.0001244879708077408817637823245899711353358844309611706810832775325570228456456 0.00002643817726497980764387226520221961909742598645003683026275741153581511391009 0.00005856254572245284881388714393462321724239982660590748509286248989798569910918 -0.00006743881478680306331050432759122736277631451167188238334690952986576687180997 -0.0002427278734875407410503957478677143359332595505946492790576451852621501990739 -0.0003899284922411146138558694961726431672349552485596335967422224467283751670588 -0.0005091917041196543453766041465098867569090204648531384840760698030275049654322 -0.0006169262079061615520093429649845998684368274846630695851965133136320415666587 -0.0007506275501626288584686405076063995509946439416240428148719266517108741242791 -0.0009277809184833471726975202817861410211427568671734934152136668169933559692163 -0.001149113256302640271958301562666540278008035107560306303947020528262065171047 -0.001404609096938127587232950372917180151657543447215851021967781337623178412143 0.004401153499346842036987109353002129265226992252300624345477802828522298975296 -0.06630455019329908839014334151358618257062681636109450915729444896730079277168 -0.01558519156147716222438196929156364693710817590791721512046519101929845908808 -0.003435225784651886210504685119983761734178047029665710326219469514569751061138 -0.001489379002265662788792869679098096768414251254807804693136901642943438526718 -0.0004379560610379680781797474813940054440611763144400016875041903670989793715456 -0.0001638614810016066495018343329740012713574554071306544415420763624859706560287 -0.00007187744084626833140186038344582209592611248656054300472428044685089119207083 -0.0001357091110117464601252285941161945144900247920607135861568946463844020561057 -0.0004037856198372759018827680801308695480173677963410046089574691267558253910187 -0.0009077768480579118494985491186447301294397840489060832697829647599365383722349 -0.001648767308299286982850444565166567093339172536895722157837003568534655400322 -0.00006303342988320830290353015518463252134480732080050796061138327021043387012310 -0.0001144363453553529920310672932661188521017565281410286052186189875678696431664 8.555253615239771909236293703496664020125655062352217101740310087614922316236e-6 0.00001707927661231279925765615732623749734020496093980751946399941793270949988190 -0.0001091428992308083609391116923595051408326486911808397888857971820766729769674 -0.0002525356969854286268607998455116423802545530095954569446011488130488880052085 -0.0003530185347496626418040214707362833663219482377049897721788603489367407276634 -0.0004321031805666155256643743918114534622538094450447008652222850930153663438455 -0.0005054511773329727129469665378385058694181131346842763383067159181600764277204 -0.0006024106259691853604827134438289923367689100261374752191742768587566055890021 -0.0007358169600924654783471371847892108397371992436144163849656801884736843302602 -0.0009052706400772204371039223323237063053599970224476433389873275642552360560887 -0.001102209399316651877299571185576925076854590172732257969579068659110377314160 -0.001287871047754258383824988245087864712897840581418767329442314000751720554321 0.004458623359555165671499078194709992572884075666334200222847257544304406872473 -0.04833323835609692219829641906116793286805684321915206081036535258210912451703 -0.01067252877749461254285458131726447188869556518581472876766363614072381264947 -0.002280197839398226228917637839642278334751038740584744674277954175412590693170 -0.0008997281678882811675317378054669022027676021160916394539364636923211500578341 -0.0001946195795626076238666010487807589107450005330612846911079804155023256429682 -0.00001550285352921003569269785070049573356697941540884855551261287593656330278093 0.00002231179976397205490372791570064650602284261535930738074425757973334410307956 -0.00004994775294077678795783656797064157898577994293767150098798091613341373917085 -0.0002822620878166807494587950031877699386815160368023181962818013192223096646367 -0.0006931462919855802003144098890491575368702292171418069831623590580635930086430 -0.001284343838562656161255483273997227550118837671830903847882911628538697658670 -0.00004568653789892343690236970840154432381847239059582311486293893354622453754504 -0.0001028741123980156943851665528265390263165330791972421341566258499346231001134 -0.00002149536420743904751795322921002275750738413666933727777141072631899954601755 -0.00004855812027058910931033879104459070346273511570959000687742939673988909621823 -0.0001522216946819290862346838722810338106844010981489779528250268967025702211246 -0.0002418958778349413338091025682671137414630086648816553500837754681276819823960 -0.0002943212349203733960075281671246599039563637059666103396983040428706467325595 -0.0003349753844795298257051809966795879870131333578248690010349528625791123281063 -0.0003743018388051669363984439021350598928990561514383107012454116750549415861095 -0.0004329121265930569149892670784439278643640718173002820532260301924571609482676 -0.0005192708192500617448785215608571369988739528014479062616092076450421024003419 -0.0006322403269447231670236351702045630458921226417794313350537046636968857247947 -0.0007652148045406543163218782694722281055346601904365006908850406513095790266616 -0.0008912141121172434244458757208265659744754562434248075206302033358322495602775 -0.0009434799736017597067942970302439432534255569564932912929024392180569557697259 0.004580277955670914784847836427099227298476808092077732715368206943154630504086 -0.03111823830854260049951607892911977485680957723503968572280063668669428140625 -0.006009876175590374637540165094962992542084162880059172627027172565597442684724 -0.001188628594483416524063363890195889883323771656633041490090115691229291805675 -0.0003501659204627328135148532167236774890047540350260473695051854073506567486489 0.00002930477411112734387907958389615516048733512559573213848356100818408240560231 0.0001155157879280785506221230279009468456721469282361523657950322457732294854347 0.0001002229392088418491765053837685422429228832447780486980741384762347220769744 0.00002307143245837368605573854419855274612408816874957753720502046350492891818932 -0.0001636723943280169055713310435415102051850600712301040967952649607486784066275 -0.0004667069372075920715564582207997594373221663221400266001726873174925757047589 -0.0008949161336047585608748691142028614449898388436950581247122952728688865167053 -0.00003388671374278843596261548670783342813284089421826107595320953660769485730667 -0.00009867351425071291598648672781656792923559970039630861058359471324942005458484 -0.00007733816339517307229268132731732510537164381381704129427456977144955354557219 -0.0001296430562020413397395084891234098773395948609246352594315431703564154917605 -0.0001813430646377489742310788723394030424311840500967677277332087792165357403391 -0.0002138603742454562499175422723601485769535269663027131026924407196794666934450 -0.0002221172266390147431433441599729517951660376831577017602674823011701248075415 -0.0002265135719626524924813932787120799859115086662063937578311097674383755966257 -0.0002325268816705706349000970807446898063742647350873436615526974215809789154219 -0.0002522384254154596105284306511196697907808405600935789646984007201935528618229 -0.0002900002472066167142422999777673987316341479407531107768428426228733580314211 -0.0003442065811520173031308156827096022483204721744707970234330308859602479522053 -0.0004105141994103183980444415033720047241141732400218588305473090520354016549164 -0.0004744577755303102943210467435065530319759221075331483555541099654437376067695 -0.0005011648419635457709846929394655932642430892279772381220830186499938196155652 -0.0004418708183539820678882996136473083580009499357898569415396159320786165560615 0.004639954713151327309045499594050492329552873100403518546119544060481473252446 -0.01488129213899554015792425440460890765608121774282717891197468742189450733898 -0.001644469106425566118466714173068131651740011628198076352855094158991926509655 -0.0001673763134192154439948831274978941699630989103181854490362363622590544892533 0.0001550209679369095971096732623652237512374049801768988335789203338717908503137 0.0002302568036318127330305541622138092710493556333436366551205479073218046039734 0.0002247527010939841698418287958088859574551843414373882719755814209555915792262 0.0001598704102558327649865462779399031267225833066765500457347129422462659166368 0.00008291315467017998835475215840841375187684202595235638064922221421513638885152 -0.00005227840546231784653618424788245245630989069369224454836359669171160396460670 -0.0002397622695014178864044599155318468856801779159931758778679292134144110624545 -0.0004998647744995066390975207977694804577702501084386863342471700497944277782848 -0.00003790994682046913106438626317360265894759955066947399579825512419022946968238 -0.0001196706920875045736979421545240460485605129638717685875461051952901862380398 -0.0001645661571890487154168433249790664268742236892517127498018518523215417031113 -0.0002042882592381028705374610818787588076460586506087133267384034440160745760592 -0.0001951431835652788500455825356165125498941413327556057607143709245612068177318 -0.0001755218057847528494445605241242637294818140211140643739022304421946978553829 -0.0001433510768851293750420314657957356767252792892483776624061212755835741995860 -0.0001133800695464759567601264543714146612126402598063716576185717835658878393851 -0.00008689743724429771076077888213117671151864015817140846125739379911251365511651 -0.00006776221795382089801780624428868708266818992442335706594199515179815665547853 -0.00005645344987426617601265446615828524915524466528155001749414652280177723401378 -0.00005108011537823654983295213572337365345404889071576893546201811930519450299515 -0.00004972148958946187851213382461750799043941331739402258642525922321752087223307 -0.00005070239791272421489779100492560555995652832181445418307079818199691887025590 -0.00005163652551209180293894353073729818452634848641901187115919609988780161112818 -0.00004869620673135759683436368508289104599424029873932731914161517598823868648121 -0.00003978363089985129278644850110695866168404671022477642647261129446172731920515 0.004484905184251554393354511740258601388012892150850304279556548425180936304533 0.0002079435224323110321871363973750560897020115293132179882605358822060107993960 0.002370053150229005328051513055354580887754009412280029630526346668154054493228 0.0007719160444583834445446734134650325683481703297581981131757252383092593295465 0.0006099054581374156132876720354538942974344496796009015257888395441969612749885 0.0004027772258995565763850536222779380598369435652194671736498365698432959611363 0.0003078589262571401923850693118729804842151766449985927008929363407701357500280 0.0002015587192043856321384631803166023325376231884232049605741221884439600612326 0.0001318735756751704672939923726888061803347012032680585491067120838102651027813 0.00005294718990710919217629894259087313059450873987745964376840589490937035865180 -0.00001132444417814389876288525251342461104708677016488817706316425406503015036065 -0.00009804464716225270621910415208914462706773196032491248016563150475963259586453 -0.0001040868947300564925965497443109129751617986199992814850156976175970916021192 -0.0001824901942405121622989673266837737659239100062449364380490588868937641141021 -0.0002542006920860401093121287522862979505913379916208817222158478259513759210474 -0.0002608472102755647472858231290710289516925542613663345014708881871012904567568 -0.0001984719719420140847964263530299644630768806930750771216853562248827980026422 -0.0001307816096730125293675758522277517936385150899399559658540745130376824579682 -0.00005954719238704328476372615047920323515519349094095417213018252179533377472658 4.290885971962043213429575096077281570415393623870299157394711175707917931391e-6 0.00006345817490424363695602361063644826835281568550378673218971421811962074809773 0.0001224456291074163188431541892943543631294048706487979894838554655554431305060 0.0001846096291141814395633442511236670225363216993963123523020735792216070570647 0.0002520298525700596447973043816295194936305203798024243641849216358006742348815 0.0003240427268689148006120877212847227830697152288746589893093464146374114063159 0.0003890710347503160935489158116528849017659041632138525468075224816275887856435 0.0004157764902958302891022599533880840981128685543911667282177727293668470785057 0.0003610630763356875563223741678848251164564253021007402900513366907872068062110 0.0002099269016967489374621810549358658098540067597014061463025127081516975878683 -9.818067510570396821813338685705083122088911546934122780929516301988650441695e-6 0.003955526536860131555728108125372682075653323883635645952687716982555416997726 0.01414638058128494157836124026000046564982167379301321222413032647268374869666 0.006013505282967594151514704791523831954051295971858232187828041893397340671658 0.001622428628745473255383108919066442510014822413512138141910936748392750984817 0.001009289350703655599112824504220498898705640776358040958905668921317045070788 0.0005387364367620936177310119555253907358760186033201076119748037892354622947855 0.0003609170902835818726723529583526668523944431279608353562464835571190513208939 0.0002278764398932269115558940498952466275140958883942769300529618731671419519254 0.0001749206626097141059633587982604894520744494825942409962080110401075276417947 0.0001613070141205827905283019860453531846927195154142221906933009643025104867693 0.0002474068737566995336476142006619637172498265894208237170547593743503717425846 0.0003317076665052915185636653392306850478988702785903265800357467179421494669198 -0.0004089986935094033693742243652873922211281194851040208732319538676294794227165 -0.0002304749004940576692696640596351200149757612894440365660251229783350506293210 -0.0002913289859451019473280862525415251850993117504689514538617688774323329985067 -0.0002972293699649810338965780618182444809595963327876042746185406242692797323169 -0.0001931595553984050729507638324201326319576042956179541960955516274293237951266 -0.00007634294595441953758304133194868968074058590404218301364423002342326906953317 0.00003756851098806002540109409329924098384393974223400372271480779804017084969099 0.0001377731198659150904346104520783813207236850744186357489354826802587560573966 0.0002320624864050794297082314889180736348911891115925118045075409613463243624310 0.0003350371005951931845201533997548521154708040385507964142883113860745571675396 0.0004544927237452700381321947143068090565204705002339770533935041396211868660118 0.0005927416514792628907272709351654732143143433766684199192308134835211319131056 0.0007461228940524973056628568182405060005874052656557081478478340119365374560587 0.0008881964231766942633987195247289889177810134374404980673616887696054798175972 0.0009494953887405549298522894756496943029789191520152014732536340218493589092729 0.0008332060823432455150044840733900234281795713907394875485648525171705086905298 0.0005036474467499562619707224305434414674829454144239604765142495785344757144244 0.00002128417287479436426522353117405149599065027255149279585690418449587480339330 -0.0006199856153520801492614831646016296451676579691735918622121643551512259148182 0.002501951191022090693982219351138219964121247146218698131482202202659961653758 0.02578978912181790534696313108107292247353719749246086021828650960206810452754 0.01027966840535878582955097896193115172006708482289870135105560248015892406675 0.002756012601995794845200923564256699999333303500608886493881104007327841891787 0.001611352555951171840040412176931389253482968930599184878151519450399640471435 0.0007506163143661579955458731530607354320825934461825350542671129510337290111476 0.0004850435172438918834841975160752238726758576588275690120339676845705320976021 0.0003153943535444813198894215830393676526183592749617577030883873965960652910208 0.0002710880551705580861737953835963123473742505109021160802581707705750564988756 0.0003148588132141887342220621473654153629695287034797676022729625397630650525995 0.0004868513251405972855777417858923226520970196259777509945000563597069640616340 0.0003100026039611202450567692765582130150695304899523015713892811874265967326777 -0.0006092817027408105176330149273456267831953413018357393290651991591501965659167 -0.0001413125361998563734709761548223648820382777607736253593767920830969529530419 -0.0001799632425683074408034515659783362197613696607186540816490710451716911673767 -0.0002230471974019601851761884241549544363761216039579582502211696207773284819769 -0.0001387620759595373878172879558538527649414337259582484874372809604314961433225 -0.00003435327296840006200506450587203330731601129984085769890734331198304773364795 0.00007195217678013411793767184814821250374854198982323352492884089554999921173727 0.0001662841722342580555940407777527841472157814560714067486558543301174214205714 0.0002548823561264123842747441844834584994043373236246407572000429688626679378834 0.0003540686494573828988480889459092183492547153047346471813926145584848220829533 0.0004710693431276751875475536582790606177267214184246014099374318139749666582413 0.0006075220338986040482542580305285198646444761205067249306005651215068314100847 0.0007585583565210128938597557977657098506101141219992282766789674973859792941753 0.0008963086501137924082704265894872855832041954644719478430837974088160672036839 0.0009499908743722372118864659049814813125483637183082586245644343482043247546148 0.0008230120650541981974648244251223734789307270498587619069023578728812650864368 0.0004824692014651806936404358878063262409020796472391179278270942674780464520131 -7.910576603533584649050534756543508200079703192481672928152730073765935569191e-6 -0.0006541486132655601823469826872744130211668534020450203439536234944588428225737 -0.002389767046990688773867948131837600529473348347722645355013289771270618854344 0.004376917312965377789470862118983212621297512311038153316743368403504239291919
9.534279926090000000000000000000000000000000000000000000000000000000000000000e-6 0.3313572903992595094895722856341936251332297865025809066002296400663856467720 0.3244197550978409243304969404156356202613825831619130066719611099941052180867 0.04619178874455217114144113024052043070131018348409970154078799545333870795531 0.3049983569572685074419649860495713412914709083243060878788100001513808050624 0.05181741587850715215210035319404435537161538440743335782397250116029013645616 0.01845914732280950291797127502924544330389126033733156434327368403979256454265 0.2731891909365451157771174173411617217991059931851982674452880991995416304889 0.04962884594931654815990442828197983457764879851351587332418433419523407322944 0.01524366459682732473335803738132141243661504528927771971382209853056494820856 0.01148249559829105829325784265310145432658632174174085586487980239294753428118 0.2287275466671976890270695662124694614137012089705514794800654217373241184003 0.04039281890335864077982305471801597005291556597534599617270410422982358428391 0.01198393328443002858752420567692450288475723780795723075503564922679548020649 0.004575067605306710503430825336426742053854349730297171720256570111314679304421 0.006952237902537054981241835070311189772214339937004528485334362081883195965176 0.1759891132739757235131816389806547921072133383638039252917720008169149269514 0.02882644052019813858708582258894888672882878689844270893751020486802984911714 0.007757198596421746102351965844543341481397560963469998456358830024161083386922 0.003239521367087610368124242001696231241362508682672235469909873797083434138275 0.001577971400594152212570322862259523800504938213167741679388553401477333910901 0.004725361965076644191216813561526759390658848242801775484130525483554042474880 0.1204840980445198152764293690311212178252269986041130276947448245520506279352 0.01828053095000043590542376011850441251567499849978952441629967335433147098774 0.005008141794807506370421097377925689983661461822487979134811682867987254432378 0.001875483300113982256318507066866064376386954176240038387321649774124272436651 0.0009623264107909859833341194239719216578328484030477840559282050031597895892412 0.0007210709504727753224923403168296344968749122688043797315419964617195582696636 0.003397205704225049934071292685689755190029095517995477834837813666926682660585 0.06710831749441376646075487002503402484902477741112031200840317455436724474496 0.009784295758897373733757006061250346677674404219255540292757741854916626327012 0.002477163873733492224255126346107935488452401253755834468007071116526286099362 0.0009593631294563710008750892516707471151100699600767668409404227216140043781956 0.0004757737023763842973470284300181996143442240689562079884926793171978258502266 0.0002398148728318806560991900889534831136922200867111923939694171555054110336717 -0.0001053912462366286775865497896558494329220841124071172129084761631917765832051 0.002483217131134349018337037140822823648813841592001830987233792606421413800105 0.01910433799846124493896000597208501951115982130018605354647105225973243488059 0.001732634923950413036727328974649380817443954692271938260452620615931968101599 0.0003566441360981039836714231789692881211155659719619360381257664325457425474528 0.00008111159890491826377124341387885424710467688096720967518684932014946080896475 -0.00003681185326437304147429818337716138955915831095537982371658024289331559124738 -0.0003081407385619654341738800226022828839532214925173420591160478330704969814318 -0.00002496996847853087776772947755600619689401709114536851321315869516303683028349 -0.0003550904600967686843516529617694100358352288500250224566651269116525730530664 0.001871485638585305071079660835712027785329103102849711926384140723383889940134 -0.02282896630466027313044449943223285454094714300495041156957939362774198789310 -0.004847630113731946861657537738439730618429172827116499435552018475047981157851 -0.001474501849956078038585629692476950332734344982634398336272814811442216113654 -0.0006520588597210056434917358256663171914104022663702621087648303091642616679452 -0.0005475247931552232471791032582670901400419518381663453775529042974720870154098 -0.0003489475383598876531383783666389100997243580031556802722187559786339347203038 -0.0005281886172801603948322387084485580673274787447678163327609871103346307717388 -0.0003609509700560727758129289578792910286341705372268624655191216987229788377870 -0.0003591396750660923446691555598676970163287254265561431964990349548123550726907 0.001448767082062896521020488571742585076776364399787941862917740786622847816893 -0.05780429624089369077748570301301952783785985462123722245326131011253845989709 -0.01039523037109681970709188210443148646019430063367723845915534451212794153851 -0.003012632467442576482643091349205778131659689479361326866102201075606667063903 -0.001335197026325104951366199342244544926579089162947034619731820931171534143031 -0.0007454757660161042049685315862825936809818376567225727457935547641500661533380 -0.0007549671965766408480730788794246458456289132767379435514570701445725387327205 -0.0004828943677261694061219663089618105469706746133467193297413455982946652955343 -0.0004208206763075430401216786653562319663522828710892461088205630696092359681310 -0.0005406851828384421950434944087538019031812554780801753301784005185486170709718 -0.0004850630977025825977422856594547202467468534543176878103368429071429184831577 0.001681518928461574658573987132033334244325862007107479924353607796282427532816 -0.08568654335319486622971115240627067252596975135449501070247958907270414259277 -0.01449663344455903147261056389353736763726630531223671906753489798915859308333 -0.004128920034359962219171914640302575443864215780011751191100123840567667225703 -0.001702939526257888647169123688708731717510211955855203853146200570606864549768 -0.001064789131121726736072940544496636579630901064480552651646102863022683832348 -0.0007113592453419871653189297822006628829405365503823896112545586835476567345639 -0.0005475535279133722192549694625048357652972296978787339776210171572305681656310 -0.0004995784259005547995316634329374718319847675185573026870343040149607201247582 -0.0003546154332558247642591130703588166507111325972973578994014422377903073531306 -0.0003761070837820834094524039412854024240472984623135274412575964166681319636999 -0.00006790559778550298246178174200944901669713016634362770430946119212689005027269 0.002351431508402349146887863192030188825580929677459850619028952484066976742156 -0.1052391585576692123937030731173079721447009433939574730178057790945045810923 -0.01726212852848059898469245229211893283968160701577804941128669241849312985481 -0.004785344292019197213570600604391859063053278155223303069634881998567749382056 -0.002067307258613784182524360863347315289722371694960844684180570119793085498895 -0.001145599319904566993055074701539099613616717827299856085675473896522105599316 -0.0007809389104881085748470009253925660675044827126024688790705476267842620181075 -0.0005051791731954228604738670385795954755715613683943166405052486952347478148653 -0.0003089856702199761211136757549838604368744046545280620572349312586778118260662 -0.0002630343449986395799126775103337386834744847546446135444040515935639339852257 -0.00001288109513590509758779770623608799501353722743920160227785140731177753474865 0.0004527114650879020009682147735285665304891127097685654826828107643489254820061 0.0008630243841348544304577043214908443666705957118800250333890714035090428155114 0.003145567020814708644818033676386317479761916794484655493073145517969739196438 -0.1166198963948800153484227315355800556165397916953028523739211463228629618273 -0.01818374606532475089923191107313251362153346901542259063524569923178555059356 -0.005041130620280649375517689124387758318522965779545319575811756450350232639822 -0.002135590744102836508108693526995646333188415744194515947403156122337394145942 -0.001200242295313376306321518815888338033797635147930408915601317577105339050658 -0.0007460762122328961094509417198265524620098252234869473496509905504067261258483 -0.0003821962414800816456554064933940999719407046107896614228735959622250118010610 -0.0001611777651950340730544896312740385136890806717424426024429655333014492376636 -0.00003945072897941450914773063981556860242507163566007873368108455323731423929423 0.0003661800636275780716975264266234076601059058948917550205101549596342350837581 0.001032975237747709718944538150938658321855034517317951248470860472173509125213 0.001417561256063967400267342214819433925734866436029376677383826575959760816486 0.001098979720141315822421624402613266688471415224427737935346643071482853169871 0.003600753371786952152533896646760612515646449328694149287496032321448804062400 -0.1190920903145628845145477204598500563314245497738466296324712717540152043812 -0.01797118592410489209287213174841453133621546736855040410567317559920814301243 -0.004908415214770336054127930965139577057459409970794043830746434547461413244978 -0.002102444067970336949411109010918617206408476909943870304337812951043484878491 -0.001193589834320346909801475178510166021234997873929030318717315077260180903863 -0.0006798377743150982505528303669360133151994154035442721812484165373301621120493 -0.0002398450836194062595728554411998138712448005143278743423762658901958874476523 0.00005341062217837118184777174300881260417782853150776146537717529263665461808909 0.0001971966588913232073668465592718970529985131441496094281372816794254520574896 0.0007632946093282010968974396770192448785611452233079067345325295484097019710581 0.001572773567241347770249114410000828035281125107425042212406686124342626438473 0.001935557343703593875407613679405934263279670421641596515101084046193128722116 0.001368951403812039470139090924417285313198266456488921532263874646852827823553 0.0009806236477796043146194302133063622874356635464116361762295269782304503345070 0.003925658073650695380553355269211795571839263228591870697261552406935303157792 -0.1135180572254569438947599005390694248783419110721487153163127433122603517353 -0.01640802157405014577594913759912984687119629092819614972984027515687680069382 -0.004454192309441237772709076354352252876619989436116726293658923914805675508884 -0.001911033765978084269490990537622608991319696599223983368926227610877717630057 -0.001112933776648585493493212144909682633879051164498287168371823136664369755669 -0.0005864850266233400719470669020735176739028892241610481723550457274603852329784 -0.00009607466330516714448903901253481681851131661157195743914641310983388409194895 0.0002413412235810011128818297204484645752797970630532454827067860542172142293312 0.0004123714326779384402010301648904706532503397801985629902044107735899152125247 0.001069137757383414747471244307719086638808119057492183544891596688324272675989 0.001984703208951180315378995209716567868336274962281212100823490583069138721056 0.002325084085719150442240248876974098387391608938687447118799053719615912451234 0.001541823478220386094566498585727242289125369822859112788679026838899673750695 0.001021062094418801230833219507002656471919154956061143486382557537685075805625 0.0006622322964419722654244874389332630578896526694193411280732046362286961060947 0.004153360548913385458255219834747277143611298143283193535744914299051987689786 -0.1012509142729290491386183250035692715334595315965605036129184897407859404849 -0.01415983002846627537646102314561042161216794122109449061626023637362888359777 -0.003739900016943490506506517689198373567532074352928102889301018812175750410564 -0.001648016447293269250049172048444904775235186779342065200695393868455346250463 -0.0009866260345152026420564252490898813176745915675958046279554556846325042550614 -0.0004712423106879102762643049593688998178634710141118633934948862902829740393529 0.00003589483413685624861498166640177769805910819224341137084217992795960408756079 0.0004024465753178825163164891433292285091381214911880215159104975312227632823492 0.0005739282805089173803899083330006203946057839982320388559154810163426081358673 0.001270075040265864132600613681985239299095691998395736976088579848308881615983 0.002246444033636225340664071276495898906970473939763767562639161585249588067040 0.002530151555819362922156754195919631623317270104351265173955413131414311406284 0.001582925370686197728340275165682065685201308255707728989748002819855813184058 0.0009774875474115617201085062320798384403609887526885308746864256253708863764302 0.0005823281372052379853660491688851816385068545805320584632040819958596632174877 0.0003477958285725762767541800871514400613703385586617594535444914027234830881068 0.004313191634824892239681389067351467777085050584423444648487743708845308437659 -0.08416252157768183652264557140240432100912156308944800025865255099729599395654 -0.01117306249708234670521859783578318135656737884068519947914770416655778580512 -0.002929466870937402255613020872588666547048031304064821205394662582843350350508 -0.001324606640551403800050039852234036677497514461446708508741952131100226206152 -0.0008145791938254909799207247080704022329272961376954968830475364477552525594610 -0.0003433562512615805777686044835051752965511308721493847473555677275649668761611 0.0001502981769173057423751107042636578592058186515537378664438159352655589319263 0.0005191791857895817888282835672430854921557447032245531031748606958011774776573 0.0006768879717778145447302626898340256682367512479517269841058959563871803103946 0.001394852804374007985735010202585844231192089780528249848301158828972971611923 0.002358677807378259432082884189321228857824213707331368262898237399418759490077 0.002549213129867280724775059509637609451223720865414778091701987921935692406899 0.001505607274780126701484001979648002263900830433687399649478287839999241354311 0.0008654614244608072406427471919704223390508021873911231646225700340156567566455 0.0004636794066292331970748289042049640848260147713974347736851610732016714972877 0.0002267298968653010011951392226496826678287639721394900821665857091683533342130 0.00006577756413656439829218542455861846292317054433718955596569488037555195087662 0.004473772356882251597339731414465558993462478523043876602506790111300293677185 -0.06438789020759285583487156541700305530476848150704223805045966877619009937271 -0.008115631946418105633743249271504028389879094877865321567393018069711495642993 -0.002070660855097127869920512804006872498452235653735891718345302337491498067767 -0.0009678964359668984423395443823996946451366470215230248320983770786536185782036 -0.0006147945371758255245525625067344636927898258961681489497485854446104801869940 -0.0002109394605498133327970358371524280455449525942012938274844761886830137306072 0.0002382855958725668236258398066019152583656890505189116581463448855193939503657 0.0005845858286687863393545662150211943578509064037577716257853261130678987047841 0.0007377112684193948672414740865558438419036925500284620883372250646854379058770 0.001442516787050101079368762246021399852282441554952367041865331379025604703317 0.002316794216588369413966295473138255065772409970555019233042132306219410550102 0.002392622685629306643237539891842295280665039274964623533034511445452823138335 0.001328251021272943066311615326358837760277134419834519417761649933946539023945 0.0006946053688441142358910791682610357783516329966053030207538489337709007199097 0.0003075003190592897861915711914143862077343880914289479229497326424546735178584 0.00007852439047437133799519688680354141294250964921627012858647071230954813521836 -0.00008026386729702831524119041098631886096518070132619569162200759872891347972786 -0.0002212969426712831010229826976264088588064759817511525955912354695658567583038 0.004544078518949405273420442954391804662188626119740885788729196691568028417895 -0.04364270936289495558363899555090782262795974750891344571734449004933764847649 -0.005031602430486289069325827518808132264899548244831434340418389873844634108500 -0.001250671739605407823580574243162164072408564605834277906699267015427519726683 -0.0006100289458836711274384345136964630221727901730421425208596487083097688891017 -0.0004050118974637055791917861263080601968822081456358935799572658929193328366459 -0.00008403913023928861604215711288364535962993318318832039635533387826412810785690 0.0002970298470646621646838944833207264333287878793138508343755105743614646818472 0.0006043756604665115049604648778879125693542426515918218649171487011129111050896 0.0007577287741256900315255416560788050229019271396475235416803637250783495106719 0.001405967910187801783396844731183338168549664360464210682234145569389597872409 0.002138583165196449066427511341465931877754122253301638352135248133952136822308 0.002106589788347742244861591993826221606261408262752152303008910219746870055630 0.001087216958555750386017649169308320269098233313644841705794163838423824137077 0.0004899867013677787768185258339312431845157715946497052384264572313532256768858 0.0001327921885503718619127444314745089233247841256910293613395546980959436239093 -0.00008043463019394333121502034244554309717200320428878302216701215117873673471891 -0.0002321078350283122879564154595815511475235731419969200180922306583095260416029 -0.0003705365795381798290919508419903202687888406259462005577920804967760315728515 -0.0005332170999853308556919747079850962310624582343665880462986580972519377950780 0.004584743998180927170908735960543771786374794495999099198409946860332733448912 -0.02345648180455497395991484447430692668244138740507923058520003289122235606842 -0.002220058363684066016196151290133931526929892233594145064102925498817795881122 -0.0004911512424821700497230377634999884183108087115522058078226434247096054347604 -0.0002651673047794299285738737523546453940444289082730051367661161702273881022628 -0.0001958890794121615059126941709460032387907956456060236275906474534682544677553 0.00003086768716038985224191827097385952002998386531878014237241204757093550392100 0.0003249007168751727168974066795735092909985983613097850090576887225483498170454 0.0005821808828973892867293474972010438087558046714491712465260948555572409501830 0.0007327421646253252700448738407934478526664529775682156847395464751868639978747 0.001284069466964649587454572004485087556060503237012883254264408360747765095215 0.001846062467439490757778747629957536659842333677813646464466700580607154389377 0.001721916776340629593958057080117085810571701079126156801103383519404056661870 0.0008029000930067029950965853902887691090976329411765606934983443672854819570625 0.0002676037890282870532719255723693746483813883528028677132639877333009673820228 -0.00004725944873115942405896268126896030382556591579641420703624563204381688395058 -0.0002382975951196575763780364413985420467261228562392820309802610639505908304270 -0.0003793025596163729253415383175666970205692690086042903744367365960755292876608 -0.0005104106384431946090889612489927727814496839694867454198671646305449429211319 -0.0006646250156095505528155405913886894994815723474246658501185502964985574915175 -0.0008449127971471126475342923757798882248479581214191172591133345828803464859780 0.004598426388664751683025606271557097388892778478189367344506711164536289953397 -0.004717322019232658902259251155521873721057987043266606524519726562115235805418 0.0003534343360583634756640048146320375579735168674452058926012397176668738554360 0.0002058934773357135472667801865874972618758135196892010960020102148425417434618 0.00005812189793142818885617413560963480500609112378713735294613391021281032369545 4.583970717396234706529419094597180926041547371634031095628722980874715606743e-6 0.0001335373250015341746678148925126306253060122050211184766672263860510063011910 0.0003329527975849499161778656778267309463983359016916843863022652697582961468677 0.0005340141125139355667368224405960120354279024674754578259871918703804819164058 0.0006732531060701850831152926489903424647714735094672129960147223344635615308566 0.001101192967375528985523234579263261592511902569136606846530896405027828010400 0.001482481030404917061578687557774162901188212374769464362642183326183403230376 0.001283292928699136597845448560275171225794420686469950585956857392930755878375 0.0005012957239271962313066023870414800921232400317136089002317917342724981177910 0.00004578903480700464884030847994038490798565731612188095784041918450586675187165 -0.0002181348324565852435160339389769874917277557177602579142172907436947660313254 -0.0003825129951463691301324873726111499921639899262281041769030287811445774309481 -0.0005094282883411113731502176987251432906083368394714835068045862690088986339769 -0.0006251437191966762225747630591246556089084256168055002995238723014425612790929 -0.0007550333730505115409646993185369488133210485472112793596798303217641159253663 -0.0009079894346498503717609017284980999842488861097800464289841638739362202548175 -0.001124024528040968604382555530320081954740364421707925503034837574877182511273 0.004604575919632440716514694433834931551220330560896915445260166308621643691653 0.01186012984342485134562105925063735781476634551463769426167850023220529250423 0.002602335018958515178661531693477822415827464182403125072983468234204090341155 0.0008187016019220924828062048969988604594190713179699425954547589252876075314634 0.0003452004491945255751065189255583309614308621045266987837054051512376415614192 0.0001847705082774920946123581011114417769967950436706419015914775076107647626900 0.0002205130819152159632194431824038039119878422376527298934113071935989380206477 0.0003270333227969328406943935360607180940152811663676933483529266836557955730354 0.0004679262802063883270006923121859758670122313069942145248073645223584044896917 0.0005861113405558818413209787251567363782008214619694703200216406641857267914370 0.0008843221205014537855734375134549387010900566693283255629481886426776546178647 0.001095680358228505376918765368039119517609637181265855395612581321178176789314 0.0008414083112255820415569274131913934582670694368804831968272513706638023638920 0.0002130704230629024176600029587756249017395723475851799596783988415519990739469 -0.0001551927810973551656200912983603211434128081432004198924339165851654177633943 -0.0003656233034301591461060685735260906515219759837736290352778315154178145987879 -0.0005012585241083688653912934817731666002435103382301997019877567783243088721618 -0.0006080904340842213527524138254552835517795302165624298233461929931141703119745 -0.0006937279480844626026868115982202831498125340268950971925692680414516229966454 -0.0007874738812198154506834580162895632248484472814910097209931300260924161601323 -0.0009131097864536295919519273269999319042074636495028638011146502259502582980928 -0.001107309120957038206004019942994005884101368287426283812675888315173586372568 -0.001379142672235941178387880593492764094111231229627616065110903415494269886006 0.004571903573182546571165110759199661629889271604492941110424895359912143253500 0.02584490039287303604809854884738723968742686823128690188206552848044913507474 0.004514320051653584224741976730072456128081370265427368463357253203953217024464 0.001340486692814598146142890554797196315528289277824571090967909250035484112892 0.0005891423108546139860846512700698643680750704857114389455435814519798502646924 0.0003381465955600733369177295326517162689160191562977737193071643208798355279514 0.0002905387892786191432378657413740162613577436253808428691012135276640659251095 0.0003115592147433680277545671155000224705738089905387707144396729535869056735335 0.0003904131102763153455023429843506023918845905517476667165027037115576613622944 0.0004808241392420288301703825757197856810476110200931043230100238100081842697457 0.0006587904777145064510771879112400593848619578289976290617582161820475285895731 0.0007225004626275735014328148597281619746501097315152351999469519176357134731265 0.0004334244900682944619576177823705764990985454228234664935350899299911198524916 -0.00004009448384749860848645557462037518499897670635719303934969598746445350476772 -0.0003215803115341535485984756967479282049737552960849810855677810430189386401933 -0.0004803287004974645059664024549949979767195737917330724008442160454222568237553 -0.0005847881628038773246491759321399397876159874697589414911231324799552612114843 -0.0006594225538885527987993766320009748940563617998597078998207504666130318620671 -0.0007037553939505680442577084868441042444261349227367703370324630898705055941864 -0.0007655016273742736692277204407717476528796373684227512007427340138512858067307 -0.0008685228645443364701238824903190266822598706558136158489418242053233498136264 -0.001037474271076293130042588714607188448372256629552218378249299342188466430394 -0.001278301813335670969484726462307224512137544631053873108049654914556022841484 -0.001612714542668490894408716294126878622233436544122908215915428673566167495277 0.004479397957045888421845653282511594713060649776393716655709387896177829544644 0.03728218422743969510886094726181717599411965257623853222451885695854123888635 0.006111790020253175525562624126033172406887745731577154660418238077258274819401 0.001778949169814809649088925330799166971638726032782269618585968036975086238052 0.0007925580626738617800518870897560253612692116033279698723033216141591416351898 0.0004646476083702015513750374334334946563547723767010039773321944910542809853073 0.0003432045618391157517865463936901418560220902459078319362226425655760347148893 0.0002859141376167690038702199870893189507310491052750311804941748249207330039804 0.0003026095157185052461146777339288063851975198094004698302009217698449339424235 0.0003640117320121171031874862999769281302738003132373153019692912988927060403941 0.0004365198169968408273900722817477181649334427350258756933042837252307302446681 0.0003759372591395204334312338552970143819044847110203100230241503227837214615302 0.00007066763041305704826892676261377630714137832413902921665935019947287353475083 -0.0002525906587949048562296887456892960805845634214343500465376788969590050181097 -0.0004507847105020594095508366368415836444736951308835763102773864458429231518664 -0.0005600109651586301099382178014617326829978418263565191444078944825457619002655 -0.0006245243027671252856038161039159836084060226082996977599231666872930586752495 -0.0006535897085263184338910920581754048264823592542548745004636218512168291795847 -0.0006627874386407284407988629329344012017832918255826755115301846500332070412428 -0.0007027169698285570759624679238565817229768518965766150871046771952118003352976 -0.0007844993875716737137795913816285211191490309512112805650228358789978336034622 -0.0009238728485553534453134001914691605568924592559898464664094390704126775890198 -0.001125749798754068471463548382729691622021480681536877330845100339716117270852 -0.001408865777571866530269431005324112691160398752361384366972551713176458850370 -0.001810385004228330335229702134291662016098007590690670349294237232001258400869 0.004357810695100936188140941617645450835430115660643548581853595727895160720674 0.04634095468914148532560177525442293664716645007201420993146805142069850155318 0.007425140251721439377792193489910589799616341319970571308515598424569604944163 0.002144995128818819255600736108515198986770754056817122527794821802578498435231 0.0009606802398050417488466105343444436616287037801931304375924450352674870511929 0.0005662934490970319717628343250736014215663443594920702328554886162387551796655 0.0003790486032979114655014923936453028632252207524095591480926422141713771662310 0.0002506820236089745300102683691584921684701794919501365553831875309605816829121 0.0002092171410386610151070713120205828786118969414435382121369738558249926682734 0.0002451063680158984901331324600647452496803134312493011705711200205139536646703 0.0002282728387785399080205255468197089526817993444557623530337437376450607539259 0.00006540359358401584493939999245830346182556017254590183284678767641790064073409 -0.0002413603970111207481856486098838567568417312125661834209495199563703634279131 -0.0004245457524070720548350135150472383629263874918427458221028213669547547540134 -0.0005450844494924539045378919426470681750448540518355831641642181549384244722451 -0.0006021875441927988267497562294635704242507523225780240352241423059168734717195 -0.0006117425482448117708824671404864921691655831725731194213670740167866942195531 -0.0005986472778574718628627602496830517314541846805833824864209113900430462361415 -0.0005887407641787944328109901685884133069811155106083901830098987124921295387237 -0.0006125216595968863184835912426466565122077754422476335281504010090955134223486 -0.0006723168072676881280178881267980503197308147193611318590341350470914091962594 -0.0007787538453292268988728475198647163738046213909560289399588059853573870784260 -0.0009362296182434677332605885845442773796413163002064118426247940537719868302091 -0.001160000286522718900003897188287260176272251577606315977982311694298508017390 -0.001479986910188127313460070480050785137750155386726547927405036689095466249904 -0.001917654967742466783338150667661794652350733978180474993664007105914992907295 0.004261129097742846109471332862208905783893541810467361765692830312533057811973 0.05326597661838411374856344640982134025432697027791639358480826515131686492616 0.008484418021428955594482130879072149251680675183724014805558669548805887174350 0.002449053535195382094442860130416093837552216989416774671853755782730366899393 0.001099793936684878873060041193007565781462276211621668598390374425387084317033 0.0006458335477107006268524172059965990554808826731280139567200253011329360502222 0.0003984278216791511261956270235159270947201565581075251742071348203951966297583 0.0002069340851968413169006342147505179666110334668982791481682550531726999571451 0.0001157882617644724077838452307411359089466990930376876927905749749986523258205 0.0001319570208858684969602528817930167316393841230236156832313682348922678753288 0.00004050899982467219241195407762492632372018955517480534421008276041531578333561 -0.0002059120091148668140301287054036300458358070270242059510240589898303961140131 -0.0005041822478892605012281838486920808754625734551160582826790612152624167709887 -0.0005605071940156585519802116751793353651293806255772510935638879225394595621408 -0.0006065910276606130584611835618988638985086413034336226660222903825599477856889 -0.0005980714084252798085772335107632646977141169658918591514266246793339701254699 -0.0005506479652765325555891520513541484279636371802290816076554006365259554287761 -0.0005153347146481056710887732224716507583801053306639385861658569771531857174944 -0.0004963391817742779294335980585275442070303482165851445024801504070776636688879 -0.0005054754141147596026125183390879541389159141751293916366714392522360483661507 -0.0005423499443567661056668887352250478917501236313668284692912303009522026836209 -0.0006139134872350811918800392718273312907150855846768177548884938476542656635442 -0.0007239649017062893877841082182315714642306264857279687913771726345198927525618 -0.0008838713552881402198590232232453344509216657042803970533818876428412171178746 -0.001115665433417755470562632304505702310168277718984308151148848744655025177100 -0.001433644474826446353472688830392662622208250494443626768280504636089344037976 -0.001816037745712877187736585931748946856723215023949568896454896921028918948319 0.004289062542862454431904153374929414822096445460045798952075358804585599001044 0.05834278801806232759409046391974909142063394577672324294587411986508937003379 0.009322691292100009661652948722522070531610629498230905038664040648279899086120 0.002701446329608085892478628932317954268970105445743230457287931275914561970775 0.001217011600895700880749136500094138528977410563708923823057035080628327087524 0.0007059939863409888033347400230482501230453595155977589534683039401959028634327 0.0004022892952217897777458372400611731573640953348473633179072082116064444897798 0.0001574691571895968395947872237129225841522467714708397447362283563622132965572 0.00002779439978764211299380489185287817864981355858428285428760362754311289113123 0.00002954327058943813870488589204546359842263069962224389995397523752948426913997 -0.0001244865881398687635048955683111689050919562229899695794530740047871745491896 -0.0004402544482087296841909595005083329450111326162418345343182587651688074044132 -0.0007249697476211624505986128725484999473788443630855947687229819437771920754262 -0.0006660170860142809719675028926963249125222453926419795925360923566824394895357 -0.0006294408142242690478948853575012102543913381098504921603094601960816101283169 -0.0005433464531492032565988879650742623295413598291092236115620404951614542169506 -0.0004627896967515795230192879107472657700808927808447001250055309618355459558639 -0.0004203267535014333169042469907516927601274373353509981781747703724282350260101 -0.0003951015488635541275055180424880580358310043666224832928210262391811193524229 -0.0003897731516994727161678302837492121974899810161871280136993311382434680353882 -0.0004033590884422813197388351144662729312557691532045633031509456582607268914938 -0.0004394794657616508487203753847814080704245326483437851171447907648811129831789 -0.0005011607242632411815469535428843823943807740218633665045002454581409596986821 -0.0005956430259571374517784892456208769392224240007182312450492574214903113125815 -0.0007367786790099422207782228478315168277808366592611963318173342862805698600559 -0.0009315564609360799233052040742988730394491199055313072919446011134437523330027 -0.001163316765435785508451369472990983062724713593708902897842919789416538567583 -0.001321090426953688049061284200147770926941665692421813115043537686896310709519 0.004501171266265573220747458063376036790258699252604665003022862297423371353884 0.06191197979604433688491995993413380357486574638359996968255391036356708823412 0.009978558002941007148512315625019744116834120406499576619459636167341111950880 0.002912343718780796899222595038159675277245065376423123595978085009128536757048 0.001320222694284170292820890298028096717116741623924016228663681200454799404039 0.0007499995921792228367858952151755153738788497914600801630308803846923051674533 0.0003924064114292119097525624235456522324960980932568727781339538078112587062651 0.0001043686855096055847823128618671944415622691562620420519509405231454931068716 -0.00005396804733556567039793348626077725530210682691282524869354041411184494120057 -0.00006354595334735560854188091704772983987135502542658214203376786861878951096816 -0.0002733339976952472734908682279322566019024104083605169854534233906411735251040 -0.0006525096985771022824249084070481361387771719910767648012248131442701878379772 -0.0009230560178939746000653210968229948823076457351785182917310909399092046354961 -0.0007438044798006966263039635720747730486157157834955103161395449679598087895644 -0.0006004046781545774042445784965527622043386541600197917276919297013362738395302 -0.0004548672108974298123100008784663294430355330932888697064325085882710654584099 -0.0003659979400070053247815295578035164503141058202341231775608379809133338753777 -0.0003206138111489307692661174818047667216897834540497684029258210166083310523277 -0.0002888760292092957913053536292751709936536078325521210385765485257629998086424 -0.0002685101023121382344459923767918331343581415155842307150570216952902708929942 -0.0002581627486525514161918457067038119261766949693431301765395827846926642105671 -0.0002581218273472074880039899101531545487049315284080660867867127877283363389604 -0.0002704499753690571274692040426211476837739086208626108994487857524488868625434 -0.0002980288381706972224936413824803417533183140501026316923789080815922589314371 -0.0003462451163959215862306177328521248773808174095253615772174881138088547065619 -0.0004145739246932961543583327530810903757279479892957485301470472984408211921681 -0.0004915604092554320848873984159125758445732836728351484643381476233074741985993 -0.0005264239442863908205952832230561483147591469214928456885575579983652686479131 -0.0004190485662123963430444082428664346237267579901025551309268112484884909887117 0.004745846972196405962246040256802077888129416401501224465471868551699039401461 0.06434876153011297822605117906791695033166019831845145709948938642821048874615 0.01049790946578352448106639918623675965319584509889221637951711498586135966837 0.003093538066552226982681756706157842560721539707687564756608527156288974130778 0.001419066023243473962991298758585948761834945202640098826377052620068204024803 0.0007810782231635118233013177284930205408100614854338618887196918880136637292837 0.0003718774717795442560694639754226545056133507417796100706711531146512350636688 0.00004940869766014922835503561469747955883322842653401348792687579552823865512099 -0.0001311638752049573879482711395618873990802524968284125010019902838359251059849 -0.0001519801711460511670205544769348593859981350185632820760163872616503777953147 -0.0004183592882830982344127287496113067806380143117186226185728931953999089319370 -0.0008676982161837105193745758816978347233737873065314140520537282507097467869102 -0.001121704619173911532341809400931914668263934311775635024811858357498366994605 -0.0007776364632450834208728517542064321580936294554868778483476484185026486276858 -0.0005234792716628997507073335779931852849428022399711499789617477162392278998837 -0.0003573073383584326917825017059482568430951675833426315042700604702636067877722 -0.0002676890092883696819272426828799908876462836230850404479089297084007769859222 -0.0002182063033571648745447712656139420155049202966807594637245262316416760582807 -0.0001784945078484556592737859826810491952415331642148748168389248029328069023051 -0.0001418902530309601612239576157759667644180429860411832661206588936533658334387 -0.0001063788167095517597341060462594145172045414538126740232735478732051684236488 -0.00006868300044530086554518968634096645843799230521031742126315167209933741165573 -0.00002967818284068099961015565221914476901756775216211266770437506959371927090096 0.00001241833313506506067052702393798408023274964103716076346885669646307351897141 0.00006112815574120073291851744217930142093452914604916739693455493577401926531944 0.0001249135162366700278772954811381635976139386852523628427394139200885663854432 0.0002100029425350801397337703049566816890357840957270547813838595440238386290641 0.0003046490187819517095552893420868393952888242434322468243203614148900815978837 0.0003546011869956641586150391679303142067455494981157111345822902368091860939091 0.0002956822854431391739260476509139153867730796254718071666120001711717158752409 0.004564118088101895311802205563294255766430642572700889775031531292589353817298 0.06626372213867748442989240158199926024183650554671893216750019848260805380648 0.01096970472788663734054796492329366927332936088473404234359243690883422828308 0.003269829201318066735820859824252494868116929798503163467238467265415076965214 0.001532570083246555775735896925734660098116686354616349454079555887448780912775 0.0008063893257049668368255958870327202557980166700012419297941121286454646892714 0.0003443364130170632558536862312423080077155994663972164987776310398241074308769 -0.00001216391193944301349796391724217037444170182857215444462854004100947419666937 -0.0002166055218271518398106251295115272053735660726840480629228256394364598462586 -0.0002519170521879177006525118169433353080546436710381961815388706731122967642805 -0.0005966081286425751745920215851314133582673521225591048582175471787116409658068 -0.001149887147577518159733814418369007821817733665595845004810397064205538965963 -0.001336078819590236479581153450703748182783825126482388364718771507265101188535 -0.0007534912077656049183066241848386907051482469013528630573903731609659717056374 -0.0004326987041358176751737788084382426121268309266898602705958964934138510359930 -0.0002606187691274965859944073866668007903260557538062414882601429462279280391101 -0.0001662059181922394582516071298353721618623671236580153957405554503607293022685 -0.0001095389735987079756802731295808096749927572193491599316026662088762308661510 -0.00005944773662504878246194589851192761594526520968851191489963901376086046555195 -3.966667812423388313659639056734593974823641243403535113810536013765969185458e-6 0.00005998242833973984205481266398321556716981593730404200898419046380653281371226 0.0001400147446574198213754998557475804499899571150200152015010653018465061175071 0.0002366862474322001628782042195437152318218476469597541944593913936133976384916 0.0003570820261262182634138850103033420211628920763917211067374847248350212307252 0.0005147428504125236816062962057301398871629444838116383949537034318618805295342 0.0007272762125021348118077935451598594823200683148218692578069893675202028588984 0.0009954653643215203597930069726342230493669662106879830464825999368501040113713 0.001238074560117795638612261033977039753512658037238239032516808618887876510649 0.001227993159994717098053352959821560787678055571053458663988965307691684882868 0.0007656680402392543608967392003822892180332163719160182809312528138825264759962 7.741948657841173450487494297195780181673351885558237496279508683159427525319e-6 0.003552260076841346466960545838165452994958457734870796104496999945552634703327 0.06288260171611005645837864602664978082861722980239296326375304278415912038649 0.01022445012907144803215885435872190442172108614047569472310302867126639306004 0.003004442337655145138680594570098671942638602282929683051363180042423885651924 0.001347079062612999366157577797407953019894893445056509991027119909892351818201 0.0007235567321952318611408226343171746600112574253369881626366853398340145407574 0.0003427365081434427322887147862302717831205019730615289088495672959992986190430 0.00004617795914505789863041903576599882983695181420652353825984842699869331371829 -0.0001271879997837982786699971286920776195651272641225715020092553065787075945506 -0.0001836897589631891793236809727193690766909617468709986198060769408709171015868 -0.0005656545397505236167720300018537394136955320679195270275861943059656888232984 -0.001056746916554511842992788445007192164592340073747560159204327973443477343140 -0.001095269668717776964807114082581617564703123859708778143847085373519280366540 -0.0006223563961605279998450614801784201359359685268046670813036753355714801224558 -0.0003700514554844404950813344993556814905945966242357537553065967847702258135347 -0.0002193333099007627785364323334516577584163550495553709883014085917906365993592 -0.0001258761032427573714360796321263619359261580665454228402799655500451861131080 -0.00006138317224658597447511460092716407237851525690094593708814124689277494304061 -1.252658161249703440600572747159854889510270823308429411394897386133838323388e-6 0.00006572676917705351313756238329523063634144095504123689226472680010473545305111 0.0001426061581104587437213335763547815120566742094123661639117656582197128440953 0.0002357328939375224569842486019843536818371734827651266999360515158747156556848 0.0003477583694018480142678776953833127881028422859181228381222011062357873693992 0.0004881717074298243582390248715677810531127650167508046745234841351623762878969 0.0006743543318948928149891631286181272240281817397335505364218602898485615573190 0.0009256164417428799837399957865144137780321906001838849940292443763972634338823 0.001239737966008297952007787599919647599134196354672045405515139486818069320444 0.001513081072459750009434729912490269974670514327313550714129381959955913112579 0.001467878734329823841989708775469401644045781738725137546550239578809218031194 0.0008692356399796729210883213996192225684095488893116400627983743001523524839233 -0.00009333088311833656798789715317921622527655227451642783753930511214873862206274 -0.001558639654763565965898031519095142705543750257533301902756790180753279350383 0.005339751609689252952569906730786817169694058978467800723948449037474855901652
0.00001447956318800000000000000000000000000000000000000000000000000000000000000000 0.2954874185222531488811805260528734441526912238821439330262098417457000211126 0.2679661429799972596111472455139380096127337803042706124761764405119189423662 0.02278647051780397371847508384251613222229929361149531559380069176815115040104 0.2286135956977662365919339234573232218424983656275505867797294491008303226455 0.01577606185351201145432570628244300936085830577177742558910817980337231900354 0.01244916882738031643145566542869033631746363261187666376091940962859903763843 0.1759608623976556561906479640992869224952436946685198071568913625280403991288 0.01192710778983367845266898195636782635347163126425683701614921748911159490756 0.006266431082256757042789858557071284825431905250584173392953709864563632529688 0.006781732399714381604118167108272254483763872061520809320014040632574623843904 0.1138198260028752788044834970227471308864364141259288327937770108692839654383 0.007640874689956605309339916077974996311199429026591671486675677774810066868477 0.002944695380071995227889974759172991366827894141189199460812544968329555167756 0.001014174442544081905579610678779814884021990742691482778159916056102308318442 0.004276527564027385923138264233940710377859500635170203902510636374710448400344 0.05476975480466736364807058888670212386159554281599836121269309357437257665608 0.003223888168458693667551396560597285674579784586079726396555458956966538928085 0.001309565871842925551934594501911324521279304270583653856893062164989567107519 0.0006690185791985019076791929433223098645780340080910141740597006474064987790638 0.0005881475153434259277672010307493109876390115080068380327524591090784346000096 0.002998426808867732629986609592174328727626115950592934762678592355133285884036 0.005667309112125867906050168682827066555759455364671415631754545946837446900202 0.0002597367889388285175390575384188383112202709006470549528319760713605280219381 0.0003559875732710893130182098885229588874415209064908880499120507809481600545200 0.0003042550734722225990944422316790648530255187967607054096728776432353069150535 0.0004109085842881876136131890009019782819859054359675141657758060656199565680168 0.00004173157860618337715378471207505208874102208429285668720447111551150853931048 0.002287058989187148625613529761845717378740450858395754738398946631477741187867 -0.03232298365429776020327883870690139767645657040027024794234111064255882523029 -0.001889947672720751525888323749378556143107592206373841396512369228315617633798 -0.0004784068105155261256641205970133239901883690998641214894421144527329007839339 -0.00001077619971203506900714320519733054486009133964478667962344783233035083995656 -0.0001702165502938787259997629816497935448984903151142201390900576636468196522541 0.0003378587747085040105071764509611662111727021578829967755188671361719629115312 0.0007800946409826000733428249501074168615324911368028457477626997005251387000830 0.002109967569809656294969301033957101726477586625346929049808967647654959407846 -0.06016762024338864700027862809361002271454128322850956416004635936787752893960 -0.003557452135829995950696595591087806469685502761938450167533258480676459413869 -0.001181229765617832899861725235369242216433975131099691495915762595711210935187 -0.0004679580399293709132731092123716167211661939973579005640226629593156473924004 -0.0002307451384725995138082220480245260860692763580130860727027576716743262524472 -0.0003854920673174584946858193781340823265469544912945969342197948518304710525582 0.001157041338419444109712804112185935997309613311448875218895351876355620667835 0.001458668211049026491349586143173016590441805782464464463786327101435182360601 0.001033245210019285074343694429676314210059892745433748949983910413937236242999 -0.07919481884234775114345833037550786526816494398981491782744100464822113602022 -0.004674024711453790292824043572625299734389722861606894314962363183545833488112 -0.001779865588987343203909719284512152020608059371180672235741496330977464468803 -0.0006435073081408362672419125009445617159025792386755451323651418640826225702717 -0.0007244993060284588860554749596143347645383585966042884556485945432656328769081 -0.0002542621505443176866714432283420784100416638208706725998683107468241958030374 0.0006198781066446194898512171745514952423128793171457603142855131488754124908365 0.001165348341716554214447029869131716771363369724694187171243707229513775369681 0.0008593925000491707261418898436634233903665599886334095432841873038399421255156 0.0005511140688110941877166660089494934534490610016124415060802686597516050946417 -0.08970786609934305100091076443583287371998188822118130886980780925579985701194 -0.005416744498654340312812856479736238054022997622529927077133189453674182413726 -0.001998999708386142992766452261475597190493169507626697705009236525539643656881 -0.0008903595441381489978609261977941806844974470801820300599932265035075920936061 -0.0007014947010192877244569736097860638775675192279537008952544037820937680941257 -0.0005431424940022661637020235767578401797661913377296148756948485987110115159796 0.0002362052322840711941408972691681575673264353956346264041951023308529678527049 0.0009208258489811744849615989250758457939982362988447393598967964979907075499907 0.0007383716878951864643705259676713298866026484539055179047390820536757622014030 0.0005351321474210504243372833581463325600088226459576899779499049161391027277029 0.0006099552641223906597559258779884382835819007439690299392706833597366607960254 -0.09185018491683884651911696477600629836370484815094572434279404168747824297901 -0.005393675744007013787714042414532098880638931676821473265501620232569769642564 -0.002147865783242266674694741759934923252807916509029423799056406213798422878824 -0.0009042648275954478841317715557157683575086594705327810383508457207590989755145 -0.0008047932934860900836269950428627935087584528915565920431130643714730403041365 -0.0006349896273396199306663963635928159650677260317002705592347109927757904485303 -0.00001895678641608910351913556809858534688801395498302332903190024895147404327291 0.0005822781920990016591869733782154434013033694694587881025463229900597378259744 0.0004966106793161121857233507387451970261739917495896636394042077347111620782949 0.001067146676543042359474400128793739739942909066180624364218454507316359521029 0.00002686374229294152040945423012959352696718996678246433017678097208094988075444 0.0003907612024095945274285480524127776402693344260411105062392221674310427777431 -0.08660708662553748078025338709559303636447481723999321626522009674236372285016 -0.005014968803878020523036314848097973707553768753323821668386843196308719111720 -0.002050507523776521090016657665680800709935274207281649241695984294666111601531 -0.0009534402938719426117995193447609275747383266899419494642050532208885536411117 -0.0008522686930843106039956795639931102520777059286176134864638520516792022565421 -0.0007282935350550800689631815844438315878976272575975132536528653005160468859851 -0.0004866074912178552770095763514761626276571981298310058868592779885910176733596 -3.802169379117647143423969663264256691476201471099889969496847044722926838710e-6 0.0003749372858238344645015462025858996633683213061616168474419909311256646786207 0.0004164530416009079432072352354412337005224352726330874625480911862709291190094 0.0003964837168962359535859689969930061830691505995130188054197531097689956789225 -0.00002876386876568798740691911093552145446742163264770576245573616611084626138867 0.001488391786476377196519244360286250520294463051068565156427886088869035308092 -0.07479529431598725685547444160397915546010769176930456792775801582242460772730 -0.004281008622948990252415596418744806111280451787228464243440407123127037435164 -0.001810612931683746847447926611421002676607532729737367395312107195356801506946 -0.0008864766946222918671427155655874416095932665872786712078572599606934742658601 -0.0007869237423654259103877619637248826339651383014903053321265382761240058715666 -0.0007323372194698445904229171396555496685961284507461250246352235777705527864987 -0.0007544317306632812190853298724981762136117045347736767640578694536246812993429 -0.0003601481506581611736864572158738235843855005657541513150245437025217193035982 0.0001236868708811860544540395876195615943204910077964152067237609666653132346520 0.0005272201508100238063480760605954162700154401734881831082067589593238442093940 -0.00004303845963322399199644409660464489423255791513603107516077380149245642840203 -0.0008391477390264180203010595226439557903963151487052001897919859075011232116484 -0.00008974272853488124015674464511624694729983755765689828627115872018163645521943 0.001808301949799983686163987205341196061606804456483472752153682519074364263966 -0.05901316946363201465581774519961638487788282631218171265808394632709410672162 -0.003233235108020702713300923819200927832810976340191722762818117201510235437929 -0.001423342730105428845280625311763096130228618816897849907153547384030341566195 -0.0007093631788571174934468472907200042458473452267244409236267835439111795561667 -0.0006515231181015540176497477693704187380446606834987316677602523352027765322495 -0.0006364394641656041157881154634131162340723939856682544415581428968152992450326 -0.0008380030496831976022771366006242306109229658241774896547110743966228240827653 -0.0005723983112381243012400573215679203558076708144907759614818327846248813383746 0.00005515136680851474663973771148496854711231085227551577417009820321306283594330 0.0001098377295802587754575892539257456706973703668926345790727688581263824671185 -0.00003704771497835782257602708909584401930095594500663094048776318360748614334810 -0.00002943008109503711881978435549926741971642949883046681148472686154871551262099 -4.497945172911400848091761474716357131161451167191460646015104521663721220281e-6 -0.00007941910785905446590620389258502914298219883662520283599744746893344412903010 0.002539783687688927047812851091474201430382362123301759510664720098711569463313 -0.04139778025985027148289802177967453823515010106142815630285514201162665763769 -0.002175295616266054583569577939287538418565875494358818188598239265773680886311 -0.0009368918716585157260930122314642336726459639149100926410648786884326672397138 -0.0004883745866650987355471649904533764527003660505955861216897286366509896675029 -0.0004475162268346134493117564886404378206004237461269674669447896514060448924072 -0.0004446860229888247303793925004287373267525494381325496611124529755130317952021 -0.0006330039583579755978320515237499014632805640103628071620146043092469333416101 -0.0004488342092876255845345450221315982029957836432303274720684739035373042179477 0.00002621333245757353817363143141690339074848598968814943105027596737573131738547 0.00007919964848128552248784064370809983796047615020510789471829554253209765688891 0.00006659174201778408237086213503251392221717622483989662666407046506585288736104 0.0001772877806744254902466376939093904181105032204353370403038860561445548865398 0.00002009402624609098958905620664424596428901345548634849654399825547328485081541 0.00004805178575808010706254253845672029560514259274456664465831279667148006357205 -0.00005107332807677685800114053059660092109356610948760362620804630615575256214149 0.003005875975504030919545789886593508742294582623730731331313005441167133498739 -0.02469064007141243078580960629917270107835586057818912721872803570964548397013 -0.001158172598013572841226645190816858362477136305380494554326291378557982324973 -0.0004889908944367353509455042998214994938043162092452500550612782403774669836905 -0.0002510910244554729670555290963335244287870856448464341389914496124357351828592 -0.0002264347549798679647079249215963642035803581179113134551470208233376629552795 -0.0002225793137010757599473856357637309860871809320997188677632571406399822931720 -0.0003426465244341239973128916945309629013157367714564905820400033182427995951336 -0.0002558037466394975777174132620061212803551229448066571501241369116112379514104 0.00002630576784382684089074734255030549523821329949245055135707116470075305297708 0.0001154328762509250130377386981117231595742221853701610149147632267478752605448 0.00008997149446711300568659148282127697805630095208160372958023720837199951371629 0.00003099467530805602204272817600758916851572666330088559704160845808968054963015 -6.335912747782138392254456128280401863514690685725994648270993787792111443418e-6 -0.00002808954561315846905694952241764263652517194518954757107106731125961672425767 -0.00005026131860192750697705797994439760885570600376484246611619922544088787585337 -0.00007458274308775393105058862560602594408966169790415328633984516260239403890901 0.003381026303412681422895663427894827672000167065944768139203155726381194287257 -0.01006912576034276319799760779694976676747662815798147016897496964753664205602 -0.0003104156226584404196166091136518727449083139487851436650608322241999165751563 -0.00009601332723084508902575962690825701652771529116295232788958407993340745667922 -0.00003820924122010080649843071674038547637381027534299267303642845124932061892516 -0.00002356429874851050812869021447089195875490118724447956382649343719424407923009 -3.954641037933468947742237368079272186934322928892058816702116405860543663544e-6 1.814026420797700913071668128434970857785492015176844537702514466503141648735e-6 0.00001424902893160762382422813332354499130503655041723312150136228210042227282924 0.00007124061279674654208936402585151768797123181220379641539201350896276627314529 0.0001806640124132133651013852922077931045707178716554456628162610622064789957325 0.00004674055751607150283674041853779595641102603089074668736109855166332277168224 -0.0002516207037602190610926313635742180353072143327668170826714193432629081971768 -0.00002477030074404378099293055400262894366115171617683058726739726052522469378012 -0.0001612256977767915041311005202070924172405171289161357319339342171197570104631 -0.00004131252986363317093074960044773815983465884370041361415253694231122088147097 -0.00005346915203400790109644899430358826120285352912860379527855196121352433256316 -0.0001013909575110483319066573080469266959247367037804622532837031636729385982416 0.003730143769087256931986650297750671173678368019733626879666904407141105517173 0.001803007837566058710510122268305828316430215263556637416330635320370776237454 0.0003508011268696112283242814510783336094046612486916919356174641267934240593890 0.0002072636567694276606547932594359005399297231698641050633523551941997849310541 0.0001372010227597547843919405989054810095816678295861432741737781703729686794730 0.0001491250168038342848983369455171465040074489711422518915892832436662995156983 0.0001879379416842829448892082168621038127808811559861752177033357300952887824142 0.0003269378072077543567228795855448325175533330776700763804595408644724492457070 0.0002834117559449580182220955295859196877882096029353430675459579420693115162016 0.0001265265631183507485200879956798124799674770405266588583517033110815196722859 0.0001887776665022543052164211141351977251210922874645785325017383346601870231117 -0.00002585380880232943047748202530377997754987878846369552693990672771321528164997 -0.0004331765441974796146264751226168836446462349801235816959354091345664409718854 -0.00001808341304129119944094547215973661728982043581035389979311602233997796115183 -0.0002278800865299832624988476620360170572955537998175028676437028860994049473817 -0.00002469782911586913917083140201992969714589039569191360379667777217667028966023 -0.00003193763392357082064061561723478248956363256253909741060375711999107201476231 -0.0001031089636901876643903980578173021159175165064209980990351438003795281459299 -0.0001825000058296151581949951372332685663448764720004015636353174548548454355164 0.003984571261223328762982829575605673117421307268979208951411465203298093501666 0.01082499361521460696202163180744260843306386110389649130820080123208991719909 0.0008189649681288973106471901000395310487472012416126836413605183346334294911060 0.0004408496617240723610495131860821196869227526346585430377224366269070547966906 0.0002686864880492357622392892792521593772013493388891268434255421393055673433393 0.0002797712645297212360890948360881629380002126555033197092785920473382418089631 0.0003341302749783027965921434879845482021575515107553051986992693767886600163002 0.0005861213435992957121459633285197795675275349295966800502070578901912996023417 0.0005056225110991839395361046382199036049836165103478805852373744176423873885798 0.0001573821298856583453803115655187662801221713033395205828798339998967577239087 0.0001491542907725117946418290955895889474521965173424925719468205705403839755875 -0.00007092222852130746114205636878729233032306403808561878190893965198074266708498 -0.0004322380278754042168552678316483870043406002150246426162473509615498317292270 7.918428193226459545899549096269608072561587754335477506878832317892042464987e-6 -0.0001954248973279301145545775264493120491184991642872582026324306100174783196114 -3.375814034984408622469130447677609917727413475683808546890805421208269948214e-6 -0.00002098275890148098829040423173327934727806619975860942732174864215056004240920 -0.0001000097091927948976023195391408396321504535442504401549765488563168232827893 -0.0001869033303149611595044929213699971554941074495780573451661032065590490907130 -0.0002408465760700731796899566906827610610119940469932955691841855403694886585905 0.004264292968226548526333907351842057101513593085594789670427991861225985622105 0.01731522400088152066170220678878337398272767437725246000019395072339878844389 0.001153788547178419384128940504805146033887463509844469235930281242385372874871 0.0006067087914028452655673407322487182153586088731707544733298155532367706032948 0.0003572739876901823782160386122411277809062523005767576193626513593054205065544 0.0003665961351055050168500319997668674125377393177440463896948720837794192951678 0.0004293422606680271514235149919756381481886510438516286765413727032866504508997 0.0007588615336337946688709619363517073537257530492770345727017651126537781562455 0.0006539787295875212045122425867773678446543534168536253089914925968105463700906 0.0001531782226348616547175999239638860022747445511151271312903420256641712131805 0.00008568398679616132802960498760527901201629788558589530665708043441556290784083 -0.00008028394643630097166095435131440676923715485273148072848637002655426744997420 -0.0003199697837596775799586987081593568061679283108523303856513347639582825150414 0.00003339457585041673710176324197196332096319556694588874284832057893731571334654 -0.0001138432679626422591567400214590962289037521592455554863669823886294728379566 0.00001307117712515085827650598439357096747110282977689414657460686078722962070915 -0.00002109374850801356108176592733756684332498655619739617457762903887431560607143 -0.00009555619492879625731397100066611568446407123572043895259915095064853371100086 -0.0001706754380578802167483891496772188539425911881460609259592813677927935269640 -0.0002140774690538348634837076054233651844356109119457857172582405275521904660505 -0.0002177260000520218724087767555021736240594381266059824099690110831188961745432 0.004515209913951247340009189946827052233769862567706193114152171300321534336683 0.02155433125781572654386240630339006004704461430258471581251949187057765296858 0.001371959282156594641986157046340014024577814315919780725785818895852691340686 0.0007099992087168484259596346020848055405557239836408475870472296508384738948531 0.0004030104864469229938451105189502235647667130020481886968952827604834254037182 0.0004077934667899427846533317426824481460392644266672640735623376103540815745568 0.0004676086185030868156079224526551332016452060167890041691117057288196959727809 0.0008180497708962700081946541493277833689160396942405265131623356961726696821603 0.0006939732120951604362151123289875740031256217052149451355126860164865478202526 0.0001083161200893100677528137056165026622696656873120871513521224539742845420242 9.510341634047910330697837163847112782190761428848485350047003202391282695566e-6 -0.00006480874027633347814825187689776515829443704761259342378021078462063880383330 -0.0001573342175166750800491351187308721102579685932435939697715121433050025669004 0.00004708504248024500402331662320101897661294317178391774049129724914104743349800 -0.00002219288136253911726006784908180045944455145060148033888190175009937630600630 0.00001887238727702166896157615417653220323088887645908495797824903694693301080681 -0.00002849497279622314723832547900307996197597076673997280113426523232437888376645 -0.00008614918897509526761878978897051542629384468993865749769988847849523960358783 -0.0001333294706464624332866155588809874093585807524039127033360102298368204974409 -0.0001578432726290643257819168616568919476867081007754482176728414370145215703129 -0.0001659459233286396418211941114159925614204071645561698785095796789623593327750 -0.0001666919736476806097010973205522386503823223489270575974534755423893827974236 0.004700743732776976944219180022704246523800594652947748641888108191873833702834 0.02409856454175107776007345354807714040475296003352538711022640778975051343468 0.001516399666635366711667128524070007999448463795423620211570750856598730842536 0.0007696199053505846266005007660724931059709366839424937594007439987922390191587 0.0004196167276449696507890439842817162330712258190034520546838084737282279727063 0.0004172410169276276735131968528953618414277648610596182984430289449132660938379 0.0004658128166972008982713318616757222867153071754433309714568081373575500656071 0.0007946930527318828330720983946533177278162203947271499380737522325985410294334 0.0006544959019310844410191892454245872449423715603652230438876642997436932120339 0.00004620279157924226939692927761060269386503742785008148560826358848949014194902 -0.00005383697333761438945827460578395609642742770018207452573751559028966661079014 -0.00004042491755834389646400450077922838289115359605286670848782139807481280811433 -0.00001822586416562940453827975822910300997846245868922137702286290976804919615479 0.00004484389917824300391895408250628184947839368254076513214559266213287886865435 0.00004056226573305499874719707434567458744512358533865822484006618880061618315342 0.00001380649916089170376443914773372335406533722921458777993888193783597339476449 -0.00003499146903583949741379138817400254084169365422472151360110809980954413534222 -0.00006696398152063319071016741868604429672935654302499122956941751397574706055040 -0.00008268302349724116256464807884334559871269051033607703684329400265387938361914 -0.00009628420573092159045960433131868735596304401234068765394210578490697949962282 -0.0001155913529215181014549131624277748384200918127626938264595864374216092019423 -0.0001335277659774732228182175711743681540217157853273754863114420110608786875771 -0.0001408302521737450386732932919384403051829695119925902292246239546856293714090 0.004810679509980002565526716843213087326736372867069673725943944604362822284442 0.02546222436471225405053858572971599960274591478590995013090375539111042082912 0.001607467052218145382642084548021421665239797327884452445035951976394483846424 0.0008035885460463295920594867037752532770224681848515439117941612962210589093209 0.0004208379879285968515251365619343429478900410650314970738214825666521994767530 0.0004092521596095859701177028960253349915463148314581746007195232089101739114528 0.0004410012435862660031706677979992904485769199219979396171865188603711331981128 0.0007220542386725745046609357475204333880203312801698605745651565433076372042750 0.0005693997290028543681603689015270762785029871329268329416001967619764570458351 -0.00001321269191011767975009225052569656551461293567159009870962829576226399559858 -0.00009936998047531208871671468962836754067696480160624829897768906702669635496020 -0.00002243985542899131328918107329710062562727978773559202384916447702430123340304 0.00006714856130470034896195969186133272519215507479073758231479397881014319321674 0.00002851620379536947542136131950503346729487588549829204368352645837281399419613 0.00006252114359255044331259535860051487053278943430994802728546573296874311264446 1.209568092293334591347827279809880159275963178794672771517243097847840669851e-6 -0.00003351849153077295539076979925573571391192856009014265234008989682282343306547 -0.00003656922298956993471354356358522641060245222339807261633166394175637663632756 -0.00003429823686533617818461794584260014269194461205165009907790057723223309141526 -0.00004990608635535864604770679536029828535152195999487623268838515984854977545934 -0.00007902009986422557060731092145360690047555723541113769190870448716080049478783 -0.0001073508227673471830525761461286551623480371498324798487725280289683973958882 -0.0001255325466153824343119723003933888632132880822921385507515778424452326451086 -0.0001345707106763901379061846391083396539103616027494789693846018046853135163820 0.004844529500219267453019336036227925838507924672948211410521274885635045772311 0.02594975042149948505893600972093232741835197354564787732827466941375228769670 0.001656835245957650391329457697462907502250792568707559808123310608050312301505 0.0008214671140297252922895762340123290331739671211031348272005338343305514345411 0.0004145768481746511723244013779578291342128624998335865016550163161278031709407 0.0003924250276441967541285126535977102602354362938692567631818318217062871571084 0.0004034216829103022604999761663837141402193742600873921492664466517570145130450 0.0006219235225685049270920653235326049015577283484194295171918746093090032843914 0.0004628629266638160657130366451978344050093942752285466538250387597493743564144 -0.00006119299654249705872208797885895991649340886721683097728164152707081868603415 -0.0001378551053814076847787643392209600509395802711865226786179404663542599776014 -0.00001856698946394326315642483771038861376549498442437041913754579642220775636278 0.0001078255004947758741791209368160649972523796993480519834294653156564655607267 2.808409900854908433705630383228584774033027188349540992811536937609937111343e-6 0.00005469831372332539419704321572802964499423578565361604818159761596158308658436 -0.00001185901145837475101023770746191955584908002620160262334680871387392570797242 -0.00001891734036172828325417661734788484366776587891018262836344789948039682653783 -1.924984556373250067754971349765406778417092688083273458913308153946095618923e-6 -3.337114417661280222122473559522636980568642867384523588560969456961567652754e-7 -0.00002171844679314185759956589335064099203823451681327552436513267396312487342224 -0.00005546169326227968834400460691195703582399088822344948085285062848412440440846 -0.00008803551023832749329031703678481712392801031907499567079366373752471551818084 -0.0001114522956566639442451992103201381479972361498909446190485902840042313026899 -0.0001254315945228658584220705458462446249920210383163051965997711658581306753905 -0.0001324665773403672241949571251360545151791411803923969119882485876900532391824 0.004822174340069007586610202795443805505716535532953309158357919300611365254040 0.02571107222408736660642555430047660007083140642844338771501970270846534247385 0.001665466393705227214351334839162833685325729972390136650325292022919474274522 0.0008260764887060857129088745812685782576715512611267659817005440754419180541419 0.0004043696582423423231460339546082798569374996778029652233735031293216690896542 0.0003704125659207687542903035513500751121078110926482551117049860766347934712893 0.0003581570006877045157619252870406749241963903397244303115702103656129316711217 0.0005092077537989876249612434463744150840364275913766347209187807450890404996782 0.0003521555404721315069372741249563437571470418894781898244407981335104475555340 -0.00009734822359117805844252746999200323047240815418417862745759895254054307659229 -0.0001789231966613687713481805310079834335185950945050793750698148204283342580081 -0.00002943796918590355617744342496712887720591723209117196344138576241017435179658 0.0001223286592651959661049213233479014826218590685437312484384139544373684262179 -0.00002630182891344073866940235642387551500800609382353746782260341616784323884433 0.00003582412994401030667448107655796644572042915997982300469525797768985168355167 -0.00001477158139391894536421957657211949992291165141636280640812003268954410754828 6.080761775127038432689611947480165057957233452870401082123011356040290457587e-6 0.00002389207709151609615464421276053656257279422817060542692528399334336940473542 0.00001787971202426268338774210501669163431280177866089603295976516004859028681678 -6.315558857146887518656666516157507985816652060171976538096693015788884129246e-6 -0.00004036816878769662199273897411932667620629559974876574970468551739922995856264 -0.00007326912697804376619334235934336405627728607368218806062170610814961464987431 -0.00009841911876887654012731050865844984580766382032814951631900586258807700051462 -0.0001147361117551874019029210174204848508947447905201360455944452746478541374963 -0.0001241372204518469196384016147650006107117223580859819275132959268475450592220 -0.0001288117027602603045680692291463152086152418912989198460131021765206559408371 0.004748948420133355587886281418351210878672041209428746738766761034875397894958 0.02480523811426421279997621747134782524314693047823664658577457410531490087137 0.001632202213209523514902208283391754739651187416259690792754118355419688524487 0.0008164071078874664273117066367520331579004607624887353952557260833725155886833 0.0003913446443900899266529118084501582336464646701273623126209732106113022395492 0.0003441869491719254171321703109959987743409889330754494289841258072345955962555 0.0003084408754654747235876044287384531921295150919375555755160300527691055875926 0.0003959042569720600307287326493493027804776804220285197118131518662259579613468 0.0002490887548395685925563179309227262654063719579189547077938932722611534115471 -0.0001243725308724001102257227178139944593365728161144937120380217120528388975847 -0.0002245033455776173932214439159400537121875894805331137021817556090681369570214 -0.00005329140385821968167498342439295067282292624646801985629531944335669986857895 0.0001193741381314633835832183626949933730354521669162336295662623003007008727722 -0.00005205242221753420118097075666914648492347138582474569525390897672019702299613 0.00002309245124886859918258215767328558342143045830458014015001296705545385826753 -1.239334231014044287873405888417671657026555273974829701881721295555283152050e-6 0.00002728912592314731395171551856920347843769952315756546716860599816245719172533 0.00003504833110305273336171063860528510505489699961875587761587315247016394722658 0.00002475974944710020535086593216434852232012952164339692709197772094348694460450 1.347806090953017231285997683493560121484040924687115688982568231509098826990e-6 -0.00003036536183488641963350690752755909668535180552374459463738642156046825491191 -0.00006138816524804699979406054009749968693559286511615001619747802620131562966800 -0.00008626176037923461740754876306294395167739154129319996299345332605439395741643 -0.0001033223041488315074614698832759349252939474034272939193003320196437357505468 -0.0001139778086573312620813422440373227507771034823060273154653833297667780943525 -0.0001202878123470925049105987717894572585934103203932428848074952596476881592245 -0.0001242111600201789096487049522241324564894542075668728015386996435556609488689 0.004622458576067245613043702640167200154448348436265584866494786035387227679857 0.02327221508099616761599819429682048543557774168546248908922411648741140491741 0.001555443256779008331193382060289522685411098246320581289674474768083486333222 0.0007899449307096677422702988827412348245392827782953896249354330119766851036307 0.0003750051647681906041807654499170860813571060309265878176803136019718098637977 0.0003128586953184549321859623436005133299220097829909703069854615307480218590672 0.0002571321612241263095981086670766322022543064551320396727687725458808367466626 0.0002937275897377928705260153275273222802968969740591114989316805000479268265600 0.0001631379985209598812616934757483879486134049164356625701823287204862856376310 -0.0001436287161653543679894662978030777614920692923519951825523885541220033991733 -0.0002692798076286125121367436384823344241434356394123305946847677989538184637449 -0.00008605833756735402979635847768406124044778276748977969454872650234770770614627 0.0001031597998058960847881362037644267533227832195773161660017503154147403860549 -0.00006385624958743014266435622384261165579419344669823034320295083092021430427084 0.00003218451821225453800296939794594042125762631690009228350643705587472896651704 0.00001864210530576194354521209818685978513507965376995125199997785947172706823316 0.00003422782409458877220664570882272685220863682497385569606504603314248357658158 0.00003471177638537825613674849711782762189293917741522973027332007848961547498340 0.00002499977647735049588735061362024722877002126816485681955650654250033168916420 4.748692298405415798658849160733816149727561089937888915797294515980682656869e-6 -0.00002329522997081878799571159883150480898656420982633652229727814892873232360923 -0.00005139594221815150142972046617618849111560545928804144098142204435896924014593 -0.00007493875731089486941620447103659546825697685087835422723617280252135897504487 -0.00009175861762626814872526801005808196894674347562100508541628004517470196748820 -0.0001028203148075457957884972941915099423163524865154104312071256720626031057511 -0.0001100823009456366610943989176795419447918610057386728850485523852987801691635 -0.0001155306596371263194148495370232686354924256216192139182378673382594353961033 -0.0001203695288007121071727738534812748985038426879465398985808319517044997141193 0.004412298109004728029770310896531344361792454716115575938381321385399242462287 0.02111367076293912134971389305743281198220095598564780919422784722553835443636 0.001431779716497849860763625805044722763005280781911612056828486902547089851382 0.0007418705395317661572436888784375435881403917223506214828482454191465463606917 0.0003536331253600640668523104080818527669892151344562517345055307214012352214647 0.0002754939354934283473667970314898459000037040120611604466870759854854342727513 0.0002072298561735363546642328870272762758484970245110890989498341775531358956341 0.0002101980904583030193814663819252075848471141384446082584581002341493815742904 0.00009836479022112878835638578386377487425101233310543416238446268779255529352188 -0.0001551082808416016915742636641652450726530024040426050248403153190069244195872 -0.0003081817845667174829673796321979996937793110497649496555021902946438257725322 -0.0001248659123649583811640181268791103483621666673743034911622612065795902074548 0.00008432330635339514058220363458041903655153113683606813264184567126371960961460 -0.00004453834076080512268337895063593686630593205876032111242897461397760771729054 0.00006656167014137546678211072310371245246413294283398716485623681841144409497592 0.00002797341505967394208696365602197374427823183851420366055181630955755636352239 0.00002807711460267874900070070467087843483973322391035537428782004745522853656831 0.00002762400865695208256444956158490070637041794911293715909090913864816433066373 0.00002219523984122782001254686247255616790135103895834895373659013762946501829798 6.623467100831194252567217276694679525391229733259238203924426162855523326134e-6 -0.00001728128020367192916184763496319769983893246138468365019567213298626134586690 -0.00004225658332180050121511137971317001489062659289021811470658022309224654831144 -0.00006416275596383202142878571706971701668426222169736529738391211865992016874463 -0.00008027177076530559170064084305751833444167075623001800849302517063087457408496 -0.00009115971742645551638050955271683763829933104972547430934037249555649049658590 -0.00009878130858886598682746708199709944112895968959695862540635180712816447278317 -0.0001052933338360729630665637252449639946030729984285898173069753729408190264488 -0.0001122303358600047526382142129432450275089870199049898533415912550420874635563 -0.0001215723421996011118494390446180673866879054128079379652220128862139725120316 0.004117624296483158517384538897318200042607886374896522534169117065243959747247 0.01833828978641898725959026467857558471608268163290392874782819185196937068005 0.001258115520648616057627978636092910015999111921570194574215536512994241430130 0.0006670781245302345385614137732518546161229974529846712857660297209490514446804 0.0003243215246935760007860480635724030300099307548685903673028540263555340493444 0.0002303846458964757773140642886933758551738488948661793842482319486226072186149 0.0001609583704105729913211049111656645047515356177441014283764621377492449527002 0.0001508018075060730862014278110029667421433845731370147671982512709787347089104 0.00005837136388239293588495264978367118230963421614345016095575669426188305191498 -0.0001561697373309902374029441182893419518352145915108675948092093315720373075802 -0.0003359590517344981111901778856842125940737869848474635775964953446633873739597 -0.0001633525073731790112574215229753441636381010743307845533812770968521307989469 0.0001197782057550702276143826336813900404348883097435453062526164603488070389058 0.00002390459881345690696295236424657995447648892538869557657651882947385783799261 0.0001259520375114518796125369059613223841678016907435964205485906042790612271754 0.00002490097346501158861639650013310284168375927169770887671556088359737410357009 0.00001172159295785371412857363522582898538358002729478367282242938152592061948952 0.00001704749085469672503887727116996216007366742080707292810657004786938955487136 0.00002212698542515973917265717518174631615760845467088931246690163947613950710556 0.00001429844194741950183826922131312687472928574210459522065383122967964721311465 -5.610800628947164727837063489865524282733217044458949190790665191705280248978e-6 -0.00002905566699757241895708684049493160122658684799761417477562120376536375918920 -0.00005128506159260059400510903205437274676062944221993508737336794843022779178521 -0.00006803665012037055612802910466142307676539077044723584556586404736822164920460 -0.00007923801000705560802127451559615649272810784331304111508455038800627948672295 -0.00008710500671182588068927301442870927401452842344759699946388705813357151772361 -0.00009437796916846109875376140543329530651379010825756074106641985341991897352844 -0.0001033349272565568107816386022209107764907162801563972637577199466536545229598 -0.0001170449263989512122483979375939990501042119128782999363821271252644946546752 -0.0001400032295978888453651256380444884865206993841303083963612828329456199369789 0.003678309700721854854325870340934177060558728426420418841723154677461395066614 0.01492545061787225453627437815261547171031358606467971656777401719937689989105 0.001027796395573471940208934899257781028839659177267684497199597491194130529662 0.0005560627561872745288586741008548318592063006954964514904218205514649934219739 0.0002806260127077840097512380066578489714642780908753482527326139612625039247031 0.0001752503050528435349661669325871705202899997138602824264571915051323583580008 0.0001172629441191588390069772845241279664502988003510730844011222343642840328605 0.0001115737702265371438549656393848720115718598038555859848130183466751894647997 0.00003812467891807840549990946493169182204496350558638686436546594322402460457549 -0.0001512802302597439613088354137481535466265121001241058183027073625450597237223 -0.0003669118495756344282130175741910145188782678408926707254304697277483068845910 -0.0001774408626160311341861090007698177184384680020672389074664130250022882223111 0.0004238317873242431563647121357552873756044855437017055839459218088746447773454 0.0001230418051208742505779239289449421223863472403381789177290814375013121976854 0.0002945017109562466210047150679262390164512872396815049341060291882749019355214 0.00002296966527954945019150535072018481356510205040488755037851741836650258473368 -0.00002311876323565311124241896012298636121087052083917919615686918406841903931142 4.828357435036880162316127919590421621620003014771698091993297516935603795171e-6 0.00004558088016243553314278490838161892277357562765573904900752113452789082936603 0.00005949268252199294816600027303414233211053270298408452648348491056112256989947 0.00004251966414990653757619389366587985424121895886002006055105004172600212250943 0.00001149154964637533823681549256054900858336288787314760071161682791830803594155 -0.00002343978428131232431021743476734355119663027552245133474980314995544918249743 -0.00005092172550188659544460759300459366779499930050512050560227136698183647343819 -0.00006824144436633092595662037757523302309009359314590014410665625343327285815285 -0.00007880381715883617029151946254418549463222536345033709660417053970251661799402 -0.00008756368046939823888731848352840159615521627672682446745784639218970602605085 -0.00009871236808364258184705314408763547961484220296852634273429730846291781865480 -0.0001175585522958694145958437032713739365335550084032492207238555396769491628421 -0.0001528025044254462762930829830679019739750349503473376466890885765542085148393 -0.0002311252558906173315435162833432353761513112038358638143377168366799786386753 0.002862430417722114549054422137230686892056474502951840087175617895305874688529 0.01113893691772304572193761064704619047263661049682026504470362456273063547297 0.0007972635070887738066884434550505289748262741760692054660673697256236002595271 0.0004306571712351790219755769964942493819810020586652721316700655502882902311639 0.0002043458455249678997290865863319531810863526039612920635818100221280849423084 0.0001620567065541407846491031898600723781519782579124297624086822066363110601974 0.0001321872807919113578232437365364819213993334157055954789038159148411981649200 0.0001467523764206646884794643211951035055150227927450075748860353330894677178963 0.00006191135335267559295221605405553737545128541073255398202145803802572804168977 -0.0001897183684055519504434687981987614169471830313368484398258655831429907706312 -0.0003916207982886447316132723433407485209694371865479727070504484489017347112321 0.00009735761330233129238344264275606972909580748946630722900385054416254345189111 0.001016197784677550553037715371307702769173650162164171895976764179357934577861 0.0001034477805953830532815884203003141327409592706553572760647539217851015118662 0.0005662855342471664405898076627238277499381795311129344014397335725166475689181 0.00002192361751112830136003688631951399574370077760543818626143469670825817186553 -0.00008679688829726963841561380911600946061050477190428507228929926580842041885026 -0.00002152218861358326422274244664387884420276165465487217772223800060265809069218 0.00008155581216645773311017555790488256303720600899309683704126154873242812153110 0.0001338819013551516123278270726224184477610477704047459154676844235982796228120 0.0001183111719027005504572226852919640396715265312248819851651170001586793521302 0.00006757922116318367129148380231214545842125911321573775427495806563032467784356 3.484007311109316463981407702114376556395712015967893478492819644845186720796e-6 -0.00004870930694759291477947836054115586221679602319161124399895729961266734887132 -0.00008082006359159861610386972578020430162924226888551866316506090468473914214947 -0.00009801465129888135367672113518828668502915969426453695885273028620977502398497 -0.0001090962022748006091355250487116027054981329420871055867010836643041774545998 -0.0001210129817903469157867655513017152483822075874905364595260105939488143046100 -0.0001411218821088407400569224733923555281901986604654131081842093292710313880889 -0.0001798256534723209005618546956845094106777256885526901534263561275150840010910 -0.0002717240328143666164529854703937749102690143587376265066958864653259102695028 -0.0006035827933848233367317405068119038576037943601667299429732671047600916452414 0.005042731261161255341201391913194005188663423655701051004651848345550909636422
0.00001467201987520000000000000000000000000000000000000000000000000000000000000000 0.2488685962970497385620071744692256178364789554695235297043846240269136612494 0.1991167686523837051826467395328836762182175380023437901168722090771994176394 0.01676625117394475943069529254093169817062313171645295652792736093152631319341 0.1364365359279959197110274162145630880767866755089079322308303250034497014679 0.005546914577327753993222120097281792080217273477726948916683907038347870049487 0.009414270939702657771204475539783228738096085727211387592269504056344798159777 0.07053127266419355151266231046709813867924272929857349458112371733754320856320 0.003216421561916630853536007913352188313632948973975702096854603063818742587190 0.001725885874251881487717417222342964937830084996109795477194072187859892861435 0.004962042647491691786480171348897780159223561638811009928912782484483523421967 0.01551326577864409518150866356216435036118906117341071466522047414696407531827 0.0009640270218333011107046043889793771824209647859052971273527158007591204245872 0.0002758702392987669503781281850220937553425627886986210533341677278531430441590 0.0003057811996836589833153154022149073073774878969775778106144673153020109277529 0.003586324979750174216372108338423434878400161654825035007009200440781452914676 -0.02227844757204900534727053033576023564013549857838574573498378845266998407244 -0.0008209693690071499005745223488313627489961703720420120593334513743872983551098 -0.0001097228623135470955472045124701938555656031225928994761587805875500580514011 -0.00003061888434223049128848601507167165669445034188578954801605776027478021785712 0.0002210229369071228568815939366904083181876744183474040644051923631371214731454 0.003252023434512161646881308852134205086106804738101759823443190377230247978772 -0.04304096789776463283955407283996836346063768870678789442468555067701351615810 -0.001529810490984276571688862163650517444477755880456881633221765208710272682617 -0.0006360063694695886411767981128597661293937651431345031810598391721404454677414 -0.0002160648566461451114068890292202070610923818309089709944475468559781006589330 0.0001789660504902280809559264459267853448022228277859416023739213283093712801402 0.0006157041491939434560856819002232872841223139885507337802378888450053969734080 0.003140596999769429935905266841905097071132581596084562648743383951117469925144 -0.05225719656710009577161553901609808330588349895750914681655817736836483022149 -0.002126373855873397022176266549176748304729947688281629877365649082981030253384 -0.0009059615477826919667484625981857471155738872842032535611193082913146467088027 -0.0004650733502103871659255456120968888794861929920867125316170772560573807726218 -0.00007152240287986439716252851402141183392789014770312700724235231655446593839886 0.0007060054495466270997175963201017350064069232554830335734204280627061369389941 0.001552100169801148807502958152165030191048184812173181002771003975726349373098 0.002761087954065841336998447520966163376878019600757279294316890027353595858667 -0.05361748050124445667800445010065648947646982174646835796344037519773019277163 -0.002244153335757983049933142791038920339857024193887269584752990999682549291078 -0.001135517283980962382801149051505859046421541370052225556636486978556831572282 -0.0006259878887197722320943413671707772417975680271218261521758263407983558391150 -0.0002142780826192642327687668137227967529389089520194282806967192335896852861585 0.0008569427375414877053716166884647507127029134511268052661885648709038191502071 0.001246436642908731519158812147303040589853542810488933709175225644182096574463 0.001583266442833292812868498848569147090394560459031569087599627786335612248613 0.002531583506313306387494712647379998563248131587918397658129534728665129956172 -0.04832338685086714604355442647553367092673567042403122410032279729355724939707 -0.002114124707575067431068918442883208565629340822571992013853841108250891556375 -0.001153139833311539300523124648869680229012505150540120746383434975109716107851 -0.0006237748861395918059451180370960437917157637131598693261787616377948806915759 -0.00007443509643780348817237303772013326231172624907332799626846305255179820776106 0.0005336401556848233660687686617881118530766671277398731407635147413481839266698 0.001517969517142556454408109590513423177592881613167748339289601494864292952285 0.001368021879104091655673704888212090576080378591474257889637726362912463197815 0.001064201845188208805595911210637037247444927950720199999131211659591982933414 0.001900653230914342309895107381834243683311035301056904901292707536794927169610 -0.03860654945478286953801219019956318129468285156173349831343970655866893236995 -0.001753069775199716823970313536882796282687830935335151491842726127549467077559 -0.0009455630090239735968930114559372301990961351086712971819548335310169100920632 -0.0004463006025036361093065552072162743797720919053941994528278236779335887745127 -0.0001228345651347874993564199862358953154372404462968291862017036279549763351105 0.0006955202527255547178012664810742041765961622003944422956726312589879370893579 0.001170096738709135908874813355293712688818130998175189678586449703731989996867 0.001189354274869735132171950853940051655374095451266609239755660637301241617595 0.001051894263503930613488766660264476668493597564491360890244821336041961201246 0.0008251878818837650398014782421211331371879893440728768459917643983508839822739 0.001133403574489731188186807033115780108829883783336686545678547920764239709341 -0.02568947463449390826305060934805286416482464862483501505489017136202299375249 -0.001179336450142504913081093351564279714783169082458211057096854571411462007286 -0.0006078691100673373085909603396903954422659343069628888371146923223382371712265 -0.0002923968973384224126720649981435655444874190342249449741389307767803528021670 0.00007760016550272666188739557060627596728618376577513868620743765940725616070237 0.0004943948656986959558812659035271453389794868454282822555596238930197502758638 0.0009590571768804451272009024940197864481068733967531450307811575789155236347682 0.001005539032134080668379495229060640932171519006863677744283570032508333142493 0.0007739688562988897714504938035140762179231110114973620514402019856252193191797 0.0007162233217018311817418210426755229374017378166084799463580357408561834557575 0.0005530005615790177983744883392919597267618797142882946938969171477333447774258 0.0003211029398940073687585167167248326626800803138973985024255497993461209692797 -0.01231114205126134037671270688852332309700254930194061149516778471857757909239 -0.0005009168452387807992754120348784277365766525117841863254028664198697499773298 -0.0002889847610503332550486864811103227964674746455129164873136972372532447124348 -0.00004590103101697972940711534056662392245877505796509986327596621744067197080403 0.0001353805717166095270241772949964244329899780307320871055798621987898168757893 0.0004193553715225257241673869500266393479527187965621397286649049192595221804975 0.0006836472897113597583325630250161237660872504727040633668711184911665945435724 0.0006839910901230280914966288301576458682311661349076015355054464971617565124670 0.0006040992368396985842556545683526314251083284295355173973831342371416496602088 0.0004961710327646934802799405146092563246365047163444015986438444516279142803648 0.0002940960923653444175892087165067431994920878999033522171043177954672962396257 0.0005611527700473490668982018302827445896069015053010419740406744768649073628832 0.001275531501721996209823869659426448130023845944071437344749420361347603597791 0.0003788870319781324598121681386472120642983803468993800845584085745886172966888 0.00007292849247370690166584783343104809395149244365896341044104234478612099211118 0.0001070857888094467526124105955215299523725838927852413387385490046902454647924 0.0001578294740005519349261964234672988403395973190552956532719237529348295113692 0.0002623849622513194804704042491570362182191669952813796142157609634436796773898 0.0003954708440271986774816234218586549598338944379771460578980616354955474377674 0.0004945850105460635948400124222744578201360181189108463860712524251404566157315 0.0004379241988320634807037315802378008943588809084928894076256842818944569141962 0.0003161229693917316283770794438614487562293498605770968970471992643863808194684 0.0001541255898984909761243476880083407788461130891304069070093560087874127487810 0.0001098485540516489686239637626702588156873372345894643865394354167318793097720 0.0003556109504544239909804235822042740624409734721572574465698584021932456175341 -0.00006683736792675877803382357811568557792118951430460219719729797416923184133663 0.001814616422568711216483693151782820636091776283313894439720236963667700085205 0.009716146622066121769748607792451677364804520965915566399332629406194768432346 0.0005614915438897965086010899974722298393508953772691246895096612777200093142094 0.0003813385023397644841945490080294617939431679862256500708981776409358070584115 0.0003148495978309660589140182188550773579449598613146762812045407311242462163876 0.0003574068589603578876070059571792932982308143538354341809306417557470871284854 0.0003885802237314811824199042093371717796502607109237506600837114897698462187963 0.0003576823801851057054486121436532442376510832947696898990623782961168400106279 0.0002131370720958640583409852930858133500146444186775149630666408242804673038979 0.00006283932688495280882798375953622814190417286990619329570572606424707036967876 -0.00003936570953223497333273774486535976821517991873690323771296546105226674013600 -0.00002889341313978508413732546853175749885706342572736232154131986947320865562159 -0.00006852098075438561573273783346271174092314802654435388865003552620440337664330 -0.00004202439111282820280461885763729612944594481408962806191979573728842549381570 -0.0001177643110321165266484838663755167133705765686146655696631211327477280712802 0.002389592212403654981550157026114750515027915840999989283527491896488872320145 0.01615393600985547410180072920124099010735662179084125080950712066610566899096 0.0008636506109454279021447065284306613294650414922409194165433069682671712936833 0.0005813560630511047780856271762592288755431492116581556638464934813055324591621 0.0004229368969338837585040971031097586737993419826596740389058040551335187471839 0.0004255104232089374282418523237191575579837703009122509739136368059646199519999 0.0004030373159719347370045730771178030495736484215394926660263394816431272043944 0.0002618236722140823527360720433788301349149420087119713843864612617696157635780 0.00003022926478661886449155532120791061946550284103949844939244321351868257224389 -0.0001292960692642867151313737831242750911081156643045169264362191327144633020720 -0.0002026281731032954369860665967429512235374943439181437056234576527412726446934 -0.0002132437901986474443724741725481999863784449427298715366013438780795866568935 -0.0005664801144992978550250985590472191982058554768663022101176778134475629170109 0.00001496758794199637601038732474762822645209206170043027793727081947871447544647 -0.00009894491061766067432005525106460879949339651718326686307981595728144540970815 -0.0001864184471278658674373028925309966268167713443934321228148316346901297783980 0.002896238985090163024242264637571547081329861085888400812640351723885104846780 0.01951053873000434590923198239714064275390604972631696045892895999572085952782 0.001053000160505987811236558112140301010837200178037882381369755190197735780588 0.0006543884514363696903281602837606066620729164574794855093239921428702435923001 0.0004650816572381821192333535954697841138518489990995162028636304004877026037995 0.0004546955187891188900858333126517101477979733625656771569470798521434696231866 0.0003981069846591674100246978012266937253308904630063479545432985779143029332397 0.0001847943992423514825990256093914774092573580597296297530810722627214830974222 -0.00009758155426111895879880864059325590624824086214026036640029051036701333805412 -0.0002530602570788807747367213059753978194369580578883287656115022006554227553236 -0.0003216625591692315424344541003320308656298814325907467240949151168497962186623 -0.0003830842909276510940230444247699469423593293470932619529026390085977071945564 -0.0009338854461516739932834026558328028509813340858601353111521290520685454467986 0.00007896248434448616357871312188167398555656776115337965506210157170578862554741 -0.00006047422636827562675674732516640835133686244184002998420062182481441507330911 -0.0001971162920349032292407082142334797157453834054190335073154946773007794124033 -0.0003253006488740984416212595930472946302525520569260970043227494924339216807174 0.003258362204549154400988181007829087796145112739264616500995760956420402865671 0.02073434215035417283130640414987912519476309578814748059555984906048879178413 0.001062627131694635050722705392116661739596609680175811684010487842672932976827 0.0006682329623311684862429517279901179538141102794645259979107798661069454041733 0.0004686441826610875787642565898788805546091489687429545588540754713319700868869 0.0004492057353830477242720267721963619258883826697636958588565530627504440444949 0.0003714497454229146166190618279984382050422559881455963481936115586780100612123 0.0001216674172481275583126574252016377632295901720662276281356741390241404835881 -0.0001749878794433982964320656989074170818772637524738743304286993258595686237701 -0.0003223952899760104781851736604013728246404454504723495774846112371450956640069 -0.0004158685430423931393699172116557180908482066007330005803811549582431972529109 -0.0005020651313357288745255088135439743294268282468173536751275842655986715433229 -0.001076660129899396782711638707263450135670277858938783110994019900842331890826 0.0001196448069559228095102620617082975276161251176845828816822794389816859211884 -0.00002955421828500553511212828405229385670030790490381676479843597528642001581192 -0.0001873310076044390931433496839909174514806344573710118503166135775267867136250 -0.0003374830875479790790439442975231743744609935812288500484648389037191585000195 -0.0004435962471124438561922064464964022197177630912012945812407044941957108115863 0.003635720365051483595798414807655195639190027731297839730130298247770121540963 0.02049113224325702312794720711199819756155411535305212263399739742794492479656 0.001029268772644152736205601536812700910714371623805376454628558089290436827357 0.0006298818114469244188167554532187816712775504171127944532237244713576127091505 0.0004314409439648421943049526385123335439457359180719946563942250036075116187097 0.0004029727479421964334190863151460418412600034976713813124886467674297562098079 0.0003162316998459697269845857111097671384242141582854815996962423019183982079921 0.00006494368702820530570461363448655738616471333087585258607132157535063756082831 -0.0002116477478577459364713990226044808918720095700195747043599422726174656862152 -0.0003526361829977055270323705761279184904678643367992041288336173101219332708375 -0.0004563365339298977093929994789054719318664593691985139379984678575091001760036 -0.0005255138401674182287221725367041853593979849328650680321988725458405285534142 -0.0009899092567583099602471358609747777110117166074435466137644316559107496199822 0.0001214115297028632692347294329999066713751732307848552278462564172369912711145 -0.00001471552465909247399101270636400192852524447267283720014352270707583134949379 -0.0001590402314763953758935176848679910264410243886051085921207986339142020992280 -0.0002962414168606965147345777518517134285463882327585121626694225893447321764198 -0.0003909732711212958484110110724033254918573071417992841028578490039144691304262 -0.0004201091706569644618406789966212531798707928382194421208349043987612019673529 0.004003020234190893583052956525986528774508342012359751144898363851489438962587 0.01957214241278856000604662476581048000927165066744140194206262681826746077668 0.0009466132862246170323766794348189714684354706831547268852579166765099757232442 0.0005716448158969562358996918720341273108065315166215051488900798085340598111520 0.0003755329178533546335954908632564950028789101554897489048796437639158157860331 0.0003366391183138607713679561435348720589541340031811441634134438013381891937361 0.0002462135148036816220655830862684821428113386976783882497313495063025310361599 0.00001355369667219092884799987396172145031139884656121216971416777376316013711684 -0.0002293734868087718354437422776600016385421533383445325985514316722264063145136 -0.0003583985747120528774957225969341363259824768918430417451877568920682477929582 -0.0004510291211770885647681294969545899791095297960003289775971507066968897355552 -0.0004783215985796764450031398413937506966285126799719798167495854895677185299857 -0.0008016467293726776391691706534156702591717673763435422437660263489782752970698 0.0001000364657432205706776025205724475491832825834850912153835702178580297630335 -9.976312528964938539027669608617787927535303219161868648349885795812948369637e-6 -0.0001229882311239379427685246177867741812907533869485852914557214866618324242595 -0.0002292067462415076672758092516057132031875281879569179329847222399712082434118 -0.0002984722349039278310719301366788927568067233133255735241316997447710948074845 -0.0003130113008342403318234089442632139680778983025073145012794303868894125410653 -0.0002657881896803949030907820211305779748199225607543313079367152389166425371981 0.004377252827415025688708165539196027075172950756812395383535159907996604488579 0.01837540072412770417505971188609531286599030078083576763267934997974253261939 0.0008715818862823256719989720532466878634773275608431904142285591564880612749422 0.0005038987577776051650359125623893415033892414647540830088744852902201438819170 0.0003094689665463073588109563986608256702671140656631663755794690645143308829438 0.0002554385131711559466142814447277278190139115936509580648041616489583772263362 0.0001599353827453604285677795987190223867796058238959936188063410005520219209509 -0.00004228224345366581605149540686994161682427468834905454157073615851794693621313 -0.0002355795193575956151888369989441343599549199924423669604175188524025143750706 -0.0003313830602758952327567539042723578080220354357958048674946831831029848672504 -0.0003884839503215730767157753954557203401621301969812806845816531851490068030471 -0.0003656982251352840010070090786882949920424152751752785431497062677402708242793 -0.0005346683494234964841001066625804254689996360253780892758484938652265023047223 0.00006658205446243934237663465356999194713800545452190853188241240716788838582292 -5.013065941645980851516180273490074345696503805604742079161848286530690293511e-6 -0.00007351759026882867364959201829900151228268103540675465954393456431174034156657 -0.0001354354813327983720817306884904913925134208665851563014753786298279825338947 -0.0001689773508700660622248394622128941731688957518172160935737908270632326987802 -0.0001655167476384619364020141476600378625688058884062435967184184248288350230787 -0.0001292924508907759404909584417434599349679858713328198248573559005495143923971 -0.00008559491470788429300601189090632967016374626205887104510254631315559256889153 0.004633837956209991474257101687759807504088871209027840508333284170605423491819 0.01732967823228131875543010131589717276824350563905926681131046668978123468700 0.0008120974638982771943744221475738718480625279348067039766310843845704125581313 0.0004461902556128460565269132922330631151441229272699197522383015722133909709015 0.0002513196258812865543763772259456279813033771365248130006847123904070446863791 0.0001843924315629217026089283838828936967510949557847416393620990777911513150987 0.00008469064674135723928330244166761442297007778043639203530917844636636623064086 -0.00009013346222276748185017568718084531290803708758459275475186729013214896760937 -0.0002387836180050305634052156183543550491422783077192097836513293143673200423368 -0.0002953332668413717723687023238951003832908667142066332166827257888552664530436 -0.0003090537702587212855135589539084627967811926340402734786850204586740697946589 -0.0002450934755768048329825176890840192574765564600429792436246721897640306231771 -0.0002868985576772923697067915899591440278819763568467730086485139346083404579316 0.00003701994701287384547183957067197243203346551355551007482327040876744363787806 4.315819251298640423211522985708417707680270409595254545515916693909794512928e-6 -0.00002100687183148243753360469944930701265656126245728664278539151640205405011179 -0.00003983095565573429753355630339834488836831669253601031501639424566616961593578 -0.00003953854544758043816905782778119284406846894466447234839393469379413153426021 -0.00002437436023154684816882890175544896713781146226561971001421966570519206732509 -9.472769827165441386010894896164921082734775829409744132246126850967156079598e-6 -5.881333132049846704940379794230656673962771252113148086729911216675644593593e-6 8.889205038120203580523055857209967130990345153511310471339770293232089698058e-8 0.004784417049053735442079793167541445477480749586381682307078690324727911500721 0.01640502454147043574916412717058316373462487259947328264442902428112409050158 0.0007649367853723588474693109924478368339280114662981947547840172584891730979410 0.0003997991085070840122324696788201512304005266518972375949574297670734949418903 0.0002043915580027192822528541040373306422290460773280324894918550400425033511710 0.0001267328559609164968160676624918328688101217655533010925432616255770908779220 0.00002089723424466994768609886525412759984001931116067598461125245279023739712364 -0.0001314624803250372026085635104738164758447917215470963308546235783702110779001 -0.0002367140576433880999562212099919507070879047414888528791192857653716729930525 -0.0002509360274318485129065375452451680719644884131413844094433542263462844255863 -0.0002241161705517569747535159003771071429677806483156947208048130608306564902472 -0.0001354407241200826044453831154688489146969992811617701907911856833553176473187 -0.00007648340821320301954130731309593819497210511424871591551179323593370737970822 0.00001557183861997469204956984534133361917272377465311322474822913912731230437619 0.00001971406066121957603700488090942824396580733447937626382154867819315654634499 0.00003326301785639028653226602857316298584567017099779198720142038677939988250132 0.00005203465839820881963680368561822694807453176992177840244131484640375604455205 0.00007688055702154344922692431748112643655899460304500882793024810862038337186141 0.00008881108246673145630299507271342051695415091064406122490787407335861744927901 0.00007732651890597776721625351173013147696866918998179221366502296954356283042951 0.00005283592545093550859026078007174845997305066337750990889884117071681323928389 0.00003070326490591954680540396532962628390077490150037044231056477131521353939268 0.00001485115377778218476686436094535202596923075141359885627922432846876897038777 0.004876599506286659021339997222105148640435689538500151854858913137397822843525 0.01546311918401235534938182038913160517672262419157682705584677991317566836757 0.0007170519696577878175542467985500634359717759531437112596309095059906531820324 0.0003596153805595358729873826493170504300268925628118597252890873677891734173619 0.0001658106112063248915892737398155340327292467656976671187162120460153811786730 0.00007999458140484617089848982935094523841813274511136385344277679279467588320008 -0.00003156734350607245510353846535394650569231993003267567921081890048734170002965 -0.0001636707556225110742841203585533780681307810768436862943688522226596233165786 -0.0002255659289946873405266571457292469315260994236403682514414599842848235021002 -0.0002008225812320288585458887885478567790850305810702329324270077110545425704118 -0.0001444032817150335506976470471917505797060475551577941268362746344506467179048 -0.00004617220574807450748682543225117969856005177743854762349337098877209806219691 0.00009254105952234359738240221056738536842028636474058114367516854101192680883088 3.204272728369145123364996456063148570760864970329988290669576470414617540369e-6 0.00004128138318274944421989704444928115085681984790514292644418113420888204974181 0.00008824071000025565923211441226434086923793142928273669366665677494399784144061 0.0001346065513521347017721110204351583751201396814185015112328957222150882193601 0.0001663998283303726132601592235439849142724049105817014970898866223717749069742 0.0001634291527442547276964918888164754918814075975399228718325094425162811181980 0.0001348152425200235673922699823508134626703647877836603481980550795789057811569 0.00009609692333532023008324946942689180324747410164821807524624830314085715522027 0.00005603563878959408913262367723457399458332280837171935485013189539469920745226 0.00002419416124400676402989431547102748404873026557394709789884663550215156965523 2.067175483945841508567779244095365745181348858633349669628799978029044967527e-6 0.004905691949845346729756652518125019045240109249733146665482062969119703906812 0.01429590784372563894288613077849097161824924837802067873552874262414273499179 0.0006553603945192775251016975922915634817471947291499632066963359042766132982467 0.0003173951896026355740347500885259619272860925175048673013115020154778512672072 0.0001299984596069437303004628064195322397055295815426250371637812448477602211971 0.00003816163491277158769606838833415185414674015185591678338937023896971360123759 -0.00007659641408750544527449775774108890946882128093786058020019007489824541192191 -0.0001851351365826769932728900570968609814703306141128171637230780244089696046920 -0.0002011195116716297203431155144588338775244426182738120327382017775368937964278 -0.0001444029533335227036614881694895186801627478413888818156779488445260615661129 -0.00007033293890179209504182816838759249037145207700341849090169300059928240813067 0.00002894587313838700735793003394684780336998194167719777306654723749990205930549 0.0002425063100721135689008929792700973590269632610934373552225943363439027749986 -2.544991535550057621935387864245345947130407263057373688148439499309732974938e-6 0.00006892994164813948028491013355930129374037299478858161795895955077955911339652 0.0001448168141661973536035111618098074572354268459433886066773741445487887187851 0.0002035787201298800225628225645402955525844883550560046105532669926003323663397 0.0002259844967062658459988809838651960208383254977363054795373084582583507687711 0.0002136994635492070249988944064599986891756368746393437087466212549539896327592 0.0001801993763954903767383643560726211199810006292404452747937241769729756064923 0.0001340742755230159962923873403609269231029797056540371330200949069855693053218 0.00008064523361500743472334745814064930892602258499408034261839134292787974013264 0.00003585420413026244928488056447257255059932340064847809793100828656920914653135 2.791503200101125835224264202250990765695051132091496158428039968117165559112e-6 -0.00001950366331840074309571677238367551883512188557747757548078364242119840011423 0.004880311727774390863681641947429900958135804113162011273261995330160905934634 0.01277714423744748677806445941917722597043423659153859186597750605583033795845 0.0005737713679608804824731520587081913606498624952711321002181603341868376811912 0.0002673488068967488439732027533740562808667039219224317022746438359432246514239 0.00009247638930492439452909633405672032878820621619298417215270965444229748716887 -2.702862159127553154021150698146794306040923535828440910708026550747518906860e-6 -0.0001154090090651132299003484013562942081795511512764564316798181819622046680450 -0.0001935332046943299509757848608018141326054519777653865419881876329506051208640 -0.0001632722538470045681464108145449395100490745796715068705128189075220934394852 -0.00008431255031996832124197300763388878951721594487016682682229746588896375124135 -2.456051173624949952714899367378596831789034502760280035410690016713964852666e-6 0.00009516625647347995672600562134767091064293871129890718182850713926238079092489 0.0003893286654929268332269569920256466254275042432321049366927121313901267343252 -3.365132284544745361338916420316273759753672581014850755477401269149116517711e-6 0.0001016295622401147630670016191434864274000546722757822023619761294402604937296 0.0001966341685291687116325977712836752333144356463920794787857608147886261448737 0.0002486276517939781304077337389942555559750095028078945637997229600302921719542 0.0002638951177967622642605228448860066502811918012848960437710815210384952053398 0.0002563703233096019602868947382736214978670971269866879696372576899367265417845 0.0002241809950105560365947128553932702341405087869433597552478886489885628106341 0.0001725356672738872090338059120888314256573317615076252234679189596502753863153 0.0001070102732226474762610379865631182360386848325278539856445017345174546461735 0.00005005128956259110258478770016437362284072128388000864542062023161577672358402 6.504010219608264313726479709351698054690879908978294381511563123310359980623e-6 -0.00002432619517203371031257717540997234162459667279617640638016134015133417176287 -0.00004845262588474247713236051125154039510679318648290949170538822434766236341390 0.004798178948782433197239708479621746801094783465058875240176128448757112309111 0.01086721305357029791548587498780405455378207189110367950253223644808135649316 0.0004712199037099497101847221572407682572620229368601212722382646589992425141239 0.0002059168963929868927980883040246312205870921426054825911950932506888918311852 0.00004960245708166151854862752121321289872152730074741530334580532903997325901189 -0.00004497214497118531837456719043561779936349680248809899970610770973131018445957 -0.0001475820935031361611140633616638949751983376895473695363195295893488098742850 -0.0001875684318461754389361413315208175688858872032989970935874094788276100721180 -0.0001151222268733260875433161614679163946915917348767971034576655882274587740945 -0.00002342135153920139121499715030118132595120693902742578070282716226352418690380 0.00006015734000305404125714916573280018192307875871705067471918956082948769513386 0.0001575259269323128593441576726001316365570997624936580817610612675011724505886 0.0005467382702113954718758643708281812405888737444076364639844540349268826619878 -1.520094054606662747645204001394930944784144729155984111766795465475188883140e-6 0.0001329334133525198023130292160663025244288719324634249314523758955462455798072 0.0002268713868407259499055542624570082691322621348926592986795442927741745439656 0.0002704413413647345663555716171110292200734142381897983513798142935024724405552 0.0002974939812587321413393237489684483657279493245527965032612019383297783393639 0.0003033430601279145930875828212685960377285333433782067952588253821322343473410 0.0002737694114827383918527758307195892391821322707284548921677636699651318661737 0.0002158308006058524055940817390705690103131823305126422435342858532529343385171 0.0001371047576299493537182469796541676185283130970414082534759123750986680227003 0.00006690062534148755193143607741433965546415189177391352232378180592232556208654 0.00001200838315829984794569655019385666320077651139642148534839608940326481112627 -0.00002797017723541136332386387286372522376442589980236031712795790997447450756250 -0.00006040128767720023270297672922869420604146387617698008342269439402763339879873 -0.00009098573229563460297226897612702271829312999535131708830159626194175969842426 0.004650527712644960396607225679066751511335752927368176314376732258507258276017 0.008596803504543395414640146321632894987292767361341571815381499645560666175885 0.0003506668827836016917952672914759501257317759338372126754378342822039451561626 0.0001321610592342002108380561016130138812770646873054291915591395281217507598435 -1.309509902655185840496003192768935108143045579044778353279970684476187789639e-6 -0.00008944295509039139079322874812991555801238231096217058602427019835729731172881 -0.0001716824717560827747746574973082001399368070592943304114926850106661148847427 -0.0001679628553054536964965277050448448904233096515013927779956643702746977350559 -0.00006112275891753656263044259261781726909631892578534602993170973925203365204964 0.00003650903727918344921814678332054199902563968352292736498562150908978947393571 0.0001199053438496250984565430063872112038053417629233856438207360473573733716652 0.0002213365787634992041808826836439192883339544679839323283497408461346051988771 0.0007288550460729552281655353241406104566439111119318686747287014576497556871925 -3.736856187932100432807871843732908183283600176516698954441623605122568611112e-6 0.0001426777228249623621105939836044485370106197187916383556903728686032132412622 0.0002236030940892037101975550056581389118091738432857296511965625701956911635215 0.0002860837498867243275187704704841839465130585334377523009512624292011514617036 0.0003407311854843883018314063992394840330871971647994919127781542867792859072530 0.0003631577129002529289363239241389192807313093490394888688084734073158362969189 0.0003353701221256577182101065684283363681086572535664073913208835881056524733915 0.0002685179948866765616645586059860420436606571395821166347247525436960883982736 0.0001732208287008212372417196942980734848567171710832690141030527860494951037358 0.00008675736102623673198619709355010476243178742718813325640734504217054729299455 0.00001819362353402066030972185329252354639757062812442040151548591914555427029027 -0.00003257628034967766250886099046595432143519847298171513507762763220434703396944 -0.00007454499638803011640464810274815992337912635308268603174707956545930188409749 -0.0001147478944824595441730342126869890690353369163884292579489847442925700281106 -0.0001606799371268302261631451732894287863049159516813053213222713939949682416622 0.004398069114355090521967569080122017669059635511271639376540640334872594021963 0.006025790632140691457891370492675360225168548038995310678317353067804142515938 0.0002148788842651353498869616430520713290459332860384366193468116714015966029866 0.00004534717200990705092252817323665549986296620660067647808340933398419641773984 -0.00006279837747223530322928470944365722228314536679732558819011634071949444347776 -0.0001369353896846056502271975832341311198025436207096515231924188161794553261488 -0.0001882737183393378458306996592386578385428188663045115643588672682993211131237 -0.0001380022272117470183338897905865383576011983880448921694192765410509954495776 -3.660780851422085309046468031617467775014559265424052803341513918251041697336e-6 0.00009737325039713341553782516172947536142545105438528828009585972659617483017931 0.0001830709525596978951304516504658423261035260507985302021817868049792734401636 0.0002969865747198617661159681724239136996127336974420386415629429087988612465725 0.0009627373288097856394921196688581198462555070359940425690356909448561700109184 -0.00003336324216785051550537605068934754282890783590796471567398516638861124390016 0.00009914308787487020651038580506464194769916099565621886658398540322261685635549 0.0001995028142683680573249732142217818878914668282154471655826550794758549748903 0.0003139862578233757664515202196586467293441947546348160606389696546799738492103 0.0004068607905255932493873368414890810398595649595101026197043200965986426510856 0.0004486996308409735089475709006859335454931191521537825940565913278698209018866 0.0004207113027049424497501151677258621314299618018541763397865204589406009687642 0.0003396960956335876392654990983941274941909471183771254905427404510144056708647 0.0002206676910799748306364963611810284378196649537047736055506534996964828835498 0.0001114997266042985026757184558078377267891034545611730217763499645367180362008 0.00002422293487068892775404784968080465527472154378257728226808208018164198734058 -0.00004098048715005774907232252055959762621189811661991060779365689094224572201868 -0.00009533328969966382723604080226251649843553580110500056386840525679782654936689 -0.0001476928170702696570719028247379077433910793344614685605349175307744958727090 -0.0002076244638083740750189077937254904261811804036047910778203250092673013023028 -0.0002909792166509041748801436779723275810195889472054835021265558340044365710988 0.004019060643553424881509481559778512352623549763876251958528933610824837216007 0.003253001806321229757759257392853950905768342036275755845854243481084037575751 0.00006826114007438497555282971566826535680024861208784976480786181529689399831461 -0.00005255425898228933905224381429499334057349933136482620003597001662486033126813 -0.0001360700704881659302562712789906431287900402921318386447781225748032951247113 -0.0001872719131198000853963679790771534774694293342696813654084708456277418386042 -0.0001997624189438243708858430949709172377159089248833236340972480205943300090751 -0.0001028989847771311242611821733643318290242413753248519229519950080147449675184 0.00005587039408167831631454527269387069515576972452138661094898657596860440371755 0.0001624249579940718745218056833807063190233750638607011388133267474118231038312 0.0002583919949633355194399841473753347918456985908869698042319219454673222793205 0.0004023508640660626302809752964081850568344507294597858807720487240707315322141 0.001262704339884813790573653487363170779746493012813358305899338142780679741168 -0.0001402920099663330888582305682013300415741223032549695312480799296848545734821 -1.986810214490870446993532972452082322523978510618002129737724622535449486687e-6 0.0001768128403435999469858925770927968436776592541718312105148113168763557663070 0.0003643768141819912495721014947735892371365396027050175602073096979540367843805 0.0005050871676030745058885098611854512511064905324069808906259302726728797211570 0.0005701694582997370257775647647229131794410036801035913897948752894984253805482 0.0005393726929531582986443266367233307236291778186741632327779141938894038399674 0.0004369010638800010464028023036019057660089444385133504460933514179760463561392 0.0002839069271157719536955035661205113157110068811014985033008648666444600869491 0.0001427381106963384765968842828736513880504879541735501295078178494146557315026 0.00002941510340848187060071883460776926457788774736020327054487201345486137600809 -0.00005557495262443455672340908033886415508242030929529548273482180818655646402785 -0.0001265397307014891907843320678979581444920885295562243260639030006965611603722 -0.0001948105573581140411982102706320740706692046422894900810948283290516293251898 -0.0002727493004269948650825559855868418115432905060066429938124080967330918986113 -0.0003809572228449246410338882227202393614140684555672874642432676516305779452729 -0.0005656954272561325121457083431893636402024454209608709338348441964616723210554 0.003400136395756738595302279053104023418382380953147932654639624513121474818033 0.0003671012866089453603352269490392615334138843228372778957978751976326546956037 -0.00008598063787613083369031518327218053634647642713102053342614027475303496722546 -0.0001586168404526947714197322998910596992751835124360169941591450772676923627375 -0.0002219708833078678846826095348476172213733139547977376632327411425942084065333 -0.0002412051360299845790910634486688879993483292530260839946836749650679941862946 -0.0002126191794373748877377120013186027895937280009080383219851238785288893072327 -0.00006957153296650413471393551793289083690542363230466879970991714208241592945455 0.0001185298258385371266070281113170147422625848934214334571911434987678308269378 0.0002392907053673125526631762780763850153308408339996721181340801848833069591565 0.0003652850394156170293759142398353317749040917491446722997099482818952585694835 0.0005765451889466425446805684243892924696462029248279740416657137136972117797055 0.001460944620668290726933291191751050995249557327421969909677902507120693647747 -0.0002968523880711052151332952168140445823683060165615760646028579336576830730163 -0.00009006334720608492125587079509956210367314548850938233343297545357746054757745 0.0001670475282837256913642947257996902042321419451801655419572825713898180389438 0.0004118524799658441787692694815831337370014626781084191155815224300714983507483 0.0005906028017704291406070250089153345933569451341293622664149865900255719551768 0.0006752819901709436353790128894743780394484155458229950542612703780309426021627 0.0006426021982373629245119944005815132556810838098663890899264695205977692358098 0.0005219078581546600017363314759822409288529685667947986932611800725284577429471 0.0003397282660879360910887362698857376236127891045517052697727533254369481580769 0.0001707382605951015482695048721887933772176757507851102493702763665254151439705 0.00003465023283155214260581305297911088354328748614668374367767303366397026555185 -0.00006764890302673442469996932492560765934929124085681977167757930114129454716733 -0.0001528851072901892249216509951159627825231880173068140229104987549697197719697 -0.0002342537582526654235925424415360386160595277901425074199550552832942148890846 -0.0003260976390145247568467076436928383895081026786529607790061465206412604175352 -0.0004522245938621864525387520275399203793215895931657147040733257396306543229423 -0.0006657297275904258999143361414878709504626795159597869029988865025600361085986 -0.001120274726782652835611184762714401012576445238528064180740095723909514008515 0.002355278496101179650454673276421374199687781808421569600820740250440522167441 -0.0004180072839848733111520274441197772380049040069566954990718464869294701731992 -0.0001317732982799020568505509535274871911140887808033119939571554753069530483962 -0.0001996101394043145469547742343450386178787366117802161856687164559282166682362 -0.0002254433716724151022153082001872236067236710447471481547754806153341493723655 -0.0002253026252824111602457164654175197861432692049654549816934056915030723208364 -0.0001802955219158258952179461851144270655227629392063022081791587209324513077547 -0.00003526055901328936511666833088243896289371447102245993166079470402767542216264 0.0001380733411100814631374588487033509069033012032765083937467061667993282876573 0.0002592567714485034507629787420720925116628158146652858580048161477076398048642 0.0004159920083226642579627086514577530260384388783281929013492744823175448954005 0.0005383390256980245484253452804430148252044456205211594093718562935665451257043 0.0006193140824648749715233529085280799161361512619761137533353339162968924559610 -0.00009907223207888664200545265374892616244830333496781873812761925255654414746146 0.00001587844315071885949354808091816729593945280763511861487239669024152015003958 0.0001285315742792273750780893129095347344362869719411579614176405162403477341979 0.0002444401448965993220652109137734317278508724351482808972525854505113555311627 0.0003357028231254023772070459453669103627683893206738451046796837085842654113945 0.0003860784004957358945072968370104521213888556073194005577489844712119923158906 0.0003769758166055122688396190527677993898220633793699058457573467797641084801361 0.0003177775450119308717217288782766681206584967538071892370622950679455979712777 0.0002214989525363993744038129596631270918163854321158377045573805838747578924146 0.0001299477549292506299008856454360813559144191531735569470916363838785374782470 0.00005516822791231322311933808705137690221490784308808049770894844997690712783214 -1.503841966551093592211894882583461422635590377951538250077530630613396305092e-6 -0.00004852601536188392552439831877991734930122486431387557736281500768375739487129 -0.00009214262678342227407008257745554617504371419368534052406303534756380001290369 -0.0001383911932684538192107228201591573519207732074302545380970001781807121306594 -0.0001966247488919991738561265158483231872312513768526940862236853528983391683506 -0.0002873888275064739283477338691194334621126758074942433499057052586325260902843 -0.0004708241014171318833901535517080801557258591731584237922459191155062762149651 -0.0009495469740687176391071737004051210434717949662926637647114546465086371556532 0.005613123130117667698016979021533966507013960713169058073147116300339174847000
0.00001175932705820000000000000000000000000000000000000000000000000000000000000000 0.1589034336719554133179242587477648289847507726189265944130369178456235517859 0.07951035422469862639276751443717829123370859144114812991008107852625051645933 0.01266761608874048888453620644525460975326368774109374896949085273612255883020 0.02257546663131291141487160468479810698476564502975975760480907258262838282723 0.0007103381892866117085855631505258359784557366289086249504712927752087398898840 0.006393119231123386179512686692898478107852260562826223965111223242444571809100 -0.01039876318186897946170899325134371502861245077504786160574560645479333690008 -0.0008433129534378319311328926041455918358381351691321063240546460257052054369347 -0.001280380118953959190787414603797532945091830053582235489190022778293187517679 0.004134542989619699974559565487024823512157769365888070737946414604500325228916 -0.02532041848887034107545552531886480766131205128524356175324727477096502936367 -0.002038754775554229333745948885054198271530017733419614994213324549959600059937 -0.001022185832300923418658941145744867477442983623882936988239736303723530068694 -0.0005240685289504798825276784507157149599471617002925450403727909098796515589292 0.004235310803158467594364144203056065936262899129288585568219635472420313396835 -0.02456178667965767286037209634232619360675517108194349640755500163366204571406 -0.001411685815930574514528098000317701186632968997172707960228542597180721925832 -0.0004838324293770861876879606776137380082392336890359341778072147195958900038563 -0.0001829526473262518216769073630784319734681154658048551408240896961511150773987 0.0002271759244500407701990742166308747513431787843244341823028651346043012686292 0.004313542270690775426061139198339931027248024973500328192233114153458636000247 -0.01897219763360700785342120639648602157959497163003419819651057469071060759548 -0.0008943247127687971241406670938612083430818665156479323970631760467459990667165 -0.0003359510124881529211978559543618845959295635439431230106762546899600150297066 0.00003202460016291328007847678475083362944892101376711296602325673734979435679273 0.0004048377553396476694891434486616305379240421751440661703449947072255076802988 0.0009945339950783964597495004873583183460649156547350435104678353383875203184831 0.003738424185183941048995566846980476478834856838162225738014038011954703601095 -0.01320700885310675583496222545118150058839476782163799114553715857360918752173 -0.0006777023606086577515450126997368143971254684944327253814962536853547908534620 -0.0002048576062981838963997429115040551421713198878364502884514686314497217732144 0.00008834902961584764295648333556825072298030209240987124249023434910610761506110 0.0006334047903252625721386260361751502420056667091433841980059202655293330464546 0.0006052274512365975630519385530376947532427690943566668921800563686458212829516 0.0007511654278248817216762359977988505997307540375800755045267641396885267693845 0.002954832110907986158427047189071901665135956860668548117702522067240192543191 -0.008551502935429019149798166518114365921050309129686129451295952849131943617311 -0.0003745366654579437540505800083707252451995104986568964350191044453767244307755 -0.0001137069566320701548419623640444380369235329527802834297503701409186142565640 0.0001992938700221637216618442934001954645375010299319379027009691450188752861050 0.0003794119969512406890160965573748174603747744421367889257452449369037701011818 0.0007189575050472396992166575642599209088630458914128481885306304415466004747632 0.0002722395616973750351671779291062252883327804296448228012807863508868037018034 0.0001324955148940870213157974463829572273820637853065957221159277862422369819025 0.002318362900165759729042153015501059847310694119116521466679393729200535782901 -0.003751485106216796313587826575443687745427311175076803573393339058052550887115 -0.0001688033343772951519864867399384650190123187596601763866706507151356444067409 0.00003286571203988000488142482608756948126641245704972000347858320077134033116598 0.0001536384602207823541761439081401543380757300882865045122837083881124419745702 0.0004372798317698309051466587643654953998706873719952512614295651824283975732179 0.0003287049526076261275093399106169458986443595308181370471214466574182454728502 0.0001720111761544583744387772432138406166738822771144083081066696183168941146897 0.00002885301749921363800808932503637484760235849409884222251222790686316498109406 -0.0001157313912728151722905696714195047718142597222198605538272270455152872977586 0.001507372610971963965026089826814461272218504394479440353630243330520700502997 0.0001428685982839503813367632983525292216562561779194201370325763538930948885389 0.0001199331856555908326791635189619881207382695434968641494845383887485357472260 0.00007274943734338016565240761525764323646589760352754733886752587960842150503149 0.0002037502272777106838040531355806020733042208258564570533441570261877371805880 0.0002426860307034282943810669495647248797357026075488159269541811118776091270734 0.0001900782764845158321667765376181445782942381787559140195237751934163946424103 0.00005870489255207408721629517531543277130923674757972658456520438854934684157271 -0.00009397334466052958104237146853305138637244510794256432760958793569603236790766 -0.0001732446108578231020613931850138020017815718412952589440013752288619247237901 -0.0002235692005804551161533924505930980504685910482300145240541250554265638957185 0.001072312507060124780208995515766913664380509186810930550088559156128722167110 0.003305305891974462048030304477262978516370936032676603827323963138352195430938 0.0002089773073938942505028453411593529154621782805107683598901835782325446079774 0.0001598173403433574155959041918182360903341722494648302545759153984798289455078 0.0001682728138705218258316406325730622276594827715661586485730912379289379664595 0.0001397385605182925441943909044015143848605753890304240880721369875316406782674 0.00006370380543172961479250088313071270995871503603591187992697588103304170503852 -0.00005184403134856090899621365100548023996718294458623511434885810250756405306381 -0.0001239623160828693972982893221158327383934803676881691456618505635488677027167 -0.0001348483066004856829945850438224678767290040081103482184008491561069335284593 -0.0003347261710988846879804072630451926926833354021678353807075781191584752628159 -0.0005199159078723586909512722547185901120621613140475408656399633397611583658306 0.0008945865722709901669905143091529893574422354981979826385392299027732723966134 0.005070548894220876612826426989902848164695042280361963996950488615674437187615 0.0002931533085959441306329482302384472018738730575273417537179384264963389854592 0.0001637878863565077481527969768413081102175690913511218604774987971633263100891 0.0001399449149466121019934504974157176817603320963687660243798500281498699129338 0.00008188953969514350128060867032843046031946664731766998132543461671732744638515 -0.00001107480406207195565700418729836870373745875729765918274600351322951688748140 -0.00005419267298554708202622131478234142047791340122207057038778530713115601275473 -0.00008799681477096957251405536958452239667606097105205220382477966149035335486698 -0.0001857160496249822763508055365174751500767711452381974738099187874417081454895 -0.0002921747772798329932538373490708911592489857753511304341507568632449115287509 -0.0005022913865351280011896097243855241467018254168953099154373262072950669746541 -0.0008392926900044212580850770026941565766325922369043612035553309453327281441184 0.001513804404400811827541897545500613944052700881473872981156373603980183177298 0.005429251042134843124514293017422721555339472191357588903716567668332937351013 0.0002963680428251835325400419812772335977910303492171914363735295353555409211032 0.0001357406586048074228967058592167546055277518895240032761670426640067861925383 0.00009123938048037603387164492331801922203515235130301869927596216676102897583763 0.00001343085431053453067489265840004199320615083932289031529991693561421720538490 -0.00003551588746855627936808160986113964847860654779566918899865721355605208080278 -0.00005931841590628683357367311719546190063135924365930356819244722831014623689998 -0.0001079841171968798264817249749952501660556977289787214195868014084510394310840 -0.0001611402200776680718330358455778031826760673143804631134740108968903403662074 -0.0002842756783309754035830397414995357071645757867537755623534053318201610484502 -0.0004071575917584567797075752647803511030568440188246111037150137516753665834688 -0.0007271272207592318244307426823329835641002885633264430586439690809569278475281 -0.0008537146865612445633295796981837104315880894664548251770075220069257711655654 0.001971092680860786427736249371982098402749006223190704054650424826648411049534 0.005105874718691863535041798039232916806994996762221404314136894461042246149514 0.0002311742199450808464926835358042370776683411245390060241570113839853458454652 0.0001110368407553168557935027771479976122151888906891470030314529009986185060509 0.00005647873585335958125678736772915649715189922351847740650617114683502189658131 -2.458829843871209456403697228022680626010308368544834115891752315070003750728e-6 -0.00004656991924345006116372118147972391116449942361255967527931476649266512340641 -0.00007217216342214298459761208794983254663073279923314463213939142425107172156661 -0.0001047064456484583986974163480706031266893456483459946104912750406514552595793 -0.0001600990260935819879002410748876670247698856254761771596373853562468093725140 -0.0002253965437694088003147306810905209384569190457031248847572493070368769926688 -0.0003562153235133310810627568928399055266043440516600191650492042823687095936989 -0.0006936561989841945045086907944929993455516437267000172564832392461790166902859 -0.0008171302028099269351102255886279804318669102420445202328109044474981325582967 -0.0009143156716134586627535550816457551156261233845746020678071896550498636945070 0.002501019740166498285186432714028294472986645423587826464689288369588627665848 0.003951849759910099454782091148416535356607050210868166060675609950155207150251 0.0001714574634111323506680503403744582176846231920037795496630317606853471603278 0.00004737655491524542163660465874005727715423500355252263724474175667854990577215 0.00001864932532249865859252967764513539356900158988073840453272017064112907368938 -0.00002779786804085927912850925671120506706016348183002403648277317087691361400918 -0.00006908181799412621428505118497086287018748048759371298680217005449978717967434 -0.00008624912005127696625671379875983842856812661965485758618190366122835650996135 -0.0001062728167138427687026271940071659996160785792272150595844291555201309829762 -0.0001360554024923406580754296542049083825536781586584114887213494786874767304271 -0.0002029598378257552375340320953834888740171450113985941954547624287508688827477 -0.0003682245054618422242815293250217614726223321068367860977731856437430372052464 -0.0007088677092538363426815388905689761643751862681616968971679561839141949591981 -0.0008101096533196660622668915048984244363622772306085147137466519100263453462438 -0.0008853244527976044812354055082779672652223886065364977996068186351510276783080 -0.0009595338213761157010620031746881217486711557394312544774464208885770814978443 0.002968820649679496793540532273029053541739132469980401129890530082330116954598 0.002864079118575546778355974721252356636971165378278008116190986217145311850226 0.00008948454828419591431025661668444022521020865499273746524121281534544833860668 0.00001815534552501568920601826066706971874376474874563767146529422955858700662799 -1.324306496450777959337189598014335281011386182503287823947637513439942577092e-6 -0.00004614021448038320681588982996236186877213016816250866653662889378277946080835 -0.00008826347612253854033014393498069247324825384589838816665332202081769564974398 -0.00009706283076896725198708899522057327770664690596093402855429035510394023782152 -0.0001016152461992869909792925988905470552901829744889135057628629531142513435189 -0.0001275428348550127662218428533840210182959786089877982055702837381262114187888 -0.0002175783741466034917229151136047627840358589302563812834385769639589845933476 -0.0003890428134918760585388902731826511803501808757125204354364509145778575523550 -0.0007054638105721120167308303356769197318108780753160648089148799140222844716110 -0.0007737537457771047343243467251712129059419035411944610066119891818141090849772 -0.0008314710971820563524316245820519007278738813713274908146527672571595805759888 -0.0008987121479087592052719897798533858120722779951571323164685476770230803225615 -0.001020264773235631079939346541118749036509734270793915357721371808156608901672 0.003316349767495094537016442911176413704426507750966661131441027817437850696641 0.002006961335306663738008929987515937155549269678013283632635843888934822283559 0.00005352298703661701593829990826115925710538547460964378445878377692610359330434 -1.669034910212388252790317167243708196215453968596864743658444962025585348846e-6 -0.00002009037946054272850800349214409725323861737750459082872125014448910317205864 -0.00006652872570797675700854872285185815735441721836253990292157737303378165758374 -0.0001084644615632975548420922010443371740439203841853419982917507330783027015024 -0.0001069200410767954123599380396090912324892901506118091415948751837958261301461 -0.0001040297468723980225328586763152608876174620790376612180239920205669322341621 -0.0001371073249843542344763750599135268984022167466683682337504203129762712107207 -0.0002370984652841032088778031088051478924014963015570685228307453487039630204358 -0.0003842269182353066040559620806542862764975519176558563974940746342647437895008 -0.0006449245914154151080210475875070797843048719469793647917152359684834809302242 -0.0006863048207070841509783614156936535050474296500120207774790213685835918946809 -0.0007326362145066872912996737523691665210271184748167380406231197248877304179605 -0.0007924194713977523366628597478663999048850366331174246092090441278911963970610 -0.0009002859224859330622372585038680579993559816720497022092905215368612189344647 -0.001036001013034662444700811883533647432235496784429231330376379465504849404833 0.003703948886778635504602492130304058932519931889143601559227953412615617446259 0.001598389428391779222570524220957940086154893731484713406185009027921545280249 0.00004171654841727328963103371559059903645182870520393879671903848897207485654144 1.939203061382354086195982813678889325115030628852471226528070946146048596807e-6 -0.00003152719840429325442729862268710030437252522346530523678257635820850247686822 -0.00008444385586524254462245366025601426842935423789567849833878049625469149378073 -0.0001266566137916570146722524438274237697888437961392050243126267474782947108059 -0.0001187740769941884523536479512570196516738474777700782819454762351266904034238 -0.0001160739808357339868216537952341084187679592265636910467957391732426578530352 -0.0001516923978025906291078549680827005356976491162995046435134406192547285735068 -0.0002424335005565684135832797804194260225025639204623091933644672024740318671253 -0.0003457093709519658047555873070458537157312497731692660511627736773956835117195 -0.0005407391421976737854348193795396532000682982418682178732398531351957091196068 -0.0005655905906185709727325876697959550161295579873241080905657726490216211138123 -0.0006020333776947472096643519342395098529838097039780312051519279935736491654201 -0.0006508971611829154706123087022718117890551051639844047576858860081590880399009 -0.0007388782658749588418605560476387664351313206147363059206560045686246969147762 -0.0008505978975959231150836435206270122362465355793960032408217232719426456185449 -0.0009115116188152485639797395629802464468706200235802773434581699071205964487949 0.004072448295649675257044815812391887094087440726229824817966278932863674322072 0.001609636925942892606974411185975856308009613400465958578423781916362151869339 0.00007471761868406152854615616566313493415659287093881230350380616785590579043295 0.00001126480019864530571180341237027958190504909553548165119788735105899297243271 -0.00004193773210499340209137214021164441851823845523876477997925255626581866186953 -0.0001000838230388888095019186249076659653063937614421043529052497893620938963892 -0.0001430836730288756860466265243305368271399250568423583568041485432829756578432 -0.0001328638053580952573557924006976122501409589437012451314092479361408793568525 -0.0001311244708777401531263912547844630694102183811187030130700975764424227358794 -0.0001571196802482762056111817612045022952890982929531045241050163733323863572503 -0.0002207561504262760619031592100804086640485627377801938179837263770208572006210 -0.0002758673370525508023473713255083503270351534438620379190690485203823213109940 -0.0004081212066716819977116112895447815816960309707685735544069261377135410973139 -0.0004212673517091111383989269115949790650524435007050063821134331387918869391847 -0.0004453571574580126347716215302608559842507884951115893265179250355403402363252 -0.0004797530456956801015429509419947232790645842236200017405295323320229922855352 -0.0005430483441872615077621213513535539656057492243258848216425376240952502075833 -0.0006260902472137814748071508163649273006130654731276815530013333681482032350421 -0.0006746843069900559924924346938984963653893637195100033931632604096954197658687 -0.0006668031919690520034696439222221343166451701554983618714906226599971751249187 0.004450761879145095255888074119068315961549256953013576390310760583244632151759 0.001902068886917993659266028952860711020969213137272342154218149044592408407199 0.0001113142162658567454897212494625411374736006626122836424254496320362913896715 0.00002338447885304114683946047101241284247724314204671300278262122867365442834599 -0.00004681630158766030001201102286719479818365002991697852355090803096730942689807 -0.0001112609467397540335167778238585010189411572514060852917245066602709995164375 -0.0001551596362499776058693306895485028944744210093775245507960906709968837743871 -0.0001444358558659811796286581218451027408440320767811655245116399903287069486611 -0.0001400077065944065567228283509950594522988850347252880789925147608057517950385 -0.0001485574140200431333869996340033447167784534465249994484817153235035973359139 -0.0001772365048534727290532561700506965480543407207950998110639836730943727842233 -0.0001917096572096908810274602069450580598470011352617426903825605443248561868116 -0.0002663425103391586467745708039696726078247676199197163488948784910512489829576 -0.0002677819945868052784807133522919946496079407637029998112119090932117360266553 -0.0002779094979813767472977131390790555153109710412368326460023065675920843081803 -0.0002960012997427294172807370906023981721944281311547688751941286109057646370598 -0.0003334362874440731122540883971292922810632681535504478423599129919704592448035 -0.0003871698412053919624565681037089279873813952785524329786893728439392012596993 -0.0004258704408662061983957401232502309980560330970593934884924715749881210845354 -0.0004361781504879120842158839615577924168594229553595818599811389353190009076846 -0.0003899042399032725390442685493041827917473650308771951717441909084103788811983 0.004745068118720590574471283638699196471241864763151512525280848590780885902061 0.002216488707694461943324000178775880071715990992251176234055586004239060343710 0.0001416724055057064199514357752507882295748030803117398701224449964335255263146 0.00003087773502843933505622385639800446798353935674581166413624545379096836120944 -0.00005092436637479162380096518145069173385682316411063258357795227437466989866028 -0.0001208712101213788037243347674113464469700570944486129850235001410803855632214 -0.0001640521684720958372003245029779558515631504904859009805785989517680824142083 -0.0001516930729647350822182188031908692155125833205590901100779726081685032088277 -0.0001393819829166871835907604202542802033454347353847389906072702555544345561871 -0.0001265357900833515540985075035931797684875566535933950492888092621560522496413 -0.0001201038364998623777321844414140550509950314677598464866926334691910351010410 -0.0001037855389698026009670041196311302786219906289315771226298662605206517626951 -0.0001256355122729788257300330887921453564499315037309797261570815546859943167868 -0.0001157852442477832489449151261634862216576114900905824012616374735031509826399 -0.0001126136960536236723282028244522419039213172655261474302799715378238081078999 -0.0001155050933517453247500134812046959142556264252606346633284149805431627512776 -0.0001297841503934085429042082179562656087105101111266084475790407221501724361986 -0.0001585705205171969432278661599486009757364745937162029270658517541103594988359 -0.0001923401847789116449043032519238540636527575377549677013387592658851737971924 -0.0002191931335408368777393744097056767474420054761071325058436295557432073055383 -0.0002117380170947384181045373147716778218801401275100462778573394005994988720624 -0.0001703641656668999168724518848017895738222884652323403370499984977449026876758 0.004973974278651947268676487438604615640056927616088288442583111778963101323922 0.002390067505735192518634731547640529884011421472739953888379938956280705433470 0.0001512556556429668942699800436024800389729319553050193822144577878218445387637 0.00003057469889986382442787039358975170805328527363748743987940499731129400709905 -0.00005695436191375893826130475905392507604411828435909359777141650169851583839947 -0.0001301024256734660878763552033278956113500318790404667067065674765626558935823 -0.0001689576562633526072474934638690619617548244348173986930498568796994158157848 -0.0001511695796025619224153964768132181719353211228776132257082322078950080755773 -0.0001260277156598025055075633575270687349839524709856457893415656495296498474260 -0.00009237669830088841285754896869018418457163185774450269597232231959204617138329 -0.00005780787732303578106011812235452543122297372180793457387124001210285530165739 -0.00001973853704391178885419158227382455232405708645317376953512915176211585235110 6.692141440196654676554726425799476649055898883156333956707156360399092495913e-6 0.00002722234758211715932738023528296302941760629487844959514680052451273518046398 0.00004178294085291381200749507385343074019532651582762586538648330177189105629842 0.00005100622005636970601220423216000512324065715281022132010204707683552944939630 0.00005375478805634613050059970289457789214371392754300619536249372690549100275279 0.00004164408943409267833336272792105823893979981994239315889060046323012328233523 0.00001073893736268878896929361177944765605136255221482063593977492587865432062639 -0.00002213921093447436502073474015071208944287587662406361919496481386017198738781 -0.00004211437212772401918763299129612758853614293325469512794959016997493200033623 -0.00004959373866545631105472187416350792068501270581493193707173462524654523675371 -0.00004886517961031225651845668505242556154853762609517049292213813544906790287203 0.005113784824832974770994299031748686147648878174933276763076791654335695755226 0.002315258711176200135394871574532548742251858340752031851532848823060315812627 0.0001413059308564304459003302484427266433627481492585186222735268603916541412335 0.00002204323223268566107421992494243104203083097510497703650706191281194297580056 -0.00006715854692364562027842165656392410739534286279340061655501111584206204224521 -0.0001392097860622572954808056619417340136566718710065794965362067407771810073830 -0.0001685464213525824284876805624863578667180422503873799598299301532539080183751 -0.0001407081397698217549767392612501222876864119783998727308360884929978342899059 -0.0001004350041387863675779624894197382423772941356205074449126552094813542322413 -0.00005094774153040940888725458802273406695603173346138757359063720930705694749787 2.034727418787217055697501615475535319858592542044931801966533576909313973762e-6 0.00005600888220887492186671138313338420586928152236816715478162011562396884817729 0.0001261645142305500815057772602811753627589090247206793451721256421281922456410 0.0001560157951624211521995863031966573188080585635422855471680860393432283146766 0.0001791460671160965645691244749084756267314478447597634326115377967767408491391 0.0001954766946453932208177423633392161266903471922403675559241048602849501009613 0.0002066635233104029687548991844911337739441137719041759490182641451136690794562 0.0002048287075500280574909767725413544738100992722024838070655990976404581865765 0.0001844589232208244826216819177473634235344351797742577200849426589277311624630 0.0001561627360688584503241117353585218432280978350767803246587388226221929990244 0.0001138335590419016445541641011192167439766917273823880921378506111884450146916 0.00006184627858627732799142499996899423571651555644109250101622467307427277084545 8.798249813989791181047235547741613053663691134275876155724990049832220673523e-6 -0.00003854672825834541659884061119371526769868633648168247174855904196414524161997 0.005140170465921379643882305368144990906361862549851365691016683159815560205731 0.002002970942289431745557087951464797497571670306387210395900158685760843293321 0.0001157058819524369986587952002359384098786218873894811416209408635616745467300 6.816089900990933441249215106506044461179100118578037247381063259428481372255e-6 -0.00008083348785355872782790615121991113475180682749893035638044384310355111059203 -0.0001470975633585663977409788325805452161487180450875671240866282334721278033304 -0.0001615677669018853072511391860134003908476557297060045768344015102625761408730 -0.0001201889936892602778823927627958803399584517996669862936686677410783519009110 -0.00006648846514647814967626550630557761094879408172900944956855656829267757231863 -8.738119959301055631185801199253926781652424558849133591374138193084398581810e-6 0.00005446589832931471213616791235452399181588083802379410354741639764440634266274 0.0001210103206627346833021765380135269764029278808644270127795060388992622715231 0.0002292937976888936448926339494127027429928234374004487143852133087486213269258 0.0002661315547124259827849068473008665482452891099901834823087778236671115683516 0.0002935515485579287275131950195023913218629925021681007562970236138138071720617 0.0003094942877558337026996371410612000199856390689707940389104902700110220857108 0.0003206350601778137526695218259490318257415014995351887843520044900038357184402 0.0003321484237540603657959255451113414559496684808844669067279443740573567436769 0.0003321259909465405383627118414830010880885115854460614907788764887533858212275 0.0003109206203727267404970446725416215747825502489166271033119766705210175645427 0.0002486925131850206412631215594413148230447521594215280860652242969027529972097 0.0001578745386002127621811452938542318971652257852991227260334032021711999692887 0.00005843109689986342223140881301540461215445643157424176035859901233710513385880 -0.00003367766335767141946940035493944456951213020153547127281561645139693050476634 -0.0001149570420096926032184647428230938668492095531044474807179212477652686529860 0.005072737643058225429641114434192574920831899284024699435150031741456767280365 0.001507978797954586340565681146296776261824835940594120041382076626424637646153 0.00008076794859024402339694130441377746492442158506466078126304682643739676526420 -0.00001288615136030527222284803976167464556889984684228527818223400301165851535853 -0.00009658988462118203113574665923157774806303812884597692580775422155254434554439 -0.0001522008049008349572972833402465820182554608057387912232118717605565770300012 -0.0001470246080092990176942656770903685658303834685039101333122252206067208486863 -0.00009126733283106390387508065445581238950889037858601136356964183919050585666764 -0.00002966162817859380848905723532806137683310397221929974949643475791150934688174 0.00002900056321135216714315631440736931634065337664018221963019235170265871077407 0.00009720410747391878172277444825865839175546974582982130400062527694723205155020 0.0001740781860176912213371236194334688123467976104537447903708244927723891625962 0.0003135262026258506876813877974824044409713134504759604058454367549023213931276 0.0003535459496707699245622624616502425033458513397000812065076731717558585239851 0.0003783715170698992630276189478468583791200867208445475082371004026219691895536 0.0003843678013272023288287427101843933636694567411782009165236547557041888511764 0.0003955742541800733730086446886078778147047811674241118231384340327730688330395 0.0004299392401441924743385794982066719440326505036615425121666319865151679178543 0.0004509773524241271118408030118220247914274576465240307512297775066592306704635 0.0004347920770880641775845054312622784776573721889437985577215109760187414810243 0.0003558208645626144790647836033716046483830121449144600608830132927230176334278 0.0002337266320725677881374242550426501326831741879774378190598699293955819511512 0.00009737216033053421705726717982268615941970504239269836400417969170799993037944 -0.00003010864459724580886019760147436580533280734115393693214023081181299671059823 -0.0001427311816085558368828629332650767687600273544235289636765288016550219236651 -0.0002445021134950435577407935517400688581065423355093946865392989202645357601524 0.004928822730096296051714850972517051193752317124031386981145685337715995334228 0.0009073276005366539231773944461733562219584216388315263960900086971326702957666 0.00004245133506508599360101022585704494087292405071219867751673285390288232878174 -0.00003446996943583723112229574580687722654929227591160224308411569367463012950325 -0.0001124955930218165657181606363023481267904038038474710575578381458700599856884 -0.0001524430994768525050777387706858979806595405365283277090264152507208466975373 -0.0001244416100777328736846949532819939922533683802441201008485769918787614406654 -0.00005721343190134337594429768874960341531593371812027047362854055793863530744812 4.858187989730163813882906262831053366422345065219178187367943929781728290406e-6 0.00005937295907319987848353507594002832725885512007584143601904744640637348933929 0.0001301028458125572856410647446280116699347108829417194792528432508267866254816 0.0002153972155803968063401018884625607351274905957896683623674990808029911261921 0.0003778241698605776825468579512590435066290355478929917412062367044348586623003 0.0004147060207846361050967512669366700360010840195074430988240301268141432755070 0.0004263292594386054828589258232791500024268218404453788965615573697692282766563 0.0004180457278984954853929756479986318919528119068355804429688981810336890000583 0.0004414374408796360829403963818665041359077217815044639811760510612369574404507 0.0005001682274510073985793492916706853310778566778145383219003289654551667019052 0.0005362788673420482943087697943309689429605343706049912894839116181081627660785 0.0005227835140486804794673948591160012167834617115637508342535978794962077952089 0.0004313372974577738430752554396801382326957808953024447729864844417262290787335 0.0002868208814489240364927652056335860419598428802764359411338079420901207084971 0.0001243281403009536764202205207505111486939902494739731054913953255158850590304 -0.00002802258499463756039131677259070403259221694683666989266546582631154813176877 -0.0001625773633261141405246784100887421897841906078164709107898465463101410109746 -0.0002837990662542875050034713059143546925093961000558223882925342429757751452772 -0.0004003737561818127798734106346192692768931393266603504813897611560995015822339 0.004718658856329225079484430495499514514908056286201128157098635952710215006962 0.0002714515807395613842155371295513722480909186764005974363364836344931534168903 5.253245486752923815786635963739904898521814191430833238461906027056568379670e-6 -0.00005547383171150977727545100140983572855790631538413938512483427571932599117006 -0.0001269628491165962558907525387719428577228779445698368448739915950975549106127 -0.0001458917203840483822757279931968829063986377409927788478700685051690519847027 -0.00009452817430878957899820128856389116381146067428038084558061211294765052784650 -0.00002220091645266687596639639979592046434914840057136161601883876085485066418374 0.00003366046246566286443566120087285043054685246747936122360130649566029675125403 0.00008175541880745626130486177171291293417908591666566545069869423235209876436858 0.0001543532463282555163683017115445014105413643000220769167467130385416376725002 0.0002461752944248768086491095446073628874858346356493154309510285940587740515627 0.0004217621020461614833046875277636144557718624532082349825967642681106064608132 0.0004445828566724573702692134515716587229267481135341820979440257337845334180208 0.0004323724331345940399026095922740387417731020736303796948461137895632733286373 0.0004218688480601453681318441138025234190033886665331665647011845440130399036710 0.0004653725195115453692302764395403619195030939029133511366300626424669118596848 0.0005405814198967381424986944047724057687960500355287590802125819965042246361705 0.0005852021651082421792278644926576094669244789633276658837619681833646342774349 0.0005729237312585788730368721787527181861698301847735760927908402633431659780942 0.0004740488880704194578549389737559544233199880902254981698095555388634997559639 0.0003166142350009508773523519538487657425662759534906566062800241557890452832511 0.0001392605630857519814001748454211860418837438987109386767785949279457461633492 -0.00002710554849030957462256248313930818544043723887183951237976418564980960064466 -0.0001739312887633838243933534378359012322578552470489551619279413143074410207751 -0.0003059607070713732334784936367427557420178749413869474371850861589967531354734 -0.0004326231514017677715629103120495230853851510514035274950182086306825845747061 -0.0005661716244259968344659893226717764463874381565507275677747682341971975852509 0.004422243596026680977249525697832185057661445173565888987804778787079178747740 -0.0003341230243440475374863877156528738193336650271989527981291341500832719949426 -0.00002734349586199512255868991120861093756714213775733659607626845864146191293347 -0.00007269466780140026148663070058350346395714202883994533522573236557661921876977 -0.0001379431570457031719345824897875672548484673925534484595694514265464123514995 -0.0001313331075476825129335023488308053760365669510863727852595641560225791214219 -0.00005971955446951819571001362051554193791540093355495906648463281008810849828294 9.872863326752414172318362386514265515706230655469738021748873576809688249604e-6 0.00005530070471432757134978229389832008473439543506976135972057184311622605048648 0.00009658833584578267889577308404421456447225822805329298000297107571909450302656 0.0001714438944733658506411971545010182429705723131350543757552486324610284690712 0.0002683500171894177974698527581941042509211082833857575130102676300864167230619 0.0004436656600631415656412559117255918425068083452758769907372197179978346138104 0.0004354817925809356885685808993935239072854722928089473894829673498160080042801 0.0004034754983779073183580824950837026136900832498432117367958866200171229916270 0.0004094401611851252042603520410231233142053699185654188979701413993044568136983 0.0004674646451239340433123140263323187308728984225741140472179794371603977931478 0.0005497216679642839886139252722328398499464572430056223506688036763285677456601 0.0005974292483303087313357260105997743531455439831651344907479920337681904420739 0.0005856185374289602410262675346130229150376244353712941082845446365787789957471 0.0004847016604909769889963389917593816490262900548271416897078984945057140237290 0.0003239164308011524133164002227132522079022879983016219677712861455866952773755 0.0001428525699665518045886717425437132182815669518633286200611240968914721617235 -0.00002689267799974874120626013347153450312871681992316116570886513911135922887259 -0.0001765622583528701661172392383129557640761323086973789238380399281752923066268 -0.0003109727279465896663344060159405480526507648984672105275755602359166687688352 -0.0004397753106781680539135207154221645050878351341346871738245862080291570637476 -0.0005755746280568983158858944318130661539787732285052391899387924694673928548258 -0.0007384921711261631256901786075880942052888362147322416205734515273281590359861 0.004046310236167757056648345235955761436776060185329425780653763704096049765876 -0.0008495409383964637987439214699621739363266986213205784972106441306341133920928 -0.00005247949254733652572730244571273466620635732362740733167978869445762742744842 -0.00008256528060395375584617662544866776950436755636834667922134979884680553150266 -0.0001424741601966305833444576964962020725323825320984750738898136782261884373171 -0.0001074212767811576832870846592320203059502724968599785294907308882224193707777 -0.00002307075446935077015760635322986576858660025147562659716217914583382116995341 0.00003625204732631968692264207013435429832548568391564470238632734074525133457692 0.00006960510737468460695272092069391820717925725731787636669368817427577460082305 0.0001047782384174452678710444121784310271889964422189989339478665590824188517816 0.0001835774938373731372181150289831391958555589214438381181042131583296623740557 0.0002835932242145560559714485627677130154833642655209618988376410999467119203795 0.0004317606721176705795447240982500876888423230366204592728940654941574747607848 0.0003819410985575170024679828996128946928996241534236300085385495875367118728359 0.0003574452967586895429053804485446601560051159279664481837007310756966961753225 0.0003815734721684339215915883750242602494820955847502126346440101728360169191594 0.0004434611863089120583834757794623063488367148617353199459485317228689480679727 0.0005243161569264083854288918272385505507220771986950805780756082823090369471965 0.0005704680990240637291113059588742484096501429123717375756661316252149652200968 0.0005590506580162278967833339687919185155467699762704156421535273442312874001684 0.0004622270140777356215119526059401317803219905137459261935424115146557938562196 0.0003084021239999821598731289039276459266639524292718641515716236866947436967871 0.0001354302474953243332411796172507175174579307212797696540461509158465997321246 -0.00002653745273628570596850893880812984753523272424141223035372142994887468869594 -0.0001692029093718790059578394935089987664160272613993418580456185072790440797033 -0.0002972006727646670160048557690778164693328798908600240339620394934855981027877 -0.0004198478552844965293863288159835180359598995702220760595880728790831429833462 -0.0005494342685907923260933018403141991395530748119172985120981815463721060647277 -0.0007058427998433475344126167914565386472784610108267302408910408258354821106115 -0.0009179149026312103680884793718320957396333130849743041791213034626240646914414 0.003544177644433669310102670460070480219238164033839502876328238480547615029367 -0.001203785856505195147263514774007916360510985030060774137490315882602846740116 -0.00006645504465141210887211431798676142591858276470126247203030318455006539798318 -0.00007927147746578073374023785629922443844818522129982153000564144349570493110156 -0.0001336250708015993171128312048070150693898278672388935388066708248307834084550 -0.00007171168084932050878183109706893838534438641772556404742569809296692398786559 0.00001274321378505848173582582058205357234124366981673345683195935306167035947666 0.00005566197193473254061749178238832711584125403068040027811870735796063511191108 0.00007736587019407020325053728721850331043961149990670097511113919441443429372073 0.0001081754065457415350975526124256755927892237222056622975280181442652570126539 0.0001979391331851018384788361288755244022099925178940802836410295790495962875488 0.0002921052084369112683222718691186536606134111214045551775962976618977445980270 0.0003570251664269992958600204061201234384886297853180578546147795244482647216180 0.0003008853708995808543039033688947493489921490502464536441290377084334264802862 0.0003014026377643696142696208124957661228365070257256165408182559898791890882890 0.0003320288195709178184305102090620780659334085429738916138466192038182713164098 0.0003882009035085639174921969186020779451468254028793158709246361024572517202440 0.0004596968655950222961823908305402546820235624647989749711424500833225753345124 0.0004999927790650378351905670124619765355799930902108355970458867294784641348886 0.0004895606750961385605756262484493356317955674060606660421526930325124146545377 0.0004040973466078185999304264563405201050416883889607894873903514494977170685250 0.0002689278502232378938698251955360095638351853660631708082516117964008631359393 0.0001172374621964380363210748142885724795072897315241947478055397588088815899585 -0.00002456892122179330787815551251002123015709891740183540365175318820756551870933 -0.0001493233209008438261606216896822852052798275132932341904700582939001323572029 -0.0002611536008638784912203571169580295942849745808344551795417522879046951882260 -0.0003684044755022728382717005781571138510823438703760999421332961081864885764673 -0.0004823071319952402667231546273462959907319424354586906333271061944750380964314 -0.0006215588497008290707369837957934762290772041056716243467804277208068298763727 -0.0008148454732601491540539847700608809912674348790120973912746460164097093469589 -0.001130804503244051795303780143345375086668476840443038601327262763052916073864 0.002725175732356353056745209717595218234072870979604921743709463687963542542405 -0.002311649737136160229441814595456044892916875384841313829535028191162612740386 -0.0001408714099126676206100610557278827658528334425345555772977011881648033037494 -0.0001032127097260274708938199855647935411769892365902051091572856743757777813439 -0.0001008815967523993140220288647157123890328405942832365781076200064340509895592 -0.00003700813298433638019341107539538188725543703003354048217682666615902852827809 0.00004003730161541361518347764666578364956306740133496073194026034648927328004105 0.00007550731167019570029306077064332950180196481579566098392384414111708770294776 0.00009768015416599648666188136667205219712669094101878765118923668510011065437593 0.0001372343994666079283451006409900788935661894982417661192614397486092143088282 0.0002179459415111034419132734041347023998411084995826337191988774754291561671979 0.0002012860235021797567321740512939135809542856472186483891129723753830542196915 0.0001858073482079967521157055054442464543443378317713157368956571861467863723519 0.0001674010667748708260346029200255350082900998449493253314119316128814445588619 0.0001727310710446651692682067296528991915060355829427452578031542257310399569815 0.0001913706491631876048553552458036405344873475763084095812467205716137894056249 0.0002250055264380067381767592441077003719942646621819575175800024638326980209179 0.0002680957078526900811478551843761362162208850359240051469249077776519706256553 0.0002922557697649975895442644594434958999437260303744930795831663055352516196962 0.0002856638568816183431702396961609195176051481841000960568070132981929997982449 0.0002336735766906265698904533705066796679171064551114820429226521826068150048068 0.0001515799533774777252158002476856864468692491362197660357222002831765138795231 0.00005931427442401927328371295354458942027217656414613169484503911952913916928835 -0.00002727261380382474030570032424237355271196063097291709107064199627090121494519 -0.0001038058661618027711146990523211104453594266222884683898969096874349515947416 -0.0001728253745870086746515746678218794207004479817576331118009359110932036270047 -0.0002396258750742829393974337863538585034717936471426177444186172728214958666747 -0.0003117212608306219514239770746954266883208312718269388675931653246708845646523 -0.0004022022265738788798550965835519284161175082893943619474239799364718353158385 -0.0005328129795596102513279364212461778365510064192970650863509842939698949882477 -0.0007557873297359922250510195665591691709061107498630427741294602325285405970789 -0.001282236772384456476715690767873870946851625070388014457369685483326495025685 0.005199711589476617799794312084224989112720023320730362045364436262767275303317
0.00001374602991660000000000000000000000000000000000000000000000000000000000000000 0.03286058113840958710275212829668041879232406171140154532039165914925792093763 0.001874139907754940360477927850003980681022564451156201849914568085423917878197 0.008419851382131345613207610767158526916072548953066096546692173958053332623476 -0.002774281519918366352107559528125959096970536393816135704470435379673043894643 -0.0007351157031099265468186685710773962936238240490315933662518853066118394681714 0.005844351490195894873106149923824538498881037487838597753144453833569987301024 -0.003751149592045788064885322625510981792774705472654074838365721544632264414836 -0.0009603602056123369704099126066131429099483143527926184336043919554584009316644 -0.0008962546717080533140742531246071116555319536773135756471737973640343699258469 0.005792392991111067270796449576417961686240633956409807038570606253868838064171 -0.002352410042108214496111887425842200677286087130618304403761488716817831250034 -0.0005990248922909478300184784211275634526941468234354468800843297558571271589714 0.0002583104914503807757021005387631087441622573579223212067658931582511800781728 0.0006002281566962206775213422358275381284574805133597957665546551401098264867525 0.005430801866275958671471211788853082123941232691948822761763891203981023612766 -0.0008778947960148130158741857323730097496047856828431477847404354272521524806436 0.00004939678243441675799489495634217991200531329837493022923574079813954370696519 0.0002738633220366320193927084448355032345974539960702445213979441185241613583049 0.0005991183759510293327607216005836742877699437288350799989329896495717064167770 0.0005474480178060755932792119620009593243464961278315153924956515430332695214464 0.004154205732517331695660420894448356617165547650365970436166410204270593924984 -0.00005825945600902374475442237748498933492136927488951437619695966304612869113935 0.00009577179324500955173239567648007544587752736881773770035253995337907189489406 0.0002890770897909423020498007736391063990380220861797904074185746425545609983348 0.0003865915892626906627564676177948414428030249143158869627031636524777047667831 0.0003059317938855036935709740206551015227223814830984645946919039901687457772599 0.0002684325610026596315525280078851539870959119474865821857760520620719785399605 0.003080698157268295696437723881121941761583256533178489109332163340006156162119 0.0002035126374325680186979561594262512800463342391887422349854743118318633533053 0.0001644306793909811122807925151073931972735800271762240112510396485908232523717 0.0001962872667185641839464546492378107530871118312651414094411046034063280243304 0.0002786672640933990382334800930266504546190977017905360293052131388377375378429 0.0002266969970437122375325675125851443035298678159963625564133943953652944960714 0.0001069923770697269433141284459842337556804260371074168661109297322743794487484 -0.0001988193523496757405598662840886632813384028977085696448344660881727009404760 0.002221449491969648742097619492141069295263584263843746676148408873109363551754 0.0004799763685423937557514660416957937995431696059380467524502890780186531977053 0.0001578276119184416591801375106011202770060817844240051103034360810050900702836 0.0001595835448656874663027196806353620585136404330602578382413533590378505862966 0.0001784358378431489360223671045657120714885558299302520407037283478747534078841 0.00009829252884224272739280292612572552830151953648072394216775624494731417637145 -0.0001428855345362100993809072095556554975068589733317778028856189889783603643741 0.00001288117525630644272948372481715012926914711132911592597053723320351066922170 -0.0002662241599612406831407451968404984849329820690480879188762966479558086904134 0.001511625515978869087943938052742447773657374539207171565174655460290726464236 0.0006244584321030689791941099962864439359984786951400768302349568839069237487576 0.0001686891571005411912484218230592502033716549822108023399945005647300358966919 0.0001321165836872816066363346955406524671170176630847606184870202760653195745910 0.0001007366560090377105418655039604026307840373259669352741629801416912228680974 -0.00007024747029716693307177710193446673913107364258630179382595513522199576723627 -0.00001949079763311940459095671114301744457597714031727083001526384709395811982551 -0.0002283327861308359262261115316747246266995421893727121800789182059744857444907 -0.0001542641302491217433460834350296076667048835634903720605126204268015843551302 -0.00005661157642613684747495877902870344929729599996905841569152542339776079028382 0.0006628526330958649513702559465505278807807474890092427481268374875605997706422 0.0007337713066328205597232769007750972661625914896913601513679250449626698829980 0.0001955814232483184167884807537456732311509591781778483557232727643446200564616 0.0001170407239737165208976230424760235584489669506917751406670490541137402768010 9.498841400568674037212154414263742791386863437286393293930618058317199804850e-6 -0.00003637758171526665425971741914161209799971748727089570001684378846320526649449 -0.0001778031234554579655866085069545046209820692430345576547440719961324930436201 -0.0001132308743301709976440393629806375607698024469064849472289198913993737261575 -0.00006209283965073599401881260008864915154604505278767268335549061049038043719663 -0.00006273667663651159827016405697868197181358081191557485896877298801331269890303 0.00001772445710597780774149125346024769374540600932372618104777829478748502745848 0.0002876161985621282302629568130245243873691907980882011167013367048605358867969 0.0007272279149369908749372676781955934471163692421634783097450403080388378969619 0.0001847219938546148354400485312647557099168787232312445115142141260416421074010 0.00006569603043986343799764200938719569753540297502488852312460846599556577129308 -2.135546554247147384439807459292429467983908972647413814379458426739956807796e-6 -0.0001132734170239860976882161572654244000904915871198668517465302101525290957226 -0.00008561794959656767331484278206466002332511065903338629933404875232979003599817 -0.00005482764183005720007061132406659960902574920799708376899733276146684671302534 -0.00005636838188782519828001446844317964208440681562293439585692852470293658533444 -2.870338722116896778312190061452097639366867422268488837168538024494413952859e-6 0.0001046944643047608524131573096104462845592149092028290637749037819506125944355 0.0004041940724173131018418459795444250449695279650862472083865949730647402559077 0.0004924435295174325780446026616571811214215716932743286691628908300494536555022 0.0007244325590523157478466438610920062381689323816812727973772221861406903226094 0.0001281083177668586821729020046996031837593091163796023428365235577706919589762 0.00005612406827546151079177998288886270303823246527696856707080027633109350880161 -0.00005528785082148629061301439142920777443315911237798283771207979317145751652956 -0.00007391802048584514721086900246613980687014758563207426073101619463495508035578 -0.00004603128952788202694592006069516664426410051777398761864041957642615772531478 -0.00003739759075630512915150150327053390780966391529128327854093079866553131187562 -0.00002576670860684042348292594585362746128603675134697251671320748412474677723327 0.00001077430008811431457543724515931252297131141655807755341279194020082020688843 0.0001235364981039993356051211851261390308856968663706800055650619279076149241232 0.0007644441232326275016187414648281883938099465857206927631935295854116081671566 -0.0003223283788964931989837066665628208375227883946283606740264907271492898572122 0.001302195613214665713751460809395546314549244472609631809979405606813755963572 0.0004880636655840804702691644694226401413375454898652520772434895058963964887825 0.0001012712487251989944128553631883207386078367159832104323433711908632506017676 5.920645967872160808263887976120166005561925089731690601311663083144252720758e-6 -0.00005149565438786892789294480959418333099983931219727039527333405268111578858920 -0.00003709242566148749056725350439041305483435902222189056935294150751978310462623 -0.00002396101632639929042043246040150969014710138217420905602823315651651002262197 -0.00002955093899791070675486880717487000984543052063387857215704342945417250916635 -0.00003647238993231328895355674190797359754882431842272358479656928961886894936133 -3.338767873877105563230961752513405619361356791265670150048229157274432794309e-6 0.0002455839174886373416348096420538658426648406530613456579192270785109024300292 0.0004879630710821148709922372320217462758438713689943885110863995188496785897297 -0.0002765566492784743485561780543238679900552312214875886648140824306801876891711 -0.0002958062694483016116449764287668596833757980342248586534883381886796180539552 0.002078117518872047298370307984951159770709570044372939416180206757079738015387 0.0003613670815010840208996010111274128153501946550558495482328407444793836004257 0.00005182781625784969280098420747849989812496089035284225134548040624742062999463 -4.953252153433842902084859869131379466070442232137190695987371393606050216258e-6 -0.00002641982751063437950732599493503973253607059810936300011615781631782987812311 -0.00001805902530560468501248470694924510643807550225112565660009124911851837873899 -0.00002218663287717625492926851205867896844627674918567068908274173103070951779461 -0.00003780259991063083915987520924538864312612990729852476265582288454363305643547 -0.00004121179901208182798286251379932118746722389373550183780882347464647496637925 0.00001745340241766914828464954031320243037925275305551439709080957116514320900540 0.0001120477788656456000482818028010650869246011453510567991718339670171390682164 0.0001368384198098964451865799926464637607732195251825755747494500568171879480696 -0.00001232285682445490273889074927373574538439251795709466714631225315237083541661 0.00001982830000574265770180583275047614038957116051636751542736549697082526980937 0.00007976512002251038068452093685217000567994130700384684298495051180574583294600 0.002825985390397011903660650610940374589157185483404908639222468101860308462854 0.0002534297385741337177774166917720956824319435050374338252259234740962346039564 0.00004350709351701242861020801158258515249905020014986705723453756847603311093352 -3.746033077587171634209185137793978803656089896600768241299452677288412993604e-7 -6.636743435205123231837526145365077505024732435933309076371698126623937748154e-6 -0.00001403485750667101002536293239038934540071402671114067078855629719416667179808 -0.00003277951505010461334297423156311410802058923975177907761535975307054279393316 -0.00004251328905961777649857448011466007664706006409227190361138152480659372065601 -0.00003678449186820248641684666881051179026369995982045483647292795451962989482561 -0.00001058703008327012864892972836010346508336011012279710078404266165615955521344 -0.00001493294766494240472873983975941562911035817954642986362846660689869900261930 0.00003135120397658236090986184119321403662622789642077712384836285585441776418734 0.0001626729135176674297214749254894684687459154523380574554873073485460284666569 0.0001896172878768583358481979350330696543914090811292530101201132935518620552826 0.0001996196919953417283094055114069390948993521886262744214301468384347930371730 0.0001348474671766689556262819028944907234032620373121031321171384947388425258280 0.003327944604864130846908197717306383500884315563923715070396714221455013398115 0.0002753534170039758855704956289864481419926266200667393594382899155159163564086 0.00004028670965194899110873939318150172164220228961230723986732925219811440068094 0.00002428425879500819176192188438430967886071517056032440928556929395395336366045 6.204572860655745444638818797037087569517432743423566363199949051788041568943e-6 -0.00002580533489778506006565963987565905284732013340092182776902582099028868826126 -0.00004525492491493431650551912946252022496411330908124333774455086942422152669691 -0.00004630106429054832945961881944266769310276152291514230736817902228306485771884 -0.00004106444988240269760982289631893843009980028898613859142240553557345347259663 -0.00003706980462860809203134498604560163397532844417301657383208699362357360228445 -0.00005429176200699377459474985139914734728834352265298126369711373318581247430760 0.0001436942870947994306709235929785050888841050920165419166131254264141609097973 0.0002102449434810386527113353121558719045311847378962818379226666594430772880513 0.0001867455485263046386319153907577765345593435061683109015698804924755721560486 0.0001984641596534164502115919499057059376013944117879381799292514851316184389635 0.0001320537755028019219947019251946284695038470000718512081692494835503102464879 0.00008536992103104506054374338576403756438486520280799977791674600887233558798301 0.003684506776191926537220212457843535235143377529888730894565858100133625194904 0.0003074706058704326702629233258200522845667055435927307151645302322214893412550 0.00007559227490155369389576662963986886030800396587609862766966695298381133274520 0.00004245979280284644794223388759905390864218844551232293014931123161951766782322 1.187408056905152041855676324897518532513920422530339062893778000587740460609e-6 -0.00004213221651817271311052400553785356438933316033416618585529758011847019506333 -0.00005658782509927803855756941771355834637468310584585619086560300531943766699238 -0.00005216129952230861166185368883131714157131531477067490800744912781703142152510 -0.00004972098054692520353864574531554355211819270116609180031331137194122196438471 -0.00004908533376684829767875761944540843056767002971356966436762268911356001242690 -0.00001072651867409690055667960088662419486335747948214971628588494857226209072625 0.0003668528962190881566387375847499045540730668089875120052202237508656990251756 0.0001440436442381603126060692955761481920725610514605475784150071605736617168999 0.00005741560409470892812018779977772652743143858761073845924495475758564686241384 0.0001100645826795584644401237381803171752476746091903960309904071634141405709097 0.0001113101549001696371872417648309108217329304472215281017351740128987927306864 0.00008601319453855500696859691982449416438316676570914707903786477531754202905561 0.00005262828391122788135184503406820302489500992344913963753477665589855355748322 0.004012626347652544659772134358207825311264005158053013845873937840640761163507 0.0004079659457465693106851825215856286653010371753627289048388302778110656694987 0.00009967657734937331105521568667078430224738102366656219766893188242653182785074 0.00004453682717907615897513724532093822358056134080865946496638382043637531526316 -0.00001353454063368619427465691759344410970741660695917791971966074422841192899920 -0.00005733799018275926185383794356667046425264184497886641367759127926547587910027 -0.00006475842633495129852223548091040875942681120172506206578354793140095046874792 -0.00005608691654333807546380341374579060777446506199001243061518439917960947499820 -0.00005204673399141230180052185094202052962557559209231106415911571165838119553495 -0.00002939610664787297562611798642223019275815570661403715177641031028869630531229 0.00009218598197307845601044252755981092288687820186613183440296179629609823172346 0.0006110685464187238400124514392926722858904420348856919647713985487762691443453 -9.968215859294719976062120622269732025640855335808596313067024800093758439698e-8 -0.0001326330541562063933769371573754952954235486110934005966155451535848931534576 -0.00002004627473151474610223889014625769197413674249771487569947992379252557898997 0.00008179119675670110384370586574078613610278184481881262041028894032969250084067 0.00009109113008416104516882071895887968135511925494388896955622639827504618819303 0.00004930555819685646958352606586776194747670745481819643753585868495444064346637 -0.00001319384575909475364659788644621615557655208199182081513015119583612606844288 0.004223819540538633780329492230545196468660000271895949452467532077815270284463 0.0004808798536395174240401599604228787609753541629791225920912549653204333038446 0.0001120074249702481855091578400640428345988515130047078506220438266486593938224 0.00003376978602828363284269276225631452518405635719106451998487881185983213008794 -0.00003211354324377763492677960126633296592505991948533998011935280241885344657922 -0.00006880876988921837756761121198031842055107729932438068897773087618246098288245 -0.00006842143662257296735479132588156107975828800498565885962622755629318417529716 -0.00005476339506418521255305492094184601255232302339130461778432350572885218487130 -0.00003906987570343233956914108005879378511196863754205150300072616275653414008852 0.00001745088844802415263506879390924693841087128628521397419999374735636725253854 0.0002220239982499226826196191412772120714550846265621455923774602590869767368121 0.0008084538279065276771132699742231367175804587279398028876876279254677724138159 -0.0001594576660799627923443204020824476176826389898148014807674176501903659160888 -0.0003137089126791092016718085890598807093811200521667092097563520098064850888294 -0.0001469951293607050006544430248172805087810503103681375618340809539760059574249 0.00005076228175072897471885139876066153439948662479333250176061216034731939433426 0.00009432208038189739575108416862146069705268656145376141204392097746351570191337 0.00004580255077441804766903981215370792409996978829433748746691545468065145162671 -0.00004206909596835518982667521399469606013948941860882457632916701575574910080710 -0.0001361192395621523809622699203481604902398610212878702339485261036845887067633 0.004397763266180669871995578437933413381232981338023061274246572480048047851775 0.0005241249317648522665530939224506328256927547157036440679224910003708118257399 0.0001028671054582353079413689387945398013495845526360511829748244724335506740045 0.00001345312594878129482511680574723876049665901992911885356527911530335690333158 -0.00005051693827015965614171905734757457413631779821829915583450916198282652606855 -0.00007519807453237831726687862513243011167640817557163805292636234495429920027975 -0.00006615964483946544966753913146216269238736856569343670455650884180977190846162 -0.00004506401516430226847599479942260036533613783849654976756731941751166059259100 -0.00001051260037832829734993338409961472983453894239696580586676675809474162139724 0.00007871671535043609543772927287963118852267341367952067910291187450165275083465 0.0003460364282960194909185690950801828291523642172318874868793712364102321351686 0.0009344107086018814529457476977653072448030563609816309886859942772728073270216 -0.0002947858217249868768093466647531634100841020836104150298932477428053103931452 -0.0004545338669637404371650076820496174133838119638201425386016903492297328215170 -0.0002507758201817261467810339446030386024963168022200196832708027237752828198769 0.00002030344140795626900204727507026006433787764141503313794507421135011223320563 0.00009110591794685906130552090074976824202939836737563430238488078534794559350683 0.00003829514576962010650547693239466526938550281166951441901128957518207498671094 -0.00006689437059824237286010159453722463158745830248091560090137692416033989677522 -0.0001777555731647633075842300822958044210870031033844870687908184992439210606137 -0.0002632084663643555200945912298961719886369751702252170659910690634485575577419 0.004542782580493103404081976939559470945091761362856063052646586643869468785305 0.0005040296091195805364753502204835895663282113148314495563424126422640292012225 0.00007720596492941844047785694349066748981447839551799093073885096490691554008820 -0.00001141475269570237295448780091248688330408580819817772843660003349003863231305 -0.00006705620618776920392149536366941848184559461390848862665261999162761287903712 -0.00007665538978693029514687209801556121120257513794999858515139439739606791924728 -0.00005783274590384157507057999409139720892502039266499450150485296408603169025365 -0.00002691426045928798614511840605060043318230805749933315792432635137784684519727 0.00002862032626850318014003204169634526331040740621226690281933414085962919661930 0.0001422687175031552184708996580111575771279076002391875733629358282903237945477 0.0004416029378583569809956518045112768395026871964264237629042754908407094969774 0.0009787302292128718646510351884652698654722723660517954718627968944532919471944 -0.0003915444545451836930468296819710381192584801242378197588352711300826274953549 -0.0005446334288212113365065147884647113154207554567649392402886948791992642670558 -0.0003244482252212415986291530183618327052306165587620477893623338622111861454960 -9.353281632720214694069324304892512665442545545961017730383927730554127720058e-6 0.00007936170864507802490356041759956670600766099074135430355320654733984980948927 0.00002639821550006739431433704990257361959733665425204767588805201911758137537763 -0.00008254685029952129145436162655940950651232397769843323423454934626228825617861 -0.0001928357754664698848587903545458227793347827325807370884085369739021847890624 -0.0002783641324832566321033435852681184861803405939400201602804198436287874992382 -0.0003461832913164302205069561714243484068357499470221320939546950316495432615834 0.004673085420482144512291983817265497548446832136763972952193550767923495652733 0.0004366175773811194291673906452846798197203134244127278484214369412699671653376 0.00004483083192504253379473817372384149228050774959092292760318859818225081179200 -0.00003587024886463962663851423611094697752487705663396118837008284604784854639594 -0.00007896673689035968676027404683239868198948090355914791469972952432828868362122 -0.00007191183549422471526250814425483734994922357203502734193107327335715203190060 -0.00004250864257840993261512573286640530146671142927960030204702764989373920310071 -8.403217152352627251673835023492934718950682828900950800557061395433840321203e-7 0.00007248347684361275934141578533822168253190753626667225662818450966740491848024 0.0001966264668816923966067440733043929086644869424813768617154244585300234947771 0.0004971173374735181140527254782358748105299415050391854476947985542875462406135 0.0009565097055322782040417409400257933721028313376283055744364814161114584862786 -0.0004470308356936942718654524947160732431521709515520075597579082754257419300191 -0.0005874568770286124131002639400581149268712638074788426288744397951649655488548 -0.0003688234458268716162237627737509590032317476371446687237508704744014855005607 -0.00003731678676024103407001124627722760215500426811893149839031360040637332388032 0.00006099313977139547843372709805824278554982552917232099056459409865166467649515 0.00001513747973846669288718641958638483939585406285734126773669127320480547908552 -0.00008065328042147986253422254309477562601142691754086515882319732821361571432039 -0.0001799682121380637046017658327966704412054160830137617949266982168120018960212 -0.0002666045639002359713131252607001696012777984707375084105258605783561541926075 -0.0003418700902952486596234512738942259342553115755386655684215216655065692738166 -0.0003980190071817485582546641929918987838986333466577946815926418199550126245250 0.004761939111434997174007084126422823921664418303044105917088954128999599824502 0.0003423764117220802304392446763831915210452976103731066564193396827925686381918 0.00001278952776592504689499481099973315499178660482896108817093729873923253150414 -0.00005677144580746296091777287927422503194420564391094870643347561616547880235071 -0.00008491314352320986902768190423253511008284947404795368608071304017365606722140 -0.00006072767633306933511756957694969450943698072790141359987750860886505726349849 -0.00002080163505879619258010494495283225904168619880115512215788455920483233794950 0.00003015601134004888889896666419849136281321645312971542621520587992502084783007 0.0001134714060063900866050732598311215771192335201617619808412368995264948548087 0.0002330951916763337951644537319687820927109011172615690826671933540801765473010 0.0005121363370653168494752979456769277308691594967306617881860271719082124321684 0.0008843897163057748283115002392006305188886363432205931296097984680166996050564 -0.0004673109024866504393497725769901054847011675865864653868446042576472888567625 -0.0005922402544692716985147511376065575534774605897990947899925273313161623477670 -0.0003890378146709312715918130085377660936556812877598350221665827489947699961336 -0.00006312228151232114446305418611591382245203244827892047700963263608622520239901 0.00004076906658389125607252910634964163310156172945139194096322399128228677859177 0.00001323625354446999069864151968989949101233113362435051236756847150481258833103 -0.00006006535567476134747374658212064917540704505007319277201870672507922936948956 -0.0001511324566349826434070638342801769286426395635300341518603141380454387186817 -0.0002404473031186787687687958446236226734576053404270102026512070544954938959818 -0.0003202788178108612894964631365985048745152684540902058227002866062672286995887 -0.0003812920199604510201215888640644269298117487220332513089223416965199878569280 -0.0004239413808952554257778251696650999601470195710777736386110984197367869641716 0.004792537149087592810891618560981148472756192732087167092555335625445761218089 0.0002422047962967185142811878629482083244620910934842877008811283256014870196418 -0.00001357115512571712588834696058378863818640399332594636037484368527309384812696 -0.00007219004454723816491458839554330257052462037639085389807401873485123374990041 -0.00008400256565594599549712276885248107315103156561443581138222063550455023445881 -0.00004314479965281630513115753682507343231909617613962972136975431484245551087100 5.931184308176802422320113670603038778452300590071948961686310088841101851006e-6 0.00006209639519186570321111411633139099429772645813800149405404237820139338259922 0.0001451167381877481908167635287397846069017592226741879318546308772861445265086 0.0002487071506707613663584997904481160927572480491618852150959166446103150110565 0.0004926215758176276328282815037296775127840684483079797386089647736517960994722 0.0007728979980054407456589028282192583433902779680424420485048734746113382446095 -0.0004607848787525449568116919062019487443037500827311351730081358289893598551125 -0.0005680036515059999640950859311248776522252837640923591329047380989261370771720 -0.0003908865234527270400618263114975786566055447677657064243191748060003256920648 -0.00008560787442384535664476024033409685795125378305201154479029198878620593762791 0.00002712352507407358963741568644990149159181244283745091240463717612306919332060 0.00002621675256778627590808102930297779873164820688839143110892380025971874701071 -0.00003032916545653945637913998215801191973123896673050828934708559061307972661219 -0.0001176538699554112421924308682420093664311197238655323678644727591734179835177 -0.0002070313251094441942557555072978892340073040536338472597438506149026771874937 -0.0002868113201830222268910989989582335581392759743000401700073530671309905307264 -0.0003482722015178393771914837414506532312226736245000543515178697993113451139856 -0.0003916936785652166856807483672080185195971845276493017931399922492194456812214 -0.0004197076570424182484152380241348472586591086635681782797604655698506680274381 0.004783323839724793963736929989313794277366603012485950766163308110057602228698 0.0001494855798451673846689437756226604150213448744821866663312575576056648056376 -0.00003219104604906346825711106094315279193924690243694098452564619132808464955954 -0.00008082529195279941139180599486015072679228845182886726616690723085331611720508 -0.00007560458191271712077139664257615996945466506000416116542097712909765676820474 -0.00001943292048348786596927369004191183190870771384401725350136534965974191284248 0.00003568074125311912515156094392810563483637227107342750989964940271531517979463 0.00009064819463728830960920929690207442998343850973130092835587549572588788373431 0.0001635132668951319793830176957494322069108146970521935206639777888961705580551 0.0002451081365205484421968293053013163842997772342122434442615249748017740322700 0.0004463245965579971886045594604186251619787871537956572672407670856213315657839 0.0006289520686645734201160524375561544783732539540035703203042759253315832862566 -0.0004353398274521678732890291336082858642897802954294914545684700257402724449256 -0.0005223951995970784360486205711445259475073210579781882652286358270164533492668 -0.0003785975542236571618424072356944851323869186023622843577488632366224262549656 -0.00009924739263937247106258351323048737955347529629903468169705808903613105403878 0.00002903328852136856292801759878379686378082967985676961577990225115088804192865 0.00004770996120213958217045406146303388000804575819954281231969895222350853649800 -1.876942619762874900386483457015160381952352311196651135163466591390260490092e-6 -0.00008466955181298270109592877458196880903879395588470269118173510200905457960940 -0.0001693858526288179253547083285180634486006306097739762489313392394767319337399 -0.0002443263463766973630393832126438644735632362243443092802835651261375943622074 -0.0003021291950785678531692282496133787457844178620207290852224959203940996171487 -0.0003430381323641797211164037395110102934030169933524555914891679151654515122430 -0.0003693888163795625307122770235234608022644349778080105654464641618929383208500 -0.0003789727492353267352156538240962551138026057980647918305136082990547126404636 0.004743304690686956427556140145881880045782546111434007352728657488830700675755 0.00006913337446971431958004058794606519776291830964709217420611697766953681045423 -0.00004313751237308615835609142137700654980768728232445177767258215700551356277232 -0.00008199592916884242746418345113962680498895886037035606364116226222532454963819 -0.00005943411260284520943199558125424552588409052613422148122205881390797661647341 9.679376496009164557435284644202987695479951335420487088625624968654204989259e-6 0.00006562360046641202950868206226767428907885306437813798102365361790154409984079 0.0001118662276682521772764168684097183075293106084634666419251680696879225797514 0.0001678944488129831764017177894824327832313263486545927115986582953636746805036 0.0002264046920296484228080736952040030030213813485079923724466221290419941337157 0.0003802600700906558970906327252922896848694900743231528244548892845239099158137 0.0004560771012585551352160620598685733713436690557633923563995757357296258367223 -0.0003978603602540329155823563630072945149912960779994005220097298532540309527517 -0.0004606923871773841812487327806474233671667062748824126337963024292766816030536 -0.0003511530789038478415667205269187527967414265185841020524668740593086960963661 -0.00009296832899795177691950063984566249386875894302360405370496326673050390400341 0.00004385723737224509742832798036289892051239969591627495157238763207472524573640 0.00006615462665244229325759308247016511502132772203430693390842804502466909688186 0.00002105962428036781041181163271720611156137931695121768345843440795477736828969 -0.00005291633753727003241339452016955711510748418127849272551366720686440569745356 -0.0001278447474165498415218408694261850171671478515651518712280020936048360978113 -0.0001934551102957286715309013649051991830309231175006589954175752564914945082160 -0.0002439645082987473109117549447608343929737469881402641685720288127912988213100 -0.0002795667090378147745689538004807925298203389277270351086555293523627621572328 -0.0003022202449451728959267400841611268037293804826568608587137614681700260294051 -0.0003102229775234222383544789848215685698630485037177184730096827623019674205799 -0.0003000477029833166315341967191860687625694905189784804862216258679651999919614 0.004671637482799427702313328643540951897461360238243398346970626678647944894706 2.875441429652268159856287307248452895322179636957963784823586996687448416758e-6 -0.00004791156113924971252292891624937824521044235710158147157690679412266311965043 -0.00007611704536362036467406776671711512252988816860184397896818509669999912037729 -0.00003589544293750710642900204973607147584732497525508137355049339839512675471845 0.00004253314871206980653113157484390869226508570149665015864376643794216140994155 0.00009217596267905405630329304886359874030320959339133868739220682421843644870300 0.0001232282453829900617806558807169963056137785683711517775367730221313044535572 0.0001600967004726230838555126173467701185058595204166171853447380869454545360634 0.0001970240608147116030348164812531398037590261683399651719387373331018074602517 0.0002992793612821246814002945952170176979307307291668705046665394862158323113639 0.0002528665885177407470754870199243303464616518128982466852949765814467757324158 -0.0003536882822071460583419324287713827370900477901919747892811167636165044571928 -0.0003820500369469483974046307354324334168110920708078096338423226312975355860790 -0.0002965286996395812404449679247444299320345885145321132958250378871566019893561 -0.00006271752367906020449257431712515571432598141056962062106706819831386061531161 0.00005762274790238779452664052740124524732850608852914264108357455310509050603777 0.00007555597844572463657025136614418721728151916055733617543580255126202174516351 0.00003872154935187803628971730295618099910397194561225718076478621607722960999299 -0.00002057086798015491208247955746821665682756240959754176026032643654743346251814 -0.00008028183258748140253745915612080220883508625776125379785645642532193385844069 -0.0001320855118363344956844869022363523813549431434216500208116653746546987578152 -0.0001718710222631365128310868815089876877902697403065144819506945924764364474505 -0.0001996780700290200909791748614177166959891952749887221749902573935535331686205 -0.0002169292343148575917435405233354369471737930600548735716601704576884053884830 -0.0002225051919194519960801021663245157641936143604360871880174476043756518523397 -0.0002140401904850318255083302475630275802567363248914662248948598322031915771198 -0.0001882501371252088085659133423581782194242589702205940881827091501917206849426 0.004535207014732226275394617831820849044140872951207820613884610724296357299800 -0.00005053228929798275297995815398039289052921373876317102255350196748027812582961 -0.00004858038869727144108307616830251150560866949735580951444037292282234651766065 -0.00006381189890479621860315178863833522067480930056745885849080632933768092253825 -5.224608356642894489957139848451783922225429109406481025917620149030056377780e-6 0.00007703592620114431107078264615589955743613954981325716805713054395428188714898 0.0001124258144297768481018413884719861983931634708969666865696094448504748475089 0.0001246478067949705407048601849534500034437790828193231974418724227751004297964 0.0001431638900931898967757809222170928021624399398125877029787334409081909083342 0.0001602141364817185822128250891973826893933173513251671976454354650899345052397 0.0002050368162875651362380192339244713012388259449234027206062873550227848597982 9.199332267911305795938577706116411000046950813200654815812329284954628243219e-6 -0.0003054774002606920951809841386011895078131557097534820960378402838909413977098 -0.0002696505638698324378440761657641716815114910278828406615285677281977102460879 -0.0001940386581178713954190851995200829355156895243353659830880592837195435479510 -0.00002132171839612951531893184788318291068351448312732766521263114859031429900423 0.00006031512434040002735047745404849619098293386560217221732440689787119508623520 0.00007488672995337116442591841506207419651619693904473466825218993220153135150645 0.00005338404214633191781805028800976488848070157454987454202842723212273420974030 0.00001651844827725636982900151465860146121608842714916076630122619261179776565963 -0.00002125265433799787481528142461019837580443314473431484767847144687805606413059 -0.00005385142003543422654323627153605276572785202682842890851712235956319404874737 -0.00007897158657508009502125037038423225857424036006854327110671401763188988744005 -0.00009631302706243775817814355064376797771749543712188991586424058340800570538219 -0.0001065021924585085872526308338572480603064350406195250355173436949642542572828 -0.0001090854091619141121925125144383805733234765701558161591628402140695824058478 -0.0001031235067986643871477328143651927550587138369137403674688133241680678111799 -0.00008737138378979163436641352791783220102667130719497749849539509235481493684666 -0.00006045653290389158477783856316162834034620751472912159451736265051600297511076 0.004327126366549234791073177131811406758781672377824600922148435064479733292134 -0.00009224868661151744351079881827170142838884837322635093502422943280930404199899 -0.00004716858198693164535637607034588753708910341827690878624218779678577090130820 -0.00004685394740643180067049606444073855016435199361364657851366497159915756278147 0.00003186024534727279398502733824651326785179480292069234540889385593041194787083 0.0001101014227769381250096940167124380993941342070286770869426982801200221981713 0.0001244145429886298182868738592923717809632026392549527505616188460468644607263 0.0001179555560624111956626220134788692217881073369886456993504587700214669664711 0.0001208631881576311718497326676598248220074380496702172414447264777894014564511 0.0001189854649731460950010093033067603613711197464888100476467901532317667997506 0.00009593739414117491016333285448564227248559588263844788267903024658644362192828 -0.0003024036492512474381809146588884809780322889006957493116020410557322972536339 -0.0002342575244770823926118530061617882044412856501072502925901000902824774411930 -0.00006897637523195495724356755641601738103755368126521441882668710569568929131071 -0.00003182052317038591137642388826265801750714737917732287813104301312900540650095 0.00001661576573292803093560823684345178414787829105271244958686619437587309035097 0.00004620509650929993086177556217569428864084937880815311764745902164712222832905 0.00006272048029213764686989342630365992847034875473961499824710785971756242163991 0.00006794164282298090620075090848881623801418732334771325213474126217573482317638 0.00006595890335339350185827702439377434773484505404077632637419610727988674635273 0.00006090252049457370637795598485737305928458157957443333289338006672856844324283 0.00005611214440484129758472280850537742501561323713543776200236678589530439295558 0.00005175722188561064867944033721380283237327012173950851419949937534243003225124 0.00004880767091899253935048245195013430961913125992213101073816923376303543099853 0.00004792218354443927090792011908125955068332501157084200182980496253630586294961 0.00004877466404731332147207229657606879299151979754463453364219265482194419608045 0.00005048074049792238263009792859626631099910253859869619932702870937988297391351 0.00005165571552097433184055041344523749315013629705351105902306488803001125359136 0.00005081257618428205718407204733539052835346438663779648780261292175022196623935 0.00004632095890012145036041079735605415457665356465714057547352754350557364716605 0.003984248870229298805889409106454429913801362115610981086412493457681388729253 -0.0001249079903706793923726432862289595913051291079413632979225950539221513482123 -0.00004561138424676009935096560724134252808979070998311062380682343994105428240620 -0.00002803296004973131775709038482899998745184026535546759011579735378680467905358 0.00007496895078856758634256572838665880683252030573870075364211357642749052636216 0.0001388961804730163143381900771513187778583631452704412326966277930177230772171 0.0001290691649241828644467255360763431830201968246923833524529042267346554804960 0.0001074939899976225183225293991888695126897878680744744682402933953375286532389 0.00009791853070828032422261690981400871944410938385710323835151953219044997029185 0.00007603837023462914130401683305305881657800707888653185272520082943323531838949 -0.00004389355160085477743155520410163255110082088114605476097729262488967716497560 -0.0007656704485265029089338855081602329489319422609104359154900236286486644094737 7.454093438995422606882107210521606762080850630446811581223087542000003427034e-6 0.0003310549167719108107162374161135552064715958311882893703824217334565404051610 0.0002199581324672205653843437820443925187669839222722825654921291010118912754017 0.00004981914689466882801085975843209895845497297370042125142255036786847629126947 2.070951794477585870888166570619946049697659486007503712212103242594105572820e-6 0.00002866404384655920643036352286516787089051350858302993685174069350106406888464 0.00008439524512591226756557334467626906506802347577242092594246013968166661822148 0.0001454918823229776831180471280572614190799728476339816133366966301004693513613 0.0001983277865495340224009613665544017448132229853710656692821056649783646070349 0.0002417251799127083528536238597588573424299978913195146157710706830742346396520 0.0002726938078508562496747402087806737241172951919171341917750407128011909932801 0.0002935863537543380953917750033844421634905693338160172105877657915951073476861 0.0003075534372570093756011103053065212252049634085594851038323514613229629147321 0.0003132883742257517753149016226680115649478389439128927915599277892272424229860 0.0003071912878817899308060177242342631914270562175686458306806476843874374669818 0.0002838763397166970392922622872014892231739267540747868765431132203711622527944 0.0002375545151049711695664218802983402214294488802409950647603063298899350551307 0.0001577009985809633746081819312911825393030262772233734172262176563414593083173 0.00002674237886588124086003269877859608046508787586151531632284182350852648326571 0.003327763538319295692963440297440191269556737397149388528002320736228436854692 -0.0001596819824357431792475189043835261717854502117251683500078507507590840784234 -0.00004625141202560172549642725216109622667765878552904002273123279788119097070002 3.681530918222788308438311959610193965071394717313218024596481521185413606406e-6 0.0001150547854272312490259678819846264572190238508181675117779434363771953394221 0.0001555082334824236134864348994252870480914985404556212021828739492306579811163 0.0001380204087071645083261450700144131314027665194890530613856230134269051649142 0.0001121377772213731104288509249334742904202425419224996492221242023690164218569 0.00009020936159515931340052366349413960464559847953115932822684060339031093696625 0.00003212681718506624096740088976026841358960315736226472974981241852684158963484 -0.0002370226549499784740676691953989796047391389941301933576954869956446816895369 -0.0009376954843498079648970015878722386781547468041759506573011558361012846541826 0.0004838401423884831207702015429462138477995768344506364793004822863514892937928 0.0006551485536594234356556184813269868641475090269160321938560789751085784654355 0.0004233240778005109722583948111247936266709773778474201597283124778272227520465 0.00007360471772463514337898931747198912295849361543561402019054137053636889861777 -0.00004487541263764892855164213629420519157475295276456813360225557666434377235617 -0.00001778952720116470153621574894301506437636980621234405771879360071456742311170 0.00007604922692046617339597734282345738643236832212514630681389515758529711927875 0.0001898574405518577631990813137399804450766723536124556103583607821545581463745 0.0002938039567631745772632704474332597440514789787930826774434130982982599245026 0.0003812546811539420326871752265919212290168312291935799609207413598025323460715 0.0004465975114500801687938108447557054126752735933418816827238117229322179369816 0.0004926999024029274324455701766922744885289868024050399608998213296975810771365 0.0005244162597509443190191595999912039098460174670773963032338919059058426986116 0.0005395623682796458284659438666203758809586997968794885007050894012471504215998 0.0005321011397678928318692723272932037069006315347705601271811758737103975104411 0.0004930872330885556913233814135604022931988835302083637047958528444985779736371 0.0004130073208501518971040918801628593849219165816408922430383906172343712707417 0.0002742167576763237849637165844881206227919279267925265030699439460213196290054 0.00004317897790319841431698279563539064880917411309028485351068158550188291742893 -0.0004467366668762292545883776716943136840254393148441691364058844168113580555485 0.005540707827178718903958211140529124172367411114040167122211370743468383445104
0.00001255796776610000000000000000000000000000000000000000000000000000000000000000 0.01110494971850923936730956078515425673275295561209773196982379310124854098956 -0.001816207334511355771208091984064855349923542637513303329782370280056061298621 0.008012328528880653640854823269016407895150553392124422572884680197864909012690 -0.001589054539711779544856974472787682199584126015412499092063633080763107708270 -0.00008691534534025226956687044295342783541472904688366216097440553345308783807124 0.008312588896339600800504351754314878295433202238050622969063131497134216167985 -0.0005092888964546542083948334007525536452170824051190478660105985127362624055734 0.0006772689374903356026792940146412334198360182768264248879760569103582849711779 0.002547119658510160081036458186971306437413591324476829264680374150248941558014 0.007487982585147977475715849043471543554136110891590220267434262193798963462692 -0.00001613361990854269309231269547188743622295972094033841847436721489805445381415 0.0009236705345189915486342995399903941995869803172384395189195189231714543608940 0.001194169035406336887293734787397955349268586844773876119095210303389598190434 0.0004591905317592606563720748721623164416794546939495654306177258407177117650809 0.005217153268402896995439190785713842793116240553607236915290793833910561508918 0.0001545603631056122367389647333426097639489083249102164397112859242059174032303 0.0003636653318995220411977632765722682782276107469500329813872027986332410587487 0.0002541239707052445349838411705357436565917539059705303092228582809895865765264 0.0001477422460027121174773555325764583704703139767627474702653355410009932777076 -0.00001670260454170669103541951112160544032672894603505003546224926626470483737011 0.003852407650097218302654547747911180670246684881993814996130646991128065040171 0.0001501674927002872867321616209378385487766857618862975897609790717782953365447 0.00005957344065287989611253055014480523488183089288490353043716015863271471279104 0.00004753073912821152162795207582212867035278706160312992226128820038121371611076 -0.00005127270487931700775792481605502234922510614030054885681087003226831243157269 -0.00006357338101838808884100921507309598648646753037678890643046262115242903945848 -0.0003198146143287142347821363746465314202682360445730835870502702789225642984761 0.002972712592340047295069048636573666984605182120873215720792578598905797235316 0.00007607786989496479966122310218895696047371835312117823942492119167289938981414 0.00001591272980476709951194663215233414513969624622519061245109650541212025612996 -0.00009522182517372227271703497225060754686115938241598788735715427304393243916917 -0.00009483891370530194235594913070740071433236667080479042684376008757787146968874 -0.0002341616335541445128887871339527900568084035313608943962239245724578763447669 -0.00006130647776757285624600443914704189173542059607755361541096137819555039684662 -0.0002730769105109052414640261138855671031040363354067964089032616864694564225516 0.002278505907979206293245334341414159410802654228592995594555537003222004837778 0.00009917665812338894368550143396999254996347569613681555308097609399316524474936 -0.00003718784372067010441784292508467201787426652696763191363251875682921151812064 -0.0001174241483495312810971069082532152363134980745603647425903390489016491276674 -0.0001756640070293004509125848968020552715651551319177936996679841269209517619184 -0.00009264230399061718709287780520457578791218729336334239263091253126811535322206 -0.0002289281714308124171439576993004369413967081251358052600765134509328475383670 -0.00005562037887838884876219750452029924506734514994316767912613452602962641189458 4.675655124575619173573601790630000520853723722096296983505329215312489017953e-6 0.001800959517264902109908608794527989069031867097892031236573606765990034463799 0.00005646749379944515325414522652164766506982355426568660062125246469493974805723 -0.00003025841095265233281669976236514419528610399963743070232396906937042682347918 -0.0001466122523120044431492060005818944513232879102822658305641500923877108432847 -0.0001040433546411252644484798967713669407298376478973093509569660753613743403454 -0.0001564681562596623541714344850632378406641168735891280884995488524678665442494 -0.00005557705918546261831187383377591737878545332214052839859157394916997404905280 4.752541340033211491425220634116486308795920641395098346168920278340448522371e-6 -5.008969130383441786563435166514752300954328966446697055459892345621851854870e-6 -0.00002822306560091874859376737063275002544154102492975958329119518666078735734674 0.001089623771827773024819406131931009748627060124157383185689136116489239878033 0.00004363868351005880235297106868467924979283592531236340211861172915455259967266 -0.00007200653419719326967312443765145042199543557669317348652913006266343793346168 -0.00009228215579557795189457950260288902016596975706889658203734497048821702441784 -0.0001052608259110940860049102260504218659737432784227175045158334886589028471011 -0.00005324338779705188965806910122486649229421640329998430044787147908689662459027 4.538561589162663860956791189569231831951989732686393519930193104317168809066e-6 -4.387700422038028786706726936265441075851213030927020454170476796440908976534e-6 -3.355642324061731965471329166556983529695097475707528426542156066677672745444e-6 -0.00006554387963531158741182509331937053441430094835871295095949915415771130418046 -0.0002893869787554712828268948685386041460223974931028976039548832387679356414525 0.0006528278788594616108857376135272610535156800110846637158214651287177139512101 -0.00003432414481998723566017411883477998413895760999247232288664403519577513116944 -0.00004311003443386564315963398600884496228493852044798255144948214445645634092184 -0.00008963696906329085800956298245744915957065895101442752650571720242693869346080 -0.00005579930641835676042546075774643305521438301671362828084396093959002447443183 2.027222888824332807411926542645875224304648168969695170022939271636008035954e-6 1.115049959200749441743346361064701321884650674435715900086143066396500771272e-6 -9.991807711296132958549990011570577554934225145927597751669788669171996128234e-6 -0.00006126470946603765193995019244713727894358111349145029120210697923558418703090 -0.0001778881681344674397371384852314099538527201271528823376901888480337749828987 -0.0002519655967060159451522912882250916354143672931677674719894426544741391851946 -0.0005738512069126113202207028949856858897998425718722555362013656666000103559010 0.0006076220625093018401557480255837927117465259922714797482209719174525111308860 -0.00006905921654008038050960404047160661916233814148481464185405547935143621563485 -0.00005578698334985129418223414663845824691805008040763459087424262538453702959301 -0.00005230503804003632515565647830198171455487582806356933950782022805726737741499 -4.211554803106598111261908863689545055365855074094617700826350193971830607088e-6 0.00001391775915349736507232338176666887128753603164230555821052093257546833124698 -5.222736627762840998299185128851453592575818084915678241831689097626191620028e-6 -0.00008031986709669445695235036506500874455874815018480696010741422832353914252895 -0.0001662876085589337213813626184288814996593005423593577606409492812287060206883 -0.0001643862808520820322235190030685971396118351293032982182743649798930662510898 -0.0002598845599148893858239928259990677148716066638062828759506647932273105544844 -0.0005566975435312712923553052427652401374901218082244952602206204647714144101146 -0.001058771974046253366523122546183785311973666959223927675724564492377682772851 0.001344395810611208769533617893969092500792262512361974202575539638704858292731 -0.00007272001427559617507082868917238653506831860132568997712518203499930323064203 -0.00005016216826442708003509549742122202391473894623082923348804615390289435273368 -0.00001662769240317146849445187403641508148330738324810546148988399264585895061646 0.00001024124022013347268123759282013077757280338860878704589974263487934835394189 8.173998459127321105024442871114012227264369117135424952852478411484107393603e-6 -0.00005589410155534897870638915924732771602264608108351499305157251698253021260326 -0.0001347938417683576478926232289783418585197245202905618920884602504724805684714 -0.0001758182695854626842278049692130468723616604525944221813798534880512099427173 -0.0001857139720198833356814813119190100266438802386034871106554748578124985191696 -0.0002610711475619752257660740855331580598623529700893877833039702401711876491127 -0.0004808934273519091919376186350823872953357704880794866075335375073738357811091 -0.0008286776723401597123832835832751434474827939741750049670178938104722353191334 -0.0009617089480746299637628323480962458222038209615099332804526858181899387193004 0.001986010051679573916619582251138792680956341430039839873770599944592842414143 -0.00007567785369829745227682820166133638314734136045186639957525993282366398925624 -0.00002266177149123905742783204232017160196096607384607862278922949089573556554210 -3.993922998875775959412341807272120228402331802083731942645438594034361497578e-6 0.00001280114971033878755533915860167571530199038180102528246918867268415395073278 -0.00003704108586130899908952949094580270932344968822627249105778912096583599835428 -0.00009386608264306180117945915406950880453329372975019979471479399197496243954109 -0.0001396644624160777107901737488767719401581723022811719134385726938364670163814 -0.0001714761845177643469066279126377338558422082659054165719177696262863849318144 -0.0001750610024722927492893188056509073226505172087757619264394424989768923282385 -0.0002233179911730177569223459352948039705556506603757272860675556739994129706906 -0.0003091359897088735238552073580781026497221451285707702891889388999418393918578 -0.0004698842845196261549938733763841127516438403930949317921246021798252655852155 -0.0005369046786748959922982886679303968734402725844534071791869611358961097697163 -0.0005542367942256573371772465697342205259926356729884966496571246465801682961977 0.002766350605236428845475476719464157020198874959654769408919571140432159345203 -0.00002057557430618811204801173042298191679365557145107503260261660694970882664877 -0.00001520657914599428900199983283524974316865419439501318672335452930162617196320 -6.601885397624936224786336418182308942613693232843086270331037717428879086139e-7 -0.00002773420249368549656620732480451619890641031395864903745169385531655719469400 -0.00007785185301033504787644354102093643368165141033850480285558268473824263988898 -0.0001076486909623482198330791215061291427604905810524170697701784535782867981583 -0.0001323892970141125690152173205044841488216622410516096768813584570501866743461 -0.0001528198115929804020912476660901089538474248715577232018897491497730529174786 -0.0001501689119139559462392784122435873607688761146578626150501535009595785762455 -0.0001397128300055508844282157805592726781044569635642324094421916076384548674336 -0.00009983627716665707660611149069814138208027871088971395255241066401666856451199 -0.00008935616837671750142623633478498409846025297455711500893197295427095833809538 -0.0001003462441673800383454640097282126586622747854116005068688022401601256605305 -0.0001282199356159372402371030169949181481182184690178183766053470740669764293395 -0.0001082274389534371117187479751785015423227321051425439032274041694068748572651 0.003346002106273501811883994085530706591950612819106263288874385835559231823784 8.890845700079884372723769938747694393068872311662871262208725651935547700616e-6 -1.945852204658595819321657543458095289293673487888564694490639416922872349556e-6 -0.00004672724898299959518497118040987119838775452536171501382241669963125595540581 -0.00007570944149046962421218773653771447958459185164835306491456675188302792312899 -0.0001040539506649118806817331312277567839198963837930612066675346267784032915031 -0.0001103797759386581932207474553420764489062102210727426518269705539436490576184 -0.0001180322899774245617647286678974503456977857275150279237530324734446394182213 -0.0001278494652280814257952467605498098898489525789577702563199348433347207436107 -0.0001023235541679092192404144739267524845497052613909879034505062717115242215658 -0.00003622029792173881270188200331273195304564238972651909922636455589804020837390 0.00007987462820989874574960211644404395983642664092488272146525844942256635528472 0.0002017047844572243696807359327883867482150616126132059246826301924698291750201 0.0002185645363909211320058374761513031901268652655840564628989687178346098807967 0.0001826897354665007628860446220396425178856827550735047905615596500961435274978 0.00007265648178927927391542424012980551064893887926682429719954765239241626449134 -0.00003739661749525574830241200682607508250735544753145069423281110736733198281577 0.003675184371420035637041073332895132276163011563702164115024784061299753457103 0.00004276903345767251040251414452008330809638651696124014797626981463491016211729 -0.00002763698377941191825142257078005920178299237460587517398568702298240282967635 -0.0001027434683348885923333700415281741399900235074834514842614663376172089111352 -0.0001163422606465730474031009725044261425559068447366088701404874100433324948948 -0.0001155797762211235307685258018327076857767204316323305734364286398299026636855 -0.0001035150856148177232840613443149969212287942103061054272976202001979727380756 -0.00009843726704236479199098653455377024909721886835991201580420659884775203927086 -0.00008964214410162353347418906265406193810967293610618197243128936695878248649847 -0.00003681865269717269804755961904068385557760699332582720781247739158253491282604 0.00005499178974406940566438737568851676946663042679694240312824963750643185271678 0.0001997719873650133344665181992688091928908505927560414804900934638293599437783 0.0003586231208647255214302806290993739502632287788880446128730714499522776248636 0.0003817877742211393683093706510121106948393799772794864779077031342797025400430 0.0003445827016234262637849882923060640718273977849915265459099269539597947101846 0.0001680431761010043172811239083573908268924914011565307436459186880553946004260 -0.00002337982995430607475113253158904616083249261498679926523007218962319060922036 -0.0001443295712672111944208696600580973385454878115047143516594125757776081179860 0.003978596310004580488184811763145171945998315049844090696799920246698044729095 0.00004308258353675460456726231124312700871288115921951911046399806425993410562958 -0.00006115357838795898724377736788966710332942619796774224630905588583706615950988 -0.0001605391418430418389294423826840380059140958145420607474692547829515509326811 -0.0001409470655889223758664524864557726961069239503536620601932451123560661706176 -0.0001139336715075241739567006643783835531871835299066067720663108503804599074454 -0.00008941656389780472164024368447032170127254274712882365649947136933061106456465 -0.00007189761915627938309698099313247337783330085562397632316152346583328479024958 -0.00004020274938590234750358520895469163122358839464712714493129972253825151946521 0.00002546741356973239428046048138242145230763224472411408853131497711865446013351 0.0001198897999175459502356048063148535267470416663686169045911217506831246010777 0.0002480099409551505329855621328316854563542065488831750672538802398713575893710 0.0003863452519468128031223836676786885306995870014766301798874749805304461089321 0.0004042916403673146546966856522680101280827677727641493336540637039437049595898 0.0003688769329184946321455867571495549154651563618947013155134801856851047333218 0.0001824373968307670296888717709797128502003235566422026395674358479252241929870 -0.00002251730687446279977748443443760137907081290204320483685634265455361691424903 -0.0001522570836270642816132665796377839468342637108728775940944520847114048755592 -0.0002114049892473497693687311751874421704858634861519050415553248290093752711726 0.004248469631703279615247505562732767343192158769744316307004577128208231079154 0.00002963218158547748098983515681929440036597176481441738571988582982739938752411 -0.0001124892582577133949488967980144520245520670688013659965909405177741626401420 -0.0002024902773798702775260043482683604919060634858730640096720713234154170209051 -0.0001501453253974515778206218170755474170605017357839143516138835284491975878464 -0.0001032878493830239177549772811441577457103228094814476880760136385167366209098 -0.00006977239206495896263349531735564840535362669985929592528297276357660205715583 -0.00003929708050638461064420619084319192652277217905617875442439710818721609799401 0.00001175986342820616785201316913214705075485342254633717560624760082801938726260 0.00007440414179838618166284691307948196400079146897519913375922135263788424952681 0.0001499548732502683649209080153279487868101775034912384829951621762497610983270 0.0002300972745365821862501611254277442812905437738384787902407383490232600425165 0.0003185808962689191853609489549323234136955791538172166627373731248766254057003 0.0003222739429438632224019056176548207052531860953225527146291146367438344479930 0.0002877705418963076769774464084108661154788476095873999778248937621358357521016 0.0001332815443290710706316705539205149020107741579495512637544230625982163586346 -0.00003301703583617169670800811728974662881829575115496471900374668801421135059727 -0.0001368769729262777809614148261003982346053197517789796752267744200308230075041 -0.0001816890174494598042932434644430655083071054923386102217018023276248994673999 -0.0001799803170731498837192980131780780030968639953479204695543459651934301975307 0.004557043288664780090212344980232649400635876896999384522392441373918080251079 -6.103819382669088367218963441428481515716442967039717161882633444428878776251e-6 -0.0001528784953870473940488574142498795792881440132011315226381780679943912179562 -0.0002237104879421667371599445733060933483096783540457214369459954783125077249591 -0.0001451772667306445519182603976026393547925189688536695189517105648115243798735 -0.00008494656591543653411346943657607575191279202088283587535543759103087517698074 -0.00004530849058204422772095584343143038553193184264705352232709223104659648507779 -4.318053751804748523424704045934349951856288119931127469418400481624763069023e-6 0.00005632283242551339595504914748557955626923324236522983214569716104990571416715 0.0001039555736789328948598607217944494608593726396615585606332995866366604970930 0.0001460153663856459182564253706332098901101512911044018065221043431110345321526 0.0001673757565646100570752639884302174504054399005586976255806131808944364387674 0.0001902903186066130619524181082342843282876953705838032287134451401002151478246 0.0001711785466610323284895766327156079420959836085783757662794362301666467727256 0.0001357245347789722062547530611703998412164628210077468179786913737710084264624 0.00004106952438189065532551144476950710196855963806998887442717113624955839539144 -0.00005106484561177519064558170145623955645171648499701485467083224992546672858056 -0.0001047544295896982157107537306653185976421652653030102036624364174749178043517 -0.0001219690019040458937341639194742968133950990889516779290458474052899464919864 -0.0001097818987461537384121640870382788063362270320779991690128901601217151055142 -0.00007807386954315535569104304029202980526037188018171509193298130036868148448658 0.004809485872101741488411664188103517259992547955617199900043007313155048076926 -0.00004081472005656537599557867606004450957452867560690264522911075416987823340874 -0.0001761133114612628474601910677697057681382827543586395446712448659807834929927 -0.0002213832664571713933450647598949360952573713797745031585096152975918742964357 -0.0001272785541465858535787402591147960466023490553362002562849609509901827078883 -0.00006040578277532414366302298163651177302759780214419342372109214764792318461308 -0.00001761405648429441439500446741758103391345299321191754850152712386880738389563 0.00002944139422063855625231798491822791965412676651960020622867941883686989470405 0.00008901299482293043150180621759535661747688460364667274593522841304877976906736 0.0001129735069935253077437048633272460122443019475717144563725054774260013978933 0.0001148007523081576603511026619229053546837921477380478473411491100550002253222 0.00007881366453386783482123355322622798049558640805216413064513050656145047717803 0.00002934454292343209069503397357964396276970157515813608252866119925408035818967 -0.00001734308665933715393277525722349037363992471355092818173959980413634952614759 -0.00005429423486361812582580840982040711697617713354685185085428501818474021394856 -0.00007296521991862394810547815708728781286397330193899644514443844465569499111796 -0.00007031528394390280258250329308233432486186952217334648848976601144664619607013 -0.00005890914461899660088641359908829140058801959048254715993357281547794878351180 -0.00004081175142764198374204455006902249446784877747559181182912882769635648046511 -0.00002122537969172282617570885671435947841433880686174881845639556942370087722688 -0.00001055529131980760954804607200359558244518732096804818344005845366948396728850 -9.624162097174020169725156380314120737010342767427174653401661839335821433583e-6 0.004966765471684447458956758162576234788182046151625837820829534646047222435937 -0.00006988992667827789249362229029075484954935682469722095955953645073065731165216 -0.0001787454377251109408378852117964021286648755494178139956949314231067452141411 -0.0001996268694424625763501216608106206151804592957560620830090671541063408481826 -0.0001002601482168005816577632107416883160438302896225637082518403192804023671639 -0.00003251075024296688318765959496764030735426195253481627828909597944678495879081 0.00001030914123041531090244210202773011870639246330531814501213213067231462160078 0.00005745924329317781622870116140835108967668895679434385844143577153050077776825 0.0001056314823818932753089855251134498015918858517636015831318235295344948161078 0.0001021876668374654368240604048129682661932464483292938908648993087558279509078 0.00006778092004284413503598266251494946757749598904242196218752428581030233763090 -0.00001511118180645451975989062239465715157542436780872156568514523344492167777680 -0.0001349262552582605743234143050379948855040258377301862361590145340363546254465 -0.0002096799886468847646138707348905687086201772807219574539205826209077585100297 -0.0002477274203559765801712513355623317685093303991772239020655387798064692258010 -0.0001869377751361289952259098170665102390736925199763081413793407176281489423966 -0.00008460104106460476481359796809358485223449260052760060924383439197309509061467 -4.071838267652111705900570507960589441274186310915605058668771209721404720097e-6 0.00004670670587207762927042195585855868563021630201733316740074756756163559147434 0.00006381816924382093044394046801507092921228033827327815955542477274781849888537 0.00004902816718899100311609077172043452170605825151651183339216599679068014475345 0.00001712573816529549249350267757048523694779751904399780885773857343147912631281 -0.00002073164325186047172887265930259368463401732863760346620776333352175175133679 0.005038760121003750664199527923488042855602329856435780655408883386882804082077 -0.00008699963147920744366447873063693025656945949037288034136836656469215166771614 -0.0001643309856418402387305144544399740899134460471452941911692170993523200302275 -0.0001636250314670590076378764932585365686953093481185341109870764778210452766536 -0.00006725792111878683286939359034681341339247199581618973347839391122948154204676 -3.443228224085645342010349592671396858030646934430025827826114008466969839071e-6 0.00003580592974021507185448282386224120249035342510631020994586490265454937503670 0.00007639302363262278590698687362033859499607713968274111817692215304523980532045 0.0001049650793065749998079089222921994617285638975848089003942109450477526197577 0.00007626902955985791573931342208898060742160009910982781549308947791202856123229 0.00001553959666929474810361821722732283383693690661085603876195088845419042493824 -0.0001033759862495764361442828574342213517525305256414368380917236092104505966932 -0.0002875301996074104550123378244802545685969691798253343224975294072362977076179 -0.0003880704204281249200435021160882842907053956432567787953419862703198088555467 -0.0004257357986788580695160305706392225165122623468347245163443823541788199119188 -0.0002882731390325628975324442926086455391341493905479158672209740288489008420991 -0.00009014662651047896802460546755834114382059706450940082182544527051618939948864 0.00005315676658861299650754445551766010167981670151246584092584640244303725217446 0.0001238499885996866642873679638304074941201935456127180498097862320908964198185 0.0001325938372852311354339433100432913638793656427642746861919420171419539759187 0.00009698501528222657860648098470900244415320787100243044238335140154125926212680 0.00003899025955671906785015310963347067060440993670571162270239026364183377963648 -0.00002640130102970106875799345365443395315866078996177869047978988662047233473550 -0.00008795763144571895367604936333984942128427716807740380383565872483976903604110 0.005029745738887301041713739480661359901578079039521064830239764393707062303788 -0.00009393217591217504224817611364316580770390999747510194353823280973036607062117 -0.0001374914637722338386168069459715060262169841681560305421719081128196225748342 -0.0001173647515456483842597007752077932903731632299722175855518208472694080638121 -0.00003026483578633070483134493768293876107946509645409389299971929919634628375871 0.00002532227396084104734175346813323590606967036070515081719733827355244578138475 0.00005687233401856599709741786818020146808619537007049115237124676750529251126546 0.00008449284491479875856076222489942940386736646524405930590671534897346662144991 0.00008921276055316014207948955845669294042908387983662215593594435276814911825566 0.00004202717833654568308528460859647114189625750322578437617815378795119281753714 -0.00003469290981679455834783161299862163369916976817149330261715951828865443040651 -0.0001807314661511168092899763146703312604972076794498223788019461456308668389072 -0.0004201426860517208604585041702391091701297822619358686884644382228927851208758 -0.0005416711878323307253084397446679636680324502796995762125472268302609087529935 -0.0005758256979943062518976954477463151489585337621063613669608620137078424264822 -0.0003675386239795023055675021965209995041787192120513272825758455419649242231765 -0.00008587338517768598657826547496769247563183804927436408557717487948052420773895 0.0001015627751718314848433697831040657086142165739980027852539710098320182460422 0.0001802510865629743795313857996291437900333182832751509603361785844426429567529 0.0001831280120334309132365414055372448603668749426629480643966193895183319729888 0.0001338942569362440676364410811927456310109218104162182576721208407360160360695 0.00005696262375088492491185832760789151500948650908320826011510863993072638499684 -0.00002963335417938191063724860886890399239756982611633771148992659758426317105254 -0.0001115873318750039990684449754165659047118708015359390221374406466043980972776 -0.0001863949237084814884317039571214147875129261031538994151459122022610282915129 0.004958111910481210140556853181563248216160152755085539176908937871455953010989 -0.00009360217967441357294464648454364320555692803779752114134209598380925204749738 -0.0001035678410858346721573592231288007971080642322150778669933901154621653923259 -0.00006484598111978776713345500446818477688259427689408306037811766452760641963850 8.788758874882763848511226904457813976430289957911462625607742173316130669127e-6 0.00005212561653676018931153341950025600057183193049934204480741155934418340533367 0.00007142097090067948828148685816718857831408710461799337062886161409708889649246 0.00008105223163534270351685794897709822915622114490046031443179118988228909452708 0.00006276062049706911035898606295618281314939991791138284759942367901365583924325 5.800303352047115231871904175810755554661012194652578240545695236687340001656e-6 -0.00007881990510815016967472685571488986809163846619350249355735171459320128376148 -0.0002446602688089072653344757805002390628205243514301960332387325957792609335782 -0.0005273358973289144189410749056181265295314317599471655714864880759155012909018 -0.0006623248518227704600805576571872225214009514971659308891249848814797738216616 -0.0006874104649184196841429737477538140271244469297394219966575253199896326312712 -0.0004175062995354328337196838214953744600919828101502383067061971503655012515092 -0.00007777608078417659773146876876526973091718788300680800188167732751375321037832 0.0001312755810778737906351298784097035316763588191514963564890760200727170974806 0.0002152175025402855116431376596850102706112829890169212596430359687593471935697 0.0002171272532037199878245261949397250966739181467717012268912881088747966255387 0.0001605714300885259224175204207130270857163213511453751626733404836430190036146 0.00007137175904623597273005099576307869006384708452956226147735469846549551772062 -0.00003004526174567370798446806022874582936550312428229768117364153406597665874121 -0.0001269420213919516751005288663738891883195482076373661088489502329241277375254 -0.0002164077901853626988567982345680415423551541254713809055718155592877835094395 -0.0003009552617770118843475762539035052382120846099010257135299788194428292344414 0.004829271941000154217802692577663212976337006343783291402462825394566612321079 -0.00008897048582493401936800404518210536995725951844486303271527646225735049183854 -0.00006808457056742814133206676353685028316659721195524653221459889106119202973572 -0.00001049655397101560666957414517998173754395769397192656167642086006478951118559 0.00004780083658714306675326680015067488705785907490960215134089178018193710687208 0.00007492212817560219151188754833762370269295960780901204512370107461201017373516 0.00007757164290529228375581005756851453778273971032428542338810195991706480471191 0.00006712787094212135078055744749713680704361977073405818559210863980268401901688 0.00003111804115761455171301042947931775985158806975622624773905895136119468027595 -0.00002784300541333981503492372411352767938510594245564828163052159505101547369295 -0.0001151072808589070771680688974757422835931114325540321240463857695915268438528 -0.0002943769493969931616114765108769905296397404344411091100929726312763402580487 -0.0006057266198078531278019492332360261847099368469003509539354321374155403856730 -0.0007432192383521496553527007935715835843215991673642709550528342757551180647499 -0.0007512128353347079186376810766100105520412615587845615585996104486627131312037 -0.0004385445757693892214572061805213661156541879074090336254894296949309385987696 -0.00007582241057485733992385067968496396232869620223396831824785734614471757958851 0.0001421465705513159861507747004899871441620562318412857930897621818610775091324 0.0002322610338781177027091182712765140060738909163043704323789681715999396662150 0.0002364728116263559550268263152168226695530117150582404684009578540479320863523 0.0001775185893566105406634904310556512658586043673744780416326186234736396578204 0.00008204776240140774732573548147184007830681049948256799856037016876830837561698 -0.00002798391091964163930327702243664968299179927471894079185949926795613871776133 -0.0001342001165267679220884183225914005271945886871558000985219689112425024587798 -0.0002332910748640441053603751408320025603275099881197919140658552744690286863895 -0.0003278969128242334147900095483585231940659331305771005010976207671107151124483 -0.0004228197670379509524327583077131670317750117090816374561471832064691409957716 0.004641332661484537100488687714419715166801513859781352563171565464785423177771 -0.00008189261161628498923170276827549001697392903608027858592628115682090049310822 -0.00003548095433070954066949951897253115236679182168370659912053583949381640762728 0.00004119318007667881542981894121258935827390245605074298471157630130896114557809 0.00008468151716204311601498440567131906222422222878929357923189118104698715127593 0.00009140009826580083371075445689153012968131755064972780559255154152759938506194 0.00007440523548972660290094781759630285708854533011843613401027443984453148424462 0.00004582478056149659482886982830848791224915646156196472325143643068045875561825 -5.349160096953743966110757785191419387696066531978186923717695424524711284639e-7 -0.00005634674224162139977689790029784876461183301105224012963954214285781978407297 -0.0001433057794736464957956682661410372896575974771265423242466968246971685954338 -0.0003297771686587507131751148242957400546817713215521908046009401633762349089844 -0.0006516583980934919283105845152937837169455113753526653756431408716297952413481 -0.0007759183434851756081869162367254394074064321633777793657770813538501191265984 -0.0007616683780457391141234349908128076354589503977480181468837712663366674743664 -0.0004407344757387370309359899768381601148638957197906986967343740879468472616644 -0.00008160102665037779950632932149120009302515396408457973330029453703745422652450 0.0001393617338678383299761131382634769702036838856364791877181924332205921377383 0.0002344701026653209730036554572475839927335943213137080868014060266510513131341 0.0002422987749966684727520163264237457644143073727541213096782217396307189772988 0.0001847627737119267769824042981816447522751518449934471979094974507249538667328 0.00008845633698438287151167369682138153787330316995195003055568075616107119554163 -0.00002414708513267699572750304443127474211329965960939415821984000726810568535423 -0.0001339511741543064162607356033734144754372379638819351210195521900193412547239 -0.0002373589506733397874969828463402256798919736230068187469982536071417564017554 -0.0003369790618181330304989154483047455528453934260723212094852846167907943066419 -0.0004377100647849189024068511197440744999822385035793889570389697209773496691633 -0.0005466955175016694026593842655923378608409000220204880232784050914683147046889 0.004366553340573498554378200060176841718431362107784051004066374251743581945163 -0.00007384066628758566748106366314623186596141586337107999363422783047108455196920 -8.772504415350941199720660060393145556492841311244849584263873569700176926343e-6 0.00008599384177959337319486006553474511716231252054841782081664443003277847386664 0.0001175203109745905918570624292312570160759413056315233448682671298574926930246 0.00009965355573673152557244646253752397084508985680592959404444577320216081989439 0.00006275958062545477520369515484078022238200408420156267102093385378182462476348 0.00002127009929789286955883777615192866538659065231975953241696819568046632281241 -0.00002864781098784817559700738195464997668998761492308616352033850610843899173782 -0.00007870828447138951450798282109486808023943801573818278052217353650340343194294 -0.0001639893758415572911295930518381284209504759332088811776998432690362728016630 -0.0003513539297542765895909456079038033358824429026647444983402198924642293467897 -0.0006592147020653799314141193627488778807672021127159939543077029333013442105148 -0.0007506436804938599516548074877033547591850419497774218349455070051833912793983 -0.0007255118041016825658859715889182789079154740172949242749062180786826444006292 -0.0004310187952451307406207654532791173376727226817946518854305050999875170025113 -0.00008938672731112481116637917934890493976190188678648566435974960590531222831870 0.0001271765546008412357410618037639650321499475514271817407931133317898197514941 0.0002236278632117999114007945886409806575690523390987482412125347318691813323670 0.0002350236979518688731779853169525383268319988494579941645506606376036026437005 0.0001819420270458488665148718532738036891130535470755598285084388454315857990031 0.00008983349763996671533103356124801393968628070146577085847567846781828390817730 -0.00001941729227269762124771943506997836617118285463267676764874737229977771169657 -0.0001270077339290805278858940213518089661961993461556851481411068086564972204067 -0.0002292359448000863863637130826620025627919705473606851602586641755838261182496 -0.0003285399720292316466664216787970038679769781651526188144724408652639752340197 -0.0004296528489958626055888672727158966301655097533874597038625879202593586270210 -0.0005395553802776635792588021490579760851621020501067313829154669295229287570778 -0.0006710096509953802915047902810089939818920542929380568077843884894856171012119 0.004013671262323623746133274958142415711454851338599950619962609469757732524049 -0.00006518667895560746665809288056072755034131486462200697415760501765878831140428 0.00001036266301280864380628733778055283553917143269357571749103602917445380562306 0.0001193904317293140746430923970673202053130878137016119125386549059525455864550 0.0001440696826331515244631822877635642282050649678285985785092399014126263088400 0.00009796591725225760261198659879993925049286460902217422540255833852067142188396 0.00004487576194550943956219863418079672637972623062739958487192373240244262288793 -2.430483391577816841073219882839820777831746654841905474556614302720183664818e-6 -0.00005096724691538606990053916170350941708249733771515036942388648050337430244748 -0.00009481612386164185607244510377030567396255918177128059809975948601499831844639 -0.0001788943108760133815142533785319235958566987785614393319394200485403091038693 -0.0003588873996161556196222481163641766870464847922046039637983243287358742741158 -0.0006110419332134176813390172346378978624928110617109737479190833561306516268090 -0.0006617230158042406216690054803206213174391830838542800205411082445318987757354 -0.0006537026057171450687494681130249117630437462124486215404677554920849891236271 -0.0004025238305371549665394831993899863656802972184707767351760810941506253212104 -0.00009300731580409404873452488609695720197648334029915492492245091835722217189288 0.0001074915282067213828179839032057789313467316543191917635580262226645978726941 0.0001994360272950920917773296787005295533707696454533015244381472255987064262071 0.0002133664380159579978133561645397566719070186746917302404684789123728359474799 0.0001675575213166918845768677891632173953728992246040433056177502879213973219653 0.00008495184528148619489275604890155340537322429724302891994588194137997177356918 -0.00001445697993598109766333886219186907142936110253535939767260505933968447363228 -0.0001133393492705034929252155413319125163642400092985388772055626103144404660711 -0.0002081296940276811826840636603733735907101546669015443446646151263400356627314 -0.0003009468056682594122360650899434019472370150507419482018303096392116258200225 -0.0003960600146073181153908328769374936340391447075714842939268720717052632066679 -0.0004998739791260002019750361442600677972223606238005775214749540651087802502664 -0.0006243720417781682520057117001733886103745896013127583816475660522751883339080 -0.0007843515897305897216889585875941455534097670011407941543526570582412094855251 0.003555421011826259879814238242463840828238277980766882419429860446156643306950 -0.00005510952787751217623602940295528203626600663392790602928723596285853842623047 0.00002105533230183801928415537629448975251934731129690636935535500945529461745318 0.0001350099948880518318343510490110357657334174544360936829414709601833146803031 0.0001600577221342505392099861798395875674150937010721834060647985596325877933581 0.00008496272965803978110380144287273505100709625701880135885973304670687431925981 0.00002395694171558658603855738643937131715366872212390282499087180068938182802711 -0.00002196630753809220929887396734842102892623913489273755423665980826402849683473 -0.00006644224778241663084723480470620120659342461464328812121892982459423770142695 -0.0001060760784830449363747823820195257802552286487738331548062032720065435924398 -0.0001947737125978233318727908853296208573035462678447657569704751293845338794210 -0.0003488058537642578285830765792818724410938834709765058583758922593245344167874 -0.0004816240853685184153515310751349764204578584387060217232594945673606497339963 -0.0005266778197050096943820759011443099384719122993766522113253291244013940210999 -0.0005451341941097384459033087451164811264130380947890043373584358361467248325555 -0.0003459619579896450635038596340511648281069058538161298943647068034716954320056 -0.00008864126159063365726535394073135489252693421768061265050802190360155407283827 0.00008107359586805732615824178008971482355995465871199295358906749249676513694219 0.0001611942736116455249849403484993886137924306482573621159121429948162092251359 0.0001760540407468262443814747363955660116432655126934477965444009961670577701801 0.0001403848280118658323334611080257816877065809233446553241582717114674871970425 0.00007301631071243356977440881859470202095819977685661748629315060526502114094922 -9.403337351941702525004049840484338670165584048481349902776105656665214355061e-6 -0.00009231057557080321928678959214152496329221088390001955487792995651839822987129 -0.0001725339603187310519149775791047771708404316560682265555460871508260145068674 -0.0002516934945268540141271692927745198189079911229854507857828965739093153503009 -0.0003332586156529090222727378037621958339446832304041736116387353826709647980092 -0.0004226225158499511458445815663759743600186552542539873686691578525325418754396 -0.0005303916370705336068185275826842722604365284971378111185258808445552921243436 -0.0006711226916045270709549089636249265969919619685003580642463298302550174619681 -0.0008756381213994371819637424836502759216337133990733273149764971282714578216371 0.002864929421865250934388981768208288818788591225572432496611756292899275641994 -0.00005737023771407096102769255323567047249706789811591489372881446937017135437160 0.00002134259273533807689640867033693453874649202259227170402089681024618192485950 0.0001167463929172887517824559882888567152763637636994741911193092882804341300666 0.0001095197861093267215005408473046864664122146297859919390075148122782944602535 0.00004965475671586769079794582109992563689488675860923461948495202740420628889700 -6.979022249844555093686434826168378390792132620740716120706175778146107569346e-7 -0.00004800807760948374662634720398758353219169943682377616160559317796284553055676 -0.00009966624780167786354039293439126785682860675442631715572250269520142901372968 -0.0001449310704964013219899012608417662427931489361800932666681691071765337756076 -0.0002180535771720768553571965054658325585130180239579277666388951854730459008184 -0.0002362736418081675292676441441807149664381171776857778360092664024551162859952 -0.0002953135040656172094623492613005901448276446846697843970405005777523269932547 -0.0003554138102556184965323480248654075136053950082273002014335050870138307507229 -0.0003831548014036222888396567046867244816846347170212479361317247806606619905317 -0.0002542971913296710932812066212082192056011147094259357556300661544518953735556 -0.00007871200977935643721013631033459845757703800423686603958364457808058620833941 0.00003991999956266717272657212548469908731360276655421689005041789749402354482080 0.00009798411940266420936173507515218760569526474164235844411667220064304489151921 0.0001112363846796990430093610248557796680028959899334107385028669204268813835136 0.00008936513907752520919728072710937547887776773299563881049334325054124665404033 0.00004479753068861064076131825434331565066018039430751567101927893957732273890190 -0.00001141246828119996674929842198716454415495491805570527146748847658664586393238 -0.00006951520510288252217782511344721582772593434258952396156868818490215106312124 -0.0001272376414145547169866851549473312263581142835559514875360444107371599977670 -0.0001854187195642927916490834100355890349711547169513595294243601331317637713690 -0.0002460182095786514996870170514460912159035642778305573167416486760841667686063 -0.0003122890950707200006321030018108058153515638974880637779813914187215430783131 -0.0003914705325463998478143309693306047500053002491123187696598589916487551500568 -0.0004952476753583534488824700391952515038152767147014778859430378706306711648141 -0.0006517089052614906804093470154945234496770144861608881897075732546255343041099 -0.0009660576603763422165003050382463863744896328717792855763435706317316519574970 0.005235436731132180604204928356975682938656888862820752641138020812060829716660
0.00001386077067480000000000000000000000000000000000000000000000000000000000000000 0.01186663312632981626987422599467827811393998755362461048876362069025488632306 0.0003476452138692561296365095624783242069837427728087689992418191279869168876374 0.01196922036806984323329744364572352251923926003645696791618891341823770281871 0.001750033067594263374787100631987220333683347858137301948039449792340318567057 0.002272001960523942068140592203766436285324017579466384110209056607853214388097 0.009679663611066989544950547993443922216671565937043052465077284320846276459781 0.001180765512109244006561333599964868513070423168562791920489516898207156340229 0.001328604808201345811478702522612878777636635382368711884768754002993450413738 0.001344109817441262544262171821248135555098045053792638099790112535151224878776 0.006382024692738844092816000500493671849441857524754582294040984171967653045440 0.0003655998452129049658302614946740067445998197763090619935946223561837004337468 0.0005343286257246276976412241493773726483982632684095708065625321989851199568592 0.0001263944298968120880191678017657512519356283086495646862264107361822529982070 0.0001079228964278280587153795312011849671267402555995281178289673735249335625676 0.004751882496152726580907975837927165574697236080306079395018856032665158115759 0.0001800954591719058616441462272654267762641474396470396087967002224723284936153 0.00008219163375019873399519600107626016838737907068964041534790589958865457242766 0.00001522849791778042290709382894142965081787177199542498220055952510704203204799 -0.00003483491289243439881687829755545171295659055924629865032298195902294127279755 9.058075066934670101853560773045582007774373194071508346309655806067594857272e-6 0.003711705267997481469586315118487540050832938774936582362227502971827088946344 0.0001175183874792452487241525833966803799029734700711124875908772727830363816726 0.00004159383678336708340305213680938245622560177438754105973499223542440800059327 -0.00003399776879436975474333537035315879972505156077366433347728526914822320337839 -5.811549689779236727955867237135831168638569187159255320529695050210820129061e-6 0.00005486567816368083461422234857251536361694691554578887535298869326360215239117 0.00005405755104122516183284883411670529265405684084540770166959797840739608256152 0.002856663638221823835138332930248732416011172403641925195586399584344403893973 0.00009467063625462461193088749692965835245226377783402184367328602392584237509025 0.00001123651638503671663935445443495898634483842627331906582339834589192300783784 -2.879214397738899348141305104049302752858678472802457860663055566505123512266e-6 -1.679433928766305363177100263663602932723664133260234304891372938857854542728e-6 0.00003181406677500955813466154491011147346913044187153247349221964060944329661676 0.00009906902376448023704322834871194516560063909962419448334828153467736561461867 0.0002878182010901447724673781271312547799423947468683904107417810281715581971355 0.001989194227776266872669181250511876038519298684928299985494525483580190798206 0.00009061702087108264758716513680947338388987368301724684139791758456515262909505 0.00003656331488264085521920555200282259458425301854980945148575182542008919691822 0.00001792628444224028621277877223617924726157887779055051073700049688418746592383 0.00001789157158077185662431560948430481062005529862461253864269731856405640131304 0.00005576239702496110635315181531121946451050877197367883665730083740133412626270 0.0002196854824687131203718016237239418615691015512649131102731751894715782199520 0.00003492799340609699561026514545186409568712910614906336801934697407021472901192 0.0001610122213430555962227317651564834757954882772626767345684944342180865201909 0.001358625416101502595048920493181191720746641611225246815901203708843298077941 0.00007309743045924549674721422697712291099874471843335694552117444379254866260071 0.00007004411622369458865711332925468720986018118563117061334910046458518961455717 0.00003899600955773136912686593140250195053458477238108184607082519087183403948598 0.00003862686155680264133613992338871288963966759881655933927244048899765309472311 0.0001373074930687755811309907916992283477226985809956025339476119064479247296142 0.00003172927331558732729973464608996538888786193944512844626483733910069574880690 0.0001181836207942605058726456374010286382901501760074921710534562591491571669322 -0.00003457477872172526216993043773745163466871899664345004200177816591583996829887 -0.0001216791325910706263266250434338581400754821605586357254742544111934416503978 0.0003308117938177080654474465228392045535033919996839208981134828215669175733344 0.00006864736162394178315481002949660176319868085067955565715282522538502063792322 0.00008331536026910739034705965071157463108235365884146512029477519156737798032895 0.00007450864667711067424090905933865566888856842803627831735288219357717899317316 0.00009124047328990983503433031999771794036587908410497820748298417504667777581328 0.00005148934243863296602532922429428562570477433551330950425969876904064965490677 0.00007621182967322033513299265804528931803524426471615321071331680021234988424825 -0.00004489533533921913735136643194215053255101881718597912456906849396122636664376 -0.0001263836690166084573981590849911460651904956598242884436776929373523141530137 -0.00009706576263722299671271665926952711048153714073246597991357077187962926228026 -0.00003336085250609277148377927344172497010440926871294368954319503603951645391158 0.0004196205669468972560133683687025649782516058594241344477338945826324474221978 0.00007511297492732847951361170408591959815076526192786624122834503371156563336441 0.0001158794330042459439851092300886610887753168166006355588842942815934993034284 0.0001206250186882444577199964481639580885330434263519478589468289619518647268323 0.00006818206252873890704744576688236723637009092421698884648420792123604288137041 0.00006360728269276544812363796453290992854324985337182749908479048349631299619128 -0.00003663490412832422893136967271745283212144345573270637791699088925893003696377 -0.0001268827148077945935421864073927849992941016499466181205743606451978144851925 -0.0001013501783071537904515088088074292735640326911542186325255871305844478143039 -0.00003211704384425980656598496192707342180750085972155651387997072785297039969655 0.00009009539744205782296129894906433414818496326119263588128545160268604575458942 0.0004514826004511777034703766330981382551895124661504716491753217042653721758674 0.0007640218783479435586692514438675001369178923520727289567131064304001662517583 0.00007570870187280117711308477393256373610415292618666560230194632679935234918708 0.0001602698669910423501934318904604759704069118883945047926387452207987572107477 0.0001062257339434034242352880792354151972885916252433064667678986517060639433310 0.00007308380496143474186483661820660060223479531050227908184352665383610671044348 -4.860005991716438396192256860876476480411450447640779890091201553973238098321e-6 -0.00009499414247957749574896470479502581129334208709482666153783252728396286357612 -0.0001070233340621856998670661634293757285675671735754915776751777055526721130771 -0.00006593047395376757266318778579471032777319273063881695744751192717146284953823 -4.302929687347961276516034662178161200009053579891541366696443605852906149799e-6 0.0003791696553477406870482012069607662556439520310118083170686913870867380770321 0.0004636250873909678082240939046951463863527273762656121326311158822916604395887 0.00009597403209719776486614056286480651677776817410897533108989314938445792044906 0.001676161341138261346070271788682697561921050211985442689067547109747742396489 0.0001286325208723981399983625931708128088333719898873542764283469714087295757672 0.0001323408167181024580548766741902540859221904029786371867146766891275698613242 0.00009506022920865269473527392185951723705282246409534111572243198130321950200413 0.00002234802062905074093512409719630647296666330928846570130434532556634562201440 -0.00006032484282538990870113616151162122794032830484673870590290896984222282856894 -0.00008814680997235141312095303280355581382961373649748250751586102700315134696113 -0.00007377787785339726407678152594349806487467307582116296536079454019574221487331 -0.00001811476945945277407147279414264913142014979637432135761989811536512213719132 0.00006570155304401703630568418781991593383428141413282818610429572396665498055537 0.0004036981118669274564397524958711960822492319452560368301645937330472331590365 0.0006700135208700276165208345158747662997140171572989978395012464230380202822408 0.00002113178316009925547852142627814195753077618404453598493453182656574131525455 -0.00005570626713200533171374004127484716846763107238358233577857001850294750691219 0.002114933603610266853259166958779156853173419482717102354705493490221236161842 0.0001152966578886681574268660539158047333807752584229569062844258071538804939163 0.00009420721205882041890922532113967448373803493224279209476342257528236442019519 0.00002959102736836775106210569833270036697857890514939325248818023592006173869451 -0.00004482384524838105921308123768677044872654173126012881088456560872092200388378 -0.00007740255966136726134255281720691017854040592662966979133049433041910626079350 -0.00006360808816526597673786467550970706006021240011838560736620347743984762349734 -0.00002324257976565145215499151809297319279921811203539080976947626475317023013440 0.00003382645456833037533239870820140393084107619458631354735758252640629639640456 0.00009930038654691482042402384886303124703702740170865852263805316376115830687065 0.0007234373511182923643583066111200598003220847997245447983465310726374989950648 0.0008523723179168954865626667404631268899693092082692515727171194490385895391451 -0.0001395799851978330518857664039923046749510499488125987677713318251600877127847 -0.0002025389009060516591604293823542201388433288647416529694155119941160892898573 -0.0003017364417839485790478571917705385580573353805306542978210642202059296463307 0.002455840478376819657420402090802657498743893749181498203627992648778509919966 0.00008793529145552435247185410016985286848039279068404612997240850584613086611234 0.00001505654818539757410850443700595234820290872051376495553711210906204541796596 -0.00004417527537666659874700539275066457388633441565813059095324471005914314334545 -0.00007827529316834902289101134273115756575113551593836350534324391909301137531130 -0.00006639538053278433465675833883239146157780608206219579853514654590360606062045 -0.00002440591328756928618038902382791532089724313996786500131507861442350724159027 0.00002380429447634250012224181432778230364041833212976343602660407871401372105104 0.00007664740879825195514250244593989010877210498258486076881885710280261051780217 0.0001651920841673860237212905865738786197160124233952430133904711972118112379481 0.0009521030054867880991605747033395786392740764075965286334706140840062257472570 0.0008875742503399303708436606302515313907011847436034733470393661267873575119830 -0.0002478007916741183691470084077760120562200829059914756786044155603465599940039 -0.0003087276051601752037532393744046327606107625426302770626522510462546565261667 -0.0004020031683855071803166685219974502159888306166230004673168928732971872479609 -0.0006450435057200004347985623364369199170146846887461124296681885149230456458171 0.002786201832467209692591060821482032547254289702410780021316006686609395548029 0.00001676468688366507776520615683683643140248539334265032165129385849207741944615 -0.00006583767002968676180626107125493000773625934395517587723837487247851536976939 -0.0001052875609401591888668375231476669535090022023519960919655456563229432447620 -0.00008652293184389363192065150985033787851825364539073487202270713150473656660775 -0.00003922078587629120984544029307242641773258515303930125217205360682907950664586 0.00001634788478467812152330088299622345312737693645609107140008805354396362546835 0.00006719632545392851088646650985872188673681703115537637612774458759094815479443 0.0001225482593732046615486625122456052261470936932197250406990478922112715481114 0.0002101815352880209017246301189102728716473835409013435437542530790542494600448 0.0009932733746366821585271051590745794926005363990284927678447052445382263471828 0.0008030203321298183974575981489089338552240601834543707179059627959227262831361 -0.0003012025210754916865318272397587634516805431012287859756054141343133311932845 -0.0003464087360403622626115119915959366493875247619345349401381986359114374474232 -0.0004181156904373022146390662978089321940408139357044670940918751022038729291075 -0.0006540019511756794174209786443036873743497889915004877614752375801318900271975 -0.0008668117804620469421365630225733638547380809356798251920427501014523648111372 0.003107467329055221295680927513394048490104944814126218033218041085797732958959 -0.00004855609532062223061882967398410268563576203050111181759278765660529385350641 -0.0001480535795120495329530823397468662013425246571792938723611373996274612078205 -0.0001321749511513708956358043130166457248505181013932510487133945171699159957694 -0.00006662775382203187763739971770509352155948898018592413538994114708868906431797 -3.392863023315160678562147590858543120907910394350952986604570662078322497909e-6 0.00005576137468786269940202486854868283809701153163347159198107013983575947899147 0.0001071811136752307914370139721361662372926126099969413746785079163659660855211 0.0001591797963917367604183651736899023014003265407185081907400332709287012510096 0.0002245181626484223236784545441978590838244717073194629085684879122734017210784 0.0008997055991463574111765764959629379911738434937129759777582620679509289209584 0.0006288600027449731333032314159292357192585974727273561917312567048994809668127 -0.0003002934516904707272735557641671316795856709095256684102382872526935261342017 -0.0003207598662734169573063723272662376349337819251768388251672552142346044438899 -0.0003648308089438808998007287080991951836246853252225887060970254937638766375868 -0.0005650073230835410484730585713977231660457599461752159406678410952196112878119 -0.0007484069175473741572147059420450278953750856884883718261720229543912650354021 -0.0008833238787589604090895474111397589500026191629438548231957407037067856082535 0.003552917916160440887394886053411491789512961324054604245613490609028766502784 -0.0001106682752287026844218740066868680780249310755650895256548070665300581626598 -0.0001886202959019212153774967804158061375928073530841106870816570389599607146325 -0.0001188601314249616784879613642818613746353347367789052796527179888591137866557 -0.00003384391283394078450516674060477973783180760378233266532125743421516889073792 0.00003282839789325764830861748163428343429781544867921450741698629379230903039156 0.00008962625740896222760930330351337053602698539639816125382902233715174159683703 0.0001377580120880170517440681784093108828803570039216459978430255597102203065156 0.0001780582561799289248198894324603305256937952009305843775143615679604190462953 0.0002101507938004950192539175173787459827840070089168021044509167020832009774020 0.0007081302156763859261119716621963112891396555736968702407138298748808345756897 0.0004093603229698985904883117698291217429636000826550390667940641605084193487632 -0.0002443563082286543719834901029821805983472498044741096302716884747929446358099 -0.0002466964125208911299419112290298536932712419436186536332904395429621967178951 -0.0002656283382200233610580132340017244427814432162894579264102255061352773466250 -0.0004107502701447385140000188988881173789183650199318122960717955950592453519025 -0.0005439560893301828546133069085862583629077868992578787113442701450139262658365 -0.0006387515950061482673171619245315830912235082960189511867906321882252384920319 -0.0006319860908150733461489568244031867202333574937835888031610658179301762906016 0.004032909758965300845486882329518283824038478314742213782480716338935079453673 -0.0001408892676717164748830290155551932685696197624758212038099723245418970762340 -0.0001811928595909307162948997440061148532894596507519971237458418669737709156627 -0.00008169628029290423429500541899937509449700385421160446705693783348030816568382 3.272583807768482459069159123829779333502554426523302204304528020948715779793e-6 0.00006537666814895496162663701416678004629557325425286213430196869127249114343994 0.0001152409184152010497129874515367480388227288426620151935780900121188416314339 0.0001546218014556875237569181261458433583819165519705277353331509542720986609139 0.0001744323981121090972951719835061377512605799163788001348148735114503776004572 0.0001698803562233662227147718984634070911855359428077010819264732950434334875297 0.0004420244263846523111289101331887140904768702226240975780793173434761475430027 0.0001852714911446875928839489503073563498558963856867661429509715972159332935365 -0.0001513939282527675443638353519915273849867293609173846623282371251836485516408 -0.0001453071120057239446774858821446233973404030068615810280867280241249758300409 -0.0001438903608530595095226749252962738326329579482549134634474224292315873498427 -0.0002212838721579563564585920205305492690779774032737824892546932928742898677061 -0.0002904720287286358025780519628579026693033687516632920945070547098526905253994 -0.0003339437871203763756414422522940051618542975967557409216910192125151298083293 -0.0003197349178707690331615900555628286353855292864865420181673847824630777846605 -0.0002353780493249978271788894838515714707351430195119813345164677785174136694598 0.004488281056387288304355678643407748973439136550692977165822613525728622457326 -0.0001354739632416494593744151356726900838779782476117949538760713101454420630787 -0.0001357252219219573618364560096418177204487408793912874594876388978195892050617 -0.00003083717676944718434416245089671137920251044000265177492247243677847334802307 0.00003936035461859025772897394022010326686561749250858537722933722715868735909540 0.00009109941149293691103279177185575639913190600426291693181403354347783192234553 0.0001300273169538767317529925665240174394737460360091397390074127557046671568006 0.0001555883965473005801829480371433057466936621055995996795262133730849090425673 0.0001513042987405573021568023050892507635678775215933313351030517536321995882838 0.0001132108735195387937877561578050711918578087689259610088082942022294419274870 0.0001611443747327416099869724199106191813872583148264723366341602194544721955968 -3.480050138285737876838097351560864316990952950498939511672224196674535875353e-6 -0.00005163862401606000791376355434750529922222509680198407799673464260690169432531 -0.00004152083973577998810777170935191998455926690107573208704964081329652561623871 -0.00002454901556441085443349649121801631543527971228164833581459336244479710938570 -0.00003437053422297405694636295999299015125021068373736407237619443908701311152605 -0.00003835482630447840318631958116931501059898376011305754295065848335819481586035 -0.00002962725613938738784051243554452465352862136378145124209251358575488466269776 -9.039845144062958347427318275788482251727085964461439576315583323148070829788e-6 0.00001235542003048073970257360659509122787884948103869790244162140882670944155048 0.00002317020889265509316351869721490159326047642763347080784800542697145004816423 0.004729019843535799536491288624456460189530249934854629782113389011508083828331 -0.0001004550937963513080235843060702526538088965715630278264406438371715721527565 -0.00006820270347314449892369067577850112429511200316487708187877194285655225049517 0.00002325478052785196863784028801649485108943591788594097530331883512035467483458 0.00007125425405055969443777762624475832571700212017128068895591491452554952974955 0.0001090546772178807233324453264158063062765191291269185534353125735552061390710 0.0001341696308502934368951476473307481963995346062396891215018749823223833197569 0.0001428260631031236851094430536943626544937194750462130922276469390372484713562 0.0001148144975903997000281860768746778112891788337539035273399156035853600856700 0.00005060856707297685512560189016087449009267522622894428012178835192512353016185 -0.00008254428782680889754486633041021698788916387096260078417416800598395287811095 -0.0001344568662132426216162871796138052991778249635029083754280366712016916234431 0.00003626536239092272027832958295780840214259435291384391570675901774992599607731 0.00004848700272361519694590861346174562830690570582008236189180204014264939260885 0.00007617267224187253693596291870663367931360374089286703021671231283047013266557 0.0001234645141396345521637209020216123738861623001191947333714524248498092875606 0.0001756497001539659656595559381841091995398691489450713288685396696188820651468 0.0002282226493107434959659338159084470708259406851156185652489843036043567328980 0.0002493590405066976206760659989608088708784448459184044528434447001618442086785 0.0002105088507072716205321363016648432612859109129215192675108147864832358115318 0.0001191887248206969342372842285453764651571102876543437264863235650172449608482 0.00002674452781264946081052477049976153540922013785680887294139635033912645698468 0.004828624386724103616764239113150382960871009762457443994199570108449014262985 -0.00004857025819158025141423478002567395271701739280073823070980977185735730523407 4.390742843881887400969877780617186713794258880162098144678974840404658731819e-6 0.00007495027779967105393306689710039688129502018966392445757017600293898359835132 0.00009770768076589674586259778118342501367743430293575255121020219184281949463642 0.0001194077184678230372505532088287613597735404398141081686202105440669811426436 0.0001285107158582683954660618468663888083814624601860382321436033246100610920358 0.0001185668710137360882545760897810702884981391645272029073824293144904481469694 0.00006982746296692637083650539565614319638470026516408882853661373651089357763743 -8.694484042215726828093143585721271145238820186541622739679090316515438271988e-6 -0.0002601187975974246279309222439971599299419057771483743142955093714277589465895 -0.0002087891577134955287705785817026149452147188255616146836881722868028224616824 0.0001026029906628398156661118769524021811929828482724521092474389381565561327059 0.0001164723154164998998272709375841340932431714633964844591156273188878695864951 0.0001513450534656730582638736238069963009603737098768577674679299488650451843259 0.0002404884056183535416191817981331708652774421456473075241805604959774690759163 0.0003335967159556237499365501251916070290108252084865331361185027625136829756380 0.0004135691004478573101157099818404096655999388513987691292691490574933107806952 0.0004248721977629667185366714289691145556094811652215834719359876039979163403078 0.0003393541832891286462318677446431973852180916713616193414277657477797189268627 0.0001824407406994831658823289493785259806179487137302522626843870458878005451221 0.00002924153065753682426081942622681719613159505927499689790729832776030412034700 -0.00008651531112753891088945774756080855126727015763973570631337633659891614736663 0.004870639872659773710740310970794709479481940771990559890675627859915980060796 6.730227476799318552328707901179258232467666136810111176771058133071812359964e-6 0.00007306543527074439429709426284062139493923817729233505672183335285169764592732 0.0001209628309452775785634346795882710924040286942931842371915582205842440710449 0.0001182157657702063640334889342603342705650816966230544494108342814419967799109 0.0001225195946331042465497913961793406931512399128461005197334817714808438583788 0.0001143032035835186075441254861451642379949520163281717808064765487116349020103 0.00008588222539277193563545450084856500567250096166357124846968187660849701480574 0.00002281506569441280740478489934784795148765097975023007899876984850831711835518 -0.00005609546084426352086612586169131039059001702379621263487443207629022725130597 -0.0003617974613611919796244962152403362544992560557139472969355645147506555561955 -0.0002330649025110253664181494477004797915988862608030980481222319109351462972743 0.0001455781931259572934751144356098693120746824375531597838207791773754121960636 0.0001605250539750589429583069908967207225052072750157273330868619247591516217214 0.0001996648133136263184908353328469135122134648570959760036441892259989033063476 0.0003134061789424430210500778049088415926473254763054455995291717974081155486343 0.0004273487007175332403522229574755861975555475782666005669335477802323080241891 0.0005122257157449224443568093672311385273363102666679427242528699245759584068354 0.0005091015821874107937058134084960864664548267941631596075898915777708876630391 0.0004016065423781655614088375943355164472269757816044226420967550710514168808501 0.0002157310255850673594119166588087343912597765432864193782651568709008744169407 0.00003333803738830110644799366180084682728658821671839439648418965180276005762170 -0.0001062401897709045737961525619038658987621901886002434191454557308625850617650 -0.0002003950375658370643565041495213194722034497202686482570707233114704619289734 0.004868237486446564182026451140759780146911095650908977376934589403301148837914 0.00005610664338905038308455440818998756321724573941960834548800297739279908069185 0.0001300528160138464205183974041048216407982336069194959928889110414284462070138 0.0001587903587276397242195130824383726586476901695196842693967764216093050584926 0.0001323520406784684976083422484848806525401297444795363115678901480055111322004 0.0001185629910445505019118081283471350841465673806554231684457978894944277660754 0.00009272590271372556446206418963988322051895398917711137890881082216190731385957 0.00004835483908366985494724808288375964738798489011244775490893915951732433617426 -0.00001937823189347737854989526023485461455290118575574722996480237890978831045629 -0.00008648565334308331394982755546719329992142399645155881667595378641423384559519 -0.0003915809510397583821781441513141466246327593755944992184612089789498685658263 -0.0002136373011417049657411001557426084921078185313700141424489826441665074468160 0.0001676040652622953300531474760334035585744347969956284905115122037951873423879 0.0001825706831474746644102745357352826826485346940744588209529805024425863730927 0.0002228903734142710583731663960248486187065765330929761977518509334253465105698 0.0003426427261827542109046646392640746142273136795057278690559602577630577857148 0.0004524179335641928684701453771126599015867410433037410275271803005335341705152 0.0005229610251913640292936894919383918612831537476516775233700966620335929726585 0.0005132165955860530445884327205121781126573365260216740061719260089231416494551 0.0004071672522926652225035223879247554700098338631492207815544427898594207999572 0.0002219616341305334516658399609205581933074205074223837266821462037358773119375 0.00003768434356464018411818731747325879098969055066950052160511358431910330026188 -0.0001050325335230041653202102059797971527872366872524475011511551397253148736605 -0.0002027209793626462184039240731064661945923662441423957006310845561489844090455 -0.0002624136042377063544014447549042299844107872743969504144974963019641689831428 0.004840927586438789205662201021174411401761910962573720686132276947078844234410 0.00009347336843962360091906670846796564207081304153261648592571881688281928662522 0.0001706103275978234694987462567640103788175919284010454972516794786995793396463 0.0001863663882137197792740979297806067058580801811530702821865872681276524441348 0.0001397240932347079736189348311994435188168227758007715383501256885329712251013 0.0001077313065622516219782062151562935143664305679663776888311406335093922220387 0.00006545594324192939499730999965943256768213897928495711799415511989129759746396 0.00001060350429545852083991811403484817540386139985844146744309422598786521162754 -0.00005112207938994359990730025025612995073073396994631593436054007514863757415886 -0.00009895700928507147057544154699430101261372823885426904174046365747123233258727 -0.0003609048436494017185262669028658208699555371221512621252021959934622172547494 -0.0001567268973666678768611781124220523261016709976697713374410677718798821109188 0.0001728267166548533357868653533155646390204134457478389381239519145682389972426 0.0001862664501457082564334558790402567501668057306808790753841512668864538483583 0.0002233640959816027761496710570359264367693191679480642672753116486171763938630 0.0003271297566811864368263367636171620238473576465760517605901427962863954549255 0.0004084428984288208703010089814128320318516174939254884709331302956322092439771 0.0004607692710345518695512042585684813367723653402674588736627774525785611639741 0.0004546176708538768845990101233444773011308956552987905740272195865296685356411 0.0003656770514619921152578029446330690506642594215676605124222488328323624823325 0.0002041037490681110739455524849137662853301340788193642254471992377330832863117 0.00004062697053551646347494384475140455256820357642488000861643645317389404170324 -0.00008747363371416618913846152030808758207138976960533735770144682494787144555957 -0.0001762367134771173055401564405004073038064377148040050121227421679290004848404 -0.0002314184513182741180898817056888108079987302588044455066737980036345890954687 -0.0002547243493553625046026746762272494435795913649649471242818619987675905146184 0.004793341486815382238586465984536961622807311030958968708098294361633778828909 0.0001170910284437552596150215351730025773649784595073802980699477957588477642589 0.0001929604275252930223177304230128307551136859675836305509433866512967888194760 0.0002022146775903531457919535553849823410406153544688133481006787076678876774020 0.0001400200253125739497420685060535739312465107029547919659390786910762297803867 0.00009040556536447553890696559029331367685154156926592870436016843387280025041986 0.00003497384449460947210132235666518192259298412412678545072608101517347412371907 -0.00002248081367973756845231552086923144949858549691380604625225618883229004579665 -0.00006981009037012608824070157928441371954743336558901702441843812827760312168147 -0.00009600787604077110161248706295380665235067068415965510964376646283739153549844 -0.0002840152673493440966449758064310820605638586858134927142888863531910875716247 -0.00006840267245899951502198218952273212798611734862889867433894362862637113074254 0.0001662220377147866384832871399955103480291880468586157010351913298420983966610 0.0001753889253546461612678639422628857402482761409489184172518920670827649902067 0.0002005340148936221588022771456008124679569881165419910580098257755254180097227 0.0002630526017311408268195471015719263819490803151398924293583367237351341787720 0.0003080121189863977462672781018792434960348756452506229722669309667382927598767 0.0003472281370139159887374084968187148486152330341793575324827569863347756033406 0.0003484981833667965430445527165571623314863066243524657911745751901700486049160 0.0002862371225556602057801584760916172443919926122779750751159651890003331266781 0.0001656476545114125810140066233920188087800234924486008648226164003560260360778 0.00004091626907732597978247889722246851047335284617020413692323221794700952007346 -0.00005817408977608853191019433724723627745563478487519195375761573792559589491914 -0.0001276692944680240152860426795834516845032786779299017450742692273564697645331 -0.0001715241017814019337616335023072544629729653225636829160107684074279394087554 -0.0001907838601105279432205766493153751058488393550241328772078802864730945940622 -0.0001833133499243354810108851107373558192558111876702577587868435332940900838544 0.004717371277739423032728829419482093750643135675067430077910998452541661774839 0.0001274244370222018073640188822448459034014238859007323027887242229107363922220 0.0001979425079841966075525779478683194071285156603515490985729417740874515047920 0.0002058233882781145131608653167221904411281693966259303538362446391951661835098 0.0001330753286563040259765021159877461097326845602677420311009400128955266418410 0.00006738290246230098982322857446651830192396251021418458741329033711731188024470 4.621509423024834575604370408508331981215425695215313681173243773962545139689e-6 -0.00004703887235773699451518176096839233018933641420076057032363644491633634728511 -0.00007607237548432238587113367940277426676928014966579958528794271548695633431034 -0.00008166675806925451705040617291542580880622655975001341107590763248168105824965 -0.0001734946621714679319399890678746437111917424621867810712334469836100313516456 0.00004728202748282846356098019094130220469498131506794238265905363567758196216547 0.0001524082549558252089764263244776806236171676392067728393652522540295785591684 0.0001505813629881655685702841619960185431177557617723745361799313504274032837308 0.0001467482282435506825777182291913448021724980075417298288001905730792100890686 0.0001541921280849791114931268013457042649545056728550670063817045572818267041450 0.0001714206988826761746479583361152324615956006188102407447851791917722047590333 0.0001977110721413296303405750724570150722589737505030175541718179087847394453726 0.0002056281843117725746998659345380519065818232315175684538346705050122550626816 0.0001761718475800567940272333007613733276692701680213338064180519294308326589224 0.0001097277192448960466652620334427671538769597134479548309491849428428974105540 0.00003782454058354641329834776442769376276919513247719620846762887438711594925229 -0.00002074019500749646742426073904038724795140795936497721477863298801997028652046 -0.00006253621345080235417715849592363036783297993519776243627978031690832392082823 -0.00008934187194700765929208184372690535609589779554751553514372577745275115270375 -0.0001014960452133717588413665534074103108073729243455812603818162214935922948235 -0.00009746684976957504004286174302798116414427867924930248089388211872270150889740 -0.00007547494247335071741932213238767165290384118177077715205411375205138622597685 0.004570631957415457742781134393450706531042090553832052026014547150322057309122 0.0001264528854490609082147941189558761469517221045901119191420063420104879545948 0.0001881984774560177786397841370626675865373159442288864331790073073761030004378 0.0001969328449028361080726342969538711203380680070801243717453043001818004356268 0.0001184499858016576642547160187567544219948708988101813244207220456077850166011 0.00003986346790521810170557637478474858841826008950663609668890587720643511822872 -0.00002232170548142510342626392551411372328654999192709498076431262657233679140116 -0.00006155266783039782553767251053211878581019927235547609827913763412886504349059 -0.00007236843494095089176708470029333560783127286427586521940725662612344552300857 -0.00005949288195057206294045061179064914795798099218753085407481698171547288019747 -0.00003626871675695546251805909738569238298732747825878678731956741205033559691191 0.0001919095446458246652509751854727310481064746654236785062951998625688055014245 0.0001339978571604296994573924122329495787432718292040629483582171021845827866812 0.0001031571907443209144891407247091288894207353431213766976731207424486998483041 0.00005185576290427240443468579870820061644147253819574634556777133636425302380206 0.00001529749363045421220564742790399967393658320900222778333471821473181041282651 9.057352655729849391410730672234430150157882841616703640674173466468926157766e-6 0.00001686892515396292965082509050896955164835256401176273432386201581172224291172 0.00002925164428146743848705780050131500356765640095433676172457062286892257482449 0.00003771648513446439364085967545680341665586516087728334523353534892429274927267 0.00003727183573456114632913163119951894973003947097488608097527205586987340921642 0.00003104211659200239446550652897338413784618960974471665001618459577374958493587 0.00002357254215685886791291542583779916275873125598087544384648034097466284994227 0.00001726568312267040536686707735747345497929798818752899305452959711727051482742 0.00001285917895630609397097276958066382577342781317284466817250967972842124297032 0.00001076121016839106280300338692811663152727661696766835660587948299620418098463 0.00001155984666167947406336802929002030636676069217950748278577920869396305881563 0.00001584680511223179600206386943064207466311431838713770951600657276235226359710 0.00002398424226275341176719761683427715945855761624457951561501458421404933307205 0.004336109447040195799809093878864402144496277367551864286922203522329694236195 0.0001162057134260569796225124813126133435670564689012375002807211728696984016430 0.0001665967172694142343304629535549718922418938407961003948254507295040086040701 0.0001758948674635059426447483591588137431478990870920538643302655588857617712147 0.00009568812481449447257761792815037949040459702370077279898384849206767502555146 9.870095372752646667477509928921265396119873006492502686801222143405736435184e-6 -0.00004287830700682931191960887805275284680007047699742964084547646394443110245322 -0.00006636592634748513025844675335415503334994256159450220410281231232987545140337 -0.00006188543372609912310546975894247328939768750117187471532281355389445563461111 -0.00003258700282812837726870519747115015572808544456257126473298828464768465561384 0.0001265562575377547768353512453099149468079692975211547482823716597909252288721 0.0003769909213556993426940207027056855887400992657617965898625139646811198761944 0.0001012598895466283626578974723575816082717214208486422375422784465682993170442 9.193912437403706569407828636546721675451947880718175778424336007847476144598e-6 -0.00007861474603224751234666435973046634738880075909081763876108079728597909322505 -0.0001454111190765385671784212497326715843496709696221253906870034775280006813732 -0.0001831275244142379138239274481386186841438400342584364683856923271088200453007 -0.0002026070645968217696331133903864128590627157239313138616132274549524696993278 -0.0001882557991580337700113232866460681686807273772749266239464314679291033983579 -0.0001352368852710382642291561195224094800823430700727880195485528420335503612142 -0.00005499541887717142535109324834007062655828964645398053972606143602342418880660 0.00002010862319219381936447131268531822510201191525993793683166919086015552900069 0.00007646986273396537480830369394797051979139853299203470575294829193535120326564 0.0001149101898710195866327793621876247576222987750328764055609486038191141985906 0.0001391197025165929751138983936637946796285996498754793618933701729097035600625 0.0001503000219678973784509984363133995232444923307240505866247588753296748798440 0.0001476911937551683507092452803508334976825888083256516750045609706136266199936 0.0001302043773035545501342187080840120774929923105214708879126082455342794751940 0.00009793107249474997743366921396004394905610549791520110289539750166144401631068 0.00004940589703973584780901342170253173973738487005080546403895100519294922349497 0.003937143896670397493928726875090384264638603511257573213368777596646563877473 0.00009886315215647974870864757430844388837215342773825747389264089321402870218745 0.0001363188959930533890664255623293145436717182239907004035506686288415309370279 0.0001439047031852191397364059056462215213872805337153540439883805620682595976819 0.00006467688595715141637726870997273810742456329212002074536008858014925011038078 -0.00001970058814967220136509116937259690292310767395241610029093380223660115073092 -0.00005569432649606117275831074732120260650981915435896428226929755541291819318183 -0.00006392239812606974972445613556914636014947720485794872762402686296312365658115 -0.00004836378463805257832917994138157374059899152888576924547944550661206736857297 -3.174444825628213132398111554161183332145214692266809115971471679228062513214e-6 0.0003383471166678985985851954414247157202754803048167563596679999609760430285764 0.0006436312310944355021144185275264739710433632153613797450521778309838133410328 -0.00002045128069278204556351910149212217649981584169931888736655860882453041253770 -0.0001524231748166890451718183672224212588401067320615948826596783782473785184772 -0.0002387647335216691349978838925696020635484762267091413960157055339469102350431 -0.0003518957717174293903188586513109965222687470945830764871380994850844826830114 -0.0004423927039208790593454203979926677433139760181033190019630972565496651959635 -0.0005053704169147591135935431097268622074829598255800329965259327017023538500971 -0.0004919628445886244705086876931477471876044145315296141784808034729086669533464 -0.0003787169311204050711415531124998251235029860769079844572786652468582978312223 -0.0001862597696460722917108466524749791032282339612073289330952427972966288812998 2.832881957626736904614686280903222875607538468364253777587023617909978608528e-6 0.0001490360310287237311627276530584988290507603070721406040374801759476313372243 0.0002506380842171071465374460548820520062553145922749934968628888714024828093811 0.0003152754731813312087958177811680713537783117341226842022424204134727817238850 0.0003451022378545105064272350266770102658545827500701058007923875128913260932244 0.0003373257906998631472445793585172968990369615274001657124817190804426243816887 0.0002884710979387764648679879280105082032726508696767680224162098685376489339567 0.0001984843375233401394822292107872838559455847738222321254659184003925505737346 0.00006435670753373598410271954563484368213808698438916567020649859756150851811625 -0.0001276984538065917238593666983657842161129766059684738259711186655085523756199 0.003176040328998775328021844601488673685556616232067651539329020544909562382340 0.0001193375878845999908792549071625691495231427022680372350504976351620977842416 0.0001484381901737453914493036820978568907562814530587762462171927416509480014748 0.0001182132733207813089002929971884939184954483727511129455565499858598075035853 0.00002727085410151472114915308852717798280932542918133408210469339238432798699026 -0.00003543104124428910403286979640748301340832035871122492057734870770753649866701 -0.00006055837586249754016492632767445309703547759275237965034687322784962358637880 -0.00006089152989192996576320346172899374614186078490513501679316818549508510706922 -0.00003353803828750847061775817847598537038150379321318498999617329346641793024066 0.00004380595294181510839603435654939384015272618428184662687261609430429686901338 0.0006961781883699135051248551063676330045008981769354048997650921132391758799829 0.0007807501000091873881869468450811933425124625873890208721713904020867254806305 -0.0002987435305419346687649756549104387621589254118191052110529103241496518708984 -0.0003038006986475110590594091305998104000791840977392845663562354376090926275357 -0.0003687429864641553984474096460520749795673037975153379570027502879011457925173 -0.0005528740863895834185760084637380456466522481444261572145895092497062785308343 -0.0007132086609519039670280443023580796802472934840348314560748575974051804625597 -0.0008299943093555659413586231885505018678913630129404210606530612378577621822626 -0.0008221838157668286244693892123172831924565156282868748872406127760209268007986 -0.0006457225911827910751429394721076660681654894249565213711990503571421606941903 -0.0003305550893749734423083655138897765510017280748554165859537238673908512166826 -0.00001510454088119170444466955077284964719717430688086210129345604021447923016084 0.0002319637972273232396200974632103742978960049299718840902692114858151855861289 0.0004055354086245761455016975886469703653336571330888393555026279021620082979975 0.0005172979256724954034350561251331176643998381528497644081053181100496384501024 0.0005702687905561848052480657134926146296279904821151391753737464311912857731929 0.0005589368341467596455646061678760889531851504202431870940831282143130190775640 0.0004763197913899652645916959081203135994485453431930150821352531788732146811872 0.0003209769830059146429641597730063408984564083408482720913141194801636450097696 0.00008711822920785805213526577210959616951426405964763552181881138525089136697976 -0.0002491635004314081060268160545864523095544028994940529537884011755016816011081 -0.0008837457883671984160360719523850735348868821432043912310171312397541763960602 0.005276419328017782557780049036520903359091138606711632886725237562559801295620
0.00001365307963290000000000000000000000000000000000000000000000000000000000000000 0.01775831109188989076586949422681301326927529703769163279042055440222026099016 0.003029952659117258117410044064962465456209249255981659238581848262552051012709 0.01324070895717699293506680012188936304739588109765767340363260946602968382755 0.001333955986475619890929755089729419235749464002800676896649624133257202264392 0.0006494102720707158637998576647840650324010185571354901013349879471443938136757 0.008232612947250550581541010151506816369772314511061454479137676294635893104767 -0.0001680424375165036148329575895564592352316025839491031648879638027781450657655 -0.0001885815453265140920739090492999193951773205698106765892671152850075608329868 -0.0003903136453534690517500397345774109082915857885736310031292935841725215555346 0.005606710587124714515422605747792834649829180179082147029711245853270606824097 -0.0003910007845837031309085283652024366388119491329680048100106659482175488614030 -0.0004388790729741047316781654914793624550497464744353353533700673744041863858301 -0.0003801368896958179225011040999152545725291960327910791460092073394828925464626 -0.00008063758565939637512468279294064455166136240069592110508019225377986011713968 0.004470616836710025518088606581993866260138361178134844294307112330086406526856 -0.0002494620045385819730625763844471046503060383392672212442551100589442224628465 -0.0002947235351304842084374589453869902882346516472574495019687453771690619847290 -0.0001206276657326916579272695735675389837967778509956790145028301961921520748281 -0.0001113428813550902254847995212297324806076117408552113557685659736857942455642 -0.00001434278395670018972776401835596408112731369376929509427906933228014853064912 0.003504859809007787029274864505502767252841911402173654614571324881569599966556 -0.0002217039772774909420475804614241170074235997146822970232160614975469761234884 -0.0001395420171087122592177930863237904122644857876920410783491375530473432859926 -0.0001176836972216623714178022613444080893504405758045726220539169401488218348834 -0.00003865681372772941058286185787208263934535222186278870479705678398181606069053 -0.00002645123595137375823132224115169313222395886985385042294204909994801322044437 0.0001333341936783905530339035720209490997421292114220971869582610119987771410778 0.002568290893831041580897339346888114207645614130798166493023006849130854587852 -0.0001300517105968045616437768153160296392176347959739449278480766735022943274349 -0.0001311294063869064477880355506005817177279165839722315550652640770272005597436 -0.00004957633831694788267774681093417648521200964136382784980061187119531885812140 -0.00003280272323088712855012097047237620968955784628632234360425048664922915407314 0.00006670032116828707768267263189481585024325963673515789843375094863296001853092 -0.00008757042662963369937156240653603288871403358140394588304497852053428094495184 0.00001002543540647068990396942757065765304681035487530901323147062289358090732898 0.001767042513679344887262825801311069006682615052399403435536574316735993369685 -0.00009493665047090684953707021234942583218716733445853946115966318449039250477656 -0.00004516566374432131160002924286041106955081518167949641293710137230377914972591 -0.00003285886036597120175786443955409613255318538384172852312434998791023276155113 0.00001998041353483621270625366247302608714071600423317353023869874472697360752911 -0.00005793532803921106576012312414938636641814514571313803264394920639922347152542 -0.00001350654972540259067215623603197868577737199614751544655443605397053206710991 -0.0001805465642015377513893260592759757059460187848047176767972026459221509255466 -0.0003082891571255019062788592674886706962941088029257510265575585252653091462306 0.001249955982620653013797784008421162227434956824686188914990319350755942612541 -0.00001437913543189878375888489383962577914720880335397493161092892202905568170344 -0.00001735329397818877203734347827975543050649102424232441179443976657258771550623 0.00001263990421730641730591181076302448323825146581540737060155220415727830084786 -0.00002957189749635136206668554756781373294008551550341987184279736475704020595793 -0.00003267797524197240413310539286448001566425591839446139872712149575730222680694 -0.0001598240377232751379834137182543113903324626918067478162362811605245031997248 -0.0002637780750038241731242348028412198748817351821073728495750056582638953603113 -0.0002536351613400849393970900812754096339084154681393150280103796372267590178742 -0.0003004011203908430315985104764131860464061508751229924356254087278702458311514 0.0005456927264476567071021444548488838714394920698866098931219120887733128742228 0.00001231249074633215775609515751772514220825986908888454122016397450660155052064 0.00005127455980117151391136703445317467686516744383932359522024791684970699105296 -0.00002312135818349023407614056371835382625997935833909243412073434429083696339262 -0.00004054866067272336474309009327843343222363869171359110317493803942470290150324 -0.0001177409275867076380686790021286356417429679959779471260355828937774976229515 -0.0002334647905089814511789136256945877173279848890249227488842613168879800851467 -0.0002084362405767191256530384079856261156260296845346570254621008663898040222445 -0.0001997878233753405859350961266928795965972614101618381087638923752611464117880 -0.0002377898855381027561663671983951310311577923218929595106824735439526776704468 -0.0003380164047615808358492983784118775410373474785753400642561989123233284570111 0.0003947446044379169604400199464022384669015127393188847958051605910137968028711 0.00007165349714297783184080815767429285878755794217987606003403417082917508741099 -2.692211910292046914524755299458883431362370659476508557477273103289591814540e-7 -0.00003458002033984582108543645083263427720940958156468499325252860481650942777124 -0.00008431807237911202645689448932105578638707052459614924090667535592412842256728 -0.0001740305809441388355163676385887388648324610055776247683365777890528711253863 -0.0001847818196944038623977112162457345231105297402909416639042627281708056458332 -0.0001711843670371526005966318702976075145730286323612191136560765203852419522682 -0.0001418307450374647234909882944656269535833359561353701596260912689818697595037 -0.00006891303267702057398054147369624539780632485835156482771329301726031965770813 -0.0001281533800422868716648741515300749197021689352747630085167569456582201797263 -0.0002005972380901283616617153216042881728055529302794901349321198371895353831161 0.0007474230133130815586291368306121410147833145693066305132531905904025363980995 0.00004734373337956802908716019688482697479773348508001319066727460739675644990215 -0.00004214669737409863893300890467934525243703134722838509158041133836978541919767 -0.00008380893826513111594172426647836770450383016329115366156108658542540431495084 -0.0001432020862099116455391827419598955895391359144064769478566522893473712135062 -0.0001649330186736624071406869516523169901235251379190602755730145039129497605290 -0.0001513902024806295714932511675021683062418332968318006120991004127205461532123 -0.00008906635863772799669524131843050477660940134545369362422406454564331450595115 -0.00001044925828505715176985963729201925625907141802934071540757531532479992871016 0.00002772500902982292935466847859058508505088419508771973839280386579529376955380 0.0001272410358330707895976756411875241465298713705056118093113117846709856034495 0.0003527916842685680142554047658764587117427435561324193542239460480810391020860 0.0001229692229301787745243694843809277504348795002866466698465193041312100020649 0.001480138377609490734248133098686148985622386073315249757814136042760298733871 -0.00004235234107167241270014182152571294856776119700993157608873320274375551644959 -0.0001066328021590986634967394922833740160749956227910121136932662558802041819291 -0.0001379749123474063365213209172715725402907165281658903338956789700983344470264 -0.0001523328170158594227355272759593118854906096917095124602698654496258091040826 -0.0001358219645550506346465861225444292838636484229990721085404951046120147859597 -0.00007631277531693588981005883927349758335448302535663424784281392961023249763549 -6.129568502888136285836123860280007106943661964333535210243669525207843285946e-6 0.00005163698395131994340872478239104012480358902074120443581702878305874336400011 0.0001239473454599663013692793549619809380241466534887991382945823043320399615664 0.0003937952746557405971916076106986081444998678422062090757255445496657306986611 0.0006237471086380356634326895855830656956604351495913264535625170744052394106914 0.0001778122522446895962188939175219106020890827540885711836902805360327364922759 -0.0003061006214554476445326245461977715624803271194805660690737230476311003768838 0.001835373739258706942910266410949227419415552518388513842019993794964712389718 -0.0001453185694469408529489127468514830468981340572192137483091380998468414027621 -0.0002004801592898018793117383098715358242356049858764872388206318731612423241610 -0.0001644492935901904184812229125165602987458348673903067582503172522169568305108 -0.0001443831299098238957101486377809235685961847099425103128997876663109386535078 -0.00007767916584248352212265611024121665860313210908047838224070286753608079905572 -9.294689623246570884602127577012224013354910611077442309123393748665974470971e-6 0.00004379101521742219538979052431409784467126136221159549849639617834687632218075 0.00009727125638233836280639117274260196628160954124764467666451307097642879968009 0.0001768724313201574698625785714689408424807227412690997799012237823905281230369 0.0003902103772939996349359267178578508730025640280935020339864893772508927381456 0.0004850914144508981864230802494138348491526368690472777840084521934847959315076 0.00006832266726583451485024455053146051627821770129622245864085700180684540053414 -0.0003054061792780126484308359988554243482822646895435531388175369487861627795079 -0.0004682156842136997756839429839873133590026754804097999841339293488616793950615 0.002436531687494098720956307091511770582537934647210366282053711721618532414449 -0.0003019189607933832984756179980356539587955830041079749667613700956713610785322 -0.0002483092527331527514187773235558391161957099232092695150729423772588181084499 -0.0001728708749782118227533055851670113198155277092472557042910450776153235982690 -0.00009557532117511616502955324779541896905150558191431136645630119608678868014913 -0.00001740390793883687824199917781948505937410104138565493631953061072177429221547 0.00004011466077789551267429905347683341679849240716344757335176109210363019084968 0.00007789664625266279855543751062410394208576933328604254078861110436636986859899 0.0001178924370150439025243365301332739719747746105415664070188774446297339439692 0.0001658250162283721568062860737108944735235533740455807980778826264423769604964 0.0002554235627681520683356713097897146274625856616818763553457779441076335763093 0.0001767966920924809558196974340264489305239189323699524785472900771238244251283 -0.0001172572196260983309795673625439090097067871189480873572327369990406092997338 -0.0002330857825050683926149982011630370563528570218027129560453556551655075537979 -0.0003088892543509756614777969875062864989864770874818671792782670178383896992614 -0.0002867679041956240272617086144152066697878282790233781964425022944350529043750 0.003080403097414171785156814905054388134627389573174359714798331627783634345150 -0.0003825815148750835418632496761385479402618288047312831058533100023558922809118 -0.0002787846356536997731819003799985470523511693377230918367282945505978016179168 -0.0001308649972168417208585752275126814892352442936629854160701374337641776053955 -0.00003815980362074900162049392609372034983477165727546766530578189302407236207192 0.00003125945068336688957823640316698722295973580926516317238860846845951808527555 0.00007428561755741639024851767860367096364455102309504888844275298280250604234684 0.00009448479382664627970558147063668073135174676209784553901155938568165026110576 0.0001120962294471880825633858761487471197450557204327225510545466974189051649381 0.0001099844193064089828106665436982984411879172171199777088783323923457720408813 0.00005601576709995753187282871694223432269394617409676329747079386311672707060490 -0.0002116783932573671081137766063083216695746019151310421693820122072046748195254 -0.0003221737217980855494867256748735877675501922754452502389967989733017929088723 -0.0001081708650326667758324769579519155661442368963585761531065653144435117800022 -0.00007295649494433205638314608044477330749303046191265856365204628542244566463787 -0.00008703048728721721952866275634122328751549744992684524259717317574009297348167 -0.00009620899717163215962944970339708175949862869567474979643934334598814616846629 0.003546729562220456198460910815275855358131129837723348901961019613341808763775 -0.0004129903508255980827079247803214718839151713418927314727821461570497132260219 -0.0002307424425353355996593661463584053566480974822350237768321599099447556464035 -0.00007541814109979886751217112700991352527629575002701462333304136503810330142381 0.00001073360221193913307507972088697337181412503780181359535467333012097092280803 0.00006419227502855645493067521793118740896882056838381051056537781306583231027969 0.00008996783717288463115100862629637374415618613041669474747651608016126054946981 0.00009317242943683607419145086910122672347558873038938868750410840441208445591648 0.00008310140562469447643873734236208329115824841438844272886876987375975269509577 0.00003013415978275107335832433041796524192103042084436512566451611683792747636352 -0.0001520927701204013829594898441935252383618385895861118850202992454857996256324 -0.0005869875391845861942530075235721767351989606219585021049082802916840756073506 -0.0004836722089571722737537787500350803188247306813813774783394938946036665041222 0.00003697396033886566386368062862829698650769426689467056838617477941084724692226 0.0001740411305436335584502182386214994108350602318557188408169752362176920771443 0.0001215537115575767261064598426499056920458844112865068275588515917738166305173 0.00001495921813915080455323401646400425406509531767204083974956182787489244517184 -0.00009427839009984217898932500903879495281413059554888436813510519264685185292227 0.003891847264844874639699766705989619033303065465987572751377495452076958673039 -0.0003552164544510741704458078764337597351095126757695639035006752627860963924710 -0.0001605767137625264255092264119125637669509873171654445337772049722966389004331 -0.00001913174310467458705589967450535457190431613146989823689480474552148736384911 0.00004573678731364479180640814335284054461962088529558157404497163207107565913684 0.00007997605089095656083941933702018783328941666939707117301112982369195258464505 0.00008887882547903025064815797135390609644974243389074286312573229708733162654469 0.00007561930781866673630103657815506196658959809561121738871928875187061244700543 0.00003797217307319540112994098924175802356840719975683709748770754410659174873743 -0.00005214505335970710249619362652926184625562788209423762840441015405501496053421 -0.0003430238608851952649661251238115822459923161767854995459376121391599892099009 -0.0008841105256066868451068886659753119380535857973153086260571694307855805387878 -0.0005801759299915146342769367244366819503900114858923652146683886998070524747763 0.0001686207634565589244142496276808989120152054731403749134689673644298350505490 0.0003852686712694519824358048035332119368025713055732313829748867071459484247850 0.0003017528748080966478201127027018511383539854697442540377697366847032655163929 0.0001149136857685283144433990564453413634868861825405563462178975113486558489021 -0.00008655861727185514939986196068948115838809246446070160534720889747738469941031 -0.0002537989695444074801971260112535524958866592775704813008839537847640543929845 0.004075230884867126324425383668561692558874825359845623329113694306213347337290 -0.0002553803327242382213689100148839131657648235154698619400429117369298442283265 -0.00006769273045965149499790624168028962271667987989134842682957003782625194575631 0.00002571624607925577397611486536611872526516551206462282859333061091364880645186 0.00006650074894073191380455966759070450999999614059136949410545866183916519640827 0.00008180773231810989267867635486945514494646289828704837577102396096058186320845 0.00007477695180109373082830248464401471618915646891357719020850882691973737485349 0.00004590422284042755366156096715003866156886792308227597670668578623732743700411 -0.00001345682427327315300489774147269139902856705267217107476060110682914173577832 -0.0001270063661518812713880144082337276555595271856947617528871575221237773083192 -0.0004859880251620328412467236014127366803459149014123343864651634225644554282257 -0.001055638370522533457254354216157848870897192013321187246553783827545539552498 -0.0006096103705278661052207159973793945904481652395926552533883239545091611541164 0.0002626907194038510376056343582747475217506661374021797796547543840248853843479 0.0005293090181486124632218432659242192417590610781775971606896739382986099152296 0.0004280435620142754058422479992397987236169437997393683974085994034367740086711 0.0001895517555526136301284265021193771623095171490736342022042764649534746534554 -0.00007382191615408121034699539052015389723637546762329272231642112861407356626791 -0.0002974334667644035200596729061034730422612368931475961939100892607390471178454 -0.0004875037520502316590603337291495685834503100188807460265535321441773892640144 0.004198016288919814293108491517989005000918021786196539587096291633003168004322 -0.0001324709107518112906846833686869420520152385647927930026400114699159964045953 8.686172687180085760224006787202329288751174030225191494168637403008870864025e-6 0.00005722778530646534600436346363697583960002508562108196767967134425072392143646 0.00007509113070261867739607159277893609501380282248877806241352361500816162205903 0.00007253129914475535511757611652735561716323769455401930279182195502911539419726 0.00005141213160827952103918249312834991352334566153153317256240123556626507939065 0.00001052790945633128656902268721432199381225339341186888085159301151047343981703 -0.00006188574905300430894938114225884622795204232426852295438309339323581072325134 -0.0001844764336919877407162149371553649569782954109526906141643747744728370808633 -0.0005612318589937335676631644771192663492784223099965343917987764253721775977653 -0.001097141259912892407370218824470085741274520906539407827732631335126449508530 -0.0005812074382663877261554968384953359426951857226699514180378698278295904314112 0.0003134584583620421284959997198823763348319203794669356481225871485471969800263 0.0005980360355341219805227539830937669111169669703741505314224935554884663201400 0.0004919415726954476489918299416777637337617102015751436393243857298512372702242 0.0002321484176823637549672988717979706197160644602228724370103682404622971033016 -0.00005995256691114916067367330917402824269934687235113753477552387234240956176872 -0.0003125900065204857576016393947519082386004443406165978895975499165377768650638 -0.0005279291167541516830455576133671146247088702673096355415543913724888629842997 -0.0007109890538888572747878679245719787852936668830242410181297405606521196531293 0.004278005743576077249577075149818853153297750697373106054553484088508371617049 -0.00002859647798586427828836575734528206538029747833422501095157243631305466041010 0.00006582305908593706649203436493149331249521687409465700865937408469182236581456 0.00007710616302584494938375102908945049318266439806972476514987489508625072042191 0.00007374463902879497502240442152997019919523232776320330550588487577208760531425 0.00005513768692263614679528317393071236739143776881046324876735179056996430712174 0.00002229218232672988528794720945889343140051044730508416801749208429581357971488 -0.00002649004356394888393641517723876633784398141415685655742527730786573208145477 -0.0001037544537686674489242656996613844087440677710495991294972680370478746091799 -0.0002204308085256294387248070328883057965433031567426485444116258274119761045803 -0.0005698782004027264547536338382262879709357288098486354726241841379641628346237 -0.001030539391653027012300152596729763362586714510060772157800967021620199665288 -0.0005088448491955867618493705700569929346838154023577782713537473636266712038496 0.0003248687600654690884508457115073053122606508004269327939473761022550178500835 0.0005984466643897462486460347335629325650911618833817390122806847772400433583718 0.0004971343846890436992335517474874151409716737809983456680773270272196329360000 0.0002414727380555993133112223546955157541969284783863964952074512846246760085345 -0.00005064826651900086484233595340234998482181511010921375644375806090228096619802 -0.0003064685830073354692078216423665506814029515061758395916138445441447086539407 -0.0005200120217327869063635546071815806399482653029294512099251563000432634268672 -0.0006929512922960513424770781657358091805434597877850876358118540371378036854796 -0.0008414283176441594938031874695984808244073357110658608815210655746655310595083 0.004395958260398951934577433659579025082964456953514327513044347767094621328164 0.00004614856503035415828712367266490720597897947984777425420924153308654236869680 0.0001014199631069310343619916924380196759816482339016381805355012527439944940604 0.00008643960108040315217375100985313081451488619103428999613529073485510881204170 0.00006463841968184411292370249645396026018503473809886534800695974955810592309450 0.00003246380093330738140402965658594426216523736068119776202829305080831476294225 -9.215814619980196496306712530558705652046633309777751271178942425540889882155e-6 -0.00006113978820258637768356821666427551087537063100859328047283797565349477031988 -0.0001338014680954202820066547806315368643614485645179356575848343731371514183238 -0.0002298446942736670607136064346419031503417300421809928682273580149542249520355 -0.0005201409105922567454393678909471786629948085242765594789840941620291541763477 -0.0008837262794170392505511307008239072230130483091967838758050607627343157615543 -0.0004079706545574633262489857986882301929447005692723449344132367321504605748862 0.0003030927471148846958673016949156954525370073285381571307412386573941761406132 0.0005419459784461024811107007304066722036392161661456216452587987886085421449370 0.0004513928757077097190894921739727657236591249961460423911947917152595110920840 0.0002189162749478779757699567112562991066858211805829870512799202865010236076654 -0.00004950848533344031108718095427352773744369857410941217814001254263365346922247 -0.0002814987459915255238820488723728239912830938958730333558590375891289640451929 -0.0004653767417238692625818754371073259440999108012515738190276629793321829619248 -0.0006104260655365137463203193552514183480015280265117251099199256812564363691829 -0.0007373822678254978495252940093308087614013805047509103396393596446017017070670 -0.0008317404272138364309094235846164089507542488499179152253971463980254027349496 0.004547499057959380626002567702138872445413861763108434813940300512186890487951 0.00008574010999545084273524789332072625094087020263314573510926652990289430076594 0.0001166158857180652260908420091838201544242799837131687535606033178218722737496 0.00008663644591009598911218270149442855692306438545839787564963672731888173251550 0.00004985456814910990372171104377654594364277754606833565839391653098265694580225 7.045892181860142865357796232316650005067884388308935400470848537508866313573e-6 -0.00003989706299569382796529439433270200967943454372988504820311283522909099434522 -0.00008924544774875141867273426426368582908585597108760111122826178456559952725293 -0.0001473232385363908170050514246454727536325832208895398985545418043213665106606 -0.0002127651526852287196726970918468621428057931427005387126690394838593410145872 -0.0004277251411293686401009872460528948677618726501648370070283140664088745433244 -0.0006841475301333628472985792794265151977692768624988696105264834894871599044696 -0.0002911146591584190052699298075185391733033993845578057125397567425124940557257 0.0002559440088411336621552318543798305603214528003384229733375786442436581213671 0.0004424001731110871185539787036684629501904630092725770012406352217315994915911 0.0003651009915443443265673343729144843386241506248102094483571892843267095689498 0.0001690630162129489427801704296905605424053649466193725467238365116987324178373 -0.00005348946273664061358449876633866772903333801334136907701038724536040686880247 -0.0002345511738168997172231833275307017265927158774851100878560745525831564507948 -0.0003718651540268298130339697584748014780499025929075154685902601232604900796345 -0.0004821316403847468141453859131770938782519247732849995949109026881392320410242 -0.0005819223314341632863017965255867620186552977040197575027590475444195604090012 -0.0006584450688748628356809252548356061468173660788899339344671302508548679986692 -0.0006834214605146832223926439287687439422895932087403074265259831399612274339686 0.004693899260053752465234198124491382592493194461366226085756035496249712554050 0.00009615088817563473252889931823104862252331591471369329082353470763430602044453 0.0001146553553375696477846884888601897216297946319499133248172095964890281480513 0.00007904944921377216460234187733055958802196381321221320853063275339133864382404 0.00003091722786298099909038653577467276899689920801840320087163680065183378703576 -0.00001925526106847239269164894881821682981613197548955385464161702674019759797113 -0.00006710690604630202390425376616436629926259468384106932505327558142407484333720 -0.0001074131493399226719000300386253314142648537842870637633378003703874701396728 -0.0001431261969402468428564772337894289014819281427361110220337916637757619703243 -0.0001752935675500432223638000384298377673103772241707204397896743438459653449362 -0.0003109359720300647277041276115033110695453524097840013319554326209433843762256 -0.0004583356498119349906177749180600556911945036158383606269574326671003414476388 -0.0001699713439141801068516583915273474089298710824558479904795430236035526079134 0.0001916236159924104368064285945243918310012360285028894442887684909709401449032 0.0003142414022888899998625139696648612734253356636446951803983204130180410350066 0.0002494961860124365909067209671165783581827822927372757436684684343952478116000 0.0001005716247222434515195643889038042699401054336702255907617768990008626079245 -0.00005365378288130473661678040190001701098657806477534302146615399621923602487891 -0.0001684215961092162875219291071078551081604706694144628212172029785412535868016 -0.0002559431241055398676057737384515494671853938061982219817461060074118188888060 -0.0003297043039048481392167805183061675871857933815509076088221087583491336399028 -0.0003992669187810219995727952325816296095233121357859032579084603185189522023069 -0.0004548690903875923708499029986979501484140551555844457699879303555693159731445 -0.0004761782456177944509814043199627932933513660633002008944747543340862106970229 -0.0004437180820791683468703471178082568766092301942358768322711219917841605273555 0.004807504913390123095589799629457833824038530372993296096967592549363600986790 0.00008637360797695187582565156999881009271301678317788424888706370350446744068276 0.00009970412329662624986391203977491049920721118286220955282186456543063582503468 0.00006495135622564425561709616295214764810145763126205807903790657386654026786044 8.943523744318831268993744362213698758011355304708849357974396152335126774779e-6 -0.00004487420589889014456776634343571635363665611361608353382565142817526259304180 -0.00008834935391321269035612862059285249242123548931450443572070733586633932854964 -0.0001134730760879799519459118649846043537739593950469052955779909914778774559197 -0.0001238678534622376226084184775148325115350912727808524097464348410555434299134 -0.0001262488312473030857111940265910682765965420628822127244273765987238242357137 -0.0001861898358705231673119970055410798173109000322935264792283435658535031651075 -0.0002301181462237210844243978403943084370030819156169431677310392204308012074415 -0.00005555973119895517619073661712301889145739464361121892828991033947257727945334 0.0001171646522340482948010453038765574070957590641301352027652280015809205720644 0.0001698936503232517787932429654747463744954390441451378015606416381037078961913 0.0001164492432371670505660562144242597935492890193818088474121437914697809047101 0.00002849046279122852353899482132095204079256215673750401759272442814097898714906 -0.00004403680875337250820670188737008402205441396740420456307213243015418182765761 -0.00009392047670904594276639344926043084144728413593077297855936460364927793971037 -0.0001347261078532962938137849812677802587678478404831189335232788915313610008211 -0.0001725929797334026336107935610835647385318490053765742812787697155949107163779 -0.0002111173351670473682259097476707137773021213577140850565922777277453301953392 -0.0002443871479788049614168873198715828279591467565916585726262861288835508434847 -0.0002607060988242663938492998110938665326650845707766963312681942599711414167089 -0.0002484322430836138020713069337590274478149194448442460864242021774608887155787 -0.0002027929995083720452425810007962712317554392376328898364438892642662427166194 0.004841956729923621963955513440067370757309195123446055617422593721287969134564 0.00006502506684411665382343767470046126832100816578638909568521443832683818691966 0.00007678064567134085992393834918369869821845128403634753902626227133865928389940 0.00004565869288263877996464164753137108604397275775110174901446212466341454600936 -0.00001526775757298152878352361899873094071753304011197835109267534582078938020976 -0.00006823724488909165056394358377249224185532689712891174065081461009102845700409 -0.0001012906659157081261727317368378363803072349020636521098169354096875618709780 -0.0001072194836845489206307453133528383808967654058266832813534067897824138116322 -0.00009480536866345178051629535025518878701160239982813068165399518160272614581521 -0.00007391083942385524104841810396855821852102421978839521233986553082421163979316 -0.00006568538426829546707937400987557136710321696164458781283701114748998292852237 -0.00001791513577197318792195244307892822554671130906829809639685535586971451019707 0.00004287913573135676872900921018580358779421945458689076046566925787351222049717 0.00003704532143481003527791697883035190190474186634419354604352997500024615807519 0.00001875192850728314151321154678749355908838338580702571371105148578846737836311 -0.00001740079177552583231036986477845881701218955307003817254759925308989799040890 -0.00003197716700480624953949691000575329352269691898297808222541182221865464756900 -0.00002813667519608996934211343713372562457312147300288422780332177540780164654996 -0.00002233246558263952500827893278759569208250769846223098961421274810559773730043 -0.00002141433180859076747221552126693186743709783299542879555524397262166927218589 -0.00002576629415166242479006759003430621493172156432519585874397123968635704497664 -0.00003447612313658707935813419328070907658022164788889496411532939818742155226057 -0.00004564159254811922553544172250191794907904348797169641466775717538279900022167 -0.00005600538930736647877120474742483950965720731375671073403035419851869293202275 -0.00006169820048370235259489285236246693571406980759705321599773312941787218979042 -0.00005991119426234570469189387862458087990470988963166449940816829481720624212454 -0.00005111858343929452901866926956527317813938038478601594913362811154702686235032 0.004763880062039993874471007225255689958704963244113296850233100964944537829710 0.00003909197750604715097663429085737380442606616829160935242994604534004690493314 0.00005061041983373824648172041204583433562569760814279185661327109410723401220165 0.00002283493568638772950979346368079794844701829096888147592244395659709071773283 -0.00004097689746567970331129107386724521608169752161119263820504658240930575774242 -0.00008745521264315297733830929169059178782963024778231155853458440138822689051907 -0.0001042258526146088125826368378100288685173118850718516743972937709527982418404 -0.00009077650408353942304534089167987089397623002164515069005395837928404832520124 -0.00006180726320346470357497953562786341593919939124989060300389256213363556541409 -0.00002440884640481530285726407934888272459561275530647148216484499139618332676888 0.00004245288199992524588935787762199338321272624907866336551076989695980144987144 0.0001646327179710395567747724011360635527973921166705985182708513118866266132563 0.0001167193579847978254813006888665211153260791166024991723460067000570172609311 -0.00004688969429761408589927825702030930437790769406579902607163247057388182474874 -0.0001271632203473233708533967065245193240805223578028020099969058710374726409277 -0.0001298719927098647768833949281380773935363360816385432858140047838293944912076 -0.00007648891131558665035130628173344855809950962880456136034732940978697305885222 -0.00001265239080677662238350541376300672294916977232591602034764412396297105380916 0.00003814227488693928025557639651800161371387336518805085448007724936086766726948 0.00007439213719378105312763284012309304718006878844689249140477727093900277303616 0.00009940105701146610397824878371581031938001963628502237567178145919244989481476 0.0001173344560740384807450384075217178780813299376593343020223206370780809897566 0.0001264226566710367404279967944286305436243413878293881611843352207465125886348 0.0001224108568313309691000175036550825723165829401402198770015573304257917309302 0.0001021332073119612067607339364839648788489578779549595987517688350264143177178 0.00006636601245245384766129034255916785053103079188609933194022795926147017627246 0.00002166211472763277331511816213754488681215980010135999710432969895494375867186 -0.00002464935473706017406004375661133063426695549047057952858720148687999839324927 0.004542587000653670055994628422955467497739176669265857985267759856696498702218 0.00001351274435434577818582734722696568475340870104561228428619120123160453653168 0.00002479169704936282462615195193719267859298932442918640656511545785103007788197 -1.759127722979202956591480483716824298712974674256627866090756679958191242075e-6 -0.00006730028186532205723900786157956894405126783633483103502686160441484780283519 -0.0001004250809033988993650146005352868120280734256839286553189189783555979203415 -0.00009681343648108403037164259357378829098923601401993709734289965511582636109006 -0.00006763225132838613458994523780029186054944981180786137282422620942008006114647 -0.00002928660190191644785038917089411356239602982455128840750572810442339793044843 0.00001878133043062714860927181744345714245459922280568299821240094754813770812910 0.0001338635630276038895642906313343283812394306994672819995614824889419883591894 0.0003088888918522561297139255700047493698045559717219304450866050799057352629532 0.0001567528017816726980163186243538859484400359634065524848195617016644327470401 -0.0001327554023167781508448631197317505669694635248673209928189266793363014528495 -0.0002455049250003054819989799190884062207082157730930826800022668200595516138616 -0.0002076175554446173496705065358845181404248814439176725483000354179956285004627 -0.0001076410728515905913758293936805624207026393845485264096221658271328404143631 -1.897393701403605223600878796556323413895701735211646620606076695702811642055e-6 0.00008227525123709283232522091022613432388834206622724525024813422027776934762604 0.0001458919712137631151921904263105317503996973864194598145716867307786909074901 0.0001943486204917813287256679316369547046299588505494609961615653786487703088864 0.0002339111297606031411004053114163090284994145023979374061198915672644649311440 0.0002598440776677314575798316159580803286845838491907154739393210816850276522135 0.0002618861440595448475570587859951729898730174154584541977634839562065577725376 0.0002311283775147271554654647474658945864276323369172647433775523006837940555838 0.0001664604150606556602119340744683659926681727343369851234444007334349226347927 0.00007971442386261557487420038910016599657724994302757228218561031232026700037736 -0.00001353998843827577262502004613726665850066967058428146446382741873471926529681 -0.0001049531885917065865371657643859670630540120732318570637990198058819996544522 0.004195528539657946467136539663726955902875368553624737698915207431644278525458 -8.134191900359559702357976347433132988647648098919114732516045680119450170009e-6 2.407566409767083318228997327180370113213405176559006862396881594792148084078e-6 -0.00002516666781163219077514798387520595772587137145615329549119751662622839279661 -0.00009255764110688868915190946791208577435617570333247213374732083357202620067322 -0.0001047982900719442241997721853383196091979312063756352800611602100276011538827 -0.00008043593486163447129357508324964818775265792170134434534031624155514884841213 -0.00004196225668470821378617104417546382047819867678271543734299093388099370030774 -4.868040568434723124669590350239407372797311655397354888595178782420789237161e-7 0.00005370385204538324881970961867019364605343204964771066387355467532905426451065 0.0002070527148171028538748328822824031403580636625885621439611746061527836804701 0.0004069119318109499710379926904054196787856192388484704038236625095743467405070 0.0001477816081944096783250257432425917859854866596280648442436232224065803540330 -0.0002048474893129111467402190973447851909124469397417160548263718346476945161653 -0.0003106728843061496720095162988180172574831263236004330995092980147601047378256 -0.0002492909471432568426652530643251325575740289086892161962584888857777371553936 -0.0001268714496109060461523934775955384267787410088768009157150369200742095680055 1.784401117110096345662068561324980769281215626207098354525227738569240491736e-6 0.0001057584779046557966185862553079649683444446926987127050395154404499831712982 0.0001866207906670649057066597632785498391903188211346789890670947792864029012513 0.0002504903448474489183726976281447366607052495013252913139235530060000206178844 0.0003045761164937701469922243742322280688948912626436612737932698648682172329983 0.0003422184349633051533869248236639451754730384732655976215425189644097358107016 0.0003492322842960112503860757721437454095365238450016057806105320085337067046784 0.0003128348730438807144205732659773337240415766617426693028154079516273937146875 0.0002304226633085051851473077743166204116573464055429729404037365183856601640052 0.0001169527843302046752674738989806515288823313769771890831804687711790553366551 -6.796072088307270676070595151472376199706646022240916319202516117430096943523e-6 -0.0001289651996667646096280791473391948487270090677016776499332376485113796159253 -0.0002512264555769934792744800447277237113187728576819458166600837742645326421479 0.003704373753200850663309380008192053958523291945635644471991330482426618869240 -0.00002292523485086369435425124721637974300486174546422012517697948030268304731531 -0.00001392833934358644615346088574589514727785080838641266688020294836842074239828 -0.00004289427964358676684236986614495323439028168729005083343175213285110797014626 -0.0001133950304633838465850098550875385301311037399167937412117276966127664317968 -0.00009817574823660650640660587565436922239699833666986392011831189714547816899995 -0.00005786076067902478839552988303024571338910613524351938738504648189904374769374 -0.00001743038150149007621449142674161780810882620306823607783472281224638897407970 0.00002317164927238460906005642456785148704343330971158956547562573421554257607147 0.00008163226075911448912138832637526961136939195291531679591895251047586034684877 0.0002718561305182543134855088460785759161876326940684398355078698641726763528439 0.0004540147879630554193486649713971144926271986653007667007033785439532010991571 0.00008385233028570284831845735428924767658212599645019261182586989657119382720928 -0.0002285260454426777362999315866022239163409913989802433964276121533197783694003 -0.0003214982201757645074198195883703572409823665878842998588378243087258460245504 -0.0002595219886819827862540470995613816408166329805550795187638952803699633376056 -0.0001350464962559099680155543818345252419218410638524149454846321386223775618827 -1.672805144451059380735082791293051890301899264590783764047843610322248485721e-6 0.0001082883920200027135658907283006087362766278701422808425010923362914318398385 0.0001957103568425602294054992992231601858874219666573881429552870239284319532299 0.0002662977654905963017643115262930507477801586997589370762548846441711860964748 0.0003271061740666051911514878643804909243019643696977907316966516886385462346311 0.0003706759048762442553360198336972869453931412140813517836423559122809920181271 0.0003811432924153387732593876791884047888615907947335554031147072130599198336541 0.0003439496661994511842527767124895380402207043017743464778222180613720488838993 0.0002555905509059421622079409451286591486724087901510781307674339169038137030792 0.0001320289990678695816152539467774964025012860424569205728752225148313033955454 -3.853245461659831960183108687074280186113591798722115115207393249903082177109e-6 -0.0001386216343973757101423509659450296672994466379343932680111253644752967440961 -0.0002740807661003677995793887646891543603676721458101613678614074780054956709279 -0.0004272015674400723478296246389251852148723611666510832981856406127253557890601 0.002963600118839725119267063546190831917166958173325211727442546732929645146187 -0.00004403177868730765343160299768285850139224927659623107476422281452762410735480 -0.00003879906285502742399209297635499576259039784299328464463830964776265658998897 -0.00006626299653457319085764678265298019225480193564539196409108471119727418263188 -0.0001008620447332486973453443263724570869882913105677237538676928049231153852346 -0.00007627317988913556576613476746596412661873746037644962894578271236328643598714 -0.00003559967615215716323218737211819172752602306942263895471675317186757109547816 5.668701612975627242581652697416202544465682530542344139408301483229250219553e-6 0.00005315475599901691168770243747526115057564892852874475654121709363455094101036 0.0001275476922186819164075908134457230753982600356961651579659615898372970992323 0.0003222851169878795776804972125417365507770980559115177636373814278781626690237 0.0003394334388709342981049216682632782130215318144478305342009324466625278457215 0.00002790295710790731286732090691001120076672803953825416667418617210201594761286 -0.0001833791017027149034451476482524886266416023692839982352313468917679839307941 -0.0002673731009714221506487337938263856192347391993804463258503422038827571253375 -0.0002229803020427379062216078689882084804596437248764656464866201609542704073192 -0.0001234963135707106723429963586504523204841520535969525004337807594714490384113 -0.00001436411334599013604779345536980210795153427685874784548734271413730344693433 0.00007691889203326345867349732900578616356439863478656413732825079852702981016811 0.0001501551721727829044337883631760840299996992031633224463543782971403457596610 0.0002096872482643080745206685887766216018974123726899221091763086056232156737882 0.0002609372481596207622482248552931481385483699213952233674338130402517470631126 0.0002977615130332022296932311168928699095542498251395602062593658879191302932084 0.0003068980868841621048550788972950204994563491567584349011082990499394381163972 0.0002760839803049351785760384449358077579080391406541821435072909795534083194491 0.0002021770451048199759995048467053777166267838587331555049998306875890298022902 0.00009836912446993868002185654840326666341667073711737297762182661488552534748921 -0.00001585495036178680453693727465655109946368375072926289915019163956288916790994 -0.0001280361815190878625374056382323934910241025374071672546144901764917437060750 -0.0002380567521675453495505329655544618632554751767144173197474226280782333822501 -0.0003607549510464609260413903328324586890757068889437008369308188862160583521320 -0.0005763701236141580158378892813457905291901190057451647466834438634938941189604 0.005268574755000923314433259856621642382585971493254727635920040501499631163041
0.00001405397960830000000000000000000000000000000000000000000000000000000000000000 0.02208586583075550462410881472500644401516527687719394946185087210779016631301 0.001942434291150636203449903425956847680969549890833541203666835709495310377459 0.01174895351195589538040674537842022000590383105792338660020028115681053973995 0.0003209758737609916809329474773908056238099423735382373844175150917436846833695 0.00002103743164371086083852531732670603550105372610340913582459965899670313874200 0.007836429181868885294458931597230507050712732169505058409046489607532139521532 -0.00001154769137755737295176970066877003952416212324537543521572954275630653673421 7.039200582661555568181364320778784372248092552981046463418977120402491851129e-6 -0.0001246971061958285697308933721318958208089005364632144060154239000749449439736 0.005826902691126290944792832774487357112114160162998197301068260282753840312945 0.0001653690192837658422792643069265773294221032513949266678603308679382287120496 -0.00003266294641834295214096177851969826572601821980545047044926287031558559073432 0.00006918278735648980540944156145829919298774963376327712613534320731183064526766 0.0001229042124849212830921657405660866715161640480665106122788889713352660977891 0.004525612304532809710061861143076118823266745179645643311605172866420750227531 0.00008661401624259295197695574017357556002696992856727440932700555100935635593735 0.00002976136956765629841662457752861318158478572061903674162723143399423613850502 0.00008191032829422621671499755382335274848110937026202651087233821825420955256559 0.0001146046016630841240323291680992002735115515912110459576674211474094420000830 0.0001002951604350323979198870685649091298920914696551280306189315552803996068521 0.003443636946961484233102691331632919328627367993530807660731262099972931042704 0.00003887014990366549838243279300900022887051418128070419792410087420070548311817 0.00006172367204221050900143535313154523622992310611612676684599726391598405154131 0.00008226077183671771356296890788874593766052250690281440884094412053982412322592 0.00007365899946986541458139160620350752259376540063781090504664375810443761629212 0.00003452170528655305508803078535713497486024717443362451038215044354528910390418 0.00004285553556881327509798745593622167512680650764883184753610222662114868223762 0.002572272439911183735062828834459798870691099807159668192408716813033751189383 0.0001020519762643163310092470217254713227161309271212243680677800999729120229194 0.00007386393812466883649524380925982006586699141388375471389173251759059180938137 0.00005614905785274988189251622347416301614310254716188874826258469463807445114239 0.00004196769277247940415429938604628500521769084086726053790461954286742076551838 0.00001309974328331684138076995604841077186803541702053734073917017384222032495085 -0.00005235653194017748180307921831338575009383695842844219965723325756175513370339 -0.0002171879952237700292054584293154845400737960417847841431403999967002343372650 0.001991292140258904415396341257815452333857212756968223351360619755476899415341 0.0001082672077711418758486847661052534046572574944694443405187549763059769337856 0.00006582411230103453708322887501055934236744874911181994263229855081839772354128 0.00002753621139622775812708321858775055183816921746682016758090552999783299872894 2.926401051701713816616093172426286560433715742474634867051875226688274389736e-7 -0.00005382334691421128272178044692064840995997062501734385452022074213255623444074 -0.0002170316990200423345677737415884445656318434591735339983876971616747146771598 6.772677230196543091071314997660951093452553543263788761838700288511948777889e-6 -3.948095453432229806955355922589244279045645896442775279334281086334255498238e-6 0.001756406270529813439207765609614374904054359675236212412367945468400322521410 0.0001112135308077648061220694576401207800106832522158829012102483388563520690446 0.00002183901460744988034939446270935476006441318791157824257083470811316199818841 -8.345648561081772058284848398401321261863192756003179403730531297372607244934e-6 -0.00003919230674013475085401911730304317590926406196108317344767902564836089826936 -0.0001553455999129031133312502348782112291844778866770478129271431431800395361438 -0.00005307882507002487425314045992113899354190431059735150499245693348985593574322 -0.00004654699080980513982466563246822718786297474530385000399911082228003433772075 0.0001704423385081461141576148361421961922791134499191787954280939692056697794412 0.0003409096876893079084351465867171940101971278234565827798033768667898540460651 0.001284617157672647742176542064110558347297251796606632990237526708584000663413 0.00007509770104780604759407800201773738758602546681945680285806177497406318855974 -0.00001314866613637897321457506464751168467343272155151446990796879888532037234550 -0.00004827850105234302474169636617102016097516574855463111272180481881029250362120 -0.00009473498939672503018723542698569983979977232761073603440749943736285017794537 -0.00006581864792077314574527259162095739872621834740030544835040828532029136196332 -0.00005590723663811575845270865695765616390879837073208759491853880673473768625604 0.0001095103547045711314693173553265111452286716196640356665696986013997877303217 0.0003057298427098818012526228350461100403040960286565349714145991600305353913603 0.0003839586063289407681463248745362018496054151283924958983024638018483563249159 0.0003628655446395193407898980478526167022383137398557073983398740378324916317616 0.0008302856202211327487912610549119576498309607010157822902019201514467819465650 0.00001367062626876645289504956029631916744539390463953412516651512233828180365920 -0.00006536911778267626886886617780584498981299200898461666847944089583383237355072 -0.00009287098644185633384230774471643296798292490675291308223493154117936295775573 -0.00005815321814386793927002041503764510559550994996873515260073994760723554013387 -0.00003752423506462392420906050386494600951462843679681797613655801253390348702282 0.00006908640811139887623267247611865509220380121901307631020281614041301457882427 0.0002131512721291307208666887076702075924090825080938212553311138835757573923089 0.0003396967609581894126643936976240968190375392108156605365882045433072256996738 0.0003523294565426982774349332675521881538219161463507621651594065546776765143466 0.0003530370965511778578082138902479169407828668478002098134047927180824750613899 0.0001035144740176342561038805140515850366840308707636726189821594150470367108683 0.0002645013496862858142613610173220549904850266565617611468581384520230059987803 -0.00005032440338179009001690365262096964404284794249064853633033873708093388362847 -0.0001242584506010651041444765152012873658601902808665523777564480952811636588784 -0.00007176259314745655953411224813397701777151831880888605664837448699710790836600 -0.00003072452661661884607149663323902514059923493673687375827595055514435556286824 0.00005214296390743468664009354948830791871921935654459560644680219764508620704521 0.0001522780913590518667716400594409819029401207881221830631169959262501909332418 0.0002251572124341424252097496809440880563602152625680215585598076480212236234363 0.0003102229139925906116266720251801557005534101879297555246137031160259623500045 0.0003120739853000558196577000361459914480542672965287955793945904522494117253327 0.0001909549953567379691894797417613618208472238724640316398090836637757065785350 -0.00002558316713682319597013066348020427783594944633464548226585920427680393590752 -0.0006679429141570489147330181658250505985481095967949665228004652579202769054241 0.001135411454356582043860004699466889881855888662647262715490449934033029445220 -0.0001941864355194749847802095566333041954854174255602310239244247484223397596284 -0.0001190286650059811198419197050033484750656437335884037352314164912816352689075 -0.00005073963647543578904486866068621487830284982667509251308559630600017117743034 0.00003560031842676332693254921312470940947427049308316888621617862614181119604445 0.0001275676662647452634542764991920808627065400350610971093641588873649811002605 0.0001739336071726418137237129798641469544853882122132352302090486547296093616935 0.0002117077072098257482951245553055796895801505641708637131424181496803424115951 0.0002519079074496473003433805458712431188553509835743780174113999900335076059290 0.0001986428787725215247447183882107646651031386740937784373286377896481768107020 0.00008777208679634834327139924090846045874718040133156818799511854788643293925722 -0.0001330944422247262691739522831245547319179652334190611418241225201604497231235 -0.0006970405800489830568477511387302945472309819131927019592247434782314562392727 -0.0005929750786142530962199770888558305790013543022199781466924869790333378272992 0.001744169320192658428454292923769594318564144255434031931048644702952038051617 -0.0002401004978331166401558691640211533686464440263091444762415968921517587560432 -0.00009838760679777418744640135924475397288578284735730534407909922319942416504306 7.104168716601675184506109291932290399647711129637161552405170349305426437191e-6 0.0001142781562692446106312027637107125914292965627661457324866946220556414125695 0.0001644110648165267568951084286515017548423135182242356610619606486819839244123 0.0001748557922352370640946715743032361457504498700401923048130617315232988062965 0.0001704494128226685268537545659062176685167503030400749542763935942221966740435 0.0001617001451236552451345582755606569026306011408989636808618782451694155171853 0.00009565921997740955535220427760313832478519061555450920430960348844520407923747 -0.00002295602385162849278457554379462489349870351149475226130133819889983908807104 -0.0001533045230140715871302485043844360056652341156506309914794293434927340960441 -0.0005283865642477893715986005532879183763529221431520564053007673467261032555692 -0.0004382561733932567712107267428417917673221860494865665885516432131291023139804 -0.0004116406585555948796095962157960137291188938823339788694090529763466218244938 0.002530666080497047865106336626186701696449836709429508456763266052764555311689 -0.0002316667407075248027964241532261541817292913740412859477659825612268627644424 -0.00003392132539161463649646739580755250642606267129275640118048854336298385695413 0.00007930553429649282525262375977433684903150844727375318872054842211288116718811 0.0001551677955148925431852886777293381817030471973807044441983582052503477564747 0.0001705794742899240730986986554877754300780954954105799084343832627592766400791 0.0001523688906101206934447166871726854244977018008345768978177383689962276110063 0.0001196654102131873718733981312893585125295778427598230990180716067957551377026 0.00007960592925619237138519781179715115576799296581627501392012370880478321912496 -7.261483850745100479921059556232281342133665205102536938674637074709212879605e-7 -0.00008099981356412309847111119527998395312989937736963390499965264004250941756397 -0.0001258551689028402386726372476512685433633898524729785991652014304459943874839 -0.0003032477316131731790455116004320198233451805607989108449995495458796909517952 -0.0002227040581397056935911351256280899914687313919001979730060882983579570817687 -0.0001849198395842042649098091909120816475797761159908930195156912849487675438002 -0.00009143589382943778253283106307353303111390215427857706637497113854757471235785 0.003198194687815092151607631029215253714335560075447813952556622690265772937986 -0.0001228259456150979615193831881617700359202682882900242051274059062124800251089 0.00004653375421904817137954607138943481165040016011377060627309332949932804784325 0.0001297630618073369998096787457294362206962640900761081341913449577447389799034 0.0001677332340799685014192403264412717989650987755149573019084959437779216516118 0.0001546402574406002855460672615626337341406255362825692518973993494155810737524 0.0001178868835087569335726354074239867081313388743174909496788626488055943091826 0.00006863625595994806373997955406467864252517731426857674914895229512080646407643 6.471779721991762351248279375081024991446368010838194564296240603992612182648e-6 -0.00006159801732042674744005140672216764198189829309991246608464916906345803282221 -0.00009262429139558023259559005294929001169230775709402405517169570485808296141475 -0.00007780094972890812024689224682999372760385678592502930653473384988245552737211 -0.00001627697047710896011237016667583605756289223931231336587006769760538081149768 0.00004134720721590680652236513108678755520648893047082718518743834995779821847540 0.00007868658756359999460588339001529567043395512569919554139800317628296257090739 0.00008702004689356858867565658288643705146733303869094379942054739338792815839863 0.00007580938032239962680579890336151523220486204206868438338162736961632777778970 0.003624630024899784286400551467229833513935191883619873867967976733013078674368 0.00001693928974191151049904147563046592058482421289481826006247652830294801248419 0.0001249559501456051766313339929998910034189753505703772371823835630275779030227 0.0001542326769107866414914425057909908086850028059288806028994600970422892537867 0.0001543178513668212404645437536054776611329621298062323104989179053809747075395 0.0001237844607528895287999176499847045100621784971846591756267047518115082356057 0.00007760464243326815978110998016420167803579948122470886367586806524390291088586 0.00002131099569816417808161187686118908674168737662010312440810469490148746961323 -0.00004662396767446469563596118984603476087358687848874030373961144490380370995336 -0.00008870232584038504843460194650834616288309525467949859953899640422369271560768 -0.00008388657181496765273831455273284220527577897773880559516698123513403438662141 -0.00001063505524871290697816119972338304197427879158580498395152164701665738613557 0.0002921920133051226669671577493383841788879658770064426775076832586925404408923 0.0003040498371843921593318140687920019100777703228402614147196145293273631063075 0.0003332571762434163063562291557165877508012417439000946340133820115344717473897 0.0002558084710087201383595167333086025475768835589305309034298051740190985714314 0.0001472078858241130934381577525858792588120827691930867601606688773174467901888 0.00003959448554262416764647014558811413480868513099122562551497998826570682922312 0.003932234854266773868742668845608027338509944071729933477190758347039961460638 0.0001614965225756910539036973589363512960334750526978330348043159097677425930923 0.0001764645683418448346010179820765249865727383645130510322419592167812433948672 0.0001506339806766604215825820995427300236845168168269562251529495645410920397433 0.0001277970927204863040166266543901655341806443104813686764260434872583862271992 0.00008695945510723751220983954019824496334021016898242856261135686698384252234300 0.00003787919564689712865258641893195716385061849070797202518228517460469900638983 -0.00001730434291437543370889924843006449837821969942443864468767816965626860741658 -0.00007826166863802498029945820432326251559983194264016182336259172323217448971762 -0.00009498337767468834207883698296348665810179736759749239719569871142527199637604 -0.00005743499515442674199492037695395458740157291042832504127389545400209099806143 0.00006702044723687195555780335059846476543946659183203247307032255791400408520208 0.0005373484060149865242364493464267488749675073755724237599721727885311774886318 0.0005000600702205598465840547296715449515364692649129820389179857600014770087533 0.0005210088466200152636218385031442575688813874770993024110755540683603465920319 0.0003781783664485978750303431568751703814990754720600143339305622477803399772688 0.0001954338133683012268072203255415189090684157274559504931886253903619785060609 0.00002059759230663380466144438676050193548066169682555374408304921446186278884797 -0.0001264502243679276293363480251242969674910518100226610963365867796314930363888 0.004110255383325709145013783991195731117387844357764376284752936374280623696372 0.0002638450297226555372973704867967392071523525136411013700261842537566610556775 0.0001906999535364802924318060501636568238668369117323544239984571819992336189569 0.0001349802676274245621579949334401980916920538923520395653763349051026343560644 0.00009645715567305623210945502990742443732917671203217028633548077374666428863124 0.00004989790543415775725099911228333270900696417525648181811093621352744004355654 2.571157439123688511148263081278255004266218556351455824025783823688622093710e-6 -0.00004510020420578455284300207881368589169641068003532560192334466385250075622106 -0.00009087976375637718564087885374192942818400899685085017785184284152242476679433 -0.00008220834750464448145281847139185119251064363019991756547676334675806739716652 -0.00001369617505495607550710688947428228291057157017915759816635226719364570667847 0.0001346685900734731829834303043673946647001484018942741393073144330412790534802 0.0006657103062989414167660099510230072774821436322888386321496878902044491716129 0.0005964900226738167624826144768967690629282260730214107784002847688766585399762 0.0006114744408229160735436797838856170614366408675844864616252120560196858220438 0.0004341841009830181726683454319060580684354024054490759967862098725548649164228 0.0002126705957284595625559887348446018529246218248336694228155776698329989842819 3.128074280968195904974501670730714002830543586083304466340199480387039227347e-6 -0.0001710412969465003659866004344955621269989548761325991841234118905657052414258 -0.0002970960494077192306497762634829170650275662858706246571863637206824810403319 0.004297819488575926036108562247326094746621724478842399738329145762258289236343 0.0003075954459900425175347780201698669124971961488221183100083577573737018007799 0.0001841493651419347077292002028513089161819740877125451082594263643664745132860 0.0001125271232912992261760165500645637477689465690304794622038882858635365732475 0.00006369302228888141227707562068503298335286618551806399277643537363846401653392 0.00001552677460144203938753166142506726010759217948741992107597808505165933189716 -0.00002646566361016995425050035617026813562912999770092618086618923084589258006561 -0.00006248527876718472754503476846170216318829269893604048685957439394967119445975 -0.00008897279672510632980457228893612457709809609354147795619151480350312088936456 -0.00005459906408253334445670421781330111009796423534836272923726753567933256599992 0.00003653703958740477755904978068410879870381392123918909714018626856933091031177 0.0001779858476592565530267079228723092365341038694269103762296429345293355654545 0.0006859409950739467268477447319042851908642127073799506171142406193593794202627 0.0006036665499149599399671751898193667523280656446661144634448183642202972877076 0.0006134924139063186088026731424134169437168808405063216432068527588246873473987 0.0004292962115138337828985790372061937150259722984877879374567607563497760477622 0.0002015395586245708537208072901917700189053182488482012389003099716136993247006 -0.00001223308342489329650040215525651407018805062871322109958378869064086363620421 -0.0001867616397877513542242587842048047427810954736580095959352325975867110527944 -0.0003071902883814448071707517405739580341364351301812929036641618733407438927348 -0.0003656623375783539243929846371702478240144230394748043979452790060812781592386 0.004497568572625700822944791657844627727796959354300409073477972387804496698208 0.0003022281206610204106437425138313053924501759600484051761794057697653455833636 0.0001626796101644720125461670293290310816839190475085082824691003208421029195376 0.00008655199714188548439509832790870777109567360824491345166185979924787871025557 0.00003184902333710543824885092275198379125494084376527067161051248308307897530696 -0.00001408179482867889128922224995771495985009609261398724723452355670564823384202 -0.00004791795292737520754708625660276848493042126628696811900089595933534001130669 -0.00006961340582158307584189065060965344628064082263769681567221759385021367758504 -0.00007373787608816019390012864800149786139434308562720003893474713677587422786686 -0.00001616683615053351503239130891924122995683987006758316473757914654713559964207 0.00008195891373290209447138409195533226495248612254309391013728880769716395092110 0.0001908854046397945355454114335336522390740894510021686644586176935196891017109 0.0006108637940170398411827010694595744489118012028022174474246537643459497904108 0.0005312499464573897216862671444926806082641118326271851542315699184084680294596 0.0005356837640700212549231932032002629238022741666653815794691739205514476418985 0.0003691441891563045896312517369988049607148333489426420348326369229715690149861 0.0001651509418552425212384162694447447333292011611019192402538967826972200028593 -0.00002360246919977629330643650742881496646708945624181546516556656589206654644074 -0.0001712994417408113220618160470630604387173623468635067112402382143903536276608 -0.0002654610900669548265432720507919713937435331888624588751798637009744802526763 -0.0003084004630109908983459106759375731507617291942488193155789024504603102719992 -0.0003140532461077485436993899237759260715601560872505842803029443960886829483809 0.004700893855850968304804056637222382549552163109584423699838162464437969061752 0.0002644578405401986894310401185656433055170112469538889657661234589446996508768 0.0001358082540335934897536107278208504864737606089605140653887762697956608203234 0.00005996890599350946095070877840342597082912325477102931098998953095817656963682 3.434236227316857352601028278525320693589972219910985211583494142315926178081e-6 -0.00003717031282943087296495152505321221197332343374445080161010837697302574925081 -0.00006074251221253449792210700006656574904464317680926440090002572251329789567965 -0.00006613163100185365121903070526405404765307121416724719400399897581866010303960 -0.00004597843991496927393535639338076619857089313191263349662387138650372250707446 0.00002675422541092366329951157671989429727590807579468340285348193799014259011657 0.0001132115402427758038751730140505824674155061942603494733347917751866621905346 0.0001759972926958833337910035203551684447866522007520361464779288119377825950495 0.0004701519774811602919724451449597307430524622064751756591965627115169888181794 0.0004034126182431249789331014230069622040028254700320329543645286665318089688153 0.0004018960302566294725558596025012961488145408423205772699760443290461199296725 0.0002704877095416447709513010548475470768426097897889242211001628511794529091161 0.0001129902619106985703634990427878475848039053310188668403669297029313407416075 -0.00002650392297778883778815964963145986634335380036176496692779998475756053278804 -0.0001259451733954025557463013270551370524227120879775676113884021267346788598630 -0.0001859462568787634865558813251665742353979565700246561248102405347816841275303 -0.0002164436115111035842845968279514226836404571063044389221129144399271247269059 -0.0002240115155826424072030645181496273487038440443858281155278955055222833439705 -0.0002011766360421912759422385056459215847726627269371677314168744852986220299490 0.004863983433598149267490573874964100386213355516136222805076041276711503616292 0.0002164010957398506904486174852467383073951938782022401505202657930874908182321 0.0001068838657533696486629854784210405676020027466586052290712881249289128457506 0.00003434895126884898146093264961886498266715516055427006308437626677817842669788 -0.00002061914768864360509635721337204412380138672354588461529562913744314627549590 -0.00005342036804432053246076132231629969386372772859319560219810815791676832335676 -0.00006500106715742227276868146727924021697865731703658043687593651007356039402081 -0.00005293096998197901445870222350704648918289043701674079036194604822089099653854 -0.00001003142832649347490343726792467210057305633231818494328485707955972361510071 0.00006583298124932949516997224651867555001801523954202774264920240879656694481980 0.0001270407727104742860099098794339648470013902920117650246776063982049630215143 0.0001420135028807567258178505656360413994959260712802275104605633659484070827673 0.0002947926924492352206050783122022621688740866670434139107961176053906076718635 0.0002456960010059755042766913918127292397812945761668753171480531478553094929735 0.0002378680736656173681501777114666300118433981404799624226990082550264530140727 0.0001520336725192085458747223472730183499328313682842364321651837607020549198605 0.00005679867729911784472001931838060412105043834301793064963108410629669997018779 -0.00001641600921438873201018374860834251132035488563764869945548100904954909124505 -0.00006159194445224041473909444991197886602166237302963788818636919281873781048300 -0.00009215419411317829021320664079867433132617083826575162609608818341557020115200 -0.0001121873616654204364877298530464935816774253279547201041319857793839845305527 -0.0001206210515507747626670066200470348078377861147268332389206935925452539930236 -0.0001112712748696644556497046119467891797201465341703893370709862956617079242496 -0.00008527700914829045374815619024213061174846562019695010011115558288948258005650 0.004950857867087892986656996887327157082763531216080188821875336434088882799749 0.0001693931511416391474994347478311768656683960714882587558283486254930835688821 0.00007865279760801955165762754997266939703416333670992146143467407074410197906950 0.00001026889522419620347112852474304742905370283715709361856200211047588097046902 -0.00004037949652744986136540210825648570186279415782632526019943993119139335010919 -0.00006294369064679903301272872493140330621820618454782744354270504920358983659716 -0.00006083124958969096515685572625298959166048423213381962788483959118596181732430 -0.00003165360402857252258080987056304601678273718153914676403585996191918007802984 0.00002779993186555395832381219426718338029666546800471231391721626640171112781388 0.00009462551008231355739458032993672525563271490802657230664115820517408395215026 0.0001249134518188956558231181285993230380404929687460143209614759975401023210210 0.00009701805215106386935465403254129404624091901775734805174925747897975553751998 0.0001055392461517529665479160953765292266324163383850386307548481408030665394466 0.00007553730790198668656608256420604874046748936311115107747221209095541218742314 0.00006171546784603425477877916930625069750669691745897987758034031054568821507873 0.00002861214613665032183378574479356107824453545712887964630602841882851533188424 7.773551360095958277240264534744924430040376336853998940253326252739437738037e-6 5.489153434394364832493695925013840822740283379135200120562299133714588920497e-6 5.769022905234914316022401688832439491490927175904838223635883509372513178349e-6 5.494567493870599230240768828985622538246439782051647512232138822309361293163e-8 -7.967277473154109146074178740022168778810542247884799010849920179334291720638e-6 -0.00001453022136403697568007823492225588001390821471983500249992861758248315267622 -0.00001652706129510281052780458572508899978282415868024739302810586536897400338576 -0.00001305199678295445038200418002370860362392700717804677902511746975988495498802 -4.778389158748213914908120715604527073231737370471651028220982152746283991709e-6 0.004961712677504828727130180745429534361997956860179928439221924087113857484862 0.0001295081720782448521500636416621071138627952346524528321142675997246362877872 0.00005303179708203104035318967443303620333558276855396427665304215982009229005235 -0.00001192178481419982265563556451192660489379514429294187555311962921324395151591 -0.00005597747442831401466952546275579865446587411418432325567656112682288100814638 -0.00006563364831200267758364553823475456197506751078516019612839886304709279824059 -0.00004855873241108863338799336157752638943821750216319048090724364207271232715608 -5.282764084230126170509272482262102319228317913316489988050031969838484041654e-6 0.00006092337051591779004341417937009075041535106396983490483651530737903825753455 0.0001100711462404301589748510964228730362425065266149800741186543345913005448278 0.0001102741605678447668968288989207480161589271077847903883125290629423398800952 0.00004706094988302507908993614142148098808737061298428699911094322904453423610734 -0.00008380620551797711868495405726535222122742690928051700806819847935044766044615 -0.00009480072574285597188352244623730786664212655087614659716342822786055602587044 -0.0001122895977971918363321731575115930587863325539209562909902653029756323512428 -0.00008497386346354145933289097841275172361049373204196909276602325024038930426328 -0.00002701888549354076832734651407389456055666021766675296158695808169105403264922 0.00002911251597644369669864483362674846710967709875702050281664970135129407204950 0.00006477687124550545969645499154900852827150748802330352519967122499405657890884 0.00008328193051000991209141716749890931222110874283463074805219029841147523340848 0.00008958068400556152630139027086902862800117946823566890326993196185240267620080 0.00008747886695221512182597162840925503113334199655743898947655929855728857066921 0.00007658206927687980222157443432649091739041120299036464681407822731772800550249 0.00005942916033410737786700339700182030208195621518837288784352795066975668881836 0.00003998581947158707012441423283688374741415409415660964531149216768739873870649 0.00002082547972691178523476418345280186863597082815905980171966492913700991302273 0.004893008098779071967561705468232013743874104626667725850255638363061657092684 0.00009806858111648951247199659390696491100093883234105820951519261445272842501455 0.00003150684146764613642893492469790565578832568935810891843857805263054544470447 -0.00003146750815182409853889662833528445705277445396972897345918125509109430317421 -0.00006721344999371024166716817271395843313505048657049688069693904186731006242190 -0.00006116526583047710487200887612699411968371982443874508006272542482658841114883 -0.00002928715053880525433902834807225333283243975800771724308459748257415256771680 0.00002191828364786950965102219756414921723900469140500658112442738778224588886308 0.00008443681090417144159606535420021892650995562022232927069444028165399116687193 0.0001123338454782928628943305760084911070167359505594134490411994253493913302631 0.00008681672253436592242898526409778997707738922078362477302458113545568140157571 -4.011455622559582947460596476356404403917220873847951851288746508608015941982e-6 -0.0002650330841408961811902701320643107675097697714993039668686828529758846818885 -0.0002564567357466109599068271077891277305623919597452198672802440961260632066407 -0.0002701256468704302589327295599926941716966395733923300223621292751029969946417 -0.0001748958721224859142484792772596829761037182718883106347424953802712838713232 -0.00005203283858675813609737633081095498271973691457225275339360077884263860261811 0.00004506217033250991598684110066274218075679748392946246510583047188963378808528 0.0001117578603495244648144758905103515506316352635894072979114679436815180634069 0.0001548108063368259474978245060441192415099012939790147760980395118733815185808 0.0001767887601891676869771768652604318802486448127523141952638319999469998102833 0.0001808128720253956645970946185197167776694000319296402127900300031754033881869 0.0001631497749859282385726919026172205772874884877956048863630277228964567244723 0.0001277259290173136278059110431621995910160449253408747342164429341865216283505 0.00008284724424803028556536555409297962255762052181651468288160631631405211596054 0.00003478441807580232595349070379839008363821371738464195665998176759235240804395 -0.00001248992815875325022650569945575814186203613653775567120609905393937194611006 0.004741118263611242546110844959443394645655096174992535392970279264294167245650 0.00007429675233085482902092694953726960233701018010736817607631002450953417195116 0.00001500513198305450769549576323809218180317556737595199966574593392311664181609 -0.00004723637892418129572734708805308319471129370165132787885646225456960529325350 -0.00007362908922738382795427848392450744257002047284371638732082822222737467794984 -0.00004942677967000960605937988849456407208059957189177163372822654000463514279522 -5.462157924958770924197186881566645101888925692530055871037531347582368875526e-6 0.00004542465003830540840192270383321828215135476707333818559435865534478261003262 0.00009634170387634905500478241256029766081379953793242504710876242403328887703020 0.0001036384858454810662237348968529659252432176257895783107043190149722916320294 0.00005754510886710128097291084276429268707470989460876042680149124757927668583647 -0.00005464656522709749311967041165832325106459538605543759679905621474853286256243 -0.0004350913121899697237946678206143301298702970537317230866049324282564300456178 -0.0004013682732945361442786437427382398579787905197366966369086651487695959420494 -0.0003958252602491325899018294641295343878025181768041790891934028862517946878584 -0.0002392105063257474733164694003013623436561397316970009404245628732078968104651 -0.00007679249018444527579774285360401149871865605938264914363834769933641977990595 0.00005147839872268562845112711648936512993796064246448347438771747979583164914960 0.0001472357815767804864196330346936216613618536037708252157930422455643251659946 0.0002141474794219288118777257615190796141355368720054670964196201190747710403329 0.0002517617386573078837661594694267869360114459100574600871577131836415035628127 0.0002624655936905504138408481486561138370088055676805487245770117231578453548675 0.0002396355360726750640736546027338550683341577217764181057843058965734109653413 0.0001884387368450144777526908186407504812472365169409778616890737739665418604948 0.0001211295054895752613463298061142378579452378480313612442962394591670534529173 0.00004744074360299195645775941039705354931111435199939620459842321450052322025936 -0.00002602832286931428078067754890832557976410733210398499314670397525217340861211 -0.00009706529351967929719576670022625479958919153928951707989563276380423790407381 0.004482600998916927845359592045684725304542042211714935931155635447984294755859 0.00005695079232543788675852169207466518957720895255919402882108747892070677419592 3.699353265572555863482252959673837846977294604221318037368678447899950462391e-6 -0.00005771724677195214474268209061404329038701455222904552868583300319624098208877 -0.00007445135701368489622645486547688119580557220634724132890226523536859034543221 -0.00003098414680179091407610747633278400668994492904686538829465505806218685734873 0.00001951193143396263808030799290943526154645637800720389722115442631310016271983 0.00006212473107698326440385937789460095292833611822744555268213753755320524556074 0.00009719389910540910222811970793797870036862727673072625979774897989507686368644 0.00008659724377025344462415279171657813065889636164065943384690600199784941101588 0.00002409628364070654355469229485378835687681975048915599485251887038132459657677 -0.0001059630264816051863028844104036427973824238387955064367365957941553171163119 -0.0005952685251285641259245965116638792174773724624120888941486246809965182379860 -0.0005171360973853501090101937052482267119971628682307861684775647771921901990669 -0.0004789767153962545949330210172884577970042747716540905741952730722943579660434 -0.0002892279946427976542440440261309728898152980195727858139220945669085928849296 -0.0001042285683175335849735479354609271687433919072259867523967461739083200573731 0.00005069636974913236942456623712916831615162934856179611197816944827263199545768 0.0001730585457693045045385464137382448115846278126228979981221380522504356752047 0.0002618195317147060170286714385613298187350584869230845618220878405937104240352 0.0003138095851186897508321165386580878453787303227282799372639819842085396652356 0.0003308390650908990103861464438939216173956054421385453205096435769707858775812 0.0003039698248347088042934634686949876254902992589735494605837327546811729575632 0.0002395121895328370576453155656847036476276704668134557835213995872198484239222 0.0001532203533950016950396343321159624957802989684014287502324193991341862492915 0.00005797470487757899904768732095613014932505669086750068323402434919602844554893 -0.00003716483679941113777494578665691765042999037463532151864132328049539017285497 -0.0001287641938886285700335450376045622640745283111402487142410576684504574047465 -0.0002202949171525889348189518017029882513736265621797132177612358235771932260044 0.004133869654383027471959634635990875972684721694319677304003482418337583934958 0.00004435718558559156192435363492882917973965068870820255017174973904866214691735 -2.766782379143904371515928618440664709445766587529272348992592198382302967689e-6 -0.00006148263468041218822217614159613211117806385677356689389214419204059163332156 -0.00006882058719996254344744144369733679566743009708324799972894822282339015923397 -7.402539767240250761759485167285215877562400554402362431892983923551030362743e-6 0.00004191356380914803678586861893890414674168495823983723033122490091612583557787 0.00007075717357053729492221730767892583345898131895646939513691730208244254058875 0.00008916884710148462728871080784014164439435529242250674128811993222421301973420 0.00006384185574455966432510632220245750875489164417758707631960169187020909399999 -0.00001344232148502040543740399294915765364506000191096996436822776956915260166929 -0.0001629721707949246390299358740552303197297036727016672832823184888699610361418 -0.0007287251607314742169610795611650548999836089257904477160312455038577795466680 -0.0005718027134330039372315330318431238189575310465767564537325050705832040530225 -0.0005182075068600144901553014073535555421638155259075474219254643157796398762748 -0.0003260450031195944145503613580009045536962336611151670115764094447088970106796 -0.0001289288321542900814287360487786037703998426607229655667309545266037074896742 0.00004508624749147570839361516996290658119680428517315509101883745513950147362480 0.0001872787409315467916903000680494106316683795968164049608566472669348606513718 0.0002924247837344547507511194875180940512992707803370589450118574654714768412455 0.0003553032998674890423148402150059972654337757753296530025137501497792287736201 0.0003772919817823817450126818080693973698322376616216845756566074576594005429216 0.0003479326657856803939417224910583054321621100287761790152429243991256448390387 0.0002744128103697186600407160239600115766023219918364090486382940445641146525066 0.0001750917802368402889195538034941236102094272539399249389349917911062493922795 0.00006529067251675128763966307050441322138870573981047907061421175560968892206094 -0.00004394709956847503743322363443896565731619305235119185090604370021822055350148 -0.0001481163034768330410454436369539512078100316415733640198266907577785474560308 -0.0002508597885879788953043855426631080628119012045138941852374071583350912970271 -0.0003621265770371067534710070723455614570095490325342232661635888443094183691021 0.003680405224107195782325261764826494941377191694555010280778179769974800752171 0.00003467389381249406101313336148464039361898273845349010975915155740238517906786 -5.115380901763600864807806931324706923668705092544784333717208268765160995699e-6 -0.00005725038517057527758029283299387792753892306893493479412822200147165238202378 -0.00005571621732144725201851955737066053571901777776612285573612530862175970301723 0.00001859653248651459953169640082149575495494756316771427982244894873858783997493 0.00005890020950683537580683480590027894288034988042373682722706828055144102770511 0.00007224627028598827275546494529440957172807417412236514957901946733483234336485 0.00007537933049288357302889274701326791175977208238128872772225540634433603650230 0.00003710876962854109443375495691744642992261509111479852219302061486923319246568 -0.00006081102620740967019676288187601849529597401689172999155886625213587182408815 -0.0002389940572004827052588235565560934365676042224123685712548540609055524618651 -0.0007052686820076855739352175429799006234146474094282215246937298121696339247855 -0.0004903256476258840154289727044000111876147783422930560263113837973927492053314 -0.0004605125777694921297966688918703519702989889703517088668692888898504654908574 -0.0003015450521980337911695190203732991774272226855964021705895842931367936480828 -0.0001265645797343800395764930634307513332979236657981067360803577452878239500998 0.00003332208692888239954851702662094684381608988398180355652477500659771818236483 0.0001668510403201365108441875604863687429098365949362507985391412339084960992830 0.0002670962924742738735917935329789960425321904978387117952418463910634582912408 0.0003283094289250168314961271920054321647877370145474676868830691683932310075874 0.0003511248646650581463600853673415557484393294787931975107215523667125051187678 0.0003255253179804305073785799637881171431651566749886120837940582580745240017057 0.0002580523523419110965585851849333733981607493495677496482374823018098326637470 0.0001660636306423601335831533927900007865724103850257339371232536271297063454650 0.00006441886528085548391814595329465434292246133474538659216554431337398908077529 -0.00003585289939680423397311576811311556103583242330307167165024689927075145377803 -0.0001298712266578280923639128410676979249858146004538262393604757890177848477667 -0.0002204950337319291517284751618827056321910074364160452759820325526651125822430 -0.0003165219449295633398432948392467113705980028984423680842943401582752462174121 -0.0004253554748699255941409862600461184342124800553394017320432425500200323302105 0.003152830409881665359730414619946187419384956028117863990322724046280806788186 0.00003575038242626813402062750724467512679822882428081306480689976231208302792483 -0.00001549487921185943734382327994927673745533338198304833611046317060752760174768 -0.00004588135058513451304213509017453282239065724655492819582051412203687557164708 -0.00001446212100581248893924306414461154456841452565839688880825486377906020396205 0.00004556180216278666922047739338346848688981156996864040832579192289404415219755 0.00007547515660463178309438905807548017421491254642307611300095223899642573992088 0.00008132458237685479427158126428138654938810740870223961977366460706425354307678 0.00007188681635759340190799778443819121656078341257919885256953930805375360757586 8.886546156401852507681931655410082124957926685288716485761024235360192200401e-6 -0.0001249371766813403342531256406863545285500951866006942902612707809133392626306 -0.0002167322950105495551964558732671796897645106911812052048588108379930761762557 -0.0001870615155926206268928391725256632868729650515513483303528883753915290349378 -0.0001138884678241134113114657991053631109011662067306872497777404492810318506347 -0.0001073698618992731554913137820789747572553510986671286217146311666398120156729 -0.00006988024262088425286991656687638887138870770785943534285006046819227556695758 -0.00002763849612206638050897958600677854407600805689975555298666144487103213213791 0.00001288596379964670182259913905612820938827992485368799457359587982778502782260 0.00004970971265819593351144875774833090126962122911992672120022851148323214602134 0.00008085341976472424171816332091454874929740308950189575226202072640073287546783 0.0001038501979385411510897718090374822992946992647581785140117983044942988271656 0.0001169761158845642465584749972468404294193263028763598448886465500048098828912 0.0001155395539485648255361453045528849843111113272241466781110815511785817756209 0.0001000800027277109142617408688639485798283836866698599578955603246848268230617 0.00007570565123828391130008303814406834616719333255292169553221792371026938313628 0.00004807164810445882957831885256898038569105730902771498582274582439019449076649 0.00002240016106929064384332024584578606762523800097890208223054404703257662338436 1.941158615104844260414568538356273876563670896039384913677443485278664964715e-6 -0.00001334695033092319612042848181070459146628929615798755639952226626858402848059 -0.00002663606354852669007902679187061090029015541370162421437275600406008065993269 -0.00003877458774043366971168918591960581966077011629687359148676321551249503792861 -6.835328680356193652521395181002995049211128626972999078119793588444358562738e-6 0.005787759695324904771761837902810153312033814010723924410140344526772724319390


==> anc/sol7.dat <==
16 32
2.911682178100000000000000000000000000000000000000000000000000000000000000000e-7 0.01388443028169961494787268296964988318245874892874831475013691972955909548386 0.01646881220028267801563961196509295495333339337968717659078073653197434512881 0.004564442798172471386974224383615098218218553366556233517734753056438134106615 0.01808834234054717882266954324255829802578265789097834239946839913405254114156 0.006425853533183109449992257217461910712827504518289236092952826775766644082673 0.002766998197137012547130166157882871015243364983981371866746027644825066651845 0.01918331765623098548944202969632514324804336441211818336554009950844196081146 0.006743514082598855196344612695073350455609121794763507632423970675954922315571 0.002483805668911220720442897958622351106558760680446796335149285291964015240040 0.002504130581908851780603214070254749100386222409480148022409836741934040650283 0.01946203065624146514537648128263882499917211745750220890974722605979350348275 0.006857504060293465185357555295192582755954575097487442318696007676147850313520 0.002405798031843057301191768266169476012118054272776694909993094412400516510859 0.001120030813378087454913838737031331660828613573381531169739338221373791361394 0.001812016187119890913962461509696652395480637087736111369515776894097274001750 0.01898342204035865964395774372749672610164273024844839676129843568319228468856 0.006364660151261769707436603290598582588812580104619211341436329127400281244422 0.001960306141346977967715397810313773374857241429850523313664734425495434056270 0.001505028700401222365607158210391497791406117791313067948794179965459688714340 0.001802156743897707884043719399789588638747017869807316712048423956640281680022 0.001628768282393287157425428955231762284835294418752740936943451321547641655310 0.01741904436812767775049876655404953260214080252088541542107909660179223745793 0.006305907570428075963862341444371774459562331562966070497584504111524423171588 0.002028009362996853061170259835138389929143376927010566565270177554554066097519 0.001008095157804352202714045381633521833813077657389705948272430959861872407021 0.001979608507112831413205993332758631483606840166262568263321323849591303661745 0.001044490451210507437404263836130894891147615697243873013667721831684442379642 0.001120313640448707711562243985625645186154319609892207454422674820318037396011 0.01506272868624485845224964796960725187258848738040421217036854503545686024657 0.006413291382683831179079516721492353458971005676096431828809483516415443138155 0.002242562500737835800773983365002930773744159998080741891996587939535922591645 0.001614769686365014636308785918950966400618049527196967279869002451205094407971 0.001161791159978893503864762883382735853761193056377736885965789938857058154131 0.0006768841611548660810849022927729778853580805605155939491331535151303631226377 0.0003734572561425257967979069427637174896120048092606044749321995651057197106844 0.001085131116312554925498824161932319454971701823340539815652316479301011859090 0.01215612613121088165431331082108232806138426549856227906439638536338963259251 0.006500178156557773232565562486110661130026619669635625307394265425961907109748 0.002813125016457133363640326825827870507612277160194671593426976441749386432567 0.001893470365326947846737286237359726840629126772633207089339727362841479356438 0.0004929587128262537871398047641611755609028044589840247973365082749426084444282 -0.0004600741464239574845040851197884431884010534000958251343235589689913128853112 0.0002744178795677739974265467161549166121750774925847666227045444761987426288277 0.001187960246754987788399453962992949929389135807587138526041817280617466018846 0.001780324612994339838133770648091508841189513324165907703938933469895884693814 0.008851161942228225082996016566348067926829370265261690594605167240046732319994 0.006321371459539754440261909160887816964828909587114965408251086946001310997224 0.003453501111913174607951500530795385422782095859573335298922133167851133111733 0.002727751355755803431747000462226575239759873411406726854979616168069887538262 0.0004397492312964996683057026183753468560584300068673547750004552064410917937391 -0.001415597569341625073268556193151358339417522652922220438594168441085850118322 -0.0007281410474001608741486645643554542932088298134502745254043781154596328809426 0.002193589816091133895698895057071730264444562157320203141779725947666380831351 0.002384535682614678657662726138966732854393761784406446711344792793947986544370 0.001494451836365172327465091754834279697908401832716425920298962370802181822476 0.005069303199216836666231160315822242441518369902038541930919419117991454713133 0.006330765490911454589105405247521120595683185962329967311447787416830372552884 0.003951400505732289605567920829040082216536264385978098986641848640189276620500 0.002984933649603480344304253251687743222197801215241472191947206526610279698281 0.0008142202279794373996643941324507494650483890101577673603011821933988070435706 -0.001908513444878583971128125806707165044660178667805189081250221221690819008818 -0.0009726084573900483110781314548107396659386769401320775905749396393085833039342 0.002465596401745385777117851437788430838668602599990220518509696917354265891338 0.004436953245674995741880764195040667064094092269173792333397062724184003496632 0.0009949486889442393756444448910210315130044633392122314781866737073403289369515 0.001109079224534126837930206485043953926285653540340988653620127752189100087026 0.0007427214979305062762716288273507129173423980066687673288565046608151368299257 0.005718752257012113711309637290287153156736647104166924402645882446706852899248 0.004289107697154693919698368391122194488692505512532529812131459694114161147261 0.004115846019204953968885842499355404037945330695077521381050550328112478688949 0.001712068827699035164911978237423080215364169683028349351835517013327294154924 -0.001675981442628591891445103810112113466751663508752991254042971333783249277421 -0.0007200161627173886229396660554768901186583828154751196930407581324190583041479 0.003208612175260552147425991881416707684654554155945447031524100796384761808471 0.004936495074886322938808978737668191695340572780452540377941618429554049862124 0.002111624819231326647051469657974410151124265137587434313501391315183857952608 0.0009834637566316240019829134698161246151449737268327797976375488335205572185397 0.001807172057283588109679148252943899263543705111250960384766777833336109213205 -0.004305554632287966285058295372007393325510519008026342218313307840786068232039 0.004864298704677374632504791465393677914521729749517989784488223055101402803096 0.004460397939846638593553781901079259595814378400133814399343343667523731666040 0.004405798535235940251412077795270603928298639804623301111709386858475797863904 0.002968610169499295447018345150642565054932763853061287555476299848475206532575 -0.001346967432495685631172839042332550180515779613641909833840891124029576635487 0.0002529532248897932826508209797708048290189365048417382875206841491200819952569 0.003421065535085191656300531050535738790080450142788798018945631186168437108893 0.005651123491469797841611541380542614057575277561284856375799745512868262859191 0.002839748796264437455696046601054057426741701817651559559729972210320772952153 0.002932850828423142323788334512353099054657382863925142942395505369296014226303 0.0007674367021265784782508046761015851066650143037398887744359409006786409040306 0.001020420129864333217257149221037421424942602696890094139694647190418706945512 -0.01019606567020787254001482691884681266774613950885178757253199380011138699519 0.003829043996957003251075355232283067004089973995965214229438811490315607333048 0.004248716306664637645144431961273976286975800837661981603001702645521961607888 0.004506451664668578877996697381774007095766787887842538893402269983813938577958 0.003934794436526423651605337932286112440605889353099896174596964484364013035589 -0.0003412027394925535973169189470847996781653396955114338953701373284253477396760 0.0004781619797665827822768964160076174500319533543233340293013925600715216935854 0.003945895205143652276995817356889392869784157096843205317420495997196406773704 0.005549136743029188188380618740385078236521926723940902780898510348859426044316 0.003134599077187873546439700598538113302044097906640859079597801177986458411913 0.003093356023193632634063719704834582677611416410713005366737876883287486617070 0.001866458549771451426769799207303927459646331889839721999790494363814334014034 -0.0004877309512431203914319103416369702350227279377226286149760567449199751990987 0.002183249782927685461067971605345002143854519863742013601304357928047043173653 -0.01662304294480199810699304671873450853419711743665253403347100278521164038477 0.001607025841999170607496018593353998377029587338839576797147392835785085385169 0.003469845383884786533226368014983729267693197170087316900393752628263394832668 0.004535246507992393243995300592618609731039683441976470626358302094276077177759 0.004396462379404023680058542135223060396303393837666655790590455299948179301882 0.00009975496198591407025769858944026606876020751710082175785292930101395194554490 0.0009918198143424828898794551486093264220770803235325963475031341155735797913300 0.003679570761469152294797075632727418482587369407459918296701367673060063980242 0.005445001087761183378803799846354077815066967738692185820651146894172738557729 0.003191164330432148989716169918498255125193998935780404288706240313703848510102 0.003752068254139417490051178706141104784903835053202126877455376014265713963139 0.001714795045882604025453808369930392823436939286559174768633433044090928677250 -0.001645262569921581549263466920169140734178595727622653766130835303749113600750 -0.0001894211687324771414540085769740984677982809810863004981858550296429356126990 0.001601490208929939921776477362992790889877325217807275474281948352402704137020 -0.02375811061475181146951540736479344469101146561386818711317473853605041491338 -0.0008453167534246798578325441166997951046168094192469650525029826378407599174640 0.001998491802043500641478481225814016976624019991675208163170489475734843266689 0.003303795666265707402911140856356474185846490380080851906530099486242883952054 0.004003775002862388655499444969669131183012609190736066668241784401958950593043 0.0006157288214549261866320361575224444884392892901399023144112381096166827520230 0.0009203224297179757796484279165161363508590614245596730806377855724744802354881 0.003386601798620588474669250627604329943809616851386113091233284422202494632758 0.004396019159300185619936906307216149210397137438044058274539294264140520458660 0.002828286368031736049678633149245224087968567774440165035086101936398124029840 0.003412834945296866769538341781962404578092866760827488014765638991887955035021 0.001843778271187665597434714123876727202744489500479602851234704688541130979902 -0.001475541998684168522714046235475366712053626521508244830710500776305978051970 -0.00003071032077176293793231564732594676462441066521454092993922281022690999265301 -0.0009516031581923771682484606584994687393226718054455509213073582037663407508355 0.002803923956811909164695803723903337454834546415409180238357796763965169253626 -0.03101753044519426061330043291520019930858811782998078704491036143556836657304 -0.005025145958203677619196763392596337409319781593687545216252302099610760573054 -0.00006070851393259019127720452807927850302831944948482964263071107240905296561797 0.001841262024988786352809244708458281675076336342979884054994908262928352577918 0.002861111092507091864215855898943859043607795399412352341960282324668308532704 0.0005456544645541143080555827097837641217105226927666015588925662951599105905570 0.0009567597882476949210032702916149029236008157501758208377173926079396343101878 0.002346508984545763352025590414487002717250579113820473412323570571122736931806 0.003061741548406027123358502124615160207706178405839679622206948595195821750320 0.002142890401776120674175949026756638569205612142107574893693920302691987887767 0.002714535903504026925366635492484272530373486320100342882420390969363746206719 0.001161178075266145832233508789009884279481839006534403437106341503805836158774 -0.001827365122739562144834595652746713809062625231070047715823429981998733334957 -0.0002228748367096618795536884098147579127167908662309809314591203391415339980241 -0.001305342817519157431062072308317439656047361250626290615174051502944221738393 -0.0002636074272520118875840926536150158949500878937729662145429903117660660536566 0.003237000333329601528515371106742115860707063645990147148033337610389467682626 -0.03892336465285044231570683785218431347690636534364244829512163568589472673609 -0.009879581966232805899632252622841069532177327026799586491862333260554010585753 -0.002575418885063511302731249774412411208338099975565721423294955650169956927784 -0.0005218042438767305448899256256187239547116064608388366753181588324989116392316 0.0008994550514371251278432395367145506948721972579590276092826386464570445152121 0.0004685370978440609902825303675915935722775108795559826904160807275861744429752 0.0007309681462709183472189307332963993318023881172150961775297515765762264711407 0.0009330311345281382341781800233739422381533349384455215007761227889965006191468 0.0009971595083713992299373179271979795312202652049413424939072078407924627564630 0.001008308978648413575733655107151624185976708565665793602754220786728493232952 0.001429312122825990734486087206528535274344837918367912138262736853279414814055 0.0005981444120881447227139862365409454836421575010329256783134615370076087482608 -0.001218737092399851756606214043148500370411030341949350434698347441260089985756 0.00005799849937690911169865441379329282868362361986142835764793135784481582904984 -0.0002575535290759183709481633008639483854390596234091025221846626762965767578298 0.0005543791660574982316253170949615934606944619495400027145678960397733659175963 0.0006371952398063756810009533020994229920169831089156668451124347324408095748746 0.004124671325257698842980848166673461212742342515127809473019159264022287526754 -0.04696351223032103416724356521347799214845277069988121141275261498813607400776 -0.01565882899043429048636644221348338388846099090162502977789870808080138917252 -0.005684697292476141673486934359610931273736669665914252081256528992176210309634 -0.003312236963328232928203386840316506427151350429611516942095774496021385229838 -0.001404188058423687191138233777032236921391218468144573418486871481517549001403 0.0002681983184620393104250777093984933508947284937912029222519702211499196141918 0.0004961892135858567805259543518215390462948806145873615192149202082189294317328 -0.0008566833480916558837853814531292095260972838003485703692534566712769573342806 -0.001447682373443847290914576249089820666848210928767038104864609195611760456859 -0.0003918349649309650114547563095844634428409069879909554647382510869776613355462 0.0001040224990634196452539184046380436342295493622062017222145373437728120857356 -0.0001292100486047172538823118738317784943674513631723081768258206151022189314189 -0.0006694541463796444819643692331147992390793013180698900457157075073380580310618 0.0001695860520778746782851800684347051502170740264763005402963338420460113407127 0.0002203085836602911328004227017784809735810992033232760887401825623136918288733 0.0007302595042122764945984037520135886278461585622197853074165615790627342291835 0.0008371425089325141336952481723400333970673022979649324565284751874297993885543 0.0004367780841899749051487598391848390583047978077223876353447722855983735812916 0.004193139865489352260063253800882965589605256933943662250239686592242718846538 -0.05539282314197757976480412827595309357666373641341126297189068485153609074946 -0.02202257323877861209943266972932178393479400676098060555991727723251887766493 -0.009037669000021282679599050217066653972541595020406475734392131305880956960730 -0.006456022185545747632034489357778282471677480632439616407568373989088683363919 -0.003966358335758526746351314437263963681371213167034340762785653258306740665394 0.00004891609010268823553448205909636426339183567370626402842623485193430395214560 0.0001558285896600144062109358846203843645795733567856607776507048396860767109602 -0.002868650089903649627764116548628885233855039611370395403813538279048531014057 -0.004192302217649201328177139850425441941325436240287901064405242071288871823070 -0.001945779932679281121039344901443328782644741762820229429385600343086417127727 -0.001330654217902582737839771936178914563537731212066087304109926221825701433236 -0.0008480213379769503008145355955718893474988423285654816605786900295907590697455 -0.00004160616631298023023678708799254085338215506501687225637384592772705236679572 0.0002044233897197019395050146034290450723696921356093377403128648709131192507173 0.0005650260391369415309517459602432771617194559627710759335504215383458377490156 0.0006869909023245409575909924120789514949868524418982446541667716077292493153561 0.0007640537354736752623726173473564100308607056174793074380000461444435310128803 0.0001783644343738627583429191051561858541001611110439437159061994613035079374500 0.00001995110698591422112620685275464837160793654069488866026517688507882796385319 0.004316200803724545969140316011202746892022678981819168273034390834634017013224 -0.06387002132121127292645625822934456216529732176028897144627409710251208294805 -0.02859333502267940855416971843063834191056379695966399393334290276155615896595 -0.01264854953081931938902139132495595074326549649971237933049442032434794360452 -0.009796576066091420234405150895315009167327215242366231955744229357734926988638 -0.006681850587618460532075911030821323084879359139067516155503574940591482534281 -0.0001728353465893271993247498229649540555267029242191182539004053579283296301869 -0.0002359182789307968215947711686871869651910584226010322175943905675208774739597 -0.005053103853908464096155261224153234979333336458740630365543371630538877155719 -0.007084252240313334387503160513172355087536983093960204756218950987001955135376 -0.003534444934544556038899423896808465571856124103509247786088721290393136894266 -0.002818670153270205742774070246709285930803136104886812216299200569880425749598 -0.001608207202840720250091672169500513087209079007912411000983026645748095290371 0.0005607579496671397854168557284877592811308795180883162873325046352938748770293 0.0001664126681292177835589354823266031729237065975729408045127377188212630137417 0.0007244494343983477593411856636208324435334110992532626470838666728949293335091 0.0004288502384942775495781770920280120285712300616859837256515918736684990102510 0.0004257254085710963674117404530323379126658696195483600866946921989968055066534 -0.0001674817466268570881595004333699708721780912624138583161519491058752969193854 -0.0001627667892623223426010153335117385461746425342460035952966106696199317870397 0.00002390381654691126872149752994472559633505893770047136864865456562970117341720 0.004877419014788307331609448711202459568465897245122697352831963219526068465590 -0.07224799639867924297333849534083287233411287918238569668706612572081146636447 -0.03535444800597417186385264898325411677453832117850253989784352626251354897316 -0.01632869823571169773068007550651844905478220474786117592871713188135915988832 -0.01319383900907996170710212044152816512289965158369633317068593900798508333031 -0.009519593344294423364212652795062664408823118676065958163553715627949552350731 -0.0004534457956840073039491673805639052093792512591669065149300309359045141758743 -0.0007459425511212481049548867970433171375075399125881653782403780177617601621495 -0.007337429959961994607518008964001939794360051798561465245732104653669112858635 -0.009975390870711050975605469476669243039568214403700566128393795021184127596109 -0.005114702857879571535580706759330528915819280966747072766088334496879077044762 -0.004382751940433170312032735567361886695020558377696033200438477700220621581839 -0.002376919194455530994140106889485878758755037984715293263335408665406691192247 0.001254530573725883897513241447326406097009440604798435484478433330246606029478 0.0001394624554620667725519676600907158816506854068236143655142988837012670906701 0.0009364374463482944574089589739840356077323100650053399290633604613822469967156 0.0001593074334390265408784989206680169931375824515500217111937170801294572535604 0.00005269955463647741022929491971931635422898988034588475749354338686343988843334 -0.0005670015821570028719605230731572055041634744607233706652464211629882855231538 -0.0003521267311555805115422706346189293320973969455175172359894750046521612832564 0.00008635091161078739027284038640648363662220033423350145927070684460975214326511 0.0005439394526291454173116476141361016231593423430312546013643114238990058424778 0.005555146675835226546880503048763614462385761956350688504121189507048710705196 -0.08038213251927088773708328732528445368427187342235487216433974200646633547191 -0.04181924651559587246086212312366332458755673426559504430316013118431054594072 -0.01991738191136117570437501503736597093687611677035293836909578077447661035372 -0.01644318170239515074071780231315863587891204975889806104023654854947585125605 -0.01229497128675356493885394006894334251096302446101486910153179336423033110389 -0.0007124763311241514682930229252390450169647014796805315035930533551823952753505 -0.001310824807243071066853784435560561732602417594569447185009628000150153140551 -0.009548756665642690345038122937558833451965645698981484281902598719348848817586 -0.01275846176704229924639146213383646620206100075287141178092587135008458874000 -0.006606521670190817000046993518282732519029434363699688805220110601416295303171 -0.005940841127259930109399909979877569266577607334070369199428098149897739049909 -0.003107158899985995948344897832439390795364853479486677301338523959108454619266 0.001998387326162212437323700923398526190195504191544009625156258620890073121853 0.0001674030328107024461570981808813567759390358443678328884129207056286129187742 0.001338042387049600309097127916031504572897811357798256083884253343820880287350 0.00008240337789596127455967438798821674515740921736505916592576706460327405636461 -0.00005509123491471445340278560836614145866824102792516884506285238705179119198168 -0.0008070129260045385040594021214509138441161286645457535694667562930601420912932 -0.0004407275496854723815060409018456430380771124495374927544886122130345426739800 0.00008908227642103361529942897569599661371373382638763674235546180707213790509299 0.0006208527498521433681192715136837216035036951989320392440315115460538095669887 0.0008828459195154426921248746879703816078455183383897696742813725683661682089213 0.005905424996608339982490727588296394672977056849185593846258441454636073741679 -0.08808015475901315861890568326997606308985701677205428850284405040041546978892 -0.04766393503343159224620699740413712971865369945710031396406104140107088294835 -0.02320796038600214734079849767234870829509373462819221572606690894051601232718 -0.01932587590839538943111999162423533415001417510887325593890695000013155597505 -0.01474205912801349491334300153158499879931307109903236313159816268112604933136 -0.0008444415695673055208535801991639186304216442191546810174322202394316978934307 -0.001802859337374990098250218316769542074587206013265086639067267502183384223428 -0.01149382327782202261088361803806395376523351105167533423787117760209029111327 -0.01530746814672177716816008321744844235843964691530723905090890091622939157083 -0.007919967119007728302180911592454336506758261693038742936750910974410123130691 -0.007340657417164923079732057932775287719929338566628995854378591364523794199190 -0.003736212528751909265776034339473895222295082610635975521785735593258303990190 0.002638600661727368760222624524617675034558485763199838845799961392925905119542 0.0002009176242740651122548228594604901451846572679492225429283363536104641169279 0.001800000431927918234703180045827508416552390673031256076870570694720728716339 0.0001836408277940387840294781416101747003401927950262396791007159645943447586904 0.0001863580893980292438008694199368298463169243201090482761771181433588575851392 -0.0007616368157041542829862693931146654587414554550212002715320576716853536564807 -0.0004538680868506250693333822594397173964540547271987620056089691134851929093351 -0.00002240674304814987193731051597086480388773080029119912326516309898566566932591 0.0005096901350887916423423859135227866435463831006816790603206623756233342266534 0.0008158625177966651496114185725503027816032923485810021726332048320679886238676 0.0007969733308386117424584967957772795895526326289470839403582764076179780024643 0.005935589548807147860101601251957168338455330155187915168022834719401392382907 -0.09528237430322740657101220247465081704829633816146142343004600197760020797233 -0.05265934501173501021955057654116845566139626668759613356519177041926627921179 -0.02607767827961062907631136675781236999449042539920013873722446906017447824930 -0.02172051178081637681224824451582388406768611275638471923717570538032294864498 -0.01669939935812387851992833710053050179281233985681672926207948818257982053295 -0.0007661949026775576556210164528405548424705155069426557646562999235477498754975 -0.002131240638084895122458355815203684991426811458648681507741543502217594475426 -0.01305776710005659061341408666059824711091573299240706588043048601489633624395 -0.01755069793078838590132503455018680648344315141265163225710569107739585637603 -0.008999999852928594473161687800566733109609963273943295369384619134816676784696 -0.008453881117238821565690370048464136419404671602581246359923922418213156487615 -0.004217102085591515975926309239085488926098130298911533735650704207121456674739 0.003033870486027185373027949825997818897077447407294297233015049037268178387905 0.0001523283515116454645377222474334936136627098604498127703486585786904766135491 0.002094488432072889089699888002595708672686378298145383673448871982601963736945 0.0003599612397271606322942731214381635326176185944094910472791304513471859252318 0.0006922621658422265631297974864404111831455900473731364158147409840963811733573 -0.0005345698514892917546158880888118310541488183011809934821907006174658279643196 -0.0004594332667196856239040915666733338922373199576165447291815102973070812001389 -0.0001931776164946379425778507290012108523988915234785792970624086008205147903917 0.0003117453191173893198385656704900966309205679432650274511177140108577568138974 0.0006567166385863342283267666193827246337696236469965002909538881011213800788894 0.0006642914666987326557254058233131506159472162677912594405476183310902446355324 0.0004909503977503156885907457244380365283938372285358304712553791466739826648700 0.005817041927207376940631266462769143256011851411107748085304158369344387936918 -0.1018686797282474578390406535624874069320896528269014444399439108335358307553 -0.05669602791648067485326707918341404302340034144953410572855506502052465573713 -0.02843010786904582221440057722125462517301307413841784766158304654801821384044 -0.02355133206347693556565909275158424410956291764608441203978162245332099697627 -0.01801247140834561614160036137924492883042265359019643931632389379020865555299 -0.0004185958007160030581268825195510954693950106144771721154674398849485161092427 -0.002221495134224575129815232297659101996406444250683229634711043983467876974705 -0.01416953627067195927660022546971157931753163031318898724575299594990321171678 -0.01940267790145418647506144892671010061248249030809926757167201974746143813367 -0.009798576177437833887007645724434904946526244190479202514869585398210995372850 -0.009173266772852362059206543186183889961842317154978336174110731808732987228689 -0.004520606889755186536160597902367176731726648971335650051986304924620470543294 0.003072674705045353810473650389778264492369516236745204378813645838922511141717 -0.00003699907502732083129415430058305963462323231372192697584740933838826707468504 0.002088685598142563762900592631104897381165235781460280794737409630786633963093 0.0006010841714719725854042602553621357714601206546978259078560476633670740139584 0.001235731370814738686657433934656291688151539545352040127250967360847413030147 -0.0002951413719129534733825505944532717627672628578436415047300400806377393572151 -0.0004590559014046321196253401316586942569682062601449012705452280149626457544988 -0.0003330622041239336337419898775453008484656973764020392429717520567752471972446 0.0001360151476954009972027882882378545899063324956610761674423826969698465077390 0.0005043457892563429187262860933415922547405835482773180808908507565436644562095 0.0005414894323891231457729680145792416167586154144175163764158878662197899553311 0.0003917194644500209663554941873344558350319330790556480316159095776173664333175 0.0002535179186589803599944135792011712017744963775888529022901484880282481835500 0.005722526471367836681884248538938491992252761727503607567237455265711108205166 -0.1077011645469404411411422791656024085771941184864978781785703367194756653050 -0.05975242032605668591442744791626643334655807586575033486807064775669942598360 -0.03019612192087687708044423900996263116877225471214259821125228205104303229017 -0.02477648712350278627462700777560548596176127127381557647411938123308979845108 -0.01857638966922032843873405352710798217952404028461514737750970854618375598109 0.0002040756413248706755284553280667860142214858564645571614598821625266181202810 -0.002024948378848018376964148030933852349830897925615464838211029531121007746179 -0.01481075404156514860701374710299768090259468197622163003957878618969668595480 -0.02077943060465080827224594495502542398812012686735634748333057914353812388056 -0.01027802693956702804286233879076598473090923731917020454380818542022479053819 -0.009437063812745837410048760649492511508290290741948880257341649839088782793620 -0.004645784217710401061907435096505924309511505961229560796843662320661919611190 0.002713089297001440846261728313766632815954772756831284944258075296245468968829 -0.0003509113694682831331380965612716811544468895090768568844138564611395587704735 0.001878721742399768993281272821744461559132310831233499577232815958993002694272 0.0008785243506078072792530065065174228198784752696878776549603061962827132329181 0.001576939008783397277696450757434329872739871548119079143374771461584605599754 -0.0001169516977654491928867084042852356927482783697700383458324846973787119802002 -0.0004262666046647748328633035046526789380490398611368911107953508058579070382660 -0.0003854173390178701222336526288230266411940390044000014574795541843500876108481 0.00004480293685705437503773157123361685643479961424983277222249358162419794184207 0.0004155718124029667152496192514699192910266470535018442202921006424751796553647 0.0004813741492405971039031017828388783701482731396693631616195299450747237928994 0.0003756359434238880026837140940001031966136128657671551089292714049339091158255 0.0002982439609199556852667700374493263624724597744294425556201162733388080678261 0.0003581222825793567560560713328871733812175224221776149784172485082013737947033 0.005750751760438820363980975284079723961021971341180023444117859878266596027702 -0.1125368502605815085720999318811499728198397583042180118197781022257204547953 -0.06188070415427459181001790251957396923525028931762258690898965475771625990063 -0.03133332437168095194207134328908640662840078417293561613209383427135021312731 -0.02539317072657768057184509894560766977119940808391653620464081848018063627406 -0.01836084170384642548873856299528998195033844404233287800845503947508114463417 0.001049703154829440456765906214784090774105062482053758308120334586666866015410 -0.001537715802382393279650447187585725899157906908243898565059053603174231835080 -0.01501391437644645787184833238194472624182472777338284110868028917138554905560 -0.02161276134315813615064596383938850883092713015657326194426668232655923448619 -0.01041009084823636618561134261176333322001160335439705527721853447064722982730 -0.009234353105136547324962070040524602030891842500553558685606200652897502509045 -0.004615533355941041063770023553648255847632012132099503905728141295386468211896 0.002001997482820981840645653334524790442826083362811126790072709852378279734269 -0.0006535100414073617953319354827844884438953905730327026247512296586056154979070 0.001623314907699550898845334784453125637734903982884188161711861508481826151635 0.001024516822861302338613182055004434408023321705870797323028969344018495062899 0.001617168545056985419409643252191373636772315522997301026574301070359134947095 -5.196106601003960817254089887299131557521104103638463876633312856931147740242e-6 -0.0003504911120088145840131856737768039094836018987165850444104358569884474818627 -0.0003417315019326423418217166788496042797352895119971576560952431726499343205335 0.00004563926028876021429809800462477488613202118318312317756753905338176468053479 0.0003966237598924705559585897316050757299650205774858686521657453397612589284829 0.0004881269864717878979505554013454192836028026615155850670638488361163400914893 0.0004420771454796511134426354666637310415057992524616280345160329584304383140587 0.0004430081945911511898885268869249668819570533402997450919385505752679136235857 0.0005840706179266419588343028649833351676181885685022892183663538123827859488523 0.0008185974223135410650375620409973181356738676700032051409419265315521394289974 0.005769454250386649879296256501941609825288660643923082990860234039963009644656 -0.1162688309084722180611278989662226180476509169261258607457151725012194371741 -0.06308498009415723695670871890890461787274791843805139461551829926954193809256 -0.03180753185507919368339992448781458567408240950042239366131535179869199675970 -0.02540120651525629449013175245418312736078893537526201960263361372889173246189 -0.01734742833831025786032709492277342274841894399889923455295993925567624637458 0.002081165589462020994324629590643762285469545101185263702889109685741318767265 -0.0007800414513671520378095438465558038023306583539162212487044831612506091008047 -0.01480561087638831750676189106379236924739985126625461374657690757837124128415 -0.02186333444417391138956152912734088232924304724166935436910400609446842171730 -0.01016059995026547983835366470724542453921876994994174576618916960271295983629 -0.008552669978758653609088202969343180436830476466114019924443912109666154282665 -0.004425045600978092511877591778830607603333118354545893433605675003422292680020 0.001122820960365544673026584169364995151062004692098134495921605013498971624058 -0.0006805001419308844758859930058949022984712179120935874238158847879334434990545 0.001368467874453129733945473638540126506748794755815717751207770507372012651492 0.0009972125120740545609516339687490643768003386271246638882201763098576812047488 0.001441792945281468774387599151386577591678274455795061703741314588056556345150 0.00005416706732512677173066390096773634313917676396510862265496270730899702867528 -0.0002590352794000492429928494743065624469864227222069089186874907825296494825564 -0.0002559968747642299306207921136787165836671958235376004336513750879632571629446 0.00007952427395813535149271320729035881852291262843308189535983453169388031095938 0.0003914706701045888553069297580535702400753082580785376490624305103363210208712 0.0004995772988779402234577214022749523185956867488732327028026313332629230507262 0.0005096976551204125139561549051802177822159314076485567878014083699929442746846 0.0005782601728510104748800994015638979874840672253310045679549517315172622942997 0.0007742733552449443257746409965841657573195323476911374727932074745454440307755 0.001025202065462308554535214322139745639173326281569760094241857430482307983692 0.001166306304165281975072657824679805258898431953743414959646271422287004732794 0.005507498655790050473444917127920260350585365111859385567982246383955705665235 -0.1184318695946791789839619669606501247831294481372162015235921286128438906718 -0.06322746583952600684814516955239107755676215740958899019319793516793633916377 -0.03149616621067450913274004434840361379981222587877297760798087857015676458358 -0.02467740384875618185707394018719432494846868447721464427344229928404324947250 -0.01546223341368487129052073397943410410757733827317426846749976527233523376738 0.003235781443443527392875921001699205508684965891161029418963885180322121206297 0.0002288579621472114924442868467815798383274629958511278191041754909086775474008 -0.01421437706804322527584320142657669854237851007932407657481004722398133582799 -0.02138815802275790842703512089193889564079306865195788088587097348769303642022 -0.009405666674991697542057532988610690057207905833553273709488039491588591756168 -0.007265064146083942517355213699428726978048144633251083240990311492368101621399 -0.004059905427098403566030173079898385106897897380072138499779495614177126974310 0.0004432054122172815122464064907781318941729022250860581793763509408403788093293 -0.0003385926324581695350899146841302806069185861736392975688004113956088175030858 0.001107041730108961658511197211731462077608242514332458829925202796744325817500 0.0008727934081039834626201744073446252733479695823606773007032663156910677838570 0.001174785656329267874914977958065397753394453174375267698820597225266997422986 0.00006216707847446762243936940857116812255387467660566775646116391949107269223290 -0.0002056913085040846409933477356824442917440771527203101713233472425941800495479 -0.0002197965133333777099261595320181590403762570266735205082490131638889386095161 0.00004298434123806448810833267322833235218164622794432663819982950729880347448739 0.0002963084897933399967377734123570801868009631602019061478503705848676891922072 0.0003992451720372925850727092630810546546032886443339154034932619639041600321541 0.0004305097975253693108706272378058796821203717778412593847818354294640484819703 0.0005128595838121494218696719892218765815392238001725569899750798087778878992000 0.0006990749454960136786932173047872177769691825942479134892375238002021957251992 0.0009242327653860430127517763633845963571577882998998252364112546779778470653740 0.001045810151468434631426970647316984173142814347590846541571795327316795877517 0.0009960022532790057127568162774161511826350018548582550794289582525494686700255 0.004867330218481623161578183115436663236827943593617011384029419686671908339916 -0.1172752666595259779796397726685006545975867916831644137247535611040955669447 -0.06147234903149119068661878510315031550374171263953162038614321962308770562187 -0.02968044976540420595273481588280613787869103719851723145367669384416160018237 -0.02258342018515443123595197336434852614300866479685567873906301358383157934778 -0.01206651088976792142306408697744555282359894550694219717225078930355199944709 0.004386398224935134065614422151257580944065994999799360883444633383466445175761 0.001493421930774909152914004081558370829463015180272262880583635472724411936153 -0.01322088620867133760530678448352829586757132390977102415989324063780001294491 -0.01955851230136958373521753257243405939831047970290307758356053325700959840524 -0.007644693169161446887583643992806968734574582174859019911394295789726060087753 -0.004788532786694565434104975217626632760999665962739167021965357620346284571433 -0.002906133468951262111663308529759266335489617515312950934964184400671908163676 0.0001027579201011400381769381192895294203024601442020256620787418507034043039317 -0.0001357316832306637905006710770977840951142281717788733002719183235279078096554 0.0002400180321994740624987829208778802776833026613447888467334753995552291260044 0.0001782532141973314865112959892545712471698304545236346558744799795830275277290 0.0002867683875031306516549677752413878992636121676118285374087247935047900300212 -0.00001149880538020735845871359743372401572625078859200626109702223495572453440880 -0.00006276453204849553429399013432037258129221302375158111955395886647878785110506 -0.00004393509606818970858650536438464406404778141974886280227651302936596350817934 0.00008133173359702559587565598989738951615549128269828025239943836661756225982657 0.0002030788191168855278788846143143750101097443429765757596156955266117034694124 0.0002943333500917271852143376223800220463007950461791154227106482641398086073527 0.0003826428455162713755550434153745200484255481693407996429254979881255247730869 0.0005056279388434927235867226479966335017685130154939444320711007817571283895482 0.0006596890960812549348229984873184288208384199528302394114221805158951821359451 0.0007724753228399048853772173188306031166924014979950791472770033696445209693503 0.0007479553306998227934593393070622268920655367002939052641412608079575597023678 0.0006007281103661201300207115098073688664174750871509569205028954364612588228234 0.0004101198110574550458421158693531576197044565631792377397696072187601205991192 0.003406527313811405626770962982453934858233449713478403481160647023230254002433 -0.1337297021321857669031052569902752489105201480126753283464362209527668391355 -0.06178259297176905600819862810096532811546355295404855085440491105921533417623 -0.02902981596979368000383789520327963826496864406221494586691032534334455755150 -0.02103805170973910153135809596587374321557995890884497777844843918993126245561 -0.01072410821192857176684091378438535725666755674383964118932885693504083432025 0.004563930098886610348832923731076117767717145510422743854811899573481185111322 0.001819503336291176660783060214842228165519485403432769875183253905314502512127 -0.01118733413467137443103100775689586832141636738828382789720097003294724276692 -0.01726596220063523621879669374585219781374077551035909499182764608159686654183 -0.006371063430201423706610213636990684403915102176206600351791704428508889213676 -0.002748271167979808263835438216344031229180951377324018743100969615403506542181 -0.0009948010810974647064657206351099195363847073575075424768384824591781440949487 -0.0004505902890928551275683573848261995962732938574394846075251884276585213374564 -0.0006895779647154018704846012505932190573286855130492138022651239884843517620104 -0.0008081551935677199231791696291577524210466413958874297967846925880864626774731 -0.0005172285499621402276958366904236583770001290682714799952678432934703583116098 -0.0002216407839113118465107225766813338813190879311286074793923751845928157119167 0.0003986881119648102426362298221768826268627222377081069031477655095730877471847 0.0007025982722323846881066339768308803079861388000694428244691018709962065191661 0.001030968776730940843237299238058283279943238608810990908265787612570015227539 0.001255167099003841260508545605387293367753007263884124319896813513575016324430 0.001363330734526667303858565290405791022794385766968120975940786661791486640499 0.001532724755450860109807866592015508966789991565626738526625154245937146701407 0.001868348938122120653649778890480647969891213899458128827229947616312864466596 0.002335947480072338299757237903008649675339067106628456588544264998375295693100 0.002766777879925447093124130938198150879876542460454353245250324134044649504481 0.002823878049623737601423669470321492882944713119974539468016766538153550588997 0.002251194427482126957339285262022232956607715361806242816713726308801101258464 0.001424894353747861868186002029434805311119666558626998750075681266241874604779 0.001095299556122747817760352851637694580610684950285319951026119674544722443329 -0.0003720038144933049684809835186213598026614013179925128393687523779802233463274 0.003318000411198232196141324149656416243285698775541643775081110978492800033661
3.756880707050000000000000000000000000000000000000000000000000000000000000000e-6 0.04426445194520383015816656698991515163644368215838241161734269686441451429210 0.05069468097698046883118010675453077343023439259291622837340258289978562088045 0.01502208627695122857666880927899978673593892874280810482798889356482254612779 0.05658840908410987858770554878444589421989462373342174909321508519120837939065 0.02544602890329686711769623478541326772648572319814850523701899186621340328399 0.009589672241498937565229777146741692873431875770111191617847422187093390222895 0.06171778115107392379914607587192375159682731470459424425370665766406870669308 0.03639941711662953864285239037384720344595428537874154755806091094976762011868 0.01709534514969393568707031058200253561312486041514493957926501134894000584575 0.007620529367347079681559683578510789029894035091138382168818485554987750384199 0.06586297727869749600093792206391129753585827926873629060465126451570813195415 0.04840548396621688607796610407598683308980397534346587487056021821356523581929 0.02578783486846646060994314593359946177572701977536889947925627989159268157255 0.01142414969911235036021127826864945248521794040105401896209297141632792653673 0.006785924950617370115316266681536745255430902440565158259685225150469935084685 0.06926938867754333757164061242054404840633781031135757824541880214653946081079 0.06009843836551122307585066702315148332408213122044874236445075502860451457479 0.03546223870478416520112713683721288649659352716346929823225709582270383924971 0.01922161335128261376916059034658026923391235671387062514957991987099816755536 0.01104566139660456509254034391167261680147707855082748394696521154711900719511 0.003133880583838633978494676931164493497735801287508779867576310960324498219825 0.07189479136674020748496058491557060475623795787476620736801186472070729096064 0.07190993560420390087229312417811115126799675067613478364652401246536503914741 0.04671013559146425757805377140660295952707281857053747777675812778727902574840 0.02697858212912547632229890731345320589639791424390003390581520847349742186106 0.01640107234599064170221843497233436581182897001419626731825717322953999259713 0.006153750436673305327999826049241860963471063245661180073900799148057922181835 0.001264665720212803515134092804092053818956972475763934169954645277157312141005 0.07399774171738685514245068643284064751523873366152724765025894496234504379846 0.08436194547234034317277681977495305901838271647490859650061088204070805892391 0.05791472088455457880798357277822646387689887326094015381156417521224990046229 0.03455045206635138877040390354134770327676380206131095674776748129629980324933 0.02313136310785094715701181795573549234822634787269385824578028135094726809356 0.008943777992171860191972526262343258634892151691743878099200856080853863715399 0.002640493087934727497252564159042792054644159316769068178262476948775766585423 0.001851659279970827777800058874215579599937128373431149556231084856335165448979 0.07592710762347525657764438796218356315958396527522941496725833041313106487676 0.09622032417950099503970988030393360434949774596049996057406082576579135051269 0.06971708554119673568063879822165305877009266386217676556702656307735963219384 0.04382598424514680416819545340053092297905950511781383557336952361660218873988 0.02965751739164424071005066685580142958007441640202866881422972509181942747830 0.01170690044806071184853381631044874975496343259984131502434805594409133398452 0.004321424515346499264589120208400254054674125142134685087764663128636216649687 0.002382162531715118450785568136724688543004152270710976411513118747504145027082 0.001778931812554592955861938563821230314128526097480698504588266286024173268087 0.07684337495608274219443377615237547796141280666831847048762075612235436459206 0.1085979006574720708952358399503333814833987286043024066310339691453988279289 0.08177837375189382948841656791606466711282322659236795768839729092293121935699 0.05256153216709000294435416293531618634132508045649675635732448840043996911491 0.03726881995969011839391855730608095402474460010269423787952774385172427179654 0.01502642218822650381396387975445211616353195723403902821760178711058846737956 0.004547180261024294014151232334951183543226455154192984485436154636535017959057 0.003401965371322109305535113466386811522799909732951238085469069472337079721019 0.003418758268811074822798599505907643228974625410852066811493851000670672901989 0.001579777379328569006486047206574580647231372313715348760982595812435686066602 0.07782840612456474429307897963413847221589242262511465177505646215001367643233 0.1199845184684336096498887918138509883049569813997194114400842788771163532713 0.09385292360439721011939471517712746060945030349042006227458194329738280007311 0.06285309871174125041802848412462328221366679348633617130342449248913890249168 0.04532730824022408071000263010159013387940122063164825082822671382523911364160 0.01841232227721777525662905091164836380914161302438364064036073635961468902105 0.005683834666357737006413248857954190809808140836952884645780371399241646546504 0.004866248999239386310703704217218378221041142942861750940271122097158067292970 0.004512893561228720874501728554616625929068390486030624042386815288131811769279 0.002866006149902318057093065570477073898282168651505454222612612329324562303832 0.002585535971702591656576577625009773465417716749346509696527516458949109623381 0.07827753002702992507095837962308750932228453620261756000988649834639040476828 0.1310310710704792413570891720295938343057415833753436458197792636361768887719 0.1062376725494302936678745922680310291937139389916566068574050422529283658053 0.07260307749885490596623491344786358753051402456980406013411397408795028036397 0.05496966895674730306583028060648352305150215406551240596778977858961997592678 0.02261585461802548115708207585147766758331183128787816313802614225051982510156 0.006250696074983592092710340405765231308311010593560869346927294495722109846196 0.006892858692180680550512975410231843172237785686505027022906665918424256550477 0.006624671358360302424130706106673862908218282834162055713987320032865372771653 0.004831143653997697538213339733340189643087401717575026420127653508705217264579 0.003395232245293237642770119758719529502465873362697922714927499077785585378019 0.002899914955147416655766148474523893493126605412047682057891397830794856969462 0.07924698243218792527857093186470867508950442926957698548118443655443695207453 0.1404361764162098892740604184201354111001554539882926848166090378790561571211 0.1184591794650969715196414718851346969368964839750427450546969919736115292944 0.08425306625237975807730489818651127724325979962468552225942318561430698627874 0.06509561453059331212802695580371400544559260831022807752832291206258208139870 0.02738456147860669304530816054707556588987484333887542658906135570770692295988 0.007561659714468246128466280928578914917192555172833897912294830388384704541964 0.009768914130804960392528466415531760596054003438173117248426160318716073199662 0.009710836501219825733946829334776759524013313934333914172997960207360216879677 0.006361901196074727953474065854003031655281601325011047279971669389178245460171 0.005405338292926538612594832286494165580623936418396945027570610944253958293821 0.003117563414020700540795107106252008533618770035171835024573466875149971648608 0.003258322017813557001258135400853387401056662038610391857309998140922556963088 0.08005049268958593897154224229383702615125667548796518004020294544236024480835 0.1492362244863866130295399910989740659024661892659769795928127833031302354134 0.1302186637476340560247257142407487620690955482572329183929035650356970444945 0.09571323959962137310343420303983145110915819532045489279960612763645878601028 0.07657937071046836684926203472713804298341975872106984619259003173292895057926 0.03297824214204283721112942350172811949737470789397678859066878105397164247304 0.01028664609893611986092959486973527710809462915424463043411980628675447326285 0.01273997156446208132487657730560203482417512356255825297738614021122619592888 0.01218535094726850640904384992701474925276705070400259911004907784406358085266 0.01075206538280070698836580428239525874935234710207768769199655747350782737637 0.006683538165383510025832509663261244570017859279098084487570299047281725301604 0.004668279871611549746024229252112235416440342651219581654691309200164475279692 0.003730888118503591151800526010394404355144418138830758629939443021345162128063 0.004053282670961792735980962751983906805992538035632042700046949028645083069115 0.08127115252897682043352094696500402677940128476766118965093305672144976923990 0.1562787626415414496916320020358184423536705799566907731948180426932795890624 0.1421454728419858190913870718451195899515039615928573943250673928989003023984 0.1079866232045680676877342475451884122973401756792693419218378504081733665213 0.08910450886263600109412370364022209035107270523127416806775565900864592727159 0.03933131394066107706108212037540753286674173078484701192297470411178802120640 0.01355643819585854573799170669541723260381422107784199381671603008862297853025 0.01635657217887168744066536708677380342113319924564463061727209167825797188073 0.01507728412525725587201250353507817543994937818941976357551526036038274444216 0.01544059202336590671979905257815658766343280061608338315274639871174316988262 0.008284473327448934432670035368822810450883834594599080059449019698056849172755 0.006861454990726366471466353361659746415000971177960426742888742038528474359684 0.006560222870541403873921202326953415981374023376960947658819043630233617246597 0.003408926781105589701593655730693857192950404561454285443270434806990071902103 0.004062910838541902033888963760718877733327990430367584157307943805449498856998 0.08245449248154951520658994159613249654980036335142509182118755686153914509267 0.1622900808876681887728071942677417031837452058159306599967537547892423104523 0.1536581109351885486918447937201689218020742450212797753114852010281919945605 0.1209463077659649582232208970787765487185795417449675720267510279856474851350 0.1023608227901178065077245518172510002197291920481208125191724229474201354213 0.04622309309303946551273303121243591572690030379676515327756231303429707624223 0.01688021954004905648625066618402128691778658397433438712280144716126122103143 0.02052300290298061959787830875338997497048935176783994114331902564822870612172 0.01844272338347326033212500807507150140483058254688781727995227740018830781563 0.02056959875363023022377825832667608761890282996213714660701653253901985949837 0.01060400779355107938051885914351948124291316557099191690627487186268244416469 0.009849654240652612857071724883835222315075731324111767131321124993926690328447 0.009779426514557203958589903591409095010876939642668087816823462631635982377065 0.004881015579331332773964545857916011240264773169832942654446010377461684026474 0.001958401219535225896744393440695756041312394618670413154070644837681729244063 0.004421645542675694620065719490737131737744394412027935967045596086027468596315 0.08351461698106819400773021511818326656902233281219304982340812740348158482311 0.1674068792900084656186460353919791011370008758682960854132215292983742602358 0.1651341927065424013573870938354884606647973208611375931249402730260479169200 0.1337967259274332525309099046400940827954099083880601050409493508198612571291 0.1161255964779758175981543295547061450579581025447091063022251425781040574208 0.05337565697872879032626534194795000044554063418370182195905930251557542047211 0.02001620312426283301423566856850444967854544390815218803631479270854241875969 0.02487275961509277315730901663421843526913424367622719268707136765827127319888 0.02201040703929863361034161046240817697394816918446083686840262751869492519949 0.02594469223429469759616867199625130935336212621062460504280139384659009329796 0.01350524403994608609172517664752916606173005029140747422826832943301565377713 0.01284052065586777226103725829299623602402738317847844009742326570926191528249 0.01285696947744790019169315579945121705646099639097445733167063420392303597904 0.006278253457521992233404027314274049904468010664892763193165373146278151263904 0.002305249909443084577639399780801247457662469629266683317307639378503414627787 0.001175778753370818779239790528918601798604084241448420031032647696104864319001 0.004684087949676401672950861050808849111632942591622664429867325559211234704624 0.08406454290984189851109918698962806565050997946867089421074379886470928312709 0.1725135289812804625196055450464916840840675553743463830000273546379199103826 0.1763620930215237835932799475984712951814868288077533661813439431879784554881 0.1466497210438729905876938747834484757277413275547339410070861095356250085800 0.1296065312325077519738576439862610949903165530755801501588921420296993519714 0.06020876784263998246838233183435252578697247698849174219139317613054683480439 0.02286315163112101070859063124700198497586412684369129601611009801008907544326 0.02897140606271723308712147840424434618043670073186969354513184133809107573560 0.02547986073962978635861856837025399461552972902570383204558967753704920250185 0.03163794948460958474889671357246435905535042008298954294156621954486699024439 0.01625435362561356899477242226716419536505687566389656851090779152844683495189 0.01553126695839479371432043181840735730988953466861375397289491208011499848765 0.01571004251374498379832166467085566305084100455015048196994197828029172206003 0.007186927276740937713259970963705652764637040562450110212843681260881797161546 0.002182939513908841325204259785600370675382984344310143167439822607274754935674 0.0007821773006507192497673149720099337071503481013995316119505536225174462966740 0.0002284168478819100438956301426611203445656440911717571670154825123639530551800 0.004372401369723065310920634820649311167796423863995379702127862205711562624058 0.08430644925460569717614061102110689119316143418377626497904524831026153315476 0.1779978393877005441643769218017737384416902085986794605168933269188684201942 0.1872923298465729241918679867566140590450389425001128356690038915246529367088 0.1585163057603768500950702502122120457616825577323890762744931268949566384149 0.1419312101858917394383596732172335056231258558691014846860153108588374561356 0.06631331404314902160866320720354393780261804500552112075801195108538354293223 0.02514789191456874933386509462649064732645822299810768968612853518580161841063 0.03248400059892961761159486678393583861686626944224777671188998645805214575027 0.02887794208395778089331127247769496308091590296903257041250630591198004908177 0.03634552020178792833335108565166930408681251935768622969945473887149063633712 0.01868042138833200356925982702213611702388502537940047346146600176235576351979 0.01772523468390791762634343865369467487914716432308433568654930593796143232402 0.01790716611866759174010537993862347687330367713862036679803299733755186697166 0.008019537235406186422082017053733186752891108907457260597056873001443965665789 0.002272569813971139849408479032526219771030487015011305303460950643905510376980 0.0006892037478056554525911562253564273281935253343073485275560225835970243882820 0.00009763561066965881165334498399828606730606947335298741398151975961822539197998 -0.001073045690416672802927472349371026397848337158105886904183576746449575938941 0.004343891094138346135008316898607701618711955930276784157600093038984056125495 0.08431087699318016172377212561962539704117328288057467751130569016225413272913 0.1842608042905722193258086782248475475180715652117831996819819365009922478918 0.1977513433250621949486191078445514216986807188763080882088238713353398704245 0.1694113014916017856007264431690727652122714692064704537488299876158911289907 0.1528406101322428805962955060064391160693321849410242115886525354496485040751 0.07158505421927922668103906627239905527730674880390821072371500497806571224370 0.02694477905058781775720990698018433083615840258568537742879875634880601507299 0.03541815223357522925722885311937854799401072062769897870541636892834805780810 0.03199366614355119656212764027646606666549168977859736048178932437668909929475 0.03980935172128252043481246452364685251038388317570896610204060690431046216640 0.02069061677761195977792597197009652005644902714615238100835958326312245639442 0.01940661019897790099429145979744040917556976481425868253581504352878541559534 0.01942450629016048561406855583293931252257268450812891678341430496693193706887 0.008847951317713943348273397699317057220430473425662580188224224345810213437795 0.002668162597521635992999675474934200733728073089588377216949124774708574923260 0.0009826264711300283058879185215062368969693000378141628982654242160768821816600 0.0004159718266983491914541542906541970155837257646745528912062007775182631508168 -0.0005859212455650891940138921667745098492898679593169836766885824403237402749913 -0.0008336169212239056413732438161164762873315702639027701979034501628290103090401 0.005409170101540289341419865846732745733423881482520841748814398348573981283024 0.08446406065362844975566177368095395449839529080182452793806997643076178196068 0.1912638504966838796762766683097341281854500727061655467462911053905836498044 0.2076400976755452936026193094744714892414425157119021127663752529512066361236 0.1787951649502131059082181438600333226945107397142736687265511375845657781389 0.1617532907444131337341453192277461600513909797824507547392183329938246389322 0.07574098186118201535962366430290370977843165055469526675265886617935160096971 0.02823876997821383201520307294882577046664194335912689372382002749071243136557 0.03769928224589443627733625569114680991108806430633160794726963447643908124973 0.03438322165685904812316033413212333193587998959965561280376847764980972172328 0.04193922699680210098304094998213566438050422509063750865415314598303002197117 0.02208994984457436445781981171011247707696046013204300370857344298630456208917 0.02046426121292510953760954484817045495516621945139167773836471755074663367112 0.02025458948757032532379487109431292741164290378058956363249356646721278199366 0.009525119026638960021639813669960111920121225594077595853105961060959967604725 0.003177167617004245812892523356438490148764472460324155133195631522720761282981 0.001466201060401876195219355432077063446768462564584121785587993439848349785660 0.0009593788920693716690273787436416766547363449542161009185321084143234185732382 0.0002971163971547101021966603158662283552325866670647470512927133425725349440633 0.0005312851296352999991239686764622666665193430687295626970448322392074986937049 0.001202935711022750192648875857568619822040051090300964095191540251342092586153 0.006395119637845956204277845538217836469453078746411505097329758525254173098338 0.08508496822919777612962743223264872565858547620791152504549861602170194008694 0.1989540198770147930076316413355172907476946297581923766996966407965620115016 0.2166958680752653436839354258078951714206329885436620704779098722100287852537 0.1865936810395042742241597197843582308211431498533529312049454742523698220468 0.1686765011984517756470462080041706144468720431039730982682486203132365971856 0.07885830200152223948389797596633789497855051660177521518332862567312036524450 0.02924267225827838177926092651701305945461180922658049594666844666129807186082 0.03928100757458011284477868012791870963480852955291179543094903773534973894614 0.03594412763740713641168574206252323254104197841938411052350657827768146493479 0.04309419358675483705906176414271353702182470214524740711772052473079486924650 0.02286964613822295604748410167727566266708186511034789884338663800596025590203 0.02097732521050177790919436737384848483933472469016929841332778074637583378853 0.02058458112009990781617068769720236367098740358511528154495175218075015664589 0.009876233561112113892804415347066371064734149345913587779158741164857646219853 0.003500052346824734196448453082544610840088594208211333254679530044042022477465 0.001812665657855038490043627502119629477394752867308970334164142699588756008612 0.001368587999087980183739893652833041537344182589820838112076105152856143854347 0.0009575329323583861632570506205707266017192999902169979130300853506270952758888 0.001504836572970333750323044576019667210340040133376686492821634348472643477442 0.002057270315491950696883357339379498953995479697986055572230396816978976422572 0.001583509014362931518647309661021080578571020849123388471665963253826246521775 0.006291053218002719791010766605134942581617050242893299685678206877872446832247 0.08646956619869820053391597808945693073788538374503319835659136173759178431635 0.2069147210279621928756302719915916344065871541382524467994334315269265655762 0.2247964733224680333836046643861862102502747911027859741227783001847551875310 0.1928420529695762405366536169270057799408046934831781572332168185527075717103 0.1737516348736160319379356821541744056981303641576046815302158623228621470063 0.08105993449132602425014668485639730069352064489950273845713135791063600071999 0.03002166425407467790752175462101203706541614136510543630974733021876496105508 0.04014733226757656752985038229573949705859657510901637867524863177113250176572 0.03674353972306423945519192318870675609354886517707046352383593433514884031371 0.04351413790938141141526409126037531848503608333308225167822474877424543601683 0.02312601424315804208534765461811885691404195658638064320075146531032463358004 0.02107379320766915238958350151672951647351978205382963631569562905688512642558 0.02057775220947893392568592284336386413257870028640518743639343462600962865346 0.009916791799005101031533051150982126666247081500499961974262351285650863960678 0.003580668387437645586971509421514129599229633129015953330215135473418216111263 0.001940937570206128494418511243340627632302460429562751857852853558391834722404 0.001540445984550777148230732674008251207577727644351403033397962865791701306173 0.001198829474677235863785573385506431285201007265096078749583041357757117774453 0.001795111953768071558567113277787756157768304554143288053609706653716829486814 0.002272477877855569484753898322225034866000515215611544178948167218075389187916 0.001598975261481782915147749640466357888942187470831169664606415440010272075021 0.0009283635351785701213446482266881547569127160303171993259469256679870355557644 0.006155273061154880839992295746067312253069561650009524057998268494147066396705 0.08865332025927102928384821758077761479395996980540940953474707991821236923703 0.2148959703182769079807309807274662498345326443468274736965714367662821124244 0.2318145289491931231122926747852135812689554060505696490153140775800044303465 0.1976000682732814781868282320644727961992496545778271935859739647332849061691 0.1771351615068064549074190138941696224551783956078585499237910626850902315886 0.08244050759088795211687819001821654899089487730700935277148188051781058148424 0.03048507048877317926250878007218321667795678332347955795257997674005326045929 0.04038572309779679504304776696703282715362933488081066718593127165841804190075 0.03694646007672376547762118995467580775774961034534597205405547787151679398693 0.04325522494747585239862051411144911764995522656687808792585980263319125669324 0.02299696357882238610697309146520358034064580900987144946027031680841993720276 0.02083612554228353323364574755000750665910030424570132892475026239889665435777 0.02026905673433421603410615510747922599800055596060442604974854048464889625761 0.009763835639290961142874986046360269350277656682766380713416848788402792477387 0.003550985767306447535073535248675467226439976080772996709538086077455715697744 0.001974282271504641629901419191859104059669661952262374308388402217112560420124 0.001582419113070110764220771412423554398863836117159552194045522651532993405751 0.001202099954635678129559601711165727445659002033123042957755780813487118117150 0.001730550595155108227631447148829797207261261162098094490726677129541866762119 0.002170082750622072945794980529488054374983327502335482003928728919622982690997 0.001520635854419705952975934983934064341898049101232610000274484081227440593030 0.0008858668847036918710543678745967436567453179484601301791248006470734257250410 0.0006731430554525429398962147419969829913932012689339376168853594477799347834709 0.006103222616720578298440510048715552904243242548444408505925205911749553049159 0.09157624380025975553917962809364236026944907173620781928376250174814916496945 0.2226943294104862864175065395633836645157666671457267837881039572240051021174 0.2377976704771478026620107264622616072254282756417003090321704309178039148425 0.2010591520557260876007701474778389106235150696902191636323669152133107685455 0.1791134896823651090265286765858492435434709889838552343271404035306583182350 0.08312359659753101209092555030724692646682571004777458078835502223026817541380 0.03061180149548440833358225255478396009803291931567485101484710413797975220517 0.04013043723165779407899228210799870064197698081964376071333653443363810543470 0.03671218101139149631783687391120328166532467178652786350492820342972562296391 0.04242371680377828240048621047113084112420418303333512271700492174745462815672 0.02260252785223292464116162458953229196425412243222007532009569268398766529943 0.02033266623999686900925039264430343765270097118894692019421571715915090143032 0.01969230421776290138123847754171437021546737907018636077937565873410814690480 0.009489611165915202730472928158075844448040803437502466856710804045438194879695 0.003486022094188855370849052837006921131558910407949416454006825343131831158426 0.001967841026838646124457016098393603194779887057029102405888372813351707695500 0.001529670624163897567395727192939244921214054829147126643451919622044052443393 0.001089554475343436045531319320379412045511841087798587856020685947399278506056 0.001532667869234477240684265642216536137901076245911415932300562486605215824000 0.001946407572120645629053773922434537628501634278456955677932696054353389193737 0.001394643394034283893132599816340502401582958758435956626366898054653787338400 0.0008449007785148812534955228312222581471196860916478475536700395289703614644878 0.0006674483624791261088335833933033580700246962807043380859126376708726041329507 0.0006197116360756014275528850890941410716601276681067518750520583504003925216599 0.006032773039870181489622641525416559775293389369365974688714923430603303745849 0.09508594930131653412428007359258433073792940287023859226706255928546920987274 0.2301714700642355433279532332349247268450029543675290329793003395807005779265 0.2427967575888508294360646127495666135701928117254757326521100516380548542590 0.2033923889442198727614903176901019903394110314110279198887409442878037598416 0.1799297738170865706036265967275696280403498432617297513212954932947587077020 0.08321213758208672724888858809405774975823597341390624498544450952959340300606 0.03043388072040739847919581264159409010557368733197581718188173075033505282582 0.03949201454995587636080848560355704186758024325198778340387857446084322517150 0.03615484298844605718525852217391810452403795976209518072315090483476622182180 0.04116428431500957762864056830890988558831996619738424016542041002216716801399 0.02203197535913481026121287173182204851384061245618983017012598642571050642860 0.01963146465658389672569867498563933810208212118424000050111965019841940925759 0.01890445644649566421168679626167223064071857274319082896522735189724069572472 0.009124721158143287969177345205448691279240060318478998862144075474748706479970 0.003387051981734131041353098962730798604114135639818034194556642747854401600179 0.001885574926387413056360936593133858512562272383207308718061684787143919425101 0.001379661466981324082186760233869006744799824007171665422336841921538029343107 0.0009038196536725590455998566933300571380080479826983177647028889359899207032468 0.001248799250265638681026356247315244483475153257678464396188840211977519568976 0.001637774814542282997240212002746806195494614466676189112461838496641979785664 0.001232678341992267718325721535074705127786227810091933334968233885596103383550 0.0008014266743404141533991516430974008964024508401835395286863928583784165240281 0.0006637471087159320730077614150593318282932283896827264519848683819146356091832 0.0006287383763917541301284972587232913354699775244962522543101835666615344844471 0.0006049973640889432110662470326348073973141608666320997877123163268469489838655 0.005910981160699439946731107750892312864370570632030335523749968877349832590708 0.09899070738569874550995763612818268542634697135382847254543849887748055453100 0.2372133160648514995251922157850196019596984496565147775142549684326395091437 0.2468795144683007274636632122681927839290449234084893513769319443423599667451 0.2047640034406838597410667576947845595743551061155957989965897572341102684514 0.1797968275712665818965078481021945328213897796820288957284147037580592524155 0.08281160278544181593012509549388408397888482214266617334660091052753847779154 0.03000292418582754914891385529780676636108848022063442082098736094300801870704 0.03857211800826358775931530984048229974535406304045304003837244865869237795830 0.03537046228113244386815560458282289351209707427599571919969586219097648414906 0.03960845596497289500062644087348660880096070055281395959229569150443179566378 0.02135658729811288199184819773919648706539168888557492286580950994006343169288 0.01880127752378940332602230177943124288304007729382991916859721106597232667510 0.01796907500969214710361520777520035499405961808051985969308926947872994451187 0.008693581239578504821413451105877921123521912112619229172969475708881201971873 0.003221798167935856285044100420443662439369765953423131654547764493215044744608 0.001706803770486123715254745631544670239060362104105004683564185127299736108226 0.001178326718612419671439448623636682695452515159082595404242113277993499968427 0.0006803361191361431148033699191858353755199265141377707088626266055354842417644 0.0009076545735476423317609526063667822490813322667352558860902677270789033754317 0.001269228002931111632903674313087521203846438294601684652228087793245804044083 0.001045656005149950950992813527511488262177536813948646459882773683051472990202 0.0007568042377393844307849317291898454045964919044518905642408619152887464414089 0.0006610798320756695167155745015661592629151100171099672559475513471715055465419 0.0006333615648005528080193160395646646853737386129786346420492513466221610041276 0.0006108170435985188172026134029604700867919343403199846256278894078545540594408 0.0005770973840987159432005721199204542993056351059641152086047940939927202501501 0.005715961519284330209884059189876872018799679475085765448553496079815764019615 0.1030517347443050543754316659093043435683284960085692286767480167502809458439 0.2437008427152697148802731537980422569681086088064034948958332881242323807597 0.2500673950373356558179453451707573220016738860843586199653464570895162428252 0.2052759079436377483502857093636836296028233072894059845515251737903277455811 0.1788508495381954442348461672455500500407690600325144158853172083801717449386 0.08199933495048807638312289739822332033622685926939365280895053771709585826315 0.02936408117790063790959374179412723025580066894792823570152967860757618579123 0.03745188142298532679964910891833989226331192135587196830919953470798597084575 0.03443276406178802065129063786116381523261587391988929803907951050180534235628 0.03784748339959610809687765220728730555937406544841192996766371821457166680138 0.02062364637394506725623633849607961982017444491603436355195286942216626757205 0.01790077655219147405350100996613869010415976014068319350092610413626583222986 0.01693971611053865095802871486966906183355177371433189059174367511872006984158 0.008204757844537553905186012084110230682387825216184003391621063275324983323012 0.002967321836515874507355544423104210703610068694775855147569623917497436016618 0.001495187826009872147727341742084069170310398110809269349776207497898144680695 0.0009886702559539980609728776677283306305936179259766621165453913790188077791996 0.0004705793385846237418177322574217656584418852959695644600063437925913796822657 0.0005765863399142201165700497750235732684339620223181310309059581799638847590732 0.0009023180387091256830866677777032427678725644336987227300832815253670461297628 0.0008515851832202295442380370472209422133523502355700421609026967323113758848854 0.0006998182164560025869757540510255745691014138293767502474465677094856465123711 0.0006423409021455534252776519613497917806936954645253985158703430391768712859216 0.0006192527687307683192060495922686344045660368622469567915345544581021581387198 0.0005966295865008225805569937574327195799670144505496993371520564550195936903203 0.0005600649433948363096924674767224054815032436774326974285392077145600285478283 0.0005097505092842331897554792002263491897837970596182874738037588744636740430539 0.005422383336046080225265494554309493014549127071283318282853274266209724815461 0.1071653702214526745989845992163646810954723730769036223861453573586055754363 0.2496362343956453675727602506365258238080414332802154066339938922513466078614 0.2524930325575770063708489299356977133957119134642848886507608551008035576772 0.2050952037345997212156227987598005100048310887319576645678380446113985337492 0.1772771251088533612478936967004303788970344651423720556769216904959063092271 0.08087980153739765651648311740705481006397235127131867603820180648493286166121 0.02857878852027755375833029680954138931579331633497423877130363658823822416549 0.03620064030136215429744628458371964118604686141516491250683811141895171539530 0.03339448778048870388690984618095875733325052354738371672292088676635071171992 0.03595464315052804647904060356368928629660011500241385883808750996545909473668 0.01985803439507529421047722077871335902227311024879555265732997725950386421716 0.01697683075284931127263384651481881217903703993284564451731066833691641893744 0.01584553727965646776639033770806519945907599316273118951013243370116052137963 0.007624591958666241816411596713030430856357251076110141280474100898423187112014 0.002671339839045921469204809422282853419513368312664443271908927361352693107445 0.001325943629217903367042170352374019240715283732330992185213154990680258962714 0.0008534648808006921908557546654333149673830027898974360780696382773690250900944 0.0003273743026195831687204093054988857780596670585510674241631633292180346442567 0.0003349197642896462580297605910569417828091116288330053106789480087084898147766 0.0006114733911409835524783538184457371550815306196100739844992916601798762862737 0.0006728578415669652299732190943199218510704691411222716157158213444712589265709 0.0006177283282965791118273970086591096975421413788152707346465695830004154604263 0.0005882130321427553455191577473501428075544224812152768124816041967195734568189 0.0005716363833593137241948135041017868685408751426221987854365376507331612270433 0.0005548798333708433946168347367802716897568210383899659335821791731532980545849 0.0005248970665253911445274744072025918713818750536626539362780613047454457761635 0.0004816178333501351477571376694446702918836143978694712100828196699066887952771 0.0004454706924237951625083148035082975217398014872592467252898071067807809381513 0.005073736487271964205934377216726111420671887186954473100000809315570545351741 0.1111936234136747651419322551923926079445688483191027202794260992857839319028 0.2549804077732953195045552029570126647881989438555135965875385447023586300312 0.2541998105043946199071793150117076059227284447795158486296185550787000998259 0.2042880559844050915753968002122156610585455691048416220451558121223324035760 0.1751657744186734166768772099942222780810365763121836280314333082653303348439 0.07950255676666788323062812204707560320382747136793262641815152892649861867759 0.02769491230536651901251118887596497804229199218609972155847440716162567540090 0.03484530573941616171360090981784129237383777170067269232380676008671689223995 0.03226483559832440467345022957724201375718204046863380214626530274658351115551 0.03397618659696310653077444216306588152212761251490019047471743656144056317332 0.01905391218075172814757616537744487849453235190258869223386966953392254288743 0.01604816030657155439376013499279330084445776621598061048200933401729325624088 0.01462273099809262581669647573178122549472468119014230630119318827912616270306 0.006954652385593316844500040698334038958763532784069092697058253194795998528347 0.002457853479975548467590720816235342308926414965731393174371250378479749574613 0.001273957597360590219590265533238012560497380934161266050800471829851339005178 0.0008370710458562949836882318844429228547608011669916988615920606107576744938755 0.0003546635771177837800640782872024021590854129909011450296032719577457519508567 0.0003390507086547567392416824169091486303735214585311789991794111865524539707320 0.0005373320152598993447352220931274664312335879219740270531585145244759412413309 0.0005433344515479740987951579921423490546492546044692185171008385938025920332472 0.0004728532915490031316130062366524614280245667724401549514766630206337526516351 0.0004458010455415166198971401225084221435002176409466829636594024222075484917583 0.0004450570899368700707074058832120294537293006569708493668032710137269270838407 0.0004541301016248742393180848681938720426459440378950504928425556726150684460623 0.0004584206910430926226126905436232651248506031833545152305466814868045135133308 0.0004562328176359572327398303520580188808173790075170012174266474825169588862390 0.0004656366660756185087265121599348428346401927452567373881637323014475562223365 0.0005121009916288375526583839758584081555514524426458496889131019731099288505596 0.004711104576881503733972489753435296769049594267714636167564494355496945242058 0.1150415121368048841174189628354951209307125689164645961097369119656975522071 0.2597124804503079018236465555609128115268904496569918233080999900683544754421 0.2552054988097866538890120953677229453083466537275643708852979813735303604914 0.2028466230399124131509433412508744883476684218247398885248217133989387818026 0.1724864020876903983999044036907517117810030374772533299191926927326810301090 0.07784205045857774368187444001726660899782502516690283449503557701484350968889 0.02672717109859421363485542776072871082873935525068429160207857053136199074036 0.03331854075447397074935409238456644865153695623058299816117473999752582326441 0.03098551571489972660284890995773899317233193461583714017597881112550738059946 0.03186203092441651880101950181865577283605302586555226890323310033974634218821 0.01814174660238694109056775776614420176749187264802911564747605779914541046593 0.01488067603192007292623660300155006105764129328488783761417547834172291315277 0.01302568499651099707195196195710470695216461883130564247405832664027694286501 0.006324755728853948494278909545758453713632263927893838059233326579548946936540 0.002460814245225981616469282506261162381725144477965437609271636463185929012251 0.001472827795065185080782431934322025850377200138725385778344527924562454437367 0.001097580004225377576032650294500069308002679146255188790994326771014326244452 0.0008104041072770257020206858395600813539080407869272887674974558913196454462239 0.0009709862627788990113321972258883372550541774904297758534419667970278736812321 0.001016821922123690939064118279488818589909193397880514234914680074503268012224 0.0005350985529120543812040816845144871230753967831413995129297388917452502289675 0.0001590863871581955457108372942123683056621527774671512028188900923875416066079 0.00006678811840093458901814408262480119286123875877291455010161826044479101501637 0.0001046405018536546773538499516881285170861218393848198903738631441830109404753 0.0001905414337468317373197564956100287763692631545706106119244861292646476818912 0.0003000120864388446941957606178293389704197664778860538126933476713282758470923 0.0004246111848220504978602105230442482186833706231759483668201119853436926709941 0.0005620115800635948644176730981976008809114799155450783122029483727813306591772 0.0007165011447649924665245373628963563585634952994916778404346150422303740959918 0.0008551724893809280352644852968077257627140511819751299389367186246350995611675 0.004168314862515595259771102259961875053362923599501225954628433257002632259527 0.1264191786545202604945648706927330268353551924561192972757314295308667980153 0.2703496188161636898945747702441669632196616924807111146602529870600193533619 0.2614148375322983907475030519385616792467620136882079592445834202571402651928 0.2061185240021630721307542529223536316401090578718236598630545006105705491963 0.1742613178258683945946881305126048455270125786978316033776204655948963487137 0.07847523145064297565302610310542725478180541776218411159588313537685826795366 0.02707763093396225430738698249558775322841716364094337649183470088491959141995 0.03339205571826106364457696945429994165715594610181690901493145783423032987417 0.03083234504377338078025454171059266730125928947426198754869584269542376881195 0.03222508027834666253415852152736917032691869867285984744688388291006148009772 0.01790281941723371657311864469616253202597914872945776021724745201511744077886 0.01469658632475535382196606371601851253442454823580671165356013616097459394521 0.01347313286315457920701605593506813779168627895847157880121184548203919244031 0.006540565817895451696630184128316582118261179859737783273657213646932551133581 0.002518283198328238655235060270729991371826786992168409754778792355195156267057 0.001517311010868192448417921110780541807160710226218004591847170926130100808686 0.001151511224707445018017783275365061179852500924643157290837090515984057846381 0.0008496106775988318895777841609220544852573397925097433083625453113988009024245 0.001037599365580828551069557108673666581098704005135422152602716963957228059703 0.001127492204099840734098415819325135504274020293194369698393821810747681151880 0.0006423467246797024401198376376019285145420659761871973211477196926038770622489 0.0002610111496912205826311086750445711463666134880936584950173203742548671791790 0.0001860810509576484250182125610266895234165915858704904748183208095543592868419 0.0002485263095622235878525723026467005059741448530068819775130617869311625506576 0.0003583075199950110066363335220444151694931702070328178898158688275648869381272 0.0004883678623771100337448779327696299359602234189268293049927785407201327038021 0.0006309033655595103499397387076460747942930778096213140209625097671552613016913 0.0007859018551278480456732816514240939568539209711825583181726050748922741207852 0.0009549518563290736610429271752120306863052347462012196569604659835420518341261 0.001069091957353581697811238277889822703793279646847488480806504598303343671918 0.0008664919231724453138831019476726005696578076354461140934711530963360639854317 0.006220400306453883132633173592861067468821479683006468151791194168013000644755
7.278837418600000000000000000000000000000000000000000000000000000000000000000e-6 0.07993475736433910713821235839366611149385967760039932520632238588411495905199 0.09290528356962535359673758720831620497403957666097375125957473202115498193080 0.02473822704133740840890687212878262720686383344497057349033985689293163764476 0.1053391951094595520345652836888019166397938881777879081036977140958848298428 0.04380108389161252355020188071449912863592362492786382883694034784830734252385 0.01437618533774285723944687465991761784455916211785787721915754684338865414890 0.1163417133966875722920899138677998946227910684934503709517372986424740531074 0.06430887000828024983352633420987910057938293454421320936655288334196750033446 0.02551725800707843125891709171933723680968869716951261162701025751455869125094 0.01063737497788171369851761030344677306804796010884558682821139163033985996111 0.1254536146405605539344608386851280819539861904853608433122634884874855831010 0.08592761100564315975730530486989524045228364802246905958554915659280991199069 0.03928684634889785686564748841893522377192985943931669771836736368337535288530 0.01770640141236289177205846268411435456570909910979819520705340525068046234047 0.006889105614311010839643158636125964304328160323703941024800936230209959374340 0.1334893947285879032548482016635730395885799933847337612328202498627900855904 0.1070593667605428604152412893184444358464018620059262528970580862335545687411 0.05472142532749724900362549786775566520453108968434435474650931449321735015031 0.02749216097412050481510824616173155858262534654944755294406252776892301494347 0.01033660179739751508845566377107543841468349515671169170582802602542280575715 0.006511041957147166503356548169740752821902100381604467400787826444962929859492 0.1404411356563732497391207746934723807543691541826794707246933473378167392935 0.1286972307463551453692649401127109893405540488331620686196719700923958840184 0.07004309407396393358119861890588354940689719152297853247041328511205365610527 0.03730742694226545275680961268079844091100397070076488520229208343426397857188 0.01832978754526279364651437034514468932818183676774826898722546656520923765356 0.006708702948209944156825534425217140970555772114578480506606871442531157501163 0.003651108507875492842156523619774553781658124190137375817917427736799221733331 0.1468392845771647075689007505973943056622008063876124379300872614122986949919 0.1487692984279217782002061689852549157775003919398973805411363213774607658237 0.08577330706091052003055303457704577519380738406248482408280319401203568016745 0.04950138335798118862477445067188002121303381268975877795228603904496356442973 0.02239217517710715027935082210261285572906416085602925510602429317664372229524 0.01165886612235003317089364879477651528337607662849725313485756366167795800498 0.004374765566858933183510163209975136753397898007374777338563754525612493356414 0.002267137635963527295244660875286487272333867805317516828413873030844965472465 0.1525702546766581159749729893941495431843685165460833952739828497237589272656 0.1681932117599841453434067809710368798012382076244722200886829117365474073243 0.1012901958290536765989037839663559423402288277415253509480126257810558647226 0.05872322383283102677645438063597233016514543053718636687827976692824492768684 0.03142451773878371022373721331930382544258069162585659306856919506535789894012 0.01377107903485451868131820557425356091882303604469169625664136772745174159963 0.006005261958242923048325732118131913650588348933925639900124892327327134054871 0.002386328150150837643205200795197839068407577465060723515016830652264017225569 0.002972284907071139178312558797014131131784745245397746877657225851021210784271 0.1581809904247911456016312046025737201686870862737209337274867384856411125253 0.1858338321631253996124602480651756241100990773106390153561160630795975249703 0.1153708618753477317938700890916880103526416577347743236057556091652442032558 0.07116766341692849059589885861701299175698656595809292853075717142267918595208 0.03618416573664145413818471370135508474444784934277427608520301220035608770345 0.01874343866952746478835307830440483458522441633790572164856105880924092922511 0.007610019177339623795029195174000231415718735647988443798650472812825014207982 0.004461264511491196886649434484282994522075975482022230111584595692859533133236 0.001597216261300042751038402167367897840246696604756030366995176986816614143126 0.002988012946051066305158083716319342716643764297886482440494399819001998438349 0.1631963279536743275744084473248561159145509843819667251941744819638787846668 0.2013418888453919679222633482520599206852879986803574051108809680432967018905 0.1298917129700420985542338956335823388726618631323902544586547059250790712675 0.08041813605906302109543080518140568752075322915122120612529333898562018332145 0.04604389879638772156471262935138189200651056078842267536751111136546041364632 0.02176582890417519960771049012600014830586843061705116825024085629228670771240 0.01003741193758311332446203718093735148544750420116041463202350784875943152561 0.004451071515816100722241014888871205455444033890715960609285671000081349828708 0.004326260792779783154232273636377742277433657592424025451580952762285166507541 0.004399134780903230500470331807883890095116637271431113145508616075701432679665 0.001512130416853266073885666203256635317400861434700855312299084669329513697335 0.1675541711016245036566807722354056248297894060046623595450438035548451957525 0.2146587322253202920103286934801480537082322066760262419417095408318063710001 0.1428971704035974913878149738262468810597913618475403507765054880889784110596 0.09400939561494107173342088927405003569111969500385326548909327758000174448700 0.05140623011393559039687707413953594618478088970989572354749781386710847879469 0.02744002249368889577163844971544414441927042368811664030126509845422819147768 0.01173702236438600642470437196300151282531541822457260816378807280195752756536 0.007402005373509576591765022763880828474343312752273516801421338643963716365418 0.005727934730450626883087484269914162844886108339527750658239341324722233648808 0.005567894177535263326589378468033254504067380418586494691471250841706188182625 0.001360155194210143964545181116063808464620248299064596618457896736875024383644 0.001576019313261398590235143908432391431985526773258423707276942787265394519789 0.1702148887873474311505895113209971639624419387237215033575313826289652550389 0.2268796910770964733752158569468904994436822267656192400705642034810067756304 0.1562027481815548623011551845431894350279893243711855963464033431385149277004 0.1029851424872834642745243771614555477928280221371798482018349096277919672600 0.06206115761848673537988076147973595069718987645908450299314189749930155829582 0.03060894087593684648738360181388873943473884705762148411522543893774051847792 0.01433736174904987492380499813277959855615798133562834682297641450303804269190 0.009184807132910488171075646944340405199320401547749121760771373635611089547333 0.006634576652623740133549097278653140225959938395718500438424454143563850619373 0.006801363022347173784787807769378479121700007310506435116827067670246613559037 0.0005993022729984552409882642630525771395713816316931569572281820599303524168199 0.0006792003312785813369554044975314957865275019758205795678979567490655051249896 0.002023914724689691836977452025861297377655518880774350598272889729368573658895 0.1720450685723639573898799924388182113724156386160806746291706379520863593239 0.2369529155235517908380522096745624717106107556179746316587118863426031288435 0.1684272257848122528689270539194540852909172719554522262230225467850474934810 0.1150891516133619080310416783445529134804879887449286617178555957893281641852 0.06747948884291726517020634578875198617791108189450151525695517753418200669611 0.03519915819141208353036878854188903300774737302605221869897930827635579149528 0.01646387926250415099271658198563084191443937188855528272441494483709533849824 0.01039947118183920103849248144528920433807829793194361355855145163075074500878 0.008212206167361549884960156390406296555858855414182250080085719981181236382658 0.007772856641865062950724821947200232019013032303903365168599523820017830344868 0.0007177986207504101353667397864215550310769811373757298901445789756008921979808 -0.001106357149629284825705433239190284717800107880039796693207978459867024066145 0.00004254576951780705578346362546395693802609866154351746905548321051911207224463 0.002402728598446871857635923933154543418557977589117054874713319410705262934652 0.1724169025908454977406017146278985085638954567060774693981883665067338790057 0.2472357168781202790687414608658340702087079524412975614506650707849874047752 0.1787864438070053275547164730635017184771255834895648946767332794271774197796 0.1228760464368530392526626903830164619982507077034502500299928150902152503832 0.07476545524220432029260765083853202391333281449489952241211198476529695644007 0.03833323215384704972598668344392084230673515705293736586111743994706801458354 0.01828221002221946144113965291794246115609752682566500999898787626472187451061 0.01173433081311838243536065436541294054421688426236376494934263225919444734840 0.008663272336028668919121234068647271799185194884325192408597721666575183620534 0.008411836768356563111618148666932552092556818226453252504044541765721351820925 0.0008139141758790527871585406928628904726761972734671244822219270894109343050055 0.00005080973318200118658660160929633083637957126003531220912981497842202597667112 -0.0005804969891014415535059733275353725730843520608247161657324526510085994500364 -0.0003604750940911744996154585394638564815211835647476438081939706670363143926577 0.003557346716746383658781149437612333882412353972611446915114084590620201410010 0.1725526791689983974766840481190735591146812256093062423604079631645233308824 0.2555425584755078110827448631207081441588796215317954796594320162629065128786 0.1877522227782950300433658561032873838725510143116499201926732988253710948667 0.1302277960937997661434853401463145135696349253332180578529417070214125781115 0.07840827882111602738638355315766597945485614599004981976082005768750788603678 0.04087288782542881728903600479177494330463409959795904727762012618403401883450 0.01947847822015975348202191290157762882001914424663521639875086306230656922223 0.01213083937118123492220007066578646175870047576750443421032331334136490970670 0.009322124877065824342692577987700100386872619707366355282280518973171972286068 0.009043414871315768394728024262320176312881483280078983563205096518322181628544 0.001047834276661234943501449188320517272509690336221180941941943207182282845578 -0.0002535177460971866874374865937022866976782863055891572522864782745414557286478 0.0001159075620847025770947354363269038318701977335869160597183224845138159829229 -0.0006790455580573251265019283860401223044437175144460061798578521893528380978216 0.00002823398063730906192131850422514026996834565133320789203746907200505957476869 0.004020102610140505812986484057265355554650575953778685408156704514021600891732 0.1723946833083134639558848819756770628936406215019589563864516727406995174520 0.2636737055576630468711772266706627147324134853972767577885930778212696800824 0.1935964757478345846409475401219738657894772456800663254259924246876064011049 0.1337956632220246760264465187050657230832419545772400486731809885216535593455 0.08097686048525327681773554110446450722385655797488848594260742200985863570100 0.04208444816096155272850445242124023031655679504636817601154406967026299153320 0.01999088884965206202147805958777336652032657794469263070458849669708572533668 0.01239704744053875222095190423395572927465354174969477877335372717622548491940 0.009358895216403811866886765604953200253631480601145205319753210427966417973837 0.009360253320672636641365059318853829574314513635298299559138353954885257714895 0.001107478775969357796154555394282864393605964523809864938203555085443131556098 0.0001629818811363467433124081204428450183733090309949540352489374897093662358024 -0.0001318581013458307880452171637395281139196001468228595377529826456899003855702 -0.0003590483487011426891495284635720622514158381971878782564976663949134694811085 0.00001355355458064700000302995139834159431546183461753862616968709532661207401919 0.0002508550012416008736084141027756593116466667265077912703096091122126867593450 0.004521045323048313247137991280912887560645895753688126328856329301993039333277 0.1728385346322640625236815229556962043598325749614511523287892151994677445519 0.2694797274433126101068171262945838841091358605901189123358002409983944013985 0.1970112814957259915457303972692728985437211926986131162735615970927581573499 0.1357872624142917089834124299783602625005496866271246735273782163204075772403 0.08160382045191197876152509553786525225257933079457128737507539383584052827081 0.04237963930969800925477372770986565595147592203318402706887671742111739530286 0.01995336373395551171795408596497270355994884998089284262978180313556567366206 0.01225509551606236978727227750311501516192082216835632654225473410273972810050 0.009303729577294873820511056822166574948698570826545430671235686985818031376550 0.009427166301710194283966334489543018413041880036955302772257718905051190605940 0.0009979132062765588211915900685767846877634546696401132614208309124811224426294 0.00006831384986850644450937009734678320209821654498498305572101200822187474366385 -0.0002883936334281742405342396679381447710727818020219106271042398002470136566099 -0.0007203269390058074188653124963232974930273167748408083900171889529835932775891 -0.0002058284826076508575152592622732650502499861036626241095846859435252271173099 0.0001230744957039670901089547828222070317129424935510339909057424260049607128823 0.0005047994507622918605141302952851229346130892428638399567148486217927456254091 0.004859810723879369331015323540220359984267374974827526246546651533449326784440 0.1738550978416464770015015464549442841561251531603335861348624637255291542680 0.2732462027700541878214445675868485795243265086288716365214414050523297605200 0.1979624961580064367615330852870614022883144610514384796831914203394527959179 0.1353942097430143903131458245072494615868762667454520743572272300831484903271 0.08074243535351772837141521640721891573990419949501599770248229674035328127840 0.04177789623961066383866261640575013387921339807171600417657494349080871431819 0.01954857366601969590822076785427500036444446532915178680465138526090106316345 0.01194143763640937444445840412328214202330592276772746910108649506033812482279 0.009026747348818140133554306002802326560538328708379730662017951504063782119576 0.009171445300737469235178867260154180401585857200734740332997483927403693801991 0.0008283378589930474041811212146996935220132440763385409729844565679300905078734 -0.00006849325071626388650907469267360378360295511175942436650289446666447702140030 -0.0006261867879984426744905594574306570909246577000513465337647701383917984986205 -0.001122980773483255110158193831120892894237157188735173760159633299131905792762 -0.0005298682089636189723234146493388752885540261043492024545703952934063928457082 -0.00005647759167621653133229733847040419604468051093522282355957532609527031209051 0.0004779882182851617400993059977012581354024663523445736565164043077468239986431 0.0006102957443960380669253918964424458976932780297987946789584750496936335652186 0.005160540824858018744176600037058640525227627008249918947297138266345593994652 0.1756416781769579607185573704447235966617689049100436705666729558396152369589 0.2744457252177968104200422941893028554177550920431790121770917942343842768746 0.1965121688312563423705853586697746463931454708090565204312859315964665234829 0.1333594572756006856396476515464935257219491989036297577446713233928393233604 0.07873407143997099217277647148850451952177267207232312351120954168406382817707 0.04063200046265298793585995750517872237009218367460375725349037103206610429698 0.01891016844869708540595408268974606565357463509685569904653237005618483498839 0.01151208871317658746439379183374191214751345045024540460831469891860024051467 0.008610402484173571927081729507303043893218848432794310179710856934226923004724 0.008707786374787833686610817736604607828021681503763053565970991622158019171929 0.0006608956411211645850965322602470129518353204518426373434050100033245825710555 -0.0003596908726881235024203626099408674367509627965233462942360502135909188298071 -0.0009254012055707077298996667403359896674463058591485789931970660894062991796519 -0.001623929072375238848053264142243363336637733136283067246174140599266038939385 -0.0008629517669215003417985350547981234593963842397331331360827104846130352323715 -0.0003002442733202558355908659564458700978347280769432766099324106390397002643407 0.0004112945936794735790691950854515991242326673051782414342220384317564185376739 0.0006187401640551836186804804936785942881073795032051221967340794189311436177622 0.0006820539737601842173830159831488638368083894680313693436349515252955445310925 0.005407943719262005203990406122940834576234233353858635302376296487548476476313 0.1780039898902383038315427983328214390149358850003892803833905580849687554180 0.2730546086590622804614119261631179941437543259385998381718209775577742788201 0.1931646856930438499103277336117676901261119302051609893569776073744169480422 0.1299613076309639687380102575666117586196579415389696377401927712870160226392 0.07593610359732454784500374130185423956619395499060180660083956132268901000149 0.03910562364403165821188618149873566053441872666988184626769470032010609460990 0.01813838999624833580279870651286105309453946104495799815002565996447929485712 0.01099977429023507914785756452479959460187237080321416252429031465764538595021 0.008097607726489345521645587978613510417251445399641240167303006048016275331576 0.008152858944226693195875626575648364220509824496085483895641277296873002871395 0.0004620673587830690440103006365939979857534718967438693616352790300767436309027 -0.0006540133075626335056818459020893860646405745838520738897019394256818482412597 -0.001204085788020637461752167468589676852840231217456661197057243338572979808357 -0.002096901497961434251266473081995760424577776878947805001896242399007026616051 -0.001169762898225588599086048964518177773624114977888106041287084553053700128116 -0.0005343335346557645331919714222605598963722189651042696416141304163510762070606 0.0003463063785552193778988380341150304029109443724097659464767870603975971652451 0.0006214070439193151482170453926980866957645095177701675376904008427387329698189 0.0007290399653680052741278967384418099765385434792868711059481653243399396138427 0.0007353466244840900878409500336163244628715787217046610916187527106107898097374 0.005546593085853464885643480614706527658665143775073158410904098737332626965853 0.1804349206425123145584151813197829808359626596112168270557978660684473722767 0.2694669258770534297352372247733763210154145063234378673966726031217081488354 0.1881977780351387226610313594560000994213978896494812900903747807911112331432 0.1255548847499545887097810259869838569899530349809053424941238010807189150552 0.07263507076593496253524983857409993682091846419566304914274534704206286175965 0.03735388327811076608398984654798258067855186694181038498238688557001265839654 0.01728497088947820853726158807712799070184703299322196679398219321282934059583 0.01041919026761109887172474992339888105713702848980815219343166608949462021611 0.007533463930526312936742055234124144289107086183320497436270746692237517406888 0.007561147698175828775008558790846414209688690427662325046829421095484996059304 0.0002482892516546146537602768504468791433012886303479093004949830410452620627927 -0.0009062904793256729173153261811101012736710636783798706925993640077405166683319 -0.001456706039881733484974118172788109716853976132676855800151213720754720097222 -0.002503092474492682568008494612447059739075807921843963518398481677990423650671 -0.001432085652679577785681073591082749349773356447070594865772781945061197330332 -0.0007212714168016071884920851545251093012874181852395793660183289913606209882169 0.0003090043078692419223586225616268549434189279548093813509375024914404487045079 0.0006369753657016069321214955916534080199002105996822446099290722412909176886899 0.0007764758618236808827455821134501231398844717619508712107283785027570740962010 0.0008326650996267415955463967960094126755877345855118455651105182478596053354309 0.0009577737944118858014132525963230090094372631295170605327615324717549733700911 0.005776717531257529046820434470796084697940231289795967976084842434778273497354 0.1827028807309279022832429694672857730208358606481720576136568864072191488697 0.2640414529163556832472588997857349729236005100926969971628684446850002925667 0.1820313774179859233125689717148575093440447701961640092801879478938684834228 0.1204239894736161936077675481599005459417790731159591819283859315580818454914 0.06898393819514230916753126673914294289378505668738104228927602616003244559177 0.03544040181300758205632546492093161973183811620705972910505901139731374338106 0.01634534700447956791729901361307240953200471433891611224684048031485394039093 0.009781597393617556711847691016059545483220744241882516778688737165458651663641 0.006936001380126233923500060846728819449965662023485210794127667312886940726287 0.006966239993403228418516227128661741198707655969772356558707295347092380240967 0.00006033826902757293616545453250136946999272255275480462599034448353140172766953 -0.001083482165699299288424024788738374555608103672188962656661772111185585470411 -0.001645817539628189682228610730505259163674506747992858598791634029591242512566 -0.002786289987869096529476239162901742195422809324275431538732037654174452008357 -0.001603380314640150171963087392102687191351323523060911014211197914701682404460 -0.0008265722555613342524918846060672222301695401161939138951908523479903712948737 0.0003069710405532476891144356489332685081290523748583308427791422070799346782039 0.0006583051795164768791695049071373080160911107848612479225524001767441073801022 0.0008403319555307533856183591297863478728156578170708066777854912294064674048021 0.0009961364570220773548533423470860270469809083337965615774021281296586377712219 0.001249867972510640159513284404464017225859234538633566042771224783342436988528 0.001489493954935754572414454811018589356517659730999222502398989749724517691522 0.006088839307723802795811200191580106037201352586399711065417266135789780196533 0.1846790279162188228753092315877880210404841078906931906825414893188791315543 0.2573218818701961007304970499362992209193802545852218873992238815360181830893 0.1750205095903266952063471705016149853144291996070132367475798155451229232991 0.1147916374118469434313739447368448902207555800758056676319834654345854697182 0.06509938441569771225535543486178030618645065914069371034893582326575278804055 0.03340434994334566775112079775341184648774757534879577529759167401075601352288 0.01533374597445951133445447249770612893017653294778039313992553492308802957415 0.009101526830962676697372683816334904390364358697941095794597757788508526212750 0.006321841403168823273440157461262055236151306822390784552274690221309712194371 0.006387723114906286470977065213765083666903792382656334451322675543132403821225 -0.00008450646787006874382847249665947600276558837860388615772512479294085923442605 -0.001185394760957608081172704055918447713796835489513424648698386576636067680344 -0.001765424708043736486134659881323487059548228926021235869052176814362108933824 -0.002930398505806755102695727028634206952106350788823312696860929489075669102311 -0.001669824368602129638873601192852339197168205222500710931100314380130290078202 -0.0008476133014887111288555135526275004619757312271170872858986108224684687310755 0.0003170803993260431441767197378731930701081990630645477847123778251234745560247 0.0006822386056153148205398239840291190874328876505166750059908194887337034992581 0.0009517114019088554838268961182624243830074894838439957674940074306984715949002 0.001236681627208723736586023376887144874223703672722099891975913111207006569279 0.001617449736887005406341045278550590018282061657962438745686690614178831684691 0.001942564771940132349047437294506984362460916928021837733976248964154597151905 0.002020444950262745245958319989562639232475741718328322101921309838950393079715 0.006244380568138414230387606644741863322417594341567222810657962685110399091308 0.1862802323402287880749128864088894483365859178657536965127287923940668286922 0.2496469600695303159778871819137613472854542089836016032577106425982482018567 0.1674053005426152315692597225195694068661882037200787582517140293988435639624 0.1087942411263713666025830974573646493502338574295929238958892359077028841378 0.06105039453028258997499958190158705859691316143953707581407119280925959214425 0.03126840000817135596546359804371489163007527249397839814268540534626485309012 0.01426309720456621896430011490247676900054340743792391246326139384487523086466 0.008386543127001383244317974897414950679400224402283886913024923599437902117694 0.005704285736490895495460168835693322639987373668978077768963984964819662782164 0.005840835021608029868863809980196859926065888702487107496456360402431803134849 -0.0001957582057885178613989804176965917816508575865239677500325761626846585239731 -0.001218783789705084479185646789729020350534316938527643785012698458426861507016 -0.001824008322277269656074501384813247120306627679521554079128452353667742168922 -0.002944057008975192615885781434644185813452871607588762011321544605265770764387 -0.001645124995137550020577630998074479445232069261752338891491158873444655791043 -0.0008231126992524833868886389160028012049706847950307508770083404513221975697003 0.0003115510898910551609768370618062785895971962913483573732425523013425292306049 0.0007346806169426189607939526034680399969022651851902281349905263445548581522273 0.001123781342257058955541909185914505863634749188377973100620334479208182576853 0.001532142769555012420403269592188202194483303847859865944643570820569890556965 0.002021639368534390827633847403548839769713995763085215397993337938850335402014 0.002410410327592089311825992599965489289018955383168508998798208481117675757700 0.002463116785311285932505780727624121416426501311499554541647634663971580191433 0.002180869300551944227931391066342472045465949498843994191007782481989249108274 0.006161287854998789772443946191516132064742718363764169351510615340650076239680 0.1874517040426981227186144899935772463540849506879966291115240172981357581085 0.2413548554834550147080608606522295042739900699211170261717356129036473579045 0.1593860997950240018833148955440190925046048773891292303810473079396800118072 0.1025381599467459810301888084798008873551608089156167975904494041655157813710 0.05688328814928576013032016725454049490523233504383764492451606017482508533431 0.02905564072091549725057026636873689495685186092060380249832297827872710837381 0.01314739400880168388151025485892823163051183352965172859427886119405301178934 0.007647090401684171602663492340260157051227483182366831846761922877952442217799 0.005098220643677119893382633350085258431402782032506102041875082733752206086580 0.005331225458896023584782672399482991343956870311385225545475325803451282299217 -0.0002854198720289611359005037381748519209328755872241312289213579715002618631900 -0.001197470357179609105402237559255963537564620542436079678325421005143748157019 -0.001831665123072989087139970777461629706132396357505017555694769066477971589185 -0.002854827962970108941641489432154777310745798387156382944786811458066183806532 -0.001578407241405549149657258189034681761576285260690898587831715939257261616328 -0.0008169513542110233670398036478536910203345329786051006530348127135751785111240 0.0003033971353012908725010491069060412638374177282503951872238302080431755835680 0.0008311925115379272576142599109607423177148265688114800464028310938469407209268 0.001331614188414616887508865414840977365712727127064829728416541298905738881859 0.001838693739761065747912800710754534849950073015324031720490864394727168810440 0.002412382081557877211097215826606310302518242600963011447424388009635790882261 0.002843934838655053305114954451016967004962050303311954603525879169799341820569 0.002858088662804456685295867993912156417744328494482680573640993843221344123967 0.002473791427095489309353135603781595123450077078106215389222742192790526118614 0.001964768557716670609551205282646469871785495016964995450703121484024597351003 0.005900218292888931759368772106946777444237132141189558486917949553618111260363 0.1881841230039475328597543023883728716658399107165111373109185228945604428726 0.2327283315920253434761601771534253608850322238063590195286468383557653331946 0.1511549517458604722912165193333662123675597790761173043860931349625185616141 0.09614025297233196684525760032940801647832397483899279080993033287889828204333 0.05264799624484240614042301709288612418952666513796647704346309134491979282435 0.02680159866309959601478917413581350249579873368575077673426781474819281346848 0.01200484176714240779158939986282769361949664410065108374325145850511383901016 0.006897447190104036458985439726642616610123480393178035640792199215624574633829 0.004514973920423425954957612377804339346668771813037414602179206462104217123019 0.004855491964368679846661165980956334913515882269469986375669912603871202672787 -0.0003555291964982895752034218096445123769174231345088207400671796962931075063388 -0.001135433876527713295789539651388192177885819603017299924803918379475351847079 -0.001790650218170725551770535898158854680038728823882964746391877781199303327060 -0.002711355181915079786130490651317008178496180467480052783443362257194246704947 -0.001553126823783249977026502494695932755280298894972169881498289654067573395963 -0.0008470847791705646126652483351143353180520707399791696132001107773551157345763 0.0003220868727407483046089865155137531148671087694037760878027311122848701614682 0.0009526511710534827426177702867870846840940528083796508485902905919887469276915 0.001534732121232411646894344317858574373465736579574749149180652231252587027775 0.002110874143347322158709017157133597732716888913399532950345581977875133412041 0.002742633357155715438562835789052918338040492796215680828717541219259846830158 0.003199122033981774700526834957765049446647158241067100237412782058267840704098 0.003172808408518357434919595908544509257610585716839451671322325442642276727651 0.002698937021288354388063260322845968250796301312142599623406097650502705962505 0.002091743520459641011531603779551001826060213492246058199411646294927563039410 0.001582602112331153140579120792971375449573988946311426058662744043895563922961 0.005542733718680180128389415761406560234261281607588115740411324053929315582293 0.1885326372744118840142247201312482993471077702284659136908650123269826208419 0.2241119183449802361540092412442835730373310633898959076873978663761645296354 0.1429823329653095095553258176513541751755930949465541268302763419864970391346 0.08978823733409661843538532199586259991279319962834655111625276054048873109670 0.04844917365897815308181974518459426248309181562200972701658311939320640764907 0.02457016214523016722621058447478425392506955710713236115089768148686825964026 0.01087303453748245629072831283942905680225575510830299784015906363209883062314 0.006160133950550197458390922785534231040529617357196748617872729281799072213390 0.003959732801795431642494344887330998428596098294390125591759525229693248981011 0.004397369467402692872198494421787911196706432387440629314649109465883386456643 -0.0003958173458474150609159610391062651518994851275785759548008395443129692899437 -0.001037994069743112064330054011946870269552928188795526268267070524687991290376 -0.001713512135742715815623530692327029371406424728624529938182457761227407542428 -0.002603506004513633230351865588814380639878334751471480455698262471030517239677 -0.001623584035271896964020861957294400527207697506049702664656378635049529422364 -0.0008807707649329379563925796088329129184817170458112327248548922652811852103485 0.0003589797188092411217104981442449633969086669541496102582076947544650733067921 0.001058767342571464495814638637946448255139701001638423590269782375062512935098 0.001687507877499893901740095872315804938708581431690630461004259483609843042135 0.002301004492033009071978771513236575097564822617957742957681423253033087184263 0.002963329399715025433612625089523245161739096327180105344079633634759427195521 0.003430161799505432989220389470639040859493152016472898483097704477295548054175 0.003373779549444833361640328423960135166249414930464601144450326821972519269271 0.002840557339494421163643635920791845931316955055155010495010792899162924270496 0.002170190760195250852242344917420268132081131287779245131416124744108955295902 0.001609533948404672828344132426416108482540408922140945652674425988246357209757 0.001223560256899691199373688528984389361410573858471658907638033357857927823205 0.005127052826615386364067813090581619182341798312475493508843386642085298586829 0.1884509230832397515452654021430667843465696103626707188051729539119823127157 0.2156092637724586911467123216657064626322691168019667417446798003546244639612 0.1349563739239054285861491058806811555458075586091038227162314324989316581620 0.08354232483589057835940764291225359302259179248299185287648029279925965210390 0.04432239752381694000370029187110975247537567496877003612654646612109844403152 0.02238175038845862296109554357164613813322210195750658824030229505496763166335 0.009770443381813915929483655899105432773101659645372328021291316417795545876946 0.005438020712024109208435178400570316061031289184159221797528991143736023369459 0.003420288413534509084179887751288102154923110696087743260545213280494589627465 0.003930923351115257946528338185658342755750094112634926062292064306075106019928 -0.0003879478937907425656113899123697935142240991851991411690674064065529854473579 -0.0008867026863430588496725439396351262905186756078956822409082713539299348224693 -0.001657329025397700668757485000343922387314399943047993255906121011865967090716 -0.002630318928262805862154367555698860759595462050808342211049639964381596483139 -0.001756671426483888157394598856322584133073663215552276872641996117854297800623 -0.0009112230992860544928321391738493605171732887770842015632232979681705646924730 0.0003794205378795016943472737650597828511838586462131171807058497852804609450971 0.001109027419665584722554758565093537038056346759912725933632450065180421702708 0.001748519465453372889074955558292974095450916073818764547637129375000751120298 0.002366115295059860357344442243512620309796917826375455258387039471536479388008 0.003030107689578420310762863969414517857480982778258378090165116023982436735836 0.003495387282075705866197205543064253482993813967089053366220545622711976759055 0.003430153365498386221959436587951724950493832127200436687859178202538372819646 0.002883613536152813722116109233625993875715267287178395953745641359463732653074 0.002200710290500613155376063368847134380545891186223498066962865476176995247655 0.001631308219144260740499724691247634732291947717455639804170040153815106237918 0.001240734170804821183207977784947785800771967581626957325056792381684474224668 0.001018460862042452326850770779547648477372746683907915562418660888476287237468 0.004688721113322767655961385538836720906079224544855924824410970166179642528483 0.1879561122416792650527678269533566352386650924620749929877081805270843310046 0.2076120378618988604887761445358123524167242938192511153168941238299389295959 0.1274060546748918829362477054786778872279388994120509645525565552148391315817 0.07764941748587309888816658166370645340390502073222377041255976337257649289539 0.04037340267586560748009043198205816857803187796672795375201639944030630525571 0.02032122865739103748475566482993397310835140495751474728437295699506759650982 0.008750125489412024489535544895630298406762352941250880736855284677193780814955 0.004731230051625930697812093593397059819819573506055790540436226227278256893270 0.002889942561444226193940586001853359914399813568128857197082533282557680718167 0.003408840175485159088609744984398075097276568580763649043114289905345797870077 -0.0002964569049314726988114030451052995716618941231768976038379827950185147383134 -0.0007283180395534186920679304765463113395630614105207346889215565036705815915186 -0.001767835966915138685527524303881810850740567185193568078890401534498291097703 -0.002828007271704783469605210486607393307596751853921024378823399848624684864672 -0.001926042622542702921005552495208625422738602177878363203834802668967537951750 -0.0009877262170398685688830291978906988386060905286324285004230154756952743680429 0.0003136582639937721890046361897209526098272958772098630221282210107789727979665 0.001021344649939515981536732683341211597371536686908915272472808138727784618237 0.001620241089413030216085291272008789268570400812295433063919294790453485092620 0.002192710553736988424905938587218907333976127113080583510761105717175833263538 0.002815428713591514544172458322732715881916387117250812926500040748765891973146 0.003266158109876045897181537486454709598231414652084768704798382977084467730483 0.003237480864204066683347784609411670322298561144877359931045339094000607988606 0.002765300017573862717649896440568091490353193970292926088904300404167715467338 0.002163744600585556783137031380545038423685192776509403902407113059975205130898 0.001664421603699351448366005979204225296599571647924494226179255160764037130910 0.001328870189767308242656596250347711513081378681278727174332527737483409804046 0.001145389408703900048989523025154079007137577269683228653054966076058277901736 0.001062870697546172697196250120814487453875253393565318509122470489427325822977 0.004177477872009738476825618993545193924673685427577930427974206710638924170643 0.1870246376043870941493437291774005888822805892051507028426191111167606915304 0.2013274153802585414159906664036237461917437560380715601224471153712000268598 0.1212624145936188114282606245089187337258338993493183613832166133043207299195 0.07260572458174167320388337226239078065604476518899156393082401729240642698236 0.03696950097424111502278325948509423283476890181603701773013099656121456078438 0.01849046718279770773387335186040573548156251799663601279426641020528854864600 0.007941285840891664539994948277573273714806055862892031038183123286871993845219 0.003965066107816474599356292016472525967142092199800427651158247067084502678199 0.002335014885381127443566598274906324994918022351960233358328589792385928914608 0.002713484611923552857729038360144376530997044115555283985373039216399339259689 -0.0001803946744027813839068929435046909733194336918345497616639480849293848983975 -0.001026911371328999339198075763192350423544003096135392620225769918800528685449 -0.002207855480092249026458165391106798760034077605627219669063181633706097570994 -0.003315152701685301259881311012463677848956375400003164670830153630505028139227 -0.002282580932617378879882262303215322659358076882950827575958839568831362263096 -0.001370959587953633878929241666325945240642083826217540554737559951145565413905 -0.0001274654287533873620316556881852567521036814620969663000295451844730920387300 0.0004045929818063466799770592557132379519107847695022874095862841718620126406024 0.0008043152352080593550176535134235708778642106915336532882375171018026883050974 0.001170980779212713787892513827926947915580179722624123094323790091872980530740 0.001610147271921581440368394416751434183688622299204854527745575482767794202240 0.002007975388733147001342639899433961618382435147472835892973391139490699533205 0.002179973881291452772581346291426145740671638608591383135255132005022447840438 0.002091142751881255268789906696730881565754731931042820459384629197789926535474 0.001899039549368846823427911270545196060334434297672058357660951376937787467621 0.001743618080860806280864468054603321954308434209104376781496699931670353384937 0.001669553054105017785417753284315133049029727575607821763065280079992882689708 0.001658651770264781836742362521746456211631886017480517629585679587531774941963 0.001619515498469034033136563497693851587169777952266015232358390109450918154115 0.001333342991346806967755684106120539291027886035386691772503761339160082317360 0.002186249949998708860061198506472325256928883752489464020843592408489551971146 0.1770588330420219101427947855955398208883854545580138256677913625093235799385 0.1770782396849653110577321959218146755234607068957360864664140152322359996917 0.1017487889074642907714153762180983168067613508347054397952843052274777849304 0.05847324622515726489851469716555839893582271575408155129233921130450770744091 0.02801654318847206869374870592590290220857753139016186679050091108810657960957 0.01363798956758122218922310344482555199204102541396626798855977570840458347952 0.005481472794484586131780913116985138023530211805068083072627676023937923430413 0.002768479946095628321304257752394077597971152140843728162138950345536614309712 0.001536386757452942357590926682804533999208882069537202355765013553559671155721 0.002558720121790113123283807341766124456852813695478753338510504208428336558920 -0.001520391185791578628367150655374077164993418327455130460533007563257858211239 -0.002291869626447988803240675533952870893821076939754181389200041174611009520700 -0.003265083594620265594836079175522202939553785939253817412735640594689294414464 -0.005016084553935956771269657039008802263049491109739494304049538089317877645780 -0.003167962323764031383468933736491072123075455553559458468738735703112615534576 -0.001919921883349144744292580097810656639264642275217411640801886408798676878692 -0.00005645035920483667778532285432417148979692154083225558668920727581380985758029 0.0005486893830068421626074978372976663668864355752007256447637809326527934799237 0.0009677379992796735526371488028563369668029723145238650717145326502552007773765 0.001319074878122255730448253239710131352857950066490507747184004099150316722459 0.001776565908459042253464670076913804536303090518005333010836002899582752046530 0.002226414594887827428244407876751022802079353958175697352236458721393243150586 0.002466175633275287413541536879536775869714392688667053996366598593525457827029 0.002429515323114255187807803487225141600706724559531316204765027436590390249042 0.002273126967730703238977598114726122281638904016643675023613735929977446804834 0.002149783561097911539210227209158917662350437228678209016271323776780010032457 0.002107971763846958144276465239775081681109300576517867281854616897687676533867 0.002104755722160403627549561673803444553865275476838136232020408309856628482716 0.001994182923704431587059747174181678378400073666067965101819332202354500077984 0.001371020366832382521624095935775724066568763042396674726034840215053734919956 -0.002907888608712780248446712905266839579414288931513327745554882026287657823273 0.002890299028579038125898389260345707909150721839957729127531806709771036340049
0.00001246792800730000000000000000000000000000000000000000000000000000000000000000 0.1304850860989111242735546967701379278296332170163615600396223311897421467487 0.1496627898020384136477023691882064916060790486420104774976589615352253807239 0.03872712929264004285998438802904031040890919396677104650758840414930984537768 0.1665415023365156092984518457280135305447781093408384772155923627965847228446 0.06662715975137706867846298573431312648164704480654456197137934497877268910267 0.02158251087993848599834224458935362367611303556792277836449653608361441943111 0.1811144793333274631802506303452000713460555485343442024627220011562016959592 0.09579125306340835781344251165807488800164082868285470753438837087409123631960 0.03596615040790434440244698567235309861113200416320178257532503293522406926889 0.01445678899687055384179344049277217436541538048296891767010796875601743496030 0.1940859357441361123959435253149948241280731712030079626497025370055778576435 0.1233074630885477841840805007543096730471818978332399276882753824296731973991 0.05331375548842066808789810195136392430809417900907323164260862803112458585439 0.02653614231677770793172961128729741054424796973741613872085731191157130952211 0.007499124653859208342438672863767505599441909169697921599559247952930128126422 0.2051218579147108181348594335418933461158486558675976833177636490836070485726 0.1496305927117809379077571480429465428031722057934191385909285481122862709398 0.07279429505581319179042855050132323494747952944135499285242879440083375059442 0.03694521084198489933822381969648959963454375451564469525038722171568313540292 0.01046848475991243938473662367139318797496040491283498008759742938309192708484 0.007420261797141733659454397335838089038238235068376186086182736940015267171244 0.2149610166305314901175645931116056622503803566832498643620420208753270014509 0.1752490599252269788971919629780235333435670245121205575541238755756257636028 0.08780692267936297779671826319200845377383367735807090512599159725270124998790 0.04846933669696291705417022907037802444982455315759725677132828504521858443322 0.01678973392322990598188087258988398215199233696194404142079729131418091796778 0.007198425790416084734959881409339677449915077534036695894421210455017282675445 0.004946123137182253801237861540053507007100764395725680943388900567736088521959 0.2237068124358973859236793022350421478434542524687704592380318944805658163230 0.1958178094514190890646102436124961800167300979368465280419458486850369006399 0.1034830202471233157198857298227205242822314053641288242328133799026776807618 0.06023788350565405583036989649023191561764829245609439175486724311700188852122 0.01934244407392225242255251606131785818337370060102342296484979799643513751131 0.01113117627634670549115385619596414161946432504931479817252965458629506142593 0.005216395276201818428152012517260050461640542282078954719467198929909649022610 0.003668342034294130161980203741767175842423596508716839077374351873160115758212 0.2306379533678937764125229458339215326262916628868284084686985940234871628815 0.2139919705103217839043870792323710929827517598017069384364922173697987582734 0.1168397335604620625589395604139575657558212019082109703015982691191673292669 0.06940342669372704301178466191720234220100890683786032463530752468452863927413 0.02461615844639679834275260983516807100574106043461179339148782538165050479397 0.01292243806499634582874871403649130767847738266008916403687815579720886396926 0.006762354399734188291166064281207508659155141542457723033438780757106834380919 0.003509390581756889417278824356802721095276659886188862644471141540634623453669 0.003305384251140707692928188414758945430847746725597073557364713016297705648298 0.2359709044329218790172721747170912200507634506415985429782778046275911124130 0.2279520901429337149287272317042074214606355255272949358662255611184253020642 0.1285015010718259887878640885561715128712684384856695306005937237018840924469 0.07907583203659322892544466581130679454096011178676050314458162397322553503766 0.02785852745834487538032278075924673573862009297529741446978742758211452116699 0.01559291847454933651498982551223488409358587772926256010947581495433831258061 0.008226106111783734760947676333177749021968171834714234853468994906116176710890 0.004232767006826801781691706073963376268084741413423200036139577200312820431647 0.003945946394743714851393469305109018223261886455095529170780438950843381480650 0.002136409077665265355361201466995571185365505227129471238808705651323104729646 0.2385252710735080847722348757874428477583988139823075340621067052575878961333 0.2398974160901009347040964973535418684033530473208081832894808962011562041244 0.1381736461429386200285154455286220263276883290247652722227241466586884458406 0.08602534049234203729178838919869181882252267177444183467499796162670691705573 0.03122769295311109041834938651256747081287076839117647820762709953351755483621 0.01746986429061001992314255436925378909443590786520691779061010179115037826436 0.009389796876360875426102845274802015816989283316199029171457784533262818353991 0.006057681778383065149164629584982389134760966184462282332617847544862509418696 0.003152724737042270483622832970369466522973322712500478594045578826414972000607 0.002318717562157534493122243126483324523218030054375875764781895059251074995866 0.001344422233764367341842119379842692684958518340435618128298613622910147759135 0.2394070537958682260795704596572628677854242077846389815088355062390652139817 0.2484004740277308372696361883153231744243011826434940654623276842984711554513 0.1455018227062625840853728793122365820115078267308950127264544848843020362105 0.09226977634536089057952557952619359475471803021099202710729150534313363215777 0.03388117655183972188769412099097230369334561947036775729701634064451152744446 0.01900575916271973731236899060934633700318611915292337631938715488381305911500 0.01082306333351910389276196654131963918041071753090444109057451205166179094541 0.005638266156472309242589962110338541375085336694475013465071220073511267565740 0.003976058305118362709876970238882402716928163272595970698098714791692806870818 0.001077659062515158175317343071900496544232945295628398590961575608318978560231 0.001051488309508073061554410117472618289753182988419556821740353364381655151470 0.001029300082018556229424498875686324808071504535584698498607625724331845700249 0.2386113941020569136959311078115706328083461726986601533309382104854911354948 0.2544083605840389060044252481875514975369019722699617135658098155970330273709 0.1501522164860661249377340519143874357635648731395911528229402508898218983170 0.09579024604465934084227878769341843227424180571114171970790376020415341829288 0.03515959780939327194946711733198354651209176940516024189305853651127298935951 0.02023577490229650859179570228202952949589325486522299674724365969496264700458 0.01123091339224664652014419657091763673126875044578658597330588722782578938097 0.006079638335314297782230229076524052286909049671934787479038418456497746227776 0.003542313449337847781808461587654843624350163472817628675871180406862893970983 0.001095263212935402797598793459690294206890376309758693339160554483621595580884 0.00006989176001386192307866290409435614841713621191450291503425182466017438552883 0.0004877987207918881331524531087848198710515775678739472723747212352745682988741 0.002247653535162521300062363443777297387908098689947636020005256812396979590782 0.2372525462376015758927554550970141312001873529896978608818226488220184542090 0.2557579622911920180652863407271463946101716476064236654981182519290728241987 0.1525559272147398756686241907867257432865938619854594097685124060846454812540 0.09761609936847842723049060550925354231424115209877235713960925664136121483817 0.03630520690310074267808849792007138257113053903244500287309439172771475573455 0.02065234675720088298434347571836995315080618369159903917007360283322544624603 0.01158103126126677824827713121602641660478581881412402821572257539742363903575 0.006075114120651945607489333697675812941561488803656846783919766577064081086919 0.003414605708680911653162086030876469831671876758107371483277859124909618599507 0.0007588758704790101138538795550824802325038352957877881769541491954006743483880 0.0002182243158736570770913305620177494159235217977887339745079799426859785571249 0.0009016602960415376766686523343558143132071150115206403216772771820542580102396 0.001084251313722786153422064451713732563955813777820977928242431687600286661108 0.002839065232982491447471302878639009918182862391633007741045590828445418620014 0.2350955612627124093455300816605817275950376665275542176558354019471859348634 0.2544359413731982869673394027579923810636391192237869023719647630869711906734 0.1511935853657288806570056165447418128035684648846401971491758453685697059988 0.09671897339645088506171093265891863002389777103439702827956695266391659799789 0.03560048538110992522885308933157077300096407029831664750039844373020906498002 0.02039830484102575535187075007089280547452522373062490063840625621709954792356 0.01128373585402325969754755718261099660627458706573428329503143254487099467739 0.005816596150176314571182876930279709427737905835792990081895139759883574944403 0.003376436958833469367818863067770767755283616193820050874209867299543684375138 0.0009143476431576309427174449487990071071329908771876284975768166767403439368988 0.001091398300263359191036830782533996614904284988736484998576665718112563061380 0.001263424108935730272016183344517634718279193104757774326196527160304672862084 0.001360244184783078241407914532201107243806200034081080269640155474239591728242 0.0005992369061384028600838321071755748436575061267447407942494756559382800888396 0.002915399491706561082321195614459752510803998452586147187053923765823012561845 0.2323738511881564829455960957639841112816916714372151832496090651902243012761 0.2492248928524601679286575148385566341774781293548871123550150088301739307586 0.1473522446675346270414405566024445715668474671082332697589142510137136716290 0.09366723217808049182601579982969586380101357596698775197977596485145909421226 0.03457005442238306482971769973908161565800877114800019250713569746392822138786 0.01953001034564728393336959743048653476121051296144996380150306762774762916940 0.01062180269100625253527250595799909712289560526460763500763717018306818879330 0.005674645576731899323944905676810543907364808112046282938356492214346886100218 0.003317152947547223523564393034535152271152531205958446230282840761379308177770 0.001395246179699246598925784017383903495189851543005253150577822840476824379176 0.001146397560443233346143685134227144044518570161650044365498023399215324846332 0.001482506313693302101690343874610066167860392682116518704564447129947132674817 0.001215953713953400063601255435549557482041357130556704913050920254506776418051 0.0004270089772244630995123332479702324658668555902611094402035441322894541822610 -0.0001388294488932222818099618584745872049653912436123996239827366457631694778855 0.002969506991109614037800462529671347725707941789434444716884630935364248074694 0.2285234870296540369995088792191233989067153243741356595907689465178925707039 0.2411248386127707149841281164867184583931219285204981331443145260215039262312 0.1409217994671537445737560086600965869225310372348630611732450086487960081626 0.08899614604579398968788413823711116697574990517900382433206278058048007582383 0.03245238840107531588883075188893148071973083012564678575633853205777549448404 0.01822230333502933147361278179210152183542560572930030228997153025563146098781 0.009794207924235705855837348245597285819981109222236923974626763383780443360622 0.005203615145520434415420883399212827140254456221050488001784339536988597723746 0.003283670859137377228612787729149966321910352285295845320147061740625240966062 0.001503545902585207178324336987355223880224811696873851736672087720678992139982 0.001082953261286781763495182428630333477483049981146715440186128649643228232480 0.001124957643346760908906888947836755835418725271246865164417061635506236677467 0.0009367244409289353622695839992060714034400228257921386774938934381216490604341 0.0002847295967152086212495644153627071458087327064751947553207071161169779159705 -0.0001647138703054021769632417113633944344880663244318525053796918627860204285843 -0.0002835453051206161282016367120259417838326123011382393699412217739360256030154 0.003326686956725688653180438797528290550916583944363239745535466224742522757663 0.2239089136289190953811870163698834732867876771733807325271880140807212679204 0.2299528559302490556458602037355531451646574187786751613744950818221338549690 0.1326764682745681703678590532342353370540462614129863159557254007005364306070 0.08284637338898734651954302630931112929030318643960814047573673006021014775998 0.02998717505155136323824681256153751306495047136230625369495474867620174890758 0.01669269028548540240345607349344918203567905012999335348326341866553984965213 0.008871248330818558889107581777578725558974608483788851498843946096671466620756 0.004768968075681358798265073794814824338947327023782333569773395016689809744482 0.003125706094532035695616900227070622128063203053335148647431366345878671962166 0.001311256676254278931647307019958099673706677785440456097245360074779643361072 0.0007858285821063266768124421510917843640196365651576728281706798915502710601893 0.0005532127681419200276646220447095168930154880617270956017098724752278039321686 0.0004899437703907811728862290673140334136299577311700250937907802605819784348286 0.0001116829516555738949230298777931635282626216798872364696596671955411579635545 -0.00006395837717554628939891910135341843019382753460492391510868579516627168034245 -0.00003350739416191525488262128052128172181871812766267932322131846600305738618877 0.0001404663021560020476433538052109522825264870122820416069413076016393095211639 0.003866922357595899706238346426973261530109617884410891940682243409804267951086 0.2182069879497634614443171114745869022485477513731159281349105333997222724606 0.2164806557708993001157386038416058315746550239266633255015849591884327470766 0.1228606826550857336505823128182164809720978243151503409838249372749017732054 0.07581735001231895457183180453579320424319262989709895913341523134595570698715 0.02714568154141467800898119418083297495872986991977715764736674031931588492122 0.01502728960463861338871691736113278013895285324301850460074037392515835419042 0.007913403655553541016550519183892732992050986233206112436083451005652148582427 0.004281681913138471417266830088057334743607391824349834247497116718757052016621 0.002790945727598352004941278285321126046004057325141126272893371255054936628723 0.0009867415040715974748463921869363633985782203357442629980696228052830927837427 0.0004329416396883438807909520288789568655606410036347718598767699449608795472690 -0.0001320425837607404193551258504859116385088594789070797589194235029096535764718 9.523685158527206535662678436428313613023093197829142695206069761163591060753e-6 -0.00003222550434160111636372097917921676557720885105744817504012880918144684045335 0.00008862175795642088898717672723048954515215955835958981619931661772088018496585 0.0002806809867514902195593030443256784429644504598981903805516957545847645868861 0.0004665949522012663311917464350809504012546154142874492928804795720637099322274 0.0004959640697721970819262541090999787270721970730736359869705960057988116630881 0.004177945315684859395711087786721021030895436643100284328114788193278053244224 0.2117021023481699600084935423140757178121749968484662762079159836562416500827 0.2009599451697366213738505999446363682577894592138917733767651284081792401265 0.1120421791819280886731931954304980412371706390472052481689568674536664490828 0.06813829506560008506169970812664888003878919888605041055265929224873964348272 0.02412517300873641816222418432929434703239684598595550061669555788655946112532 0.01326675344518720362844467389773886737180045734534572587047673846308838058083 0.006945870805161712312581184602819459953881914680162609331831502414700105372381 0.003751600796318717035657640988730641816236341509756435483434758940570185586117 0.002309043055826622075091579485176246197678897438157596496058158175868260205486 0.0006451436715228345294587229400835866640430986677319842983737760228170224333651 -9.768246012013034196667211823026984986265043072126385202759726284458830267308e-7 -0.0007271818197658441286212370304634645933797866959658595956251717230396641601181 -0.0004347865607657738614572241772986702054230630714009854490239566007324952824907 -0.0001562036671525640651452609084490499317894129111194456298522685593302077531456 0.0002542505063919581753372676737377557545264938134395641750479743228846641714061 0.0005704930286357904679371601143484730518880902576499522534776143161172766955677 0.0007486629178180339584360170672284910450212239714814235619212314161324449566739 0.0006265487090749052161469753118266792954785184633101220733876662784950121878203 0.0003849124688104630116260740784475618274140008204374548897767853781487136921018 0.004275384660746255332523407180829194418268001619667852678453979053877386044667 0.2041499788807118559469289074573170597470407300889521166581210074173302795432 0.1843275956161927084743324031722964147314094172778424444937317906056020670357 0.1005607076852937247149633101010929496273207468172178504003629495946963448625 0.06014838431133091730489411304679681934494024732953032937921073043804698435279 0.02101969691340662905921467506983183019282839645270530555372074640604727457378 0.01147218491320827963465515245302454433044324478232803207477874431891380315112 0.005966039564251385416332875105698734125857823130436170156055372010255302006520 0.003155578140170825081137842185621298934139883008744265083391504105956783715289 0.001800108869511614683505201261415496571974053144410427200648019106130844780590 0.0003397283155852470258487121367143918850033917255801675714426882346974789329520 -0.0003579133682467410137039965505517451038877776040300705345854790398158839452112 -0.001166190541717089239900103484337538520111364435407426561818518621260992360380 -0.0007614865853502706199174172555915904777227479013888984217633787141692769113475 -0.0002398913656349148347391385467413920464842978447521400040392062640361444207379 0.0003720924008474405139892992270654358352626454001622250805332906662740508006297 0.0007620576338095861655827175120170360537828993373006723938156160658943723045287 0.0009114871853755319737654703224363705865816543756325361241054012439506979893832 0.0006706096376942511345942539692646210056587201358866278233817893667967057355110 0.0003112933598276818571795564425392426333774790221479925479085582241151460936500 4.361094326995141153081054190047732411963201989187539419685221371114971384870e-6 0.004301785629616343726582692103518977247773784755075893373508846651960899815026 0.1957812371056268644721624877456426715840204662062735006930090368687391924367 0.1669061499085080186489597903450574898386216194652454048060995973514069220950 0.08875018144313387359570641104021701028449438685221054175785124584487156871482 0.05196506902232280481621546439059120967072377128105539132386830342874755674047 0.01783812370739573688554235418010006735085809681421242951545893563571109338751 0.009624199363935922915377790124500406652734013937805993024815942181699517566279 0.004929102730398019622958022113867608597867298569339428992350325187665716383696 0.002496717564709820174074838633400846463971815516584724775393728463457971576605 0.001287508189452290462951861778771903931199559333531786834925406472325388492534 0.00006357964201761285816584943556887237217964104006006660051608588277559948635852 -0.0006159805555452603440833802103111587653801645561768224421706989908073556441937 -0.001465895422793353234361267563182230360548316686126877176779063993000898966606 -0.0009786743769965780294731090278500995864673559652477761227881813359990328503975 -0.0003010252094947591174378687839731445224415183019539322398584030760622510385118 0.0004285398393950427689694212896030900936766649262955265752888204466965411101376 0.0008452588343283361731873061360577487714193875077757673047467772087607516379925 0.0009485364056984161239275495125733073632434525932706013289263101387626456173610 0.0006271203758954598613183625314579143780353244394991176399158617200412278313869 0.0002126808973168492953425905043246359647208569437780762842955839240546479071938 -0.0001227262867931802726142824350427493057054463114114740501345372900980528561215 -0.0003483497559317637581806268582957632373472907168743074921748890952657807194262 0.004328944193119423053114962241376048159471069818282585678480776618797350440462 0.1865722573551096135758578933873057403292441991562969859233834050244148666182 0.1491760281979921140807085013913086522234987709533890863094138867852903842421 0.07682739762000349040189472123371853153355986996164306502528432052526422997437 0.04373752154557287871406314430556309483083060321873236503292967837232810470916 0.01463107272167108925210098751295931634485323717803364364799821137305802686897 0.007752057028922383159311768258865419307824592141749074572006920645634800929760 0.003841582614994842333620697170665672639797501794865595706929585647640314462404 0.001825509786453872273632562738485022550295899771737998698553062884320168153729 0.0008044001738583227375307652805238499858704198626451364203885275199029847252175 -0.0001510202034061692974245745957590754461811104943053008859919330331468644366792 -0.0007508379446167653427443361878000422351403432295473245478106480166638060043427 -0.001574886855542356856911034554570823149800979566101793861454376967070436674605 -0.001075077803042976798874975947250739420457715180802500556364261368024036512442 -0.0003393354743524989514047909508260165399108366534423694612162702148755362955213 0.0004076866930477887621621148215571005285305260269119782450335593775181775424237 0.0007964439558080442928217736377517288612772926170717442045106709725696131033443 0.0008492794014249728946182004009023925452751853939491342118895899407174971175323 0.0005171137446368585614778109663659730511866258395965091252707979599579520751602 0.0001276583856782886267315985877961600232415461259110918609133801249382077708544 -0.0001905980698363102756444159757998874157436105217882639059091239287261277775001 -0.0004155844066868523580553859259007503056710459231755902847866108289346110860931 -0.0006192722182182101834951234804211707717241460877961135447179318184338389977476 0.004361256319680417072569503476794674069564143594215504551918461595504743348859 0.1765229856260293530179374071138040444598701215614747285775924270940681379186 0.1314086069734515274676331894293550116765414840480853169377386768035558990106 0.06502989712358647989427530920731998150726551089400389466600320428918905488950 0.03563980993658631027647063164023093528916112028557397078415599933815388694383 0.01147202518343427461021388491120800379346625394276834008843308046703710046359 0.005895032855944950643349034943102119800395877956543753919767567129557064365163 0.002752216325442055595772390490654315831871573847713973071474003249359344525959 0.001183575610303228171052299894391613007572178248163875504967728778430585065124 0.0003770140816410569727348622013995821122151707289618838332240698866158120154803 -0.0002889622373330145473987861023214405399609610223959614642551585724854617696919 -0.0007807634779575504631878328967958978953213592280061983380606214674388009355725 -0.001517125718209255561268709864074469347966259625976778228951587882465719275178 -0.001068257525113392969252212509004295059229338236769447359901680428759626718280 -0.0003584570776677983064176366282121748038847467592371934069707348337681093794354 0.0003210981478099757733906862826345924018620885908834042234631393275122476490972 0.0006360210942864837506782338320213941507207453528188201945109524095626683292691 0.0006520535157082701010543097537935985092450129916831278525654724963060328690411 0.0003757613822758195234087757324685326749512907363141538186609675226284684489954 0.00005484352679055360427135001773697792734740006052655672279731852560628710571382 -0.0002229387578134246454230924543781119410669517430846289867178423078678888198372 -0.0004268186813302042011305981844818629727702021604741676449923315119504276832457 -0.0006160508482628238668688748814951647201481630935429366406121261186137368903845 -0.0007640292532779904290325098935979804951678362135415125213360541678945087711082 0.004366561080250083542307833701691661325857612953033775300702800231346869876495 0.1656598652979204068065532729043310770250221848915274425140564208290637109852 0.1138250299904140207326588068964018192340595215310054405634480195981707556249 0.05348552575029450192719907425097121363551831660342493496180296286368051392109 0.02776045873676420270764246479560232744721461106525271232134837605903257274688 0.008397087321413844501791784802249305465744635012053577396344026636893467877950 0.004081684444202458428516368758385221887752945915644666560968338068701321815650 0.001691829465131046098794422697535138246830207825184183086527500594938376013400 0.0005834788618787901919733645311978881131729538406280043122985846507552349027225 0.00001458662128478279286038203497456777913132066547060922728001709397471698391489 -0.0003569453085546697130910721301503390827147480314922543759671339293860072028204 -0.0007292447181364861871485150099484045886586478880385474849798541836511669992156 -0.001337341808319704592170993560938580004106054022852165558246289121900319258394 -0.0009829350633298048870097817859535784923974384801947515269352015897467918758582 -0.0003617664466222970214353692109873661145653729262351043864276164916738608510051 0.0001861119849225476392757720762041761772036195205995935388236843297654698879617 0.0004091691938923924239034044736844883619784205281036647458912957399896124948645 0.0004187697309485677490073866039932463832613346277896210553408437127323130945067 0.0002211339004447240155160998414257436971378287316685946274861930139426178240672 -0.00002407222072049577740472108568899564003515832046697208477834681263804403781017 -0.0002459310317902819138605554616692646972801118281464653126159888432959605251297 -0.0004132399905188284597061156828649762070173939271059394504836362934205000582882 -0.0005731383051031500221209082416158928990402960030458081530612735141399020753174 -0.0007010741045296788372257865852932158025698823903350821347039883214641678931096 -0.0008016409124173111767389941204333642040755885544382550422222831508100972365429 0.004342583402030043700123705962369140197291200006605714135803744273117373340128 0.1540420058408970052208961113576783539627362646704981797244761862975458166408 0.09657714898114898840700432046306758539636134965480567535390591301171859337847 0.04232471737162044980285831365560768584546889394533538404432740553343388485318 0.02019833707475558685159586039083745669115450227523546777470378150839101377702 0.005452168140621911075733681245644537804805232283574683265852012900454412636279 0.002347275507664930043022161873249308470373291159378728687136889823302416347273 0.0006855963185577659369026840874970930137331894476987506944100793155073528147354 0.00003440543168959862431415561118707653268945027707706617025705176015627216463296 -0.0002808361651727163326300980012023338016304428541969278497899993004474937184551 -0.0003724321634991499042202370122398710062838414421631709188185375965347357862925 -0.0006204433064056337620340024200995257740042854166246874201440396567857718862683 -0.001082564233155519663761199656553691210002860932741919021614110557316367638110 -0.0008452678083011550231540618529922277480645880665391447355545181349987149206075 -0.0003559258025213638312070569546718922624350111359950435058874241099504295555616 0.00002914219590979221471145005818586058858434210433742933027131627426295421374793 0.0001847153690003902163121805240099173099389329777086721649388176534445740095834 0.0001949799817736136585272327981802919569977435876256555864538500468412258414036 0.00005274770410696883389894158573338891581942675041176114306480759940995785753904 -0.0001218977841899004134863625177402361838621909109661930445399729482425915483816 -0.0002803387526404966203314613225287078324684704104675623512672406775734057370602 -0.0004048136027657000980524443403254036339829128528407175728446879289231798425067 -0.0005300091022933362416412233709764590932855671149197700477688138008911482635702 -0.0006339404319463615805885361025303759422197880391889525636280754493969283004810 -0.0007155265983297184694849528868365990689788601107333793507343377723472712773708 -0.0007712811654007450587091623760101684712581023404963693737320541923481513913927 0.004268191786919634899074863622100900121881797116242910133415301889083326819035 0.1417461061357772620258386185191179915608288231456919199584260008088978560957 0.07980387463464988895516690263478785229905761948161158817494538295809773109278 0.03166401122777757937195654803300378347717915980531750296673195246839176756379 0.01304802410645153540599386711011060633654509040671545523480444562705219404882 0.002680760857919726758668364767794435799627183793042037485721332657154565071525 0.0007209874967092882400418501406461851215625685227364119343273963660269803598230 -0.0002486137051881917480794404101570064749119768018271336488526384868383307944982 -0.0004577165568261596469214748662257459531622855678501697973968240978699204024300 -0.0005160716524128427888459885960676581198642423985477353698360697802344814852952 -0.0003559426271297071159567573250868465258578890915412262580681250423223998688177 -0.0004770865791521335998997724906867642074274055385846326458563013055131380580062 -0.0007924612695565685743353943902448161535447123738191407384124231442682442514519 -0.0006802946751878863660018523835746732328874048560917518915425634290060208557230 -0.0003430684813194851362402523553147851012740777205956193045796885853516338582194 -0.00009730404289589115881583698981335447782019768715988342305250712680135551298981 0.00001911792733274751824145485383098630883055579714653770725755183498043493397447 -8.458736514384040892538654556995914409067972719411395704876921934991935692434e-6 -0.0001253976799273889228619655082030914718364612059341205034398617256177388373907 -0.0002394751721794933519871325011985637290134559135187249638429539173609385584412 -0.0003372788173326714610325443811875596751946509067001359091946070717322717586704 -0.0004217026528285066402187522814847995662855639372937852425563405277435582759518 -0.0005148102258874960277594724771714840265727978993185328746490337076471768725673 -0.0005966601230175726383224078320541162885619895906359579296730312385821968343236 -0.0006597595476505282444383642923966762124049223204376774289687750270562456026254 -0.0006956264364632710012220573044240581255328979883928552313769363924131210441126 -0.0007121005254186656548125984980897330533481653105574849785660829755119727341682 0.004124879663005345942197849493676812630141722699881089748704455470546837124817 0.1288372066823959352876902484863531700376388222116367583986708929597029359797 0.06356615586163290617635931528416811722429174013473315884037190173506899903233 0.02156811595555351593923528930459128236267107535150609159179371567005271843787 0.006366888504462884217380643760011457344834970053320507277527160236133905028476 0.0001093125836832178320317477417098377400725424625903593403535978688710331175405 -0.0007803126803499276861645443791189045686933184880975785936865185560394701840588 -0.001097158719029962542591784825003014889538151208575587346687083641861645539548 -0.0008916227402352887532350716606096852545829875979772948343799999829447057039156 -0.0007050749354879864345573839353608037738450496305944480062074772503943168324827 -0.0003292129639852044296828381655397534627091273217847016950207507282424870777122 -0.0003240724801582969777738167897491954541628634532503624410652063702190442877527 -0.0005064090395559561711630721388531686365427070461698231579946978041199738994988 -0.0005091287986726040544910255023659330670992414471247028306373633780725204162298 -0.0003011368084532742460234322743821572817633141694305558818433507170597715165051 -0.0001334515493093600737532741571857044041097225552246212221953389088437451398777 -0.00008350102592449336939768559155282595039765028841492899226249550871448449238313 -0.0001880960539283224202752779556121278075552254849014900914935507723203198341283 -0.0003023360893155900274009213210751618903489964943199770479024503264647766508484 -0.0003728333482103817721944776405236579442592659383914624540285879671644120534636 -0.0004224286218003512322120291567975042955954067897823404098924641380690706633326 -0.0004769434117630240352010586008234097189521304945780266289188210806362454947435 -0.0005467612336667213350347000122526366395454121713581365877437408400914536596744 -0.0006130154021412390947500165333047556338906241488655229083577582077738863339464 -0.0006613436006881885772885155410933675293240786598823170526199022652118479900760 -0.0006776167386315651026398097777033966965409071474181613723533103706091500794800 -0.0006646161294312051943582158865110321112572201275800349621585662837867364390037 -0.0006416571694872342596467394629298789056358326043078966533626228923209489919495 0.003872866620400983316760114720931919541078694544724634717623486434030331738280 0.1155219429821085797849770751813580935045305482236548828889846915832841324135 0.04796376994283018199122878974191625758119725463103800339772242903699151949607 0.01208269897413069275483019166012316607041859986348933341843631973536987845315 0.0001781890528252569492266440171411268884828156228487410985883770758493944343978 -0.002255413863923495965183284899631247758186583893690091546734822168731239107608 -0.002154548335488066201787688166843578216375335376487791451454127908761981880475 -0.001857795909363527166244714182592654134098342025279050842199217649625119131003 -0.001275170773372976442634192346531046657357280336274486294410325562569271206087 -0.0008671258551139715299644837709261764299216517912935016157267624205126365007003 -0.0003125078841983747725089496753791624467785990167647017970137521508609722648403 -0.0001904303479697290917096133445928904445800793528484083356736142220115171791402 -0.0002723338440064552360484402833308920954760141237100566789739396072567640109525 -0.0003329958573821106363824265730419668004748544492681302294665023609900289155420 -0.0001670978641568634138466866740288790983696240189979889078842988221315565989086 -0.00007491597700227761472948824742685703023666009484324720884867487970478170930843 -0.0001327637723529987474691466318582225857420055356451900963288820329890596929463 -0.0003296355977440789278483531483789699692882802193425907209368620045210988766887 -0.0004620895791766788735146615103024298418405299405944027351180422802377952189177 -0.0005136541206390299674192281077096012173126941727786959299960875435304811912315 -0.0005349879517366229760966640175114768434752013021351109817506980131190780953095 -0.0005749281568898246946494190462879580052452967347630211026420836981347933810043 -0.0006344400118515868488234499833247039459103017363239179505178732777165388070741 -0.0006946585869534392768103056055288540121696098437436367142007075788796002978415 -0.0007342576135969994935892562148334812661330867515671897178990113473141212852656 -0.0007330260062364262838797536391624129165835969685509570040314123191600339132360 -0.0006898821264793205169096890112077461329874328975131727905067832816457752094046 -0.0006227000141679968593814792377645288199978686751513623157775985163696010303536 -0.0005669856656490223839681807795136862844141359269392212358615346290046822465934 0.003504273198334511767581801795321575229706796490762688108445447717912346401108 0.1021425388609498374230020566938289728900137204405035332863334494325119921619 0.03314896628099876720689430941407769589517847310749717430583232678286014276970 0.003244548929362781236726210482447674910968331188388840269077452691093827141135 -0.005521023942195270880141044989381326851619231711146174540127832594697511036257 -0.004424559592369170590259828388436795682528368907700967881464959768532856021832 -0.003405377884483597003783894656469169240687693251238927522422521087025065345043 -0.002532652298798734498731092832386656455699418108793623670364658043409108703198 -0.001624630660260744168445956064801698352502919502101027289897755983298605223589 -0.001026770820390553681826198103339741860658748783443934023417245859648244370772 -0.0003360306966787993482360197632432874056350156095260513457615541064413598768192 -0.0001233443697351823928313530711734556475422552276994756785104326473583684673374 -0.0001603866906686192188317862561744016426387077476465047753184838772492966366626 -0.00008212576003252987126207770996412162223379424108004936763243887729436640240531 0.00009457246723795939802191038454628982314183374064639871416868018766731453375503 0.00003290339916251125584074001207665588164513931727499695515017548203643499648827 -0.0001257916276891513276414671650904250554665027810815914456997904643989311077082 -0.0004132745533363912845546330595333593236229402219914189839695191650672584744506 -0.0005863933905745811336727445730011249642431581119035808119138535193701080755699 -0.0006513134868340290746621010079196907808155058904869246688371566279721936279168 -0.0006717124143515664964553830617334674605592271106513051937402846842116992043625 -0.0007178237294124327628410015154445948055054847033972442435613837933021214168692 -0.0007847855552634320878609393129509433470081569049937962478829589126699286865798 -0.0008524762328005984037349676822226589464756954547363199124883961715157571805264 -0.0008929105874558321355131913248367038730054290587278771089002722180107683993720 -0.0008796434204526273432825586851532769695712087115790674968748315015499223215220 -0.0008092675064569770351760610267455582186957056615065384830370786354296108201211 -0.0007016130833483703121500575718343962515430154948824321773249762361337174074807 -0.0005957614205013415117709551105400155475570367287974769720358849536811826351912 -0.0005357770895525663789724059725526434334432628062421080176495619344986418489867 0.002875713168252803869806588647589656390314680949551218132666666166708955099031 0.08966989485541438750619045204444964247950040475541036998032679391509804735449 0.01944906511626327788342036377749221202791752932748415209272007433155080339325 -0.005001194763759126961624188161739973438657815785546826468562866478470369860035 -0.01088051425896311066986622780482684046409155502564396552208610668107177030130 -0.006505071084553632308270524467510277897094614141453392287440942018524295873817 -0.004588488951302749873374036195689194819944309535019790336137459985073783028578 -0.003155264255198071300120836943659900374106067053847288731618101933893427329506 -0.002011199933292941752344062804049275155791385714385799098279492050497169806318 -0.001250507186123367685499878990221843313336880943648393942460292032571100147832 -0.0005261400145931102781409698384667514033145732231140945930714108853726312293969 -0.0002499573467544240866725870199856365611670050709162557636353532582288950174645 -0.00007016951089240400244074580670931546422714900867035651630791485016089579711378 0.0003876541840741641121148557288558991972145880819656101044433292863590042642863 0.0003610750281267354731546403717562827368276118024145943421788034449151214563685 0.0001273971569651858320516468110033460876755882030831366631666360684919676931813 -0.00008040630180340320839424554162875870102041543311335784777677257190542400350703 -0.0004238488560143621394393459509875055397042933881765538404131919067312145749461 -0.0006398912679346232295446343460288269230425088332950601541048132800903336207099 -0.0007394132599266615054922450544761562991453475773869777408444648026985417245420 -0.0007857695151200211714045025566981261573269674862438409158916283823324136352264 -0.0008586992661138274205391138254179774051110435423808027342245979128031084095436 -0.0009503384838137989072118090068374992595108383388021980425476276522389959388585 -0.001040002533943794098608910765799379237350964548139518139928028390211004996494 -0.001094800124258249909821620779086230342010248094331096445210175659149314921473 -0.001082971656634511205552268786668341440272260499569931351119424919027830849327 -0.0009998313388869294190115451087016444229347222635995684774417748805241883024284 -0.0008684846877941557006099896406091012549021581595785778102803380329998783700587 -0.0007341732760393625652241941227949586598641897185592451890977051916005788906093 -0.0006448331406100789618765159417255692682840773910355628592512365131064670070712 -0.0007240692065462026526496316026517410071539623065084027512046733469914581333495 0.001541652623041507019928421753295670677836328171833278598690696872235616417986 0.08193762806176627015859817292588574142150804803401516173602724111294129760629 0.01344407734735762650494569231464194815275368389436001448829306782513905522919 -0.006809980382273228539478896973408881869611620209249321304488430609676609589724 -0.01101344618809489660114298205408184077412520234280832248198286959868775511534 -0.006187583374193915287490707314969162337607788409691191977887688558232457790622 -0.004305177357725482393875442210715905485842519550577014462950745921867264585697 -0.002819565368212178041632704238574715582138732338957229067596552638717358695356 -0.001730596484829026581990167790596197789997807073285691408461803945261372388805 -0.001080021037864992227618168645248113561519715124623289186245264014469374200008 -0.0005718709289407350522268189232072275610064529526768615091997064836242527495341 -0.0001012262819821544846725056012864107924964131503586886653967129778875176995747 0.0006729285270157050657152929895884951782683614369203188550887867216150891481661 0.0005443979251184224265218620619454353346416420279031487628593936593369102793289 0.0002578621653325952119952455615027518296512414571018264360571491184045326388529 -0.00009926732893479375700937561309657447425263798802703533193936743225661067492443 -0.0003900122867858471408829485563449983776190044530559014964050851182557983350373 -0.0006779670639713267821769161611069827081499563153439384151322592936620670946319 -0.0007368091647495128036662792136090853411574731511749536928919407770913505043200 -0.0006621705214334093643780203233706322175657146148124616009206473467790650851937 -0.0005686352606493751724407320817679570934917645111063392584620508407057349063803 -0.0005300313665348804451732153751817067124108703787563551719218664221321347533371 -0.0005165263882146576670282884317713495558575458384587358269563514008565074041087 -0.0005182513900967226020991855675954941037749867858317236601222831645469527663753 -0.0005045312168868702694775685962020033363059528523191761703783673208609655800012 -0.0004462666764614809326120508246125843629553167635034156383024642820851223227807 -0.0003283159654109043882698937867560199816367812705156231479354338573864014800151 -0.0001491030153392689346154415886756733670002219146078886499375615549162855815686 0.00008962896356095755544121622296817294588450675538696771008144800124722630736519 0.0004004771659478123605188440489546926175157534948495570175445122595862054851867 0.0008551848334370777917965304406438487388345913384478309603457779829443960445179 0.002303736971416905986600163591715497165094987295173979934915921874453157177076 0.004833150766689935169664850165605408633066153092894215148524566823390172102245
0.00001252461693860000000000000000000000000000000000000000000000000000000000000000 0.1769366603591758477698572369906730586046141026928073269379853958531137016287 0.2012613967463361601000937288019578029746683784463380751177855549296564663600 0.04899780195342375114088116337006746976224751079826004243628934421729689639919 0.2219015078198670161070478608498431460308207720214714333508762291832154958647 0.08402395389364666899647168404395194180668385174963469822130498787553105539263 0.02735871508368202597234364869455300504552607732604342849949422081719895713861 0.2381176565421958156613033942964417381444509191136055963536969144366323276743 0.1207435040062338955771336655100374766035981186855204368857988461356185910841 0.04059126287917285833437272768469040170282576732908486759470980017526348815381 0.01641940656704639731596967907467301141778345517709378558358978612815784461609 0.2501176978225971280931490373844338190663791144160527103968713695575198255193 0.1537701547660994860396012504566571283157369739136441814265222211202644298923 0.05690787388908794626363916198713594899012115256212781769916048229703013204898 0.02227458719812722865151488071748441910277928298529773134137796002172028257900 0.01088553018106976134111911789207940910389366821191845047595017416193950228912 0.2585803692550662118854954841012050111322584656640788391783418971312819336672 0.1826235516112456137011539571442841798652711406463498404130362994019006011354 0.07096693907324120071462403894512370766109913916477368982387631558002358930526 0.02916518057104067361765871285962365165582978911892574021292750951790387467987 0.01276818587475622225694963836500001171628590096012247865090301296601056099531 0.007454230771965874359847201185429375092531249411721538731349062147045822915544 0.2647406903697318789735388350318512001550350630877483427698379323087562929269 0.2048720859218820770564576169361417679611182030353911973871102065027612898160 0.08180303375484700848426922699297213417728952893894641095633397697366462329907 0.03526896065492690356853229737596500607029836244335694110237282376123606073946 0.01547913933121010329494709492171702197998771406838893299108965646428102832205 0.008981783691298367012349524979479498944814841271398034874935342656624356178728 0.005320239829765813664783238783490615567143898812375947328020222410161673854692 0.2670573852678413194384024289290152935724571114655711501382400515912907427692 0.2204051074029709373344676021725964467955270598587146936977898870222031029681 0.09051560232459434882922621801049165144058659374917717038284921977287498892721 0.03954983031413509517362313115684529412198340046666527869018527436660003376091 0.01933359475794285846560666666781746783122566912131368894414948905442666665120 0.009547125489226250806238695395362958488879681743582638924783203943689854574571 0.005535659602858106365904126022470522418445093078120526971058417963615031111743 0.004741577548999053830423318833213616031181435950695302802939887238197723563858 0.2656856727152946815618295985186484632251631581362686858798620192832262001908 0.2299789889522216818877615210505570245033959157834083864549416792711326929942 0.09539846333030036486934536601254939935343663564859284316356613157506685491017 0.04300498551674930162996219932013417677393948394039525917134456964324772406880 0.02011807644981897816276399733409024021147832180066277258681072756181840352950 0.01124557423222190318568754335708989987750898855006638603916665799432986950903 0.005741477202577099089439585221773686113062912064091590448282100773819756522312 0.004235038232834154353257850103107352360773661306801923462924259227328559831143 0.003387113859200619112392842197323873145272159596456749392614229571231927796726 0.2619759300218910199744295257691269031158705752861259294978835131052245684967 0.2322445007012845801723526254133825405880993864766781535071941826895072696030 0.09749914745333096169100503972280398451654841641829000126234839320647964500503 0.04344652487863461370715163859390039138643845482050049182048276683592123210214 0.02138914530840014835296376629937235329094325521719831269328009988710540873862 0.01142585952676085179569209234927612648006733674084360495121648840908445885003 0.006561083043084495890746881058765671956986727735516315889872220625381183554273 0.003726394315359521026864063529208387742617051305864382102480310378993874701276 0.003090785139546574513193278842398478078719528403427174899477542681427683569554 0.002256430481495638652631234864955073515088155320864259404784697860615606810689 0.2544017811633243471924794689086186743522846781758727088369650847384090063049 0.2294151370321175292635598686975035091423793493055577746358195651592533566934 0.09581197208100358860221007229949491182080185423589325374696301078969066075848 0.04380281509221346893951808804630337852399367165915022426590976246052353285969 0.02052464802940916842086968059070559387555089948365614673418507063676685196907 0.01136236173370357998869426869190323747850315251348811463323783197344607965120 0.005808373636074882137008460888718957889703145727928320730250067907263733071268 0.004412045382128712571381143648428870369152665358960079255611325577864716482749 0.001749619934309474645633168707775820311918375014853491662849484381047600140802 0.001080140303298424702715046711478759895365099827337404051128471058119391296684 0.001103947459435489648368667569817744463763464825135014485821093831896053664602 0.2443043423827102464388367208470481779835833005726686609146870133556242357743 0.2203041623664640246271983510938254228795817995237016352119593745332685915066 0.09250320322494329837205839349768047988472111710615568182189261028768628699271 0.04086489785662612035479019052382160074788126526737753898066886833134312548158 0.02009650219674016150493600290910473956186148038330664936589374207648060359868 0.01050499557542329994671297337709289021128273259097583148065234857033319445258 0.005827578123116352038888583731105949856376865592895172942924591401700525857726 0.003236048121227958101139249692420316878584448220247298895509032693204984926177 0.001605330852186237484764019400694432043040340881562035623027379502241179699781 0.0005565482779930552462395341211410621047432227238270919182189733518077852202347 0.0001888876827270582193056517757567643354961317243563280343793582392037678235292 0.0006967583175415554464026029581342084009864433651603007421929024182469306725654 0.2305191526047208325751299872172442506534487966544168956527423444637820437831 0.2067428619689179998531492621707984740330523121092325276608591926396361686089 0.08615720096257023092013453348728993120892292510620864524579283209046886216481 0.03887248340488970073526595139876950657873086944657572579054834533419269351748 0.01777333902220654398010426534542680690620113036730087711608019929977563948133 0.009575594537717131344442497528808446348173988110605422210994592766483327158844 0.004776493408537534565011582327626859458745834801228568307156581426852435072165 0.002763896186185164877475885859690075579237992226121753479354140292054553101100 0.001122345280353641703646023244691036237012267479155477907235885730458956838124 0.0005079941253688383425007628205695306497615239746093797396669452962444810759280 0.00005293718391266626903517264682541671351618785414930726068408654534633620813834 0.0008409334939737658990734791987804678893721130297343812663510740993438917281749 0.001245790883911593537399556540556718429855719170826376126772215935337416992503 0.2142583940148574736091411560090041877139298868602489631021112207881023659602 0.1889620954942431614652906038200664589594805255403116905157240581635199813290 0.07795776280072854655662800785160726633928169586224501185575727944510893421245 0.03404844445269010631256502385296980794862720697813418814799580854624925778091 0.01595489367747583136894679640804344712387507192773340951292652899142142950200 0.008042437463170739010964917451480869881642427710002720044999513223972401931629 0.004003641876297719984481406267787588651400291003686133899358974687283992366546 0.002256117096945451577712009965166278128131192950104500507131844435923508364195 0.0009939584865723271382364432284303285764733860336985735491737675624575542868812 0.0004520354760315103429477068521665353108824768104979578338448508603146163202341 0.0002676766362993627086623584616415451288126448331173456492973791334106330655361 0.0007940939886577870669146638100376388292658644893292639229127173520539984324085 0.0006388122154539458290416611596868643797506310112595935828789240399657449882020 0.002007414165018028347579913684564776719285309519767015971416635375719991434442 0.1956010266368900932458832438017833500391096051696226834573347135648464546723 0.1670144727159084177648501441271033654829675230681283744553648401309864211413 0.06832312647780893909409329030493934220194898107860601303206880992145182074293 0.02980300207492951109685851871906131465019778084009191561721090108751896511365 0.01332745288572364702832299233014841408695649345867060993405325464719943708666 0.006477198742346348570255366422203034373887163425420765757342049305084690985608 0.003041383953240694888107943791595374031561903216177165505092105212717097414382 0.001725308674919521497421311291357951917430262605412821944425376950449253094520 0.0007996077363666075052026565735164103947336779132389697773504568377640239075398 0.0004220700112502077417815027968743013712209878632332006796730078131783575895531 -0.0001417430009491864705638629421024699831323442258502155187866562173857165779177 0.0005440030015914518873923109474936042907334844329758581268124176821131734940706 0.001058852314325237023735354704310318841592452607055563119895696710950213822759 0.001619671722013684167946056982473398031193082388672345103999542638851066841278 0.002670341427761721325477847337654413498564641850779650237064971325218228664963 0.1751565562348082134160562327603596385169996749350406610517387284907744645240 0.1423733676738644822312292710382447640494938397490241523382109139645108137442 0.05695367664974633011605736868593312121864421666462727902512423863961372175124 0.02423666102685029146441786245221567465799129960970139140229998348280137151742 0.01070873506389000970056019249504406594058815568163088744999323084774753156262 0.004813525640055941204931447072105459791125011150458159881708492216882707463898 0.002138836392385195611344300801301040219418817763343178420720047456049331147316 0.001213418954473090251160404102103061097097204701013808627142478594259469475068 0.0005982880903379047633444932892525465909532223044992390455245715904907644012106 0.0001673356331220631025931379799167762347733751501957460066286188556422050616261 -0.0005051334723771972717417777867064113940080936992900398326722684534918037060965 0.0003370994630730229068313513213911901655480990448190356189812631355992076847041 0.001585356286576633281942567932349029588596581473655758194312454743120622013554 0.002270833774407873306831728871864162730898768120794998453865833228239868913058 0.001553103233203833421559544439353170810370948475317776480650794963190467373058 0.003117790652409662434737098575026177901854604736617061754510961198477681454444 0.1537642639353432767227390346349658540629187504913278468744674388466180155164 0.1150441824863143185977028567623040634116893660621931057066275251887926861397 0.04509412769624322339992900541977753650110075896634814637999780016917645830096 0.01890093588524699429828060292152071947170646347559633404467079085167462859270 0.008004785807542130307263928659307964976367202253827333752680669997638368445914 0.003263639456472021115114262521519913513701671262373653536421734195681603616604 0.001286222172470253487105430037563360337698599898202453891510324531385872503650 0.0006832412499786952479765157104659822077713607452613614491342783083844100381617 0.0002552379955516127251173901518933992906494846874403640418681951491146849360749 -0.0001168365811490543011319596102182492017417273421785248267023009529264488199332 -0.0007312648053488955465099553090679470510592063960284088453512960396511296809807 0.0003425837218170601927646417430541198185602484485634896330196290206728093897693 0.001882841897356018899033166980075585708513146123285620786673623811678648299842 0.002789929001533495490249926854086875658588139760654629789017621154400875060725 0.001894543194389697682129018918765204936575317081694770810933760290699221714369 0.001263764165057041990224273401187727100091077384646744007967021384280892628546 0.003516901784583027791465062087952387017571802345505457343477405636225536606654 0.1310897686650294608619584905069963836188169377724307908287496590781296656155 0.08656445154411291927802631915220670809362322686227579830764976413259521502379 0.03271834785192779720473987313176533351963839984775785386716761142226161276241 0.01316450900883854834184033512369548005801463722451683000322761511318607396158 0.005251031524674157350645668748912597812057293842521150177103411275347290152420 0.001750255551071022463327374818901788540819296930270018169908217251723096740743 0.0004710226467178724344173156003028918508202935178773301206595313751600854154734 0.0001301879136576244459783469599688168089592644250988289068168806928692434563568 -0.0001323551051050341227375390208756546531766642899129048739985807009138352649491 -0.0002808459296358014423328145282547833782891943815410117012319011534425986689424 -0.0007608194198533199750984138270426376961074105786468468954451827246447397121392 0.0005144510984439694095438017722145296951966407649690495348638998832039114880781 0.002095044765231090614859703454359118116914788781196103607665462072521279362709 0.003096614421804922431604739929474343404276626892361775366559942291712870478808 0.002110976107148437095403266543269731198747313787001491936604238991388195570150 0.001431817455013879740921769377795250199745411603813444212010583912233095066946 0.001083553187416894587226679343332771250975743187209786527637960338998621183018 0.003902526618222938300758973143545449081354719654749819165321844324150588209591 0.1077111774477678472964589349080037224389842529834456710363659346457271580296 0.05815673056731906152236427168532381459109971048382907682852424437330807397233 0.02056584909721462674068765082940218928264613420537134808237179206536981896290 0.007711224374540429766454105303260394798129681507838628287323087518092085770123 0.002676021808469523040780797271056174022715971537004657478062162052547785097536 0.0003997301243649299882317540182721830513394920606002770219180616150524246913688 -0.0002558074941547357570495169681266022234610291794233310564827000672244565515094 -0.0004113338418659166871596295569964096873878686198879420350447641697891666322230 -0.0004511754407653556545452799062888670417722245535378761025260385640212759647765 -0.0003593986130204801714492338687932241394807723655101885412501261041453238004348 -0.0006662406129744655585456634505663119333811321271144114258201791402991826514223 0.0008602448077852538379152065364116616206009285636118401151954762636031925943345 0.002187626944748432282927152050816592558303663345088884711927771981352793037821 0.003212527580632097653233815905789835572760524871749848645659657748170277510105 0.002193196007722926446622896615699862304741329135094925781487773684898455213681 0.001521324373408421102370104140122727598284643222281463770547844923112273354263 0.001171784247398164108361907775084307799346202494940570788298816825752895198537 0.0009472456472009404162891450245545659163512178151922440234596926207727325666414 0.004206393909522653076850981366717848707777440508732704776394622537913516825611 0.08345972353717484308809426386187738607011146783037963798311711089492155878065 0.03064098921740002274256506952140388976988115628010149131127886766970083151713 0.008955911594391574826373181723004780308622252670174411002689295980203270150796 0.002525009049844754222553086540696395058729013586519384927265568419754727933684 0.0002442538087090329911829742826683744898817415282930809346439473275367032538364 -0.0008606052843100146782432590581223275149285799043974292801538095661556028959767 -0.0009423429619723441304770014384086991217920126622411772846761637198349173406231 -0.0009165955324362065986394749876874889002143641427838815650561956942589039188676 -0.0006761610555424632634221063204504912117416303751810527469300417943830722891010 -0.0003920955610877915779509071622575821896307580664306904377351509643701202515847 -0.0004569522412564188831777850345586718564696039741330484013139427712554740755034 0.001360071629357118806293304078831923820128322332504425505343877977301877636196 0.002162448893409150738187796709493276228249735698360928435213099366602218532766 0.003130993249490738873418108768127155490171913427385276511393961692424977872829 0.002156874075015603178393015811592088349184422352583627575455801550163994905915 0.001538330880790250857750181728504931478978505582402356689100733514534990707380 0.001205713208977363391691796028751263745112374753919669589779664316937700937448 0.0009965817794440672140387397550900481513767796851947348861105332180797096071846 0.0008426750464499138263651001494308043356140559598946888504870377830380410705323 0.004490201086133013103644625006549409540026992617875074702389997535785523428181 0.05889897360105195057661615888966567851194545459113714491701970330816982589328 0.005054603889146190443338804465017844210494738026946307007225203116014491774316 -0.001725722449303984054176908044064101099735321948617635619480333455509975434165 -0.002180566360696321199170038568766177839133636287659986743564733028670073504252 -0.001942527986602678762140252156503182108331628400849315282792017332422519197681 -0.001989107643606552745865516904668999948678411678246950949528680304011765302665 -0.001552366668097303258559471092037058180101425402395632080357606884993053805174 -0.001320454438613712535343684695627798853013350154576128265855074518713313844322 -0.0008335532670238379737418325317099110473852162341079252335315372779470012080082 -0.0003958441305929789462861090948918916262444985654507340006836561401118843331005 -0.0002122357264051814706135626331323451418985414945215873698740568813018794183967 0.001909686709191936541190123562027310421971040362010187755013535197162093023907 0.002048954855921664556210727320929316269922630719233468933582930300614412742607 0.002932775078339785340014890260137994891671520637464317373834689118765446806450 0.002052632309385349873035391710270927219820112698744100785887450153248956640676 0.001509029710971819223036753977942752949159002298733776259171339441452140703129 0.001200210930341036182145492574818766875850082276926143149698507720205711046645 0.001010432693243738490944669423184446524323477460083303576859559228306387636539 0.0008717990064402170300365380685395278966587962938732791188431374803664512584085 0.0007381706881864069940616138968905878522189575832655788043931617258209868105547 0.004718577314471837574783385544430219251667331643135955476680421180842573429011 0.03417547835577079010881986361564440934067133429059931316156022520215807948485 -0.01815684562335995051147662053337591908857195651196108907723462654176625529446 -0.01122874761540505950309667326191968641776788450294870395391398759235978938433 -0.006310096725542274044098134804914576530275196000699120570733707833310160516283 -0.003840503432608773066213306578159499368013120166580976596762928811985737972739 -0.002959963905821265519540644834707921906331202851612885819929967393963112450476 -0.002049601838299154667151936864835628884058013367588973643897343488723746741531 -0.001609588701900676608074303205573310624774912280929356769744408436180023419692 -0.0009341631060721063015334911266491948387628259566719827728906310420535254903600 -0.0003712638025988584200765741270407160617135901675191948152121953741658390565937 0.00005041444456098963300688563837511886089685264708130829032460272942332500479336 0.002444003835344590091031811495619255682589783404932782937542163305594724978586 0.001873574872261242476002062692810860526416623309394029602823776487648147772962 0.002657880989381733421947819844331354712700843232358857871983471362882502901221 0.001903404795632441533675138805598741462240998405541893065274111880146311199578 0.001449205973729789809086758388098674439619428510366947890076934005275579072830 0.001168907625256943670870118177757141460364914960542640211887459126682752264527 0.001003491973745623179420638728453575950179870305065958409903785151428897984542 0.0008830685921685582381939534803428534178925946684378661433961139803599034982501 0.0007445639985015291447870381766472528223838173753178447949232720217876134800696 0.0005992231643296460050848302968233847732349133593656407223088712271358533497532 0.004844494024366979576285414761494806500061087191149509142719284722812614011906 0.009846429841362418410507176935592475697382108526782136314248566248669585456784 -0.03858813837340699751278535006956788002027267155982037402914290740991561465564 -0.01944280597834752200929762089157095331874401230380062963580344623845198820876 -0.009830319940282464916836726230015742375514285725397173121974720077590673271821 -0.005436718622091337196575715314523816336400665370765701806623857053947036959732 -0.003751068414314525033347745134838168678668187155093248636146302664167690316669 -0.002414792816917110077019467821071791393327017913779868025204477348302614726974 -0.001799721321299839164548211587872220982476478619353128437168482271098869220073 -0.0009844043661387711196418181587240524668191728751901676848709250653844968163260 -0.0003265995684019046215349578851831050911437208910664052558161578796946918354933 0.0003009247055001902319812656559299558536866235899028634163192331207525788052055 0.002868572171328238452679844960933618040132738708995762869192915198356408973380 0.001661102786934784009590884536745723040585805706405449046412660574981760467676 0.002337280967765914065962960648375681478529618068293791297693675283439399287946 0.001723376350334741566579140615725449727864960505384983327491195120632353246062 0.001365998601515711100633340439226215755054919583402235961373484376133077251329 0.001126253910672386604557303510507271596122769863489946098582988684204211397292 0.0009956949630641628290593411645130106793105280979569288093406610464005429461004 0.0008871239907587779948090548632968668750449970364978414308674939806081634436082 0.0007282958257692971940703193864202100644126590595577202560016829486140529085780 0.0005553359087445083946902334649122284910439528882256147026129540112054041358638 0.0003868435508890649906682535648988693864421140399953243948063300304063144168645 0.004865181092384295800407984575277658297913523305110458823195907117925795796944 -0.01342428903018042834508701612622008464020629033134271893668999186753943876983 -0.05609320435201086892075888885183811064926049234246476986433693775451670443805 -0.02634463501105236766597309920272997430818793796308795506524338852401392897805 -0.01274666020789025928453062269806740434311981010605981114288815501596163075873 -0.006733544302966228958287623795030617825768101675283115309453508594703822466404 -0.004352470181024718757380060373964818215771859098772308493359869358098741527570 -0.002659086231562150857516055420089378038886312189039513350803689678680312701031 -0.001908412154047163612400089520148377139466902109962022486314784436920871604973 -0.0009910365207304908835972378719180129716176309944404529918865511878579064321698 -0.0002743661177805251916930832503568100807138610258388477794809587648563325231797 0.0005079471831921421798482808271256252845016497776582447142504159599458611793289 0.003127718454402427641239584270404815212141398647756518003761891561297410937979 0.001428064840547339710024864609882169462561589264338389098740983167917204405927 0.001993539705062341510320410359651076095974335134663137168650455265508862023054 0.001520651027014456223110871253488516747523678353298918967669832506628533777069 0.001264397582078148383162941163925755508431209920975777423802590257619940108383 0.001081464489995039404744481690110578026854350080783475291721026610670483999627 0.0009832747795823522445482564031913666316939047566358626274317451181576807127920 0.0008698902349379407446622127809062282145691824097881000916506914754872294658612 0.0006896558694008811621157358009710063284607800849887010840999167524231976601641 0.0004990185767717682734626362494560150821555871047241868377095172942435667456379 0.0003146762893850530030018697352840856148138017670530868264219507919457775397389 0.0001663263684128046349290972482523256468836764804503900482063243047291613955768 0.004797588667376543589340309773941004636520049755794670345727747576379363704451 -0.03529488109133125297108349661532559501553254176730735094390986201724387176739 -0.07075495608193198609664413361026332224618491875899912499970573806682448023135 -0.03199585396238648466872661231947986865272882182445119861651940778982763848057 -0.01509254808733883632848341171197413330266902376130677520135072074371275012380 -0.007743364464631102936300938800320218889391477678124404285375544446670731099840 -0.004776176386092168326036960835708843019376301268337370750828378823039038594764 -0.002801863566057734802254780854549140755779456896005510042628531624721660719972 -0.001947007964348078296933028697914463615659759028614303456822507041738070350832 -0.0009609080750927125800053728754975954046798301042855349433424381479913721130994 -0.0002250843952722553580203678879715660308953662649333517943610108250111443407514 0.0006539139349863267822362888442660308909697801520319993288031419586456182332955 0.003201137597050610839733226723631655992716731737668600068383923441598623754480 0.001182507429465515111312670634660984594703738842335950040635767297466266546506 0.001637298981502306609434980078827007007418594865362493631767370660518223758955 0.001302433367195859987949759864709714981922777397806091524924001083727740970737 0.001154501425887683536222961852489138894219928779770711652628920943748814042333 0.001032222283659793925252831170307375280673601023589687277245638173051318766789 0.0009438615653618294106772211341609654830947741822440281950435764423543465816849 0.0008210133578767953076453110599756352237181823952530145721253116893595189772070 0.0006333893581345082030637730112212447338340618629724223925222652329465178801457 0.0004399605883017912457090773159432347372598044253445718403175301256132458791383 0.0002526211047495280569879008863025621563175706857513324832682127167301107694170 0.00009909512903875428111695454187087690622110745687398027101792304997611497149365 -0.00001692130724000882146767921480572832882322662327432904779614144205318755115201 0.004668724537198269455094177697439548161603161496385697878599852331899426722872 -0.05539877055843613163342641685383174053513638445168952512238272138061930606700 -0.08266302150886370970530957449520240372822669583681306185049776192237950174178 -0.03645004685592149623399637018823285992977607419586664423125958957616005696960 -0.01689274291172918388930409956802551516106267487238025032857398444489582349606 -0.008479782273444554416358021969275658706300845684304706220781232232633482300456 -0.005041559727463661735918040720941334146746815992889236715345979466548006081312 -0.002858414995082451675830549227361091846408694382159137173786105770981437441116 -0.001926922478974390097745841166008320277036283115318826980523323902063293413132 -0.0009048796337388457843887201483374120738747386092431854217272335668154363096090 -0.0001859904528375741654448562183772754690758542775128828642519643500253091357822 0.0007326919063526919031132914350957158856099497483936053812112800816940462331668 0.003094941694652607216492261112685618231156038818764420731948100784301191554018 0.0009354309169635013586716480221045640119140470541726799243671771859712487026082 0.001286116486436964848686718295189423642366255944704424695455906342861544863218 0.001088612224822140502028644222438157107094287280831429025532628239156748819764 0.001046631476407970032945936506013759858940429126540303967998849302581302090836 0.0009563443534574253761862036249920359035487245463955887217171423256685522141856 0.0008639079617378519538826897293880461926734355944588776519647578793191027609391 0.0007439821966187965424809641625044179066355591354239802666311951230600833971057 0.0005668425735798378566014609820513310752054855287177074768010156305114127771910 0.0003851374638873308921019071807716336939921427680337629208375079821292656570347 0.0002071595772408032816064556901224516293647843682451019211433237543991638066999 0.00005861040469595100279690221657162163766082179208950758327407682308367953222556 -0.00005670516839086565271545490624933066764670231113907160264817587910773359642773 -0.0001429584472381355272435640148533413125718742167545965219692461408237095525702 0.004493061728167360704701024961648689740357901434056075960129212403002777356814 -0.07339453754317835679962935860783811565203009107452365436598884573898835433006 -0.09191490826753937112438113356833878048378901990732623660333040274581767360427 -0.03976297581514047390380651751192961025593828534187044216879110923633132294065 -0.01817544958578878669886837528826959902952064417085349792273863577851223016336 -0.008963478391409167498811399904344105812593992921064878135815661066922884590364 -0.005169925654664726844899303999355835249000621453255486261129981176588510897001 -0.002842116343295472567836283823290461362225046010505981031570307765626603500287 -0.001861125146158047749480886470879935274680652758612722504533387053770793718453 -0.0008351721042133914651068834709050200386966081808390949816420860552334434414304 -0.0001595081006588049932067806441157025882142852721244389384504214845681617908951 0.0007480458152412374020571202139559612546567546705839999138534672655403801289012 0.002835650246990460158042207674388669731424810752871785779902850325317203973127 0.0007011735105889158561875505850203814844128462536320855576595797836189153342962 0.0009679076232162536115756357032795072282533937437368098337076415008411166044860 0.0009058404845836283921224979042941938043253900811016708913283295668008443667979 0.0009239577416098293191423474733292654773485417922296258635751625865355115678038 0.0008349177344600697112322246980606546186868820532370149011603244762997591143497 0.0007487030950936206068650311573651428581390187516516910630074501600486099162770 0.0006487467310558158221719324522348448406205967594060474373833706149610611116244 0.0004977186382140988925850285880958404254498983623084387875179529991391980652156 0.0003400684510898487754451579547631213389405281033530741837630706425962086051574 0.0001822571723491929163337504674224295325255403170226909522649462920337421871948 0.00004812776338236351496740089311555943355167350135667981404717153685446914857278 -0.00005809456336133829976704746163261665118203442985251969916243728466607242423869 -0.0001394875587856420139672705612587882279431231393995392025272243568812754522987 -0.0001927219395482944205672583793046616572699458824142941381835937116230824788858 0.004277059698332373799579439591585563542656914748285514595472012163603197493950 -0.08891306543235381671313379202316321041710838950808263100743912266037099365357 -0.09857030834467230956073491945245160590965733451551226847777234803877807162160 -0.04198264240520260889389903364843611810155673406547003321605354994588067316224 -0.01897126133932187599527303006741648415823327802208167414903546545038041025214 -0.009218894860655977782244323837470811955183768147208318814800939936731053909692 -0.005181360206366684532835350856815524457633491011735078980479855912957181248106 -0.002767523264631847833550097829713900759920324096136381609927062212247868767012 -0.001764587102323346625859374346323276361330245857056234450948098322485418156998 -0.0007632571888699036818896401957492299142352859881795688577258448629239555077945 -0.0001457652552711220687904880034570996561360758994194445330033318638748586499655 0.0007087640505433684602040786545150261810923312403202820774293494600692529104943 0.002459061479787600368067479800306474817993542428399911802061228773792290518972 0.0005055868861870360374001154467217284862469132234368855796928808596996112607738 0.0007279444589977956338841337934177885734979725485425875107168880149314248223301 0.0007517531236030448087224378557094490931652468109702331534682007404528412846183 0.0007578490523259865182809788885100776077289075523245488235876821071916698999576 0.0006728615195914236745583652203505207739910173716642693713482660183813230868845 0.0006110338147873441998706540850238329566005120365713759562202508191232977344572 0.0005449267354418966250733720367048343051116173016975319932888722503124121250775 0.0004318641466135997738699819387685726375162021517824021565145781618236279189120 0.0003079120804851907909414758323700850587541371536323809638360695372433607486849 0.0001790004090984602857338032721413794885876982200401730524515437391852362469198 0.00006736390773184102794207603898004643691172276526613614474899286175034263800675 -0.00002202299977117188326794797721745551084297472033560177688282873050832386421439 -0.00009130889137352591340012796449871936597639257861829201664040905062510916926483 -0.0001372325143961944190720034096762462389024727616708445514087205432519168305498 -0.0001517161092633501197071446409352402718562705303375597964159681304170221675552 0.003988078776812773641077296300528091164851239421149799541442950437656625338897 -0.1018877738603778955777099205632939848671327728949341527846969611470247829251 -0.1028622881024195576852113798827632072584176345583099796416511999009435022412 -0.04322945053898176887175068248993761474725771933499419620110875210510985998275 -0.01934310207327167205715305024793566189460457522970808380042358537560075668383 -0.009281106908231787905391639259920597083991423822813102997226746673338569248188 -0.005095400479997444278963263708589987176217578882144593438870707571932275411065 -0.002650245138943873440674418286543807792920817895496041014520082982931452199499 -0.001651077559571525875849379473988728029919879603569101898439769064727942420988 -0.0006976217809653845813073942657289141669774599726276857624277163615659350400114 -0.0001473803106147369511333888952824666902563668363119376409222650522035451014157 0.0006165442912634662909864544949918554726932091134869209154993690302549715511101 0.001976315268392652573077425998834903009434457455111004946204788960943690469199 0.0003972075163131254386600928482908478532594422848157390801543481500544950639790 0.0005951367530845822578276700448871065802539461970100775855287715381375937794835 0.0005727711084529803689022540030858974450198004575103772351576360973918702609020 0.0005356112371896435199040712546820671351659350135559604477472751517612521002425 0.0004759775040661203286445151063565536233904722284554773591402960626876192274830 0.0004546586823580432833122159204230931415982597952144175933630741793991388778746 0.0004341895826549008568661692659101802229987984458676736396188717774715861546378 0.0003702407049044883071244615626368964899930594290819599761271891232925775105478 0.0002897652146081621817727338196601170375147177785739960779939917768847661160798 0.0001989304102474056719085357833521839409667649148223368508834041275338523744531 0.0001184989871723638207124069074651062745686369242372876687342872357092173699606 0.00005452323954370176534347774467260329582436176214162158484202666203852927064685 5.631228107621083057023009732246564428070775648522031967145928196259750380402e-6 -0.00002587543828569083492881829711588435600512508660737255358964989574662722141758 -0.00003565639676310607349332882776571377236239643296187962297788821835036187311119 -0.00001745047565015359909617323845972931353709080941202779027860932897835062425637 0.003603230103947695679327814540759713304440982075204220132025244771210194191410 -0.1120037662003584906336298814584594220769604051784855773151457659953994340222 -0.1048525505838251931864835063667171094128352469906612198799061062838159096454 -0.04356978775200076303095143798308359185596606061349499713092744430915800633386 -0.01933476011437710931532611479594274750143989530883589229828679885105890434188 -0.009182900857590585574867700398827595590147690004818159693210822757694130053772 -0.004936096534350763567977662276583406511540314005322623967312543405009528661924 -0.002515494218023669569382496672121894374573781718558168763952391821250746553059 -0.001541379373666978531291365689125373626824937636180545906373546813634701914364 -0.0006533939134791018196407896461036325612155349803617497661899840502009798338518 -0.0001750320366762673050584951820345488934492646451338699550138333436728213226655 0.0004556623299027089746328528179400067239415241274691557688380791699206637177001 0.001425866092601978203347037152873951454487107206057299545125016104106012292896 0.0004685080709746350173382976338351106708912778322982923624070166715955763552239 0.0005340188849765909024497952257795861552429539821299229262065075215633446761028 0.0003483494328669015513984014713775710989100722956792082056735917475742973531838 0.0002742399380045128758906552509679367603037864305383155343671000486825208338239 0.0002569323156813471743579478332689878989289713724648695134726113308617808814858 0.0002837320209179371462367521160305277344431591741193800806393355498116666683512 0.0003142984720155618854260825542714917110564679131040127918221340137341600376578 0.0003055581019098639517089796635016600345185319415824432996193814248469172722824 0.0002748123530851365709787767153936412420146966096901634728528610382947441678431 0.0002286572436613375954364746679657330116737140363799580023038304452560137420275 0.0001861500767926334836163866181948645020508776141801638877807397986067464637482 0.0001545097022303295160387847568422633425510456859891074962682804945510228484772 0.0001330079024227790741599539806674189232142550232394976785966866995768134120970 0.0001223800211852553877694072699371458454291156856549537337419986335429814190512 0.0001218408869635382491450578640407909378225466408582529568673279073585328834586 0.0001286317173406180409012103931352373048830209530267335483835064316126474917410 0.0001366074926865299011535510087130967100102731133644075472645022408532884438755 0.002922550023785384635865874271687218045843705220667982775620519519192836144395 -0.1183040110829442969276941241890481129372131803156673050815249060234213984130 -0.1044080767009469687287450213422801296448951999336420254491259985785139979554 -0.04304904274585165469410964832396073812793235373947367244473807390938577799849 -0.01902492204594045086980494391697828458680571603603830920026824821267350412560 -0.008986719420502068942130795757627313284104300223008405924676740567447015224387 -0.004772194962178385098048289904300814439125565110475196069072352235240360174428 -0.002431239022704549290037546330427016613453142585743730204975191963147585953291 -0.001497689639439125826738131024005030670201232144552925232982145305855234266050 -0.0006968325327483470132482149528490700025230131155747311733305941565825257943546 -0.0003136576859468540628775468015728335364725004434711725976780632329624834057062 0.0001754990255016915089338175809812995487365904406090447699134664296478897716540 0.001211158873892392458909983303002482512810906231213661196019308806746924215309 0.0005843331726195839182460175437776203223917466199285131056330411006319411058189 0.0004274128575022859566868691390965342921421185334913808271958162429073739530503 0.0001862098220570678409416000719356249350794683648101103584642940657360848687106 0.00009727908596420826993495537783304933009268187274175405510053413000171122293172 0.00009302395613057290689942891193123980949290114701231033660044915308293609333047 0.0001231392234194522665020804598884147695850547034874479388362366772078497676237 0.0001564208625480592578626855982297444933899945136628143468704756628453975896986 0.0001558379456724558496027660019950478450454532326199012960934122947341455847852 0.0001357355695195409528653667835454440740578476302799437032126019625938719327418 0.0001014718241362390072127270750494102155731907929033248112968152598524565495030 0.00006859770516109969592709740321352575297675675428305639803410736514390904104907 0.00004349043387151889157686358880854171850356441300761161021382792317872005777415 0.00002638629361197781133199923415780338727711690484253096700617338703674133228874 0.00001905848533082148078812202011021876277984176740718541373919506474578947382253 0.00002230263256239615535469998061391592950827391322007501889013523775420930610278 0.00003439748603121097267789801497196659332599299887380936816128810426143612540659 0.00004622089554561345731589635027230918446764732549334248386173480947890196987592 0.00001844679330734337668986739925910715372260430144059049425189116683364174565912 0.0002306195312789666152472723420545263855365049919374760471381178898917689800734 -0.1345318218843419465346437791259128775551987671025268900663885078386517915423 -0.1105294524366447527495775612360389700281235314940154750900447671207847818598 -0.04486510423821174533861359632554491352082151332927350642700540403930286054005 -0.01953912989252086130150967050730938593148548341887215905220588818418299427295 -0.008965318740338838236227225945137920314584149004129085943054188044077957585083 -0.004471041800110717879329917906808622153854549384450409057181775594724447582325 -0.002195551339951738137273229257414265310056970388419515899026962886501862897893 -0.001360216197630948766387595555644432040089658724051074922963514218735856597742 -0.0007497118385593484211477277025682563493066190701439820799509083093760066677288 -0.0004493348541074824051509510250834044723186855396785895603970123903848364507042 0.0002876789967171898471937713006572637738447294793076881462601833585904868203161 0.001053496055851327980952666631758966978447616318500253155012166980515668574389 -0.0004902721033065063294225985819510974246111980047471355725915143827213515817342 -0.0007613942557614596138185869167837834302734969016078605509002137803493277424945 -0.0004901724679143350843387500475323025342391565873322500706461035628170182020121 -0.0002671869628370970872491014530574553164465315789196721915324468979787705338053 -0.0001592981795592213478482954686829429705208982335917300608581143412220931277322 -0.00006146039631051778799084581924647889550942663450206859943378559789318497379482 4.752745714422440195425082260144099105627964933442633995308858742508777766757e-6 0.00002039223918973987377688556039319997988188622422426436338576134779099564151585 4.324094770622035911592061103435140997195229266130304927772196283291403319354e-6 -0.00003166984135158970408649682552863660489889434245376252716211419106994711792919 -0.00007389438609914623091562981610862315267364805695952283867948056905300151547146 -0.0001176625158502872257598824808995751408502417711003938723090123794444856402000 -0.0001606965776273981645212461306826569312819408585793128154794296395321683353670 -0.0001977772742120925725976774689734137414457450171487104968620311174311112482123 -0.0002211841729380786699773960334410573847890121079220203251957518378445932699004 -0.0002208847813878952055778961510185525135396697648837580845323110442445090744328 -0.0001755243343420249656398164463693929123795169193369910340638098653812083110249 -0.00007902212598289569489688773805640419640909633388411793523573139118501320884734 -0.002448044750675879099758705545252786583382523683916749998182376366514142640129 0.003671143368449839167137662012894533050080496098504980965747620737257059293309
0.00001086414321730000000000000000000000000000000000000000000000000000000000000000 0.2305336190983284971534735534726158170218005843749598038048934141156936356732 0.2550670689498578484190949561777372579742729738094853679594364311822880225093 0.05918851213437233355230946975740507875642190819852952753266367868261916041494 0.2715563185429849703558655410594525277179272189037808098883071401903617952479 0.1008128755751304943408651410816054734526716150800195476486184802216107649151 0.02717494742487519344172118697807141769664555602062587705181728846133187400804 0.2810414588848559359199812016755409119537781303548259443598856681458777976022 0.1383237969453208980792641938336508043084646304587193916198599354394144744403 0.03729798002334799684854401031185916636526459966399046680825187974139362201266 0.01832403651398792871694203825542693002155498104537496186369210895860365910394 0.2846855169878460738018570347538486371567381913188530973100011627119670900235 0.1673450065789311366289850848226351640690134720480369545371930469820669423174 0.04884074174171388837103817948712019825782748657701391464062226984878692998522 0.01943243366507131669418157876634743691549890835890823323908999895496832678119 0.01213082327415867503922190412399482357033027318183683148248612233470970880729 0.2828562584744621982077411400319903384890962832019526026905333867032526373495 0.1865907739117331970528834918572456223739803425752923489745456124104771300977 0.05531375801983008945668034351016824749660155687695774032200916374678129778190 0.02495451290737581807983096952186383967080016061530663433708794117695417648060 0.01260550975844127583360185615295769758718285028800092163120607329417237099204 0.007028713078233091026859274388244263523741445828820796105599797551037299374905 0.2765713722967392723381143285120950477015599696208170657359301745471272426581 0.1938947621092654080712454443310569215169994421847726100076683228767131599816 0.05926439909187544899353402187256060372202844345801754955297246700476732918819 0.02778881475977672754932725651211512427704712580712402341584593076233494199340 0.01306920701311546429973596310554037532917836810932293512677395243598510592805 0.006492295332580892950357102764190551806947977329034170378672121841904108819594 0.005058348210221883976128533569266027498948538405679781728778839512821776330965 0.2648425762964625810187178633342556147032818398724159362169467972976620962549 0.1923252706032842101886274328975131187772877161455392715694409492278752583036 0.05902426652536961892570331924837568705373863617273227800543345557711330274843 0.02634689287466277799550183592904977294616074558263675558322255136210446709321 0.01398305183312060636509078198778625407116427033726106311582170503715645844108 0.005892066949733658781223340356431658796848058827797121622469312189433532896937 0.003085684004174042593376870156780099917247637127505541885100145348403640636154 0.003821453869393831851369089302015344381603551388818784457355956511912423533966 0.2487518488551994557754400198041621513532776950389573110696993669072959099187 0.1819003673822014460992208193806890987928061648899538517145967743550300513097 0.05554930600128555685429082082752079926171103080470938301581495664476982710469 0.02585298771800546273435569901313769883050176200419757109334796625262906056595 0.01266169950474952651377638746940996186231780571209257926222498892538272790068 0.005716893314199606680306478268688650228582039694598625740771789406178603941129 0.002829279300433853611894519591877437908693197464604955704613368201028107312670 0.001596574701960279017666265621353098514369195701157726612344636209330320550471 0.002952925781086602413481801879416524171694053323569260952656788475723898458054 0.2281285068656415650411467375897884721621596818076035177567491812324731210654 0.1649738245412511026735203058787575600021940772326335607417535218642983166987 0.05018482454123904872602914973664821904391865488511041814659138848325951957089 0.02240171728312316041385482168333358046472852760699173753351285779788017100363 0.01141462394114747326179133792512851946779502946843765922382611005170352888195 0.004899052128550885368703094565634901462725919227585247804863738797831798369931 0.002350743074993200143799294148872664229185403570780463889361015902043036848809 0.001666036638682823961959485649549093263592741606098416271398822241946756844509 0.00005618246188963504383459504665909820759359113942410397609073127278638725525475 0.001800431600256205973518946930177260234561175754596628970807553699278410774573 0.2036868371034880417064838442383157838713295560969653418724231632237666073447 0.1432820546975234508304287477034561800763421604927257401894268103924995854161 0.04324591580829096344629470029290337066593996770697225430492030181176201926072 0.01971531814510130812598042100443117807628486653741297730243634512338897760406 0.009596667230384893232585243752488831844539134677029925009971173853969821599644 0.004111131617181292349840128213435943065009053579688970005696449571648902332683 0.002085896189294030346396430149169936875495480181831690117640372150275106222692 0.0005607002356667632911419795697008914571838194745919331004074095627457192429837 0.0006471917043057175738145994885050202704993790360734174495065402039142443958959 0.0001202089907627446567677196257958316711969968625363626220314923548838849197811 0.001143864097690835664594856448206719381408962190674355367948167409720206648533 0.1757579889212041705244935428882091861806749185064322759590042005763970041332 0.1187515142395592156240045016583732108023188934503184527364747229938085583389 0.03543086333165055477094016826201415208667009780518890354346255529203470915297 0.01562812613000122034715301416419356276220428429185663234861460409798448997809 0.007460108021871534082598538473517555362379608870173239465726676350854519599051 0.003134432855897347503274390219006583617596753421161226059202980507912398473406 0.001151325305027152365128583849781914392641391670814894310794811748662074505749 0.0008711713840788666721631796089381325645582274622838877846553021641661627862605 0.00007272286569827456251840962117430031476914677709100856607118402150220696304969 0.0001985270748321755054736425759773613400589660039012028730057665148969451933965 0.0004905332824867843694789853836782217727637610206838095812122576846898420272041 0.0008672779427854248265722819922939400456208113717492133958182845670445365514197 0.1463241277329521910810130675755623669216698555408611999175939728213111585097 0.09148318416168765416795643352066657379998858704603598661905760585607123880631 0.02696816847023013514855478890552382660453145026158505858508995784784072984863 0.01153516641262451518808639579664286006377941916284234129011732283765834660159 0.005457819767854939568612150849225877098958102478982845752399848255840274824080 0.002009919863563633016676380537586745282607135893448852988015116519547148765066 0.0009598433925747430803752058924097103042786830233509515383538484813807595530916 0.0002905414703224658361903904662156993615755356390472218812230061689735553666435 0.0001682877420764952203584138125014363641978734456523192260523676030672284592297 0.0001302050400460403649028211298090873303040407397299614064921725938036756890978 0.0004673145586882592954346025608995227677681818534005913830031311161638195440356 0.0008078617425388141564590499844763942160726702343145603535502405164870584664585 0.001264904640104112550370506467783462203045014215207287354376493316394294663089 0.1157728991291572221695612445989004384535467399052934300592664241877722530587 0.06333200107764263185828613917723335983847184913721096347341018887403679027442 0.01770042003385702535787150135341177015911537872213201184127594699557194247636 0.007305832861105539131394927196724796798050209644487452971967269331882240822462 0.002962612825767391954971862225652350629369286345347268409286035366776772808507 0.0009973236079036745437442677362926887015699842194631749672893604301998553343605 0.0003374022668633847945593816678207735394440532857292060688061145633473964993717 0.0001946757859579079225863123253065731759155395460394405141135070041881164087303 0.00002024658110216673670560254899094489121757325978328231109979221260186946231670 0.00007694626189337639657222811174825860402406028864739590170395333396927952622927 0.0003147351801741113543445971178225621528497002292264530907785422932908490946825 0.0006193830933794290968949405901601401841975747026393101401812758641732596373769 0.0003809473727738647969662514892110448419939971161813185223934785421089961041873 0.001871035868180315716832560485540015311198394329853429699704481866806595233839 0.08563183931525404440523503532052700096722598186895035077105893306252520998142 0.03426983648631676948809107173248312610462173369849050431820896634236382326780 0.008643956228248652373632140807216024509404593943245647686501649391710497140835 0.002858778804717120619260532664326317260117328831553571375108341375038417185529 0.0008913083620194108592295984998066567333428835853655049433029020611427254349058 0.00003087507382809122161580968219502558999513682928334788493412778297249292824792 -0.00004191939585238356741128103858899382256786425133852559099950666779543871777391 -0.00003645610016402805901905186089193814160034487171511355551555869172899380265930 -0.00004380368725078007061487133728369624665576385637615670356000126944943814013646 -0.00004291154491363730664432148059649448637931298271812288419735493265591247229847 0.00002258702358627385917883551012955755452675537991485204487974134693533200283547 0.0004172362003401252501894230634834068870974341620412339738709392986991929192824 0.0003328269090195075644042035208133532702108169606160450594302760247670115913453 0.0003057243224547250640952198446822460732575055464067178238131255786352433871196 0.002448039755708662562531306813679179324693137101421672441047692795492498778942 0.05588389692306498301387955797374904339790689304816045174246978087170885265324 0.006990709391959854759811853649676846749264819569453492926986139853400746056988 0.00002599644619591571248613767373548623437870271454864365470148261453751780538827 -0.0009645161215916482565926357211694182532761518988928010332800326956476114558083 -0.001186487780364782358753528525319581903822295947786486835027090978447492380709 -0.0007710423578397621629518340799071731248563604869423882495729830244426314129367 -0.0004177609460760075673571179840124142091962600691138349062004367323659905362342 -0.0002218698198835833663755461362035038353677077559442138820950062700842752743538 -0.0001449042510482221371362854335305571860277064818597674659146156203827495955493 -0.0002068526989111906363987469045784626033819986025630571204719928216907473285937 -0.0002624675912282172995196311474980563648225800067283352870965806323042858945136 -0.00003243527385224811532124983088621727491832232179645422222028228478565370158081 0.0001833473994086766078414372352723938635781728880985723468702372888786543528058 0.0001592252250506952985479937828219245370811216276481049011942882029106145052657 0.0001177984300317298242537432311890004801075517738153124111550115057356726710715 0.002967870069443296633905657342904838439375711601264999528236553922233788955581 0.02713152723586589475429658527690085496619071089664448192784486494857709965202 -0.01780565866128441488918233190432550613135632247971660061521124316890286233420 -0.007551020489086757068808480901516754936460406803441047709579236808978533625912 -0.004510978306540096904460159930413725012566023477330664313994459837070581139408 -0.002763598769483138963336963847041632722662333811021668546807030831373649202315 -0.001382996593687598315255152878739267166231459048102339860270539313722678200719 -0.0006970506230314810848669868436782694002140550421834692268213191281741898924800 -0.0004015416366588728108874360877483267783045926328409548656335497822106808694976 -0.0002290774393113158443255825633239090484656640490076672980119239918253314809435 -0.0003014493993645961397717374242265499837169412143141727202671898857030419763567 -0.0004994238492587798668905149977805161078442748550510608224364867602753467096079 -0.0005855479943344088440818473219029861523541593835306000468064252319411562140362 -0.00008186721259411481504033894441615351114369306645304017099931791789382379076408 -0.00007136599043529731499441217270529681760737692366225405901015262748329823297005 -0.00003452257275309040587098285355810858244157365029828577494949232410035996258442 -0.00007409267142257363866915465887431420090541060907070433484538056819911040356037 0.003356913741713146749094825716851201088844611955774439326241803691591712372290 -0.0004281999350858053068308124393209623943563207152866488340381933039105248418559 -0.03855916435558917441738152413630260479268832129577306827240075244215873766667 -0.01383884996784685376429034168698068183518705501736285832549336146834688196725 -0.007203643618218082819817241122400558251789578629830784402934311866946181779570 -0.004000751563174048019126735522103085845870281791142211469657086760879799647625 -0.001852892280701625174449237331839621456355142350819249952291471457823123689945 -0.0009199768968710828425038844315223244666656479321964373405598952998672400839687 -0.0005488627750071742249226801416734314938136710475665324128723866857513683747576 -0.0002921539810524701813875397227752727768198209945034217935923402627259205248287 -0.0003568040855031365494447017869646473543586573068867515656233874908156297519796 -0.0007510224824470718305088591886203532268541254696174276014734562783980723128949 -0.001161312434217815324641353357107146885512406928894176179333871686891854598758 -0.0003550456785825152757675581025587977547535316954226260061366099931973250841741 -0.0003475592992980927253514323432922848261063920134790956024905502442396719510080 -0.0002438686702960565866622140941723005001179341136961798915172067161122048991212 -0.0002481618842713172417532616145580179215644223029529505430338054702464657559232 -0.0002767367205845452828110767732408607570579624042677560319736811084286182870256 0.003688110245447510524591462339559010773561774863420414278844030915574099649548 -0.02582602120550117358607541825401886374425096168655610315864984839119654663924 -0.05522376430199086078990485168018159874186884010297289691573823033494237490799 -0.01865964235275047747364592725621237601163351370123532941645160413997683711076 -0.009276956865346450023979808799286962681942075749583029770581396724023902603393 -0.004894469356256598400230582700391256587446276544740380369398930086302490237160 -0.002187665822539872388445738024016341733035388300036163749606478599296639631616 -0.001081747915599328947054453796803096084201604015738067501966558879250762882104 -0.0006587741643602953535064690413290267794918927207426807140058376999462231681937 -0.0003201462230447782254624371226616686590937705493606613504456169545598153316343 -0.0003959206957890316336903125175347802266876887725799363049355758010354128675182 -0.0009746355972701595495871004632068054308057074443770074844673030046870804587958 -0.001659768549535154960832251290803945253237813403605664440808875927627127830088 -0.0006501009714379668161230976312674970024075544665916485840285487302176174131000 -0.0006501743769634943819921488522369448268784314291649527984407451504703403959762 -0.0004912504374788427798171189525132266136556966201537600326194247028255108864636 -0.0004594210767574837511972579126468443928434794738727657975757422545739899586516 -0.0004441098573649869013908960409892206304902691234627142359441128009470158558441 -0.0004767073304326476504943069634662559299625013668704814971010595357270905978959 0.003943711596237689417186577305785239487276765252921367677846913742282869101172 -0.04860147888950863823658546327654817988498830030693348773869233096179171565920 -0.06741066194079504786798417651162243127911835381384144769554891549410209308389 -0.02210840630585631609396636546100902451384761166412854891116713700715452354064 -0.01067187880166182178809904699276304222949794390035143274438282726013753425179 -0.005484647544549181751616334385143618608419839176966035190887488616510599626294 -0.002396880464586209305079748069599679149260784676779132312649867615073948169458 -0.001177143374664293869819450401862559946781069873432893387847044941390145631906 -0.0007115677346002452601856596613367026267653704647821177173579431534276736317023 -0.0003337732102063259434806400399620591256233820895526708857191963866710382931046 -0.0004342429333785542421339562353507840425404009970104240149667186664026713779586 -0.001155433387807235340724200463793751610002341863025884010522396188514443956841 -0.002058375150973221242047589230138528184038129584942218291560770858460371226519 -0.0009285077348624359063281007700721658365911872156443258986301803247983522674242 -0.0009386290807706785333349851056285878691302442339963500928459403804594709783244 -0.0007393366127058171538115795540772170694610350174362642576641129398852473295928 -0.0006815935381392815765818483703348794637634280043514221001850197037430255652626 -0.0006281810458616264122595284656021971829365376551899769410381954401867337795124 -0.0006068618481162476918129471902194417279202740988809281371330986512317938861395 -0.0006165486795150271220899314408480206573784849951804153108356005157965863138470 0.004207172385185814812881427833135140033360378659246320183168270659924960327778 -0.06796277530509520431411301506491546130100556009433157605946405249863646513289 -0.07564134973955528226895085613079175180108167054177387865480981756826694054930 -0.02423107241686582644662473730543934033325377180232510850643547705838730283243 -0.01148793967835808729973406287529355473532970530020576323584438615519424766257 -0.005797799299219955232749854757336160893333019960172113694983871465182188091210 -0.002483861523995830320576993579226705120676279794603062648262729109681601532993 -0.001206070472947699702332899558070698117389418841135683760506032905973192566548 -0.0007199000615993119529612926106701220887093272380862800069958780692169617113909 -0.0003411176734345102099105348484058984046870567288549912714128072758755820016115 -0.0004646787408396230293166797314774498470088594639787400768380085995461154163750 -0.001288452480182892329653748900384257749143882484523914127566596811675965559700 -0.002357451379375318076375607041842619919968857471042471846967602637427006611334 -0.001177349116193155666536082968652359079983260402012523477250786314727607907990 -0.001189774883116693994620552167267959599873841725722217659808073047223191955122 -0.0009701363560864623477797584296712357110130270834182641970316327579200061554030 -0.0008988805031063992686176214610247193067033090405350604165798395106103499630159 -0.0008168824990213874926262417984247797606025501674978665575911722822386615937610 -0.0007443299856379389358104727368069920901104486026513581125503853925787622928170 -0.0006929152974143947856969466366922192564510797524550482303391502339021646445250 -0.0006619505594074943366901277445589123055863602576648784871805094640216911768639 0.004416239578632241367607741688645689429818011222216517972475476853556706182552 -0.08337758543200946878295840617191378124793463724771766953929290371870093939957 -0.08031977354736652593436183516857085508284844845008529755430869903717466738600 -0.02531411144686153368326355697733507985363508374334737131000323163038424173291 -0.01184818497295372837978551213811667767924648855143612737037919602291158333742 -0.005892318344255425805875068645386978818710788905730533641346783914146972005486 -0.002468662889070181823749248592965944405586993442928076237678579293700866639052 -0.001177205356405541689476415216915788159659193567229499734512058723377570372211 -0.0006983078181877988508346613781840619965739811791948944892093746203718552657964 -0.0003434658039118538915467532569457551681838341566474066812541694159535229174613 -0.0004875433143300475846533277554144060755847843431863881653930888663765803125747 -0.001398570503931364730660390165061722635207188742920996706589294467716686980500 -0.002590363120238162195192563201793265339407088625473936623995366917080653241567 -0.001390328330256059969984157647204560767671178284388659646655498708581400603015 -0.001399758490953318120751325134571841974939110064515155458996507521349726852905 -0.001177210179798788113650212935742523722801986676083847521327805588450362486903 -0.001103699028830326389563161193732969754512070395932972667017681872704390314175 -0.001002087753143999527635730981360847826687494934264321128161322025108325784079 -0.0008864833762469586466907208161474766366365258177574487048589542804785700722009 -0.0007859492377197967896612726987846863565106114869855551246245612146022762685144 -0.0006907369946053783414968946381597659965677144937294340236919193251661941039572 -0.0005905127800524245747713500326233471801119372117033903143993987565851932337275 0.004640438533047998219562625142549339117869129373692983301505214045798831564753 -0.09465909584990358464324863915181505509006698590280634890512688523763602121560 -0.08205990337702352782529558895083438353799078160598414546527153459157983635790 -0.02551589883012171189954521795502861557103444878632944198112974508425309250052 -0.01181857584773736027010102505033924733550884615926548193660847620932206539718 -0.005790692791565846287318101598986996384629390062051353441766304239126768256735 -0.002361193194397413021794611416923720235388975371403728384434931097941246485968 -0.001101675451171243334484408407320660272040358991245425208363093032477146378902 -0.0006504062672661671668739962861177942832033472682115166403731892273638472985308 -0.0003326983990485792137676728812858468889286323648674522195697552037583922128060 -0.0004981804922590500657667923170710360096749406522722565159047442926724360303839 -0.001497713772585589449800067912499066292339622410377429333238334041707304529080 -0.002775048169919919472075144445858219194617661744344428097708025299764136354939 -0.001564935898642454635856324321472898533950098793965494844490991368668854996666 -0.001568792329422384398219863665182778141265786116017191478348815489057177703634 -0.001355982481603403773625170923340936365862103946606843651007114745115785923924 -0.001288720802806985788701656322515356332722054921917028746635150015790947272358 -0.001177858620805862556846748310757740670626575704055830916329175057848733979773 -0.001036311635041684951052145660120522812826447828532885803848578401459991796828 -0.0009006656596237177732791614877997378858079226071504415071473027862581928107838 -0.0007379669176163809243479904090427167955082213181823483953473893262007620237669 -0.0005357697202107061789237452305512118893707721511595576414129271648851817851276 -0.0002889396870018060793768661130010180700817462100991153433206678398959571410968 0.004952920145527057610057422565796238691359377824884004816358633249128713079400 -0.1020813983970188564276789803235830434310969586772240833993312505559189539445 -0.08129429436313972637581907786078626894943654128883627125423734560297241971740 -0.02498788640056999341395819633934471007619343952610704815868159190837434016157 -0.01146168878221625281151300102332089335845841427013917833315645435374629808694 -0.005523192974190509359104692477979105170984308735843406046720610524591730898901 -0.002179599166669480562075074721172726234259977403622704724317815975317046872219 -0.0009883661109693795375434472117379137726915250309556436162100896804174405990646 -0.0005756136444977044253838474158778081273647835572333159946869027263939210256151 -0.0003065739911745675527570335116099540380504932899266656995689500327338792168052 -0.0005021552375467610337151573867444531223622720834610878934515563808471478428241 -0.001586899640292951426162530789004741113426336841859347421026723985500259973479 -0.002901824951262118824511816928363507548409910849743880060296618208285974466711 -0.001690250746573161998721829660184598962325170281546123991217893011887584383763 -0.001687535618607541299469126962003687029150018169574705564728840061039571441568 -0.001493958488136808401228865412439545874030827877149314650295596807755214748767 -0.001440178542831278352824186381879897209938718185325327280734639277087587665109 -0.001336393053511393733655811011068159279045372184243149542516524861458883160067 -0.001186989631237604769873861662991208664239916830014241299890911388035560930740 -0.001014752286489973279498524720650812940925045881945064290259798473480681950742 -0.0007746171409104212940747482439988514870582831347594073262396924880472373282310 -0.0004643307793190658070391754631159695419597872251804082326253184078411534141376 -0.00009077291209673496904889003448607262608153246503191566730934923185674408505350 0.0003124133505397614786255089843457955805944347056532957981527147511667032514847 0.005313808671352932038108117822469081246347508558042664469884165603094765549047 -0.1058990750781586537732689063164083836124064498334993036179256766118352212419 -0.07843548470736656435830115455776330200766272935308574489969379525046335284194 -0.02384829076889800563630325061326812295842380436693000896508207165769185822786 -0.01082993024345978032319747500932442542217553833750401633112793398588985716520 -0.005118845679265784505694453086898537033087749597572851112637561149259407210210 -0.001941568694468430917998399416351326573469607407471183814065674242940903414245 -0.0008443936459098993854189331491034613288140693483832119270025747876880387659207 -0.0004773613187583855313487083739152757580102139865125289046447975881034762749740 -0.0002675234671270187400381020205631418926417531742774972210187818096050153900151 -0.0005002778560786532848152946180520837936040179292292299948138747813800724950435 -0.001650786712748820589029595257991002834822589936478141109607614811290500115295 -0.002953155290452808887195546442419930182635234521662771308959484954842353398778 -0.001759746234257740437836576636095549874630972757972836867252425141686625277250 -0.001748839145933855078408910643528416790801401304794456053973028991451581671273 -0.001580477232328743489830882574563527897799383069882774931875605283078747135683 -0.001551386397882189098901963460887222324572440735732944776950404770842513408540 -0.001475118777046741051213670101594696436668800479538117408994076852433061138544 -0.001317915857929551300739703415808597460769755734017471368352381428460354673715 -0.001098002786554202841120138797634854879155619616899254089550678709546820525168 -0.0007760245751207990331231789335316676370409366814208396324418219485805460569968 -0.0003582367471227283004154447723730257206576664071446016024507346470267766681568 0.0001382706468229238093990178107120207256198541846173912832024385115598591544956 0.0006495225356890484655303067483668560932115213509859916436334440427183861533153 0.001048889148800415779781845381811022012063584334740715113084603999305019303630 0.005569910056475192332485671681319005366823698268656432566465980609438650262121 -0.1064732827168485811010649493057081459823522792927097441737616512890682940079 -0.07388098159547069704688923359252825828021074812668253892883371931487169440532 -0.02222409330696997126057759097347977963132411160488790382031914830765084175696 -0.009984027550869577358570445710713220771814888222027905750194259188962036355334 -0.004613282150672454821826869909318425866457727405016215700020839012066063728273 -0.001664904579068327115741426572385524541181134861336386245762869000829355220652 -0.0006778668780589552007803956850352389714174274232465516800997190583239574634197 -0.0003630777681596852014531042783629288284019393928000741839725909957041642652158 -0.0002216497574855975350798099060076467851929655280097486014754965531326110877332 -0.0004932551965965425136805541234733148588754409530132684116521434050427137730104 -0.001679443161622334429771966063509786935703436078999582278741897631669577132422 -0.002924835944488809220539162771335751302697737778850118261385865286009105468512 -0.001772817725694129963452186118700523982696671064235407851739086966540723029076 -0.001751172559327217264612311540449206794076949498161726148063262174440052591832 -0.001616978247610351398200996453732061610158208856623331426785633986026921935049 -0.001633519366819596169533339729731891691291591937829886447937105188504248597322 -0.001586971669211916795010237116836877914770982688428608772101031242402178488000 -0.001406680657485660195632699936008218187146361537053962999252986877245737246145 -0.001134048411499162960368983644917464023554574604882531992297910548693358442798 -0.0007337956425999000934629219481087677074838083583503209586495557899200116508379 -0.0002156774572187752228598358833240815537121453772827342767757859259815517039696 0.0003935283066329200572417139019938811386557070505206330991877398805407992616117 0.0009988203270270970596055828827850407220954176782924692119733650980065014043386 0.001428068045782901597123192265760636390693349358580951316982040782448072432503 0.001549928535492912121419251178702958963624762170496409953331119526692659380688 0.005578832415864242300327970832485215655796980295820996215470816092854360920133 -0.1042393307669172714577218064331372738784307361233124352801646745243381535243 -0.06805769610598150852425414156999655479593870895638416521217579166338643521077 -0.02024914537944826913634189765154597958247026174894408970968460316946674399273 -0.008988996081465933595096493014188892740993118943232226655777595264896310023768 -0.004041411098010918625389015195587582731344821358375839514497035205667167535155 -0.001363844637596300720460126013873989540237078357061519850394460780600063876661 -0.0004979373329766858765628621994440076308300798847762571919529046663269373375901 -0.0002417465166999957481443710022355989107996002919925865039884145496172706282276 -0.0001744215221594246357989718730257618732359856700311382682068443210736452393594 -0.0004801830758137825436146139983803441768283227616519159440375042937159277667153 -0.001668520198734355399683636026156141159643514002706703938801807313799430546608 -0.002823107398586398786524799960799283321411658576501196587692288530034032079940 -0.001735851859290290833027724594479588544256882823642948845648525636161568921716 -0.001704233269412685126378107856692400720688689237699531384017508243455845262486 -0.001628266891707266778108829800336056673391662386716416624064774668894759047319 -0.001698533596220120653422660330052500309129529874455394985204355886316474223958 -0.001657584119547626163751206616196433899245426578213893651446842929720198498107 -0.001444086559596454752182029597051863016219562209978753080615168349911825309609 -0.001121153486346892211931456665860121681913219276366164539635407549501681707268 -0.0006506655231104062637632671832095039769406702624833541083758201534038863291966 -0.00004349920799506402124089763149184532631244646635120549477915769535418523800674 0.0006641010096090272526209352095463860258395079590632630420145503194389024968293 0.001346619036618870640018587289508612343860538779279734817316020787980561755749 0.001789287889625417276914451872372542582058888447111228299883626608544216798251 0.001847738541701711119580645474631833320575281774579780820723341893551513736376 0.001634209087801805130247214695045814386914943612667065026200130187977362058796 0.005348835988077073596697050329116521940097874179988132024214216258509146559147 -0.09980069743035767243419072759589580384633713781560986589395253626703948089624 -0.06144311299850356529337224422185586643926092020471218604948160785116071514138 -0.01807409905162056873035478434315894661847113952566863712602443040494846938446 -0.007916053639225367405169288023279947230150037516871635587232639787826630676491 -0.003437095285443204474204541021359738343326593637336728634604335785795863001738 -0.001051063193417207743364248781856127799308323704226421957912529069391881916128 -0.0003143738052848330154426638312297800541800562572119594331768145152622047835714 -0.0001213561184842666286404479420826808996234916053129322237022101895400863846602 -0.0001278750901319366047546588538903455330444797038468686239868335303585593296120 -0.0004581673026511861652696547235845924616543633224016689603230153079571554163719 -0.001616996987298239534316863216875538800926757393940640432523542283031993998642 -0.002658420001509633356353602106833530149125602097763254708316073409792240472497 -0.001662703455179610957034537168937033529502211257317686209259804084039083456492 -0.001638621292877045976092590576877230842399483309702758522368579180756009862852 -0.001645961241463600728043181540079833407263478053382079130816840544316615976349 -0.001737445108874732778390066829439855997400408766754558997704864126423489699832 -0.001679477424191802000561478405738608600487555589859630558527168216006308363340 -0.001430952087379045961922594091516134652449226187517395611412094164901168323955 -0.001061774330206491582982153819232467293504349888974720983018987134971794313243 -0.0005285756341427124199227795640360348348385976275689248656386843244475629843141 0.0001572938936982396599899426691719523533737339397917162194107939464911909972925 0.0009502475997427099475938727932027794431841597263363552151795127275277510631184 0.001694735528391238142367481725509266369241768722875799856528690217169678715788 0.002135976622961410656383805102855667701449359354984231055971574647528159064739 0.002120408838591348902588782993794021246452958714834402061667086401998826157316 0.001799147382875448248504330147173197465288967249648911245477208800218579390891 0.001419332975958040492726062148682053559438643418123054272305062046509173359137 0.004925639657815405793478242179191770363460304446993443826006530291372459918275 -0.09358176173605167327432803747051079472802697342518556481743671399360786046282 -0.05430868386637883094507793102105708887352880607346821243651562334153746583711 -0.01578066050151054737562449649047716555155398676731776152092297745109046945953 -0.006802123473072072194667173551376758753193065461088642983255628011600185202282 -0.002814777392187004472970355862511965796891433018377948555991754928388670406114 -0.0007321286445498895684466778190711027959503717435817133704225940646199625123285 -0.0001330760988341824414714448623105103913553656372078568007348256761419861082370 -5.292060590006573947521005826593178035854295692986750948025783766593909212524e-6 -0.00008049125029643784453454472830621480975064468282002371815955069484309260894591 -0.0004225204200978486548757337601334107464687099007131075989262944742605205740996 -0.001520666038017274977187344096535915172269201038218065615115187241403404033301 -0.002428891381183256032743294968804045210522712334099077672586253095647241121524 -0.001582445893695539744201713681778261287078853261617537603165222166362500298481 -0.001606972093610477035932401874949378984077160337666627020047997555093308113104 -0.001667905543683796925255255436751973565422788778729567935929281212798612790174 -0.001737394223607219491182175200339680207063102878179106372685485408660630114821 -0.001652773471608302926273597833962910830922611572690582559780439293686222577523 -0.001369568301035632330328405674440394055110094040836757943937029761393311028959 -0.0009570941963484657471646158638920908882032624531806882485007751240089904667588 -0.0003666844891387304524994751217012856707647873497410324356067573294170183525408 0.0003899776823238404701164883550814168077067088556920157604987529597056423905204 0.001258031626237288778552211721119420078657005825462531999691807316584215468548 0.002051766986942419989986426558816397892063070269599524000737231221970863849563 0.002478067560301605333827079500016266203022570911754077766609073215364308623744 0.002377402537127776271929656137042975566382715865235023330229549060422262070508 0.001941635499962290054206582794454668667138767767202249384014170551924990511661 0.001454001075918371597429758343414255573807229958803758531263731957340312467686 0.001054298126638006065430441879709140170018112718334941470398991803559737288488 0.004334432434875125352025068030511128647026417694846949911175842658015881690118 -0.08623381335611679691838832920492624013653287695780805842304979686498184788191 -0.04703674872041108908633471973463348357535432720416855524729813861618716736498 -0.01348196058293969150226655971881357080499835575694395637291766158087936713360 -0.005697205829169088627440166636337037074112910705378911341739838229104911524997 -0.002194383614893789049642861817152485042917487163841063855562812387818858114147 -0.0004166079893191590080683852551623626781894485993190795069489943578702083853486 0.00003974706367536846579498499636714489019158077619571899440767917972389963360541 0.0001074574280602477038147075514295163115765254033563017016249097385164962980024 -0.00002610288641998863947338857559693295878460079451841970976546638207028671152449 -0.0003590999973012826001913663978745595766604098967944883953919506931031146707901 -0.001353329197372569483019480574354009328511263260048893814566063710063128285802 -0.002118552786727673777873461551263446039351131235175568581571871950080929590778 -0.001586381717455970480001577559578667202530678721847489356145516834851322093695 -0.001641125450367957071158706148782591519840425231980005409836132540674480081398 -0.001664317381641392879951385777244587445120198552550968963827121542600438155196 -0.001687881508212579302263063335029407241028837667378267447524356062207838623092 -0.001571712055132910068671884998133623893922061666339481021133706311735674016934 -0.001250657752903732621525042421836847961707360284253971941225918464296517528692 -0.0007925386257225345845941017106453558242192744079575022990238092174009924394046 -0.0001436608799341140865615319473565676647796368857465800007939169660055070743269 0.0006838895977496299190617255285740226092928401421981442141261548460833705494448 0.001625133805345796013109318307924086492388858422155598522464087767109126000174 0.002460769561616295971733283921405312806358162511853214590891528785492297074734 0.002856806402283194125931766817150665613200985226139567544509647539363388472131 0.002650200924140195142599264870649677074582238922681534171580141454415044703147 0.002080155786159995313865056448249027513900828753030385270641523871163671841174 0.001468979122955799740678008164018861708242413054254048836013586030008366523584 0.0009584232063934371674895224356769288628437551035675362485822706804378786801809 0.0005412310056098493352336631071732215672469000240059757034983957467774653400650 0.003437580960229090001124063107353546256601561075867953044760892204246220775910 -0.07909152275941512136129222791288646574172759664272995611020082647329747651693 -0.04024861798675518357741582873614516307208345478136940316234133980497374054362 -0.01135260171423658426725974106806712210680990155815808715536182745995839846085 -0.004667500827259824188697937842059645604087417011489346056746273051202355172979 -0.001595735737533230146871041245766152395732425014684647967455051625141639144724 -0.0001171802087025195425370306743869706403717307655241235569338816418680910684937 0.0002019786597337817143957827646204786101975741991799686813437872577546181719748 0.0002262416682321549941838158213288808115723657788604364580576168807983508810411 0.00006012658018832504780984504580696852133879051139686560941183074262323870522937 -0.0001952507376629029294522707387473566024556615098428022636007667990201748799969 -0.0009575175186187796020957027933771013375043789792889185738534302082696130746115 -0.001800094570890307541709734782464196384970851446537657526437551174681090300828 -0.001785553997323541972134288736564003282448191643592775424324961752076372474258 -0.001669146661691089387313812045049300667481838664712603596013141804896788089168 -0.001581968026685596465096192272698648679116343721334425587838438992376880513428 -0.001549039532777184460341937582613852756655303174836476876122301715615535414015 -0.001397136375459861703861432723512133795458210293503291371469295740314069076366 -0.001029534353502449252933067654631424678829399509452666831255841739316127739209 -0.0005133109860843297068350048757900080698996969376731277243552683877655817760633 0.0002089129247069277484843761899647728846854072243528632681326489437975173427129 0.001124043639049057330745079224229463441376809352985913752283752365405977223426 0.002153408954031466408357758737058298580760851233187386938456845868105298545412 0.003032192592486907729354484279591864268662173161404340723178251757063712483640 0.003372661669804332779915548076119623623560347046151309796621985294147320889067 0.003010016931278502548920682771587715316280501376319917691926056763227612056361 0.002249875827611725722620456253748642649408220562614052661893107938139513625647 0.001466766533634082299307848091588821348437518146025151746635052379613008506990 0.0008033214120512025855388480006020706924379852152567480656143437481953452825221 0.0002197396177385258608516582193132850532390879363783755857790411513247391126840 -0.0004810337008447633131549609043554723488282830552327315686868836483156077087624 0.0009146656121404738851250829190510899424046342379993274259525525324588097650706 -0.05714851697095220306024210067289786579232785496359869547765627722632976715730 -0.02526455459193372763015811030664037664562291216912106611700684412315130083224 -0.006805151837354870380111911907459288706280620348432758731041228264757770454026 -0.002612357128911708134845418286382888054875668987095764780837383955405309071405 -0.0006261850383482399070362631954370817634136996682185482640068895483104873681445 0.0002694198019012423010580784759257774249281124974082562466207607442639070455638 0.0003282638562288002528007260476793948024302789069908755100034254711017704796130 0.0002268953181609494264523607297948833586306367249382909587093476230692658363100 0.00001951493391315232911151343747768682955267261331159608820320859725683731661859 -0.0001691637629868188985669900679509821973056506362330287695362563682102298806095 -0.0009325533942739160608258517181814501454070910641231079929803859285477012601331 -0.001995989196433874493713943249355423397547125346880986174623621564201874170431 -0.001511884112431409671789768364828200374389122826674569734528107843826137187238 -0.001445837348823174971912677282365822499243380287682043861342744813921178960113 -0.001430202309706621449584682013152671285483785775636411826881087112617021475130 -0.001462614818015232070389505271910127444406664519932834551383980109741353503397 -0.001388982183647884920955234370174448608483542294543951500988067826051302313485 -0.001129483198584884831575350311642370410791121982216867738907286537538005649700 -0.0007447484456677712118853834515713428110459391193714883063657106022537504352298 -0.0001864371050136516570098847149869598966319535344522345088542948620921093695402 0.0005359023734812948149365191209658514411822686409858128819997295994786896091649 0.001367334830177442442192252724744876265534929831298222959881924743227881090319 0.002116088420336651023632690046818440332484337559858831002129187437684103119597 0.002487218362456268043695412415116612366357187349000349449305176393615039760085 0.002331253129984429675100222164437952033457832180836419784365397999154678793444 0.001851812877570431466756386724256429115166160726464270644568466801529404315695 0.001331581988437316084135682901393643121696762797842549914392260119196920123668 0.0008973411658981475783212160906967984565294357222185288968266551568863324404109 0.0005463387601369516159034103712655394192131259401684615424871577153947956675149 0.0002026505849279504592295056256998043201955867921906617992554021101516470714456 -0.001355672815552418863129447158035949378249561427578502972502799852411488515739 0.005122250999662516185733132062818626407706519545868407224707299359378833784967
9.226797992950000000000000000000000000000000000000000000000000000000000000000e-6 0.2625740539495429502122728768111006682883601256617406283847313479289485316602 0.2820323372994055490856762914339216123614664049272278039666054445501803045697 0.06345321245152140611618995820630254071938571777993805879420822229593633888172 0.2907291388456005029307102475895674308960284413218519019172474733895506427496 0.1035944549789790813731625196643473730897834292479155015322444945045841551848 0.02547456860618685537402827941953751242986036560193972941229030563244799119740 0.2892607418285857574577868231408268217385115766829859077483246514047589430070 0.1333605250960464058023896450959434554773990595105769720846348667953928573182 0.03214930085402429317454978266766424560486648207101811449842168912793335825553 0.01669549381516059718891977166111152522018483978500768563898448458557160795683 0.2777267577302463208354262191698069908448556594954974367821521268867222682905 0.1502290357970548549909168536263845914207863740463875547144072449083033545759 0.03830549265807035104552030462013060763997202194653266994632225891103668276511 0.01498502023847754058107876249659944033962361077061255889870810973911680639325 0.01086758768926205339517802841430295591875894543390377851771122266774351178156 0.2582133317461002484672088590135347438729363843341239147125472925548626690290 0.1526166699440922183728390614621056102535551404202235616405590430983346253296 0.03892563440455177650723620366171952499983020483805809353356665476981985458427 0.01731418671910545785225182848293898923019541528657213209885825663986405920887 0.008454873362411131701431238796775350973281913621501741911345982547407234466413 0.006815111770427318775009382244465331463092128723937316072305159090659609211326 0.2321083803841663302633753676016780556516299846068643350792112982294425652988 0.1415152910312521903754811168385865877429904830556784254472822515725398357140 0.03715217653230387866460712235797494699313801477026793433566135671999094982657 0.01582678345462167628549557736661797702081440771036620757674703348276976535815 0.008240741423695239742900394125517927644746937493232786709188127878081072589740 0.003186367264900075198517624611329952612719480973791138300876931333766443028183 0.004699471495372926950378367610703312730911390073819152070860881089337918260332 0.2002450867930705613714486398979991230341588854857894199086051926135342611155 0.1222370708653077334249949727804426133141060952576651336753106041685867283097 0.03152052368784720784007714862584722406268029244469075185906954309915080522789 0.01370911574310927426939867326106234612185566384883623248729141987915269536294 0.006486643028341158695307001804485002197984718584656950691220009579419549966460 0.003296060502349603788653917301316207085489203279241676449099953374141146735101 0.001638154886103645021768714404792146603843205356762239676740009359188355756390 0.003182515766424537449091858366877000118208366581316524436545148470305018866751 0.1638029790059266350595266248006234514947877280963092115691614078705850074768 0.09699171993926436462975655822543516323256668456339273780617266620223447758123 0.02510847795019606219016719264566094740462726871529312037057326673924868116991 0.01048516454966902234579755501501840633574479455740534172838648852253904436896 0.005502469780537531057691638659400611851161970466781630137208910443731227696379 0.002247761411598069302377324969136152931401518090225090000973905656560454075804 0.001569598180048193411983063570547763230672476476095938779617214204445904574329 0.0007269860015548684031431861595228348896163792512028762568532615033439295584450 0.002367496528563398567081099529392158520289358101365671274234523717039689491207 0.1241683789036245674145165647466552036155131672673501304802961237116447739974 0.07021730383168065740294660018816084736262638163981266409669338176969486940434 0.01783521322394512588612394720611973545815979747467197978390778966954977274974 0.007810435938938296691383538815767895894232030657598557691820785477288524052692 0.003613510247030639572060682136807740429689501609428450944153544267954862418177 0.001800497074708002583753318520172236422635701250805263064861997175893498497875 0.0008309292764343296514784288291561403000414213471136911143282650692146833367396 0.0008011095092345674289266061560924682936117164262647714996283153345463838797873 0.0003666007725041238263045185604313548479934302207215903585402148286286705334885 0.001541398230444773651813556855391634914090899001680403277783481680595437375504 0.08389590761031323571430428403619521518725613529693313589369120738748094296180 0.04218105481357653087669859931558815641787805551668706684628910992789595020457 0.01075484191923906179902622062109402704051869399870075348566375224012799532340 0.004119598859444086991893559026468076353090170507519929515322147802950500056960 0.002293238434543783975097153587810760440917524523319891157812807439977173453145 0.0008710458496847644786601710675894648137939538810197992110914406411377394376755 0.0006837666590288613975349128872080263074288857757365733595492542599503510806762 0.0002974525566380991964755042695961728670085594271417697993950226982624415002454 0.0004135841371583223489713734272000207536955499053907544116346118631596518452745 0.0009378929603260784992462656860183851188311037382943932061047490434067781286771 0.001139164792211830574919816344424851386213419182839925825450630372149390408269 0.04410743571028072696820577524068241880441590712366498472410342438175063754689 0.01568301763353198644731798737620588448081811917290872338045311482180063901037 0.003501397328309216725697614862608460722584158982302124221417316784122468687104 0.001696740220058736928720952515182326922429867802448738238106519729361536612187 0.0004480910328453191756798555801912375960524488085185255288165218409917823813480 0.0003491389369251816369316622143336552932766120896939683140105359419033957245247 0.00008892848954303773083681477120040770298658503332790410364258001549898500418014 0.0002157735384431325237748650052594316971392416304891236925611119566109637762394 0.0004830277835748995296599275077130864949310900991591766337505021522342328015253 0.0009542302736019049061912585302414558802367555163968919352449076750995752812366 0.001391942592259274427894819065382723562156466227651534728371156699903224809129 0.0004564330372363329225501159641808463866916629940325502216929637370363256372353 0.006283949306489195553006679936717266279635432943903159150267396669353913546295 -0.009671429730977591111861214476589117600080709146000134532711721523286367991542 -0.002964541142243484116875958867993156817162834763224894986522479088830680040252 -0.001736486814001910565475263353182593633786774125194432012492593363980119319437 -0.0006635861979483755702277788858506412843703340852442112782201777230833151374460 -0.0003508101858824013669825288573452977547527615479973801564914780734497315306893 -0.0001237524446028995705718831602280027761328702987823228617827704076447212209092 0.0001852048275616729529040520389667185418141289705093453973365932817425867762326 0.0004829804551614611987820439615017371177715724268706765208075369361918089769431 0.001316146641644511982758354009719640411299368682494215702900449733353407582928 0.001509929049810123393540365802669173872625893856351109704229009985325157137326 0.001438694301122097603451419787537310476192821395974890257069720277677675578744 0.001181345185887497946806061130031849686642176188289396595920062393361732271618 -0.02850342464551517376904421474163627309302083802749516009610487630883433424111 -0.03183190518189558399265460440338426416263883442114538553366400953532299451641 -0.008634859120743304550195731846049651644276850294121589661690552595622913232441 -0.003630566812043033522474341079696808854951166310978435487910957173999442105425 -0.001915095104474367922648025101275898361465891129032092324886319095761559870763 -0.0007346002950980109544056733749960195064336079800033837817353962673210358858229 -0.0003235876058538554279174225889666711803212583552560966898802480468500518355472 0.00005995523355646336241692958651314591042862958143802302401824698742801804060487 0.0004588592723135928015592980704489023486040235197076753744569295738089961043971 0.001222877282674739607529642147752653038075528212069002352504034972827225632113 0.001703486673689424760342119342817756746126248763774318282632395054501119442050 0.001517047959124377370615100774417597371719604638828235984527656946885921956367 -0.0006559966418007945920334895276731566461547559552381385397297189273101151249303 0.001910081389437667375458034876095171416241140028578966554224479325907743781660 -0.05991443830383181180217163059387591920859103568253593208735572401180879007057 -0.04945077743237789405886094616274803818745949335071436703912765418060398683275 -0.01318671509600450104433844264503655772163982257133294301094164106020408516757 -0.005727951957829575149994407386952566347196175012132506974495218507667337739050 -0.002710611871695285439412613771749181385840092568355698363192737400927512650074 -0.001069301695067777536518316523800822735190149659120804006330190047945302226002 -0.0004872358327562331872662378280194831763113402992687954241556398293166813239957 -0.00005163263905470424313170340155498542878137096553675859102767583585127941566233 0.0002968610680288219853727607736834836625880432375677851922667145284246821708293 0.001019107907184515101122562529746435669547906232415446286703804407347983516560 0.001665071141543903106842312078907597724635220693672203538516531593413640597558 0.001627627864616303209741868289104843352513777969246878949505155673972978406338 -0.0007851757130468707049996582256675474591077807382246154988226317055852769578957 -0.0006735684718289113979849697086500892092873978427737879733809612079538786054257 0.002455897138327350133237517197823990750302433967989749410778922924329775021013 -0.08645022600529855336724010425507802065359568079001773344350142474474683124349 -0.06242543821476430603249364757537557317965792041989886882421627031778303072173 -0.01616314250087320344683890026150440775141614902622225445106305920538095851525 -0.006784184700271483525779015567424018694580897915805597760859649556376726830440 -0.003234628262750871937847259237806545281634122578432596701919526730602041382149 -0.001254534008199250790059382564463965668529487068800546928431713871557595777837 -0.0006067814112729187405564426605551370037448737220131389774589468809290731786339 -0.0002006916983224864315155596948084560868695900616195742311505805892923777657463 0.00008790509329898586134927463647753583062662344496351691765625561950813519067736 0.0007296802917204013708882915607492496634311122270865202527660733643972085545430 0.001374060341009076276728874572041917504400851086350556542638934152535790959912 0.001295726386465844930501484093179763562920758096152377006289529627959357899635 -0.0005364960120292613417662582732807497948905371042342890077766956429021613335923 -0.0003979065711850705086930865588451380279851309833560235729188157496986066438686 -0.0004015034872919901142265814931060673246349676223134033593400346642798484203875 0.003246665234233445897622284276615145293416777381262025294405092900923135783753 -0.1077445209261104033205565870296896628635208865742311961042299691534570311838 -0.06980983355483081203148867191826992266271960919395909305647191689892189425294 -0.01791830168902952874397905120269484096315362229208749916003965902553587098588 -0.007499196311398070798599610037168336107589488009460757118466913133563045710050 -0.003533184009594071487902355381000216608235155250687688613362377253817960137160 -0.001409285590072352882481862449490300834256016391039692310045462976268150230782 -0.0007348285713123665557204203946374894805218174008769868513989013488896186642660 -0.0003652724455526551532394081199051489072677419434283631905026318480379357133750 -0.0001112762155575340238055682569499162968609736155019912758475131458433271199752 0.0003733503716262669058160573668215738944803317575380038145094216925488973182139 0.0008476828127597370152909704291691444375900819688944387873751809288557324245662 0.001025362707740575674217669755229535195816522540776179351500883893549884180664 -0.0003928619718519560955363749996956883329711511924912879944843718442857055772341 -0.0002302444366214930144324133112861242946953518752818860513855698179926496296203 -0.0001974341174855414423928350639438228630728003523336203500172500481480747761438 -8.481311306808098317823740653604386773675932320198314715573433697847272989676e-6 0.003758308801009494421174855373173139113849643537687754639774422241496031049068 -0.1225992571642737160164205670752421307117549747419417649581848498818924911414 -0.07300934312692485341151072787510288263718751392944905970534640493379631935754 -0.01852688982666213855055405294709425097874387744327848483198062200743906626303 -0.007663437285404543164486061247260262435049549536885514660104568263981828235054 -0.003615945802899221500175331711515144525762337346569646772359819200848002967435 -0.001488479157356930297575279631227521456768069511923129811114737750713688042737 -0.0008229028507483039654145657064668579713213813026341732586629292282971864054346 -0.0004911823990098352353137404972500810429861682657472701637043998077104621724683 -0.0002740210794477695638629934196879881713434312093406295668623890654533152238971 -0.00007193599257670495119334438233603792927141014887816240059957442522396800589298 0.0002318539669774344920959354785575615950535400804969253437985015282607145368863 0.0006687159505284724983845449447321854951378565526659714317030340029365265991460 -0.0002231654055448831061644405761792350030121992598625660315543830742562354004017 -0.00007679125764157919149139483668740413566098031513711737481164768704779650101878 -0.00002676901360337575202641795564491255804899789632393615776375805676327678013446 0.00008612342154534079940681550000844973117188071582569110368302194421719190622260 0.0001201071886049765545343015075243374701243396219992734041102175547408143210302 0.004143235530865735249695635274981472292933018920274476481156422069631314567318 -0.1310294051969645764210553263253104089413175980038971210688287913237953454289 -0.07219186237824202867342485293934156540601825444476912696607053288180286354702 -0.01815206632982794095280127726901255487035505720892047792128123690661118052038 -0.007475830848288778548897932021069782437176960268006591774194624592089807018596 -0.003560000378689388435081024112765844495424013028135888734923715089389887153705 -0.001521355112033530980920870298924547259042278639680262487671182044030185394644 -0.0008837507745973750864022349932738272771920670326441021044722901005700033902190 -0.0005845449780299869430791128093415331099801353160617997568505487568440215775064 -0.0004488093776371014475892416203092136707270143048017278575361483763740458988499 -0.0005409340055310345285602262422497168067656272515321279791042062897249968473019 -0.0003757822831136179065477870393305703221768583803560416199981384887400688270068 0.0002792672321559036861287914433767161397625045579242762723787688155626186411476 -0.00006324693946889533027017083184670415870931480978598239530792810752291001118579 0.00004567767926646254413063262662563667862061843986320304758073372158087197004406 0.00009868362602963707457598966574627460848365790214224241239664611797432646723734 0.0001386733500635570843643194223745701120666193955084911581165995025273648365785 0.0001250283613622112824155064665794992646018811566695002624585157858784992675154 0.00008067804421807562034263586661740375682967463662853612895168936605886984528277 0.004395018373018390648143507885706678631615780591443785925231192505235296220899 -0.1329417569814660666030942522654655278011379155757287717049264756135373907754 -0.06845386215008621938458425038722621283444146639726079416417302052731089811148 -0.01707712537663256071917885722018064962655765684740306162914910765004258287693 -0.007016878551866203671148164364177859580476397210476142634050764961326929215661 -0.003368936321451104664357689360698376819854428019164116955041567987155100002092 -0.001483823282496868025177287004475139896073668420784526128429103473240556884463 -0.0008881475234116261524524109682286927941386335433271676652639504880584468576324 -0.0006369659185106629674386180163031707034682837241411845779609178277190826485855 -0.0006092589090189964318076447511325470642337755323960897325610903710449063700368 -0.0009553595538982868128389685387086293996981083580310564961516461809465997399054 -0.0009240666591025677099832523850693923984168220429307362564815772677574366474342 -0.0001649062254502040455718651806562307539849272072543044692017919760733619014156 0.0001136426072031666762847472860842866231265050976947980975503131340007633389194 0.0001744709586231140014609496049315403542364635682955788540234535490155306563731 0.0002280700767673422978135209553474114998831020422388848418319107729106075846818 0.0001831088394328014046598588406457347031592875196980814332047547635665305115208 0.0001184056580954630630356451169585487766646871582992510150462096609445064959153 0.00004151101851984585529403549478240025746577159148717645143900493704280315336293 -0.00003561996067087967805011093075977439095599783144226644344601771093728847524264 0.004581352444126166210791054139495762652884780168740463375727491769400569289226 -0.1291086452906727272540980065537834861472223678095151423644855515943139999359 -0.06256669009544662336026648987860854241206598503745809537791081884410267129519 -0.01550443649532995154256647267149521013471942956222986801295076602121927813662 -0.006364490055179329051911061342558456731313268694052356512677168231707726789254 -0.003075635043849408337795431678219893523261057169360327646282649689204464114488 -0.001386996731369746241452609329606570304519321838428027866189152066860766477705 -0.0008460810267510652101128837725137392654841627958036248185125625766825417429301 -0.0006671359227474611553085209935198529786006764667326090973380610172193507678310 -0.0007347085663854250993459857800306579388580509201201981960003758813663756896511 -0.001277081546637097591662543337708429366996603123563994575636249308931623243443 -0.001376104610969855964391295495711658172818095082187700122930277492340929657439 -0.0005794030086309946106280952214424347176026564840151905794194745023188287119140 0.0002786810803937092408663996256584828276864265237033610806455104934559452528689 0.0002924926972790037638733926095121157301882851112677379888715445647281781543667 0.0003463374225029733449745518951485063756263401523453181383319457692534082289999 0.0002208641689415014069488972372351623864638819767525398463530203198949154365941 0.0001085778445574995142459288092610062352769418077181140956445772788204602164355 4.002888476562819981524556416112772122014099369583056735528123465504016095696e-7 -0.00009798574699831127723093283636200184670977131215748948968358971015814810095528 -0.0001984586564199327921293341778691572184483108084140509788973496743448348077140 0.004667829958015854941215597679794759722337682735333198473556983289353934937296 -0.1206749750361975136943980600245792152047493439047872641419655600294800226460 -0.05517346181518731952526666272203549475025457824600447454981983629376435689768 -0.01358037578940893671655539008676063869923476889767009659758666159124150184127 -0.005562984249571303960454720100914380071629320835073653318077727598628290383839 -0.002694969447632430500839411306232350536330262650773720024080536253222163407171 -0.001236316134828306063916152981263723398914069863548939702641653828960951704720 -0.0007695242737266878872161049265603743075771855376485018442070079266395969860710 -0.0006685674378449599797955196328014449524631237671531610804432423217179440500842 -0.0008037673888765435912384786399453737525659891661095159918601899359513652543600 -0.001481626923835075671928622072415037909168607621217967482636515346114168564253 -0.001698629621990416951149596496237695020291143941863235251063538479119167407151 -0.0009197320139592985047135174834887334054709498073373531144831839047037041867281 0.0004140210192733470267461474594044757986122925792419895163948811607789854336149 0.0003886548307304080260173879542861991723472530703193164170343921809702476865259 0.0004435015007445061910496860926740109244830108458759388022927115779812900762168 0.0002509741930874452697570055049025406939881633850189116376754434081223094228246 0.00009822438240029118889027609886507104939103815787431497594219376530005157809364 -0.00003841101049033424753679504445702621746582504989836584825569473812407654244281 -0.0001547189247580705133379779017052498694647344158130396086050532047103857570716 -0.0002641508573241458299426669321832797526993348783616828845758639492373042493820 -0.0003629181991965937333362498620447488192230958072008555770813103043313866332903 0.004731380625917226658839577209191091540384418785624707865189559560349805417290 -0.1087073635176423101239257312277279907321333905105695127543537351364313212489 -0.04677388252463107022623365883673406719668011178346023786122641560865355755939 -0.01141839331410393666598403121365667593302960711146841425799882649842196526805 -0.004654956492724814877510136648518612394965935477123627885445608543252769746446 -0.002249462335148103238117790274855037061828193574706005414307103862492019117158 -0.001045209678008182237062309350260750180871296335588751154603462420406550971816 -0.0006670135252081360257435902793809027835248386701614066403041757222563198822389 -0.0006303683973212129057748387625084866532399668455112097315179819297053435403125 -0.0008075925554650126833817842694332116173616448662656515334223520720193361154629 -0.001560467123101959996238049011154944871697190250244912533925296209366673506856 -0.001868807465874839538283700797681160121596414446066059115579087011723990886946 -0.001140953215297973341711792966984761267868908427156227489610702434872885995845 0.0004979632350350839839698346396927833956012942944196350879845156393107773403998 0.0004435563767812594341910354999575175503165281111268187146795788843690037581588 0.0004963930052884918591084747884900249089422793903741157455198808960195045572164 0.0002595207355491641736755884087185694788192007474946383613655984820372060013523 0.00007755329827043236310706716905208933448160189014061884972730363945171586785557 -0.00007949092690539623645752506489117510376652131788968623772517039736846015602474 -0.0002002028270519114034697463504179860977170673494484051138786470604258392624245 -0.0003021392097076036927666043097865069235069473200490998745700231730604842199057 -0.0003933812400655729442984586684999571350239813671713060461445068663444515074722 -0.0004781511485667900306266593038127021346268248643654096030909780872225802283732 0.004787576740654246381800667904368665935705117833390341294184516624102232667249 -0.09426876204298247136579708061110059905272339235850187077059957420868927956981 -0.03787923236622952376234408246904791856982211217217283702978947913633848469221 -0.009140159968290735786858298122350803266769377990112224839738420472232972641251 -0.003692278392058800458997210209749316646065261534819296423252961399878648081618 -0.001768462386709613454471102965154816387855040342557837378685524905063002283883 -0.0008323623609486037683535256862751013016480494315304007679613859311499585610756 -0.0005446315099673442492179017623447244823602000298899802912541092901891096142519 -0.0005545802929263223750640518962031673622169116646168183048577107970015880708575 -0.0007544349693873481926586960619317271266129771509827884900896478844711352734436 -0.001524087499160232932890542437157812745327339728158611833245262579505931233316 -0.001884899799976191426836988610027126126283842322290534617693197913893099196381 -0.001235428764783722904081232538783148658751478630152305544522739150027184424631 0.0005282264407640876020428169309065995837824620296174664785465960260293338293342 0.0004552508931335704266515138821078453663837091312163169889275013550632314725522 0.0005021187053531444671419187627972591492458758076219571865379164936710049011452 0.0002428209258085428371533063745037413823184805899124217033075519526619688965745 0.00004289726355907706081087755650251727284341271263669821820940723178219548930997 -0.0001175490664882666416263812604538220409013911641930472112943686246996285992815 -0.0002240263568036939313158079541298211029707989010495423962708035908544046946513 -0.0003084076435374447452327480921624933543544554683864552737790126376998419498933 -0.0003869689037179100234707811245855266924065273011630994151640013312138875576676 -0.0004640768608018888262700256366768228387900349182459129573397688103342531607982 -0.0005254899508631057954457249014782988324496779597671123462701985022529694966378 0.004809432761077497360781151611393166986885033654856666230176262818111681443452 -0.07830171851109856764738804113453756251980413355273875592473125135938839018817 -0.02891627311952760398640587416471320375380222576986641784249910999509496740268 -0.006855455564233890067328396901674494081763740974909286994435172697068564169813 -0.002723440565447343111699963355083111822127346514141720106391509706632118096233 -0.001280929489497212252184429879282904906859098864244047179705505783464660629421 -0.0006112939565861705714296186601219298831027981429259246746546257215398307498399 -0.0004089202233531603710002144305685891630314846922297836308562740562189112484671 -0.0004529481992712133821267805217423469506482135736907748485521494733393794422914 -0.0006619919785859755726093707461990694835023762966891032222725660169473790235321 -0.001398640113339850779260948221056220439919785864043644761528071598417207542704 -0.001772148281484952084418099168200126285152430440321514621411421923135510519165 -0.001220183451307317216490345373524065332402917987057992815158301634142352937549 0.0005143251339215265040951629882356634904332246793867366073839783387235335665344 0.0004321405727062717524072138427018906798249941004771469825668455493953058971134 0.0004680894820360878007001522709966906995491756716058077563902584850964683345730 0.0002012211828640548229190100247494158757500084237948401275557042703006597794216 -6.950863433597693725453117721117786291509065941433700762031449330982512850436e-7 -0.0001413499972476594134861556815444514873743619605666364063027585204888811163877 -0.0002234889024898977347563675427515308221159488854168669853962754950687338289656 -0.0002881195944798896625798239570725037116243716911853141999110047737949263342971 -0.0003518385075855411855052811059288717542037921395068922600651937724077383711403 -0.0004181506675804158200904119178806449214243758144661778490153640862357917179370 -0.0004727293558116641270595009347494435118585385125290976697751182292527811319624 -0.0005068638331489414462558032164817998861012376108125727883023842115946282353203 0.004794708195614384565319141910360322051149530931773259738136545567661680075815 -0.06163473613427568517399776219969630675640823505911751206687189727783993598436 -0.02022132675354861251280406585710494241024505038714783665233403929910029418535 -0.004650761139680919625978220254011212075529151702678284817227871829714051567822 -0.001788073912229857284578722657873258348590513237762889822656727514460415049806 -0.0008085470120331494782299252668373174232283108514594651457146347128088841044348 -0.0003909320127637753720929917967506033947259952631589643277601404751887779658008 -0.0002680614313777108339053569172292329652178057593594591103491330365007442426518 -0.0003385656891156493994562459990978817855374150347425676894782343288814697355375 -0.0005462674251115699786260803027039249176100428654568864265157280798349594158071 -0.001210861197977388859137988431747480836736154193549924503349234646940331739907 -0.001564810628062248048681444512083689192552136169696824251336284148712145870060 -0.001121110052285094833823038260743038394392836031513175167980722451500997907261 0.0004678348890791820594912661457036499484285983293892737952103999438192686141468 0.0003824553147009891114260420357364460214550463553772904458723578751843351764165 0.0003979134927843257548683430752135480521209931727001042333053724935277575476152 0.0001368570648827123811658135638915744123654874742543811941716672095613563975613 -0.00004040778026689913094050865217359343921706820217969229865370711518316830887395 -0.0001463818066930807613252140068119265063470890766091131941881942008648717415159 -0.0002032030515980836674931246399411297880790025520317978390248859740359693651135 -0.0002486140977740949255427800682534083679425515170837831435341442693166622422084 -0.0002964567819636284209860309255631822119571828391968016913042644474253346124447 -0.0003497855099311639182019592673525090125886853849570591773439432350386929174522 -0.0003955381044414462559613250381454673381628151765813838966255510686129347613439 -0.0004255759313430725175288614544059082695413733286185565485052769868886356551445 -0.0004333368362703635066176666571711793477392653946195330984521214298276941259642 0.004733763714940453897596213843930325098505843907807681579573542514786134566063 -0.04493664629091227286259219501605884608293228677766260499385061600875046249646 -0.01202873705640574587566139870705127200557429894395710676845029568792746533613 -0.002587431340816472590930039979165985994338480533205765228006114925048394232191 -0.0009135008023932122654032917416261505624799434913581597665151457826913268243791 -0.0003646767244695451698391051606618979473224665866265207876786776795477894221248 -0.0001777800747083494340787841032932539895094399619441296766120986286817069458040 -0.0001300939534874818341029177116088366439423410604534533225157344754036778556517 -0.0002217660580651559716505849125616055028578840595388064647256436268243512107508 -0.0004181584900019049205191287780734157751047264651294674624409291744030771078760 -0.0009827935616160730789952767777281839457845152540893834258565407435331077348470 -0.001295129645119184314744294711931572418669106558858001828462365140477519930296 -0.0009651266146553816509630229909290141482079392164441368074278571827011032112010 0.0003983101269089214562316395281890889623517351941678330482713192985167599119466 0.0003085055822056918821539412998436048980045484329035503609794932967643273728366 0.0002905693380407346665109315182207391546403716454068027651695403813123404267696 0.00006211215091165412017883625656391510494374912297129940004270106283148789890203 -0.00006796229758165948712639359950942855311105800852267389514847050540425989354596 -0.0001364365628015174330711922239404753328796981704021270009473772580486456395718 -0.0001695055661016853799442225969654715789915048088623210662175054319120239878171 -0.0001962509771505921300009648786154611700679549797715335490024773559444272370641 -0.0002274595018576113104794513486069301784120115696966277116439139831654960730967 -0.0002661362136342172314229201435089806995146559177100970347465959582169248535582 -0.0003014782788565302324235792285108697357972526773024936971790643524372964152954 -0.0003264403055169893251064711407082678849428585265675604651450057409637130648940 -0.0003355101116262308783503561441393856162436789288997273426034150942816345795638 -0.0003242790394388219874038223890117908510798449758408410817615378238255204070986 0.004608697329889915591886633062651832020600301359188958111877789926140599400081 -0.02868452152204304801976372956818697996274059462254157652131917419457874068574 -0.004483968779688708706914010279234153038031998061056845168605353972855271512153 -0.0007009969989471279788054022217769019018139155629963149134197062180452055285860 -0.0001148739830338065662104837679298700237120047455264529002986989068733847912073 0.00004369228947928888393486575437466394968020774486182127937514481745573648389336 0.00002305708084560760457856458857693062277916197279775022922253858616038724164981 -1.014574492569532081783317133377579771854500875005299213980337318831470315005e-6 -0.0001075495368562239043325372463692891712474624336079902888303335873761974054765 -0.0002815555734730486071015083695360240655651368009529798909222675925184437576518 -0.0007257438075436542970387747951111262722459053010511627887841723842749100257764 -0.0009827763091874035980799506087149349445616416460420280673753747239160185108951 -0.0007720515876641261633189978515945461951749521833950297705871951298864228719736 0.0003069488378535479988749728071212377920502034923051533484093233957940590431745 0.0002015903987634744120434765469532902102951897683464335487963894419651197513236 0.0001532417235640597153620426029013161574559412584091089421767135438547271669484 -9.563751882433278631810611986757431978080099579231213900855345001579803301544e-6 -0.00008510662292734493181063434625034233756574615909861063375227339358937228826804 -0.0001168698455768148212095072752994047357668569789700826234858420733534333092105 -0.0001269276789045173295337967936166735956712964343296809747259872571467811974542 -0.0001348051554718006354126979466330240775591724088676959138055414991796561533498 -0.0001483632844438472340673015927122912071141231355475169104958397564220054926965 -0.0001707228916775992122856819655722102609363693222685616760977012147376144977312 -0.0001940714590895451069950608868701392560310053018167606805847043723053825471883 -0.0002128873483925819424827388994279980484514704092402578662329736294017212955857 -0.0002230066039309439873353258664263170823335333694090092274743995614764969809121 -0.0002212784591341785086944285702575525517042922785796798771465065510375771784288 -0.0002056981873757988217316446173692319995298810522618159046249461223254208212938 0.004370707242001088932839343610447503725177411024812970852639922100845677978770 -0.01312080844879540168830436789909422215407652177231040398974841681140339130668 0.002379630066937072839659886005360457835364126437530919264185309030602293138404 0.001001791099266707057899225149534370012662643782394533930030166835867775139759 0.0006045479485615245728266166772450895523354604450973828142752931673137975782655 0.0004122353071111068715037212848692012399936666359695802066337235186813477020349 0.0002058437833754639763136056947526517368694289567138078685829652868915799263518 0.0001146125823979403058740867307207535347647751227943473989725348602371853182286 1.992244587483327369790471723090770851408640842270650224117350799646752496558e-6 -0.0001382760677142690466497407693672765647808483605750858191253534405339362370389 -0.0004466715858960226971849419906721356757584425955834095071184068836621000950722 -0.0006395675967351980316106469649303325441736243336462543449975259022593276009813 -0.0005540947038532051569913501600015231303677077896716078054024908346283101765312 0.0001804094895306891599977130566217418605590292453519847302903494892802865866052 0.00005185919190448577787866711910145494066378794951223735630458616084285273876139 8.236851402560760328712325298165987343187352643299843035304982565094334486062e-7 -0.00007769470460627084471199487782524184645945885124207834084700583176598802537594 -0.00009729250677803131150113391517774008547143598747036513030333151837691270460445 -0.00009136315698482254637137554506502520954570834320946245515073921440821012297375 -0.00007762283201224466734826959851287845724330508962634671739645785798141265325322 -0.00006530320624612456277754081137721100820803804768769779827215568252716624166015 -0.00005944859489669720832706042091169435779815520211012749521221223180149954734228 -0.00006329385633125324701509113934207404147301321142452939593945423056888269331049 -0.00007266254595550816540550550667083328868766643107324338674658249850689337090670 -0.00008397461556851599242861393271545526054371935480269485258020275097057908078227 -0.00009471935952306585451298189133628086960252420106363668771804496870915848469756 -0.0001032794005091630230922979577777652183627344334898481255083829409609290708892 -0.0001088882137528351079472497299771625875927824448517783264951265046756422581004 -0.0001119923777699124933887998634669100555282797979747903967470529296246502676855 0.003988386011002913904168617449556206763102156648194520719650468132792473225460 0.001643412363050154523620484440057195290817144970645294201554565939268331346696 0.008523399769208483269631111378507342959452544550701099743656230065052061620985 0.002512398026433063895845826206469129341392327675593111670420361005409705377273 0.001239718081468026135787264616098221343631610367666597261500594553364328279677 0.0007330867351419861198397087559447161462536481655645657375813481504941668726987 0.0003636691028303580270305841744145329731493562590338994991149577651460140643300 0.0002151432791442981401941590848156516906697985339263138669793303807707338944991 0.0001099821897483427486011426887573121639889095118646380826098230989215427479491 0.00001814719691746572852531608309659725436683854657898011942160487871261498769080 -0.0001332853383900208882761907484458400551734342955336810616839645855616090456015 -0.0002566572318972485724944416570989758236829045555931808469173553838221222189809 -0.0003380322204152532497521052369803517447593926829745393928413494250531986139989 0.00001436877755120423279127268478065232779682219262060909345703671849116007089693 -0.0001015732421969996912887298393758609505154137513014624108235486111847061355245 -0.0001297289758699034114779165356075265987804385195893438972385285769642335829802 -0.0001260420200165936367036743606953574698928506304573913516888062500356013701792 -0.00009465936942608057480171163762475945772159380252617621698482046809411693244026 -0.00005452058879869240699006886407598216320777796755651677938696507931525629167236 -0.00001988320758962313822647734729780154514997765710792910699789386584458104975570 0.00001016674716284891605383042103413006724343329126032751886826865131738998124723 0.00003358880677889311795603025037619441395310390161123145897207291851489379110804 0.00004722300117756887862969514997787709783055697415456084044772295182931307327621 0.00005144637098804508329294981621968485921730010547204867441286275555199887807967 0.00004758530200728218108060292358042688061840766366847102119187925223743165416681 0.00003628837943856303138805884799186429954217652429723814564029687038906657787327 0.00001749514464373666197312710960556081234319868708956812045048494177515724598652 -9.448587231027667716216915609052360906872506621174766416389175167584689253202e-6 -0.00004666221097805315391734102979058025048407700985579022036914069236149059672790 -0.0001008959283014405777793178850427035047703741378257806682676446551280039772788 0.003327249630066346775566268553751273752355015262259211782130801835832577830345 0.01598036014206038811676170970433367804580425978849445334255576596731992516087 0.01400669771865226500340888904967736868841275281915980887676298656085349870373 0.003834514661877661695456736792346507312831635635207388408671111104475296360637 0.001777141562171642375886330693557378535900127615036213065873092674385718227913 0.0009861459100644243465229872557903675628065011878202449819414831367889388166904 0.0004807187722267795536368066802379049517708642982265507464996611432620541861104 0.0002981145732947744274468582840307702435049986921600336785732645190282689590350 0.0002231509282276814795962659613738099818750369893053807540452927483041451254337 0.0002058757954032455056799572392449053645383793252170670225282805378969946217303 0.0002770499894922257606309538271211676379469006404084265331233878791836559406207 0.0001736386061727764219560482220965344996000197759501036915598418046512619600304 -0.0003532419945839233097240506794539012094880597129378639665789453236044447823102 0.00006072159663953031839027273788003598459492115537754750491354324893007704209487 0.00003808778809424231410126883052276194906686392132608541826278659658374759164121 0.00007796993890315754440940193410420874672705041777097677022468565847653636120298 0.00006067350653968967462828651349595460160373519157294899214330775180058313513123 0.00005824205752801018238184464121478819733248791667330498787628217095179264839530 0.00005781374982999998607132560538164248244114057452327162666343429497784632431457 0.00005831588238643880749761620585852388985313977801223869286665181089114776384731 0.00005354908130809343528485698504643445881946003267848092466350791081294188613044 0.00004619952004346370363649387097259260116427068488756872030011400251136874224057 0.00003374651651371655437127896097506211660252805425292913399046074871502656806869 0.00001822817032008749857100873959174437481295531251740542428959234135590688816100 5.912976433957761497781312044476470554088611838493055635788023495405007226137e-7 -0.00001866314815421289437895857512336514250653077806776111485972297038936243592311 -0.00003934562954354023139388088422204699168867796879081104620078188283698566995610 -0.00006208027208053535892965399055812198121305105292999564879929730591982502410243 -0.00009001726908533439354501011762923713966916186917568495565603701315675765214830 -0.0001322179832699691930039618721439980044758044276102270673487552546047614121672 -0.0002312400833592171415066546094004756848144487771496789556689627829956244916077 0.001689896714319424360967055524385343731190276100800284762931214472933245923501 0.02382681946310794784134126946949631977236713946823206220285497333771200896282 0.01877652862293579569000691226883396042290063153470520762539186626542687516324 0.005111366484868543462699458589686632400340243135730585692568551391220407955611 0.002343960217639551308638736352946429684800547844001901858542346146743385890051 0.001283358631887962984402736790380915889488852626563878498359297284779391698982 0.0006119907504771779452339072760676185540040734057085547949789809307709676057954 0.0003734882243475689858604496948399730472889564115343771950203445621749500880647 0.0002935509045758879039198443399139594044513710025913315767752693511624620638655 0.0003042195455450302268408987015374424684800416613350905985271811720508446464761 0.0004127144217895517231215138937248397066738498104476764599356053079512511909123 0.00009479018885968743355776470731215228080063085736612431405019219694842163283001 -0.0006600378384267231695774768355694631548858865945725146764944900677959178757726 0.0003529744698815245126602336465639123788989652263359158966548949736684512876995 0.0003346841597653721133240194536157453646847418035508051567315836018238059953821 0.0004192630080949721816178326251000731134332974375644919668190917120570145169169 0.0002801120045167741145335731807264402130419865760255769588714705164058800714012 0.0001811586194031673064889644445015789928848894412202734119892500239090895379433 0.0001021046469859852471876227542336842425834275008764916774687752732314326617237 0.00005042463191116024716911851059608497854416206216970808216567607394605137864829 -4.713187681460701073512946699877313261525570968477338478675617048395351599720e-6 -0.00006261836117609354931610948417389780906797311622335914788271554567437247896368 -0.0001288314637623361133797870437648108202012987666436570924760483194038623375397 -0.0001935615231619844592701328126975166059910724556879900513213927308975904797438 -0.0002508661431992278130552651448052054207131154027763736617286922677787057874870 -0.0002962393584226197416336057542250938275508219490081985768470853255712933594081 -0.0003257544889212775057861243912309221423616023342354678931884710673990580355207 -0.0003371050226188562730371754031072998266218809282191676891438048597094104204940 -0.0003312856089427096838976309445955749455282547905808279734983194990548280106339 -0.0003092471902698189429578052202126759009228441573098163182705738137008472514476 -0.0003009985977433412306331439889919877349916460426358168501635295250033942968495 -0.0009183983782095731804024176864271268504456393273938100545979503703094513316895 0.004483128148855400148929797073161192294188192343048882893611622322650661028466
8.193413277700000000000000000000000000000000000000000000000000000000000000000e-6 0.2916436285953838016816390461939792339754674998520064654952208573091082514628 0.2983201309922884900947859649120320904430527916155667549795247616711130552158 0.06349412890825146539936920983242652193761685950831531256579671356050835028185 0.2893114793238096054878474089460498535803881463972188714441309345883808343139 0.09656718429563390574573243583733211155681844069637893288659397602675898561573 0.02303683079347051124898759690522237849481925000155227522408328523525910857492 0.2670627026730298741751695390387373232878127570686633853628611030818382499583 0.1133866614395360886030567094549464470772627059633426346879404556014005939373 0.02589853201996440110776342436654381505983496646351019978391978468572305982163 0.01258450297337595437597292244950988963353358027639427593335003431764640827780 0.2348608911754166936948120325235468843726649459801238654526613370626185949372 0.1122503163462807796291896717036733321347618260300622338495340068093584325962 0.02554247665046342714483269559602194069550127552647884443492842530346169327063 0.009437286337136223656762340373161229384177461217809881082969497083875975860012 0.007614189244629670330590733633326378641991213132857465573565011466432453393561 0.1954811688023042809459068643407358996224298500384595522998468610805849400842 0.09469485868727011582300676349532703383029111052084339546005173212889876340909 0.02177820936711969156769347482115663734116183027463923489808387830389794797207 0.007822298565998250922712537104006529986863473325563738956672230393488389912643 0.002952195808862351380134155472243066597017786166060920696457823304956034123565 0.005278709135544197522336887501443729447671201068440738038968985405129113669772 0.1498239090113553187747236484363170203135145441747698118258500232374687048660 0.06970270044814062724580052332975907515001762755605420603618297102588639405986 0.01560571825807056196841551145818884444714418642593001393469106398593661910473 0.005196624021005358041245755698782810004993679229931582287482248321505875048885 0.002689286705251245804460126077330010175537415731051988214360425146716726705494 0.001056066237089708873731262083041534361767211346436843133007904708883328028933 0.003453584176754888677965893021707458841867640582426407644530584977158024491603 0.1021710352966165011789310491313430381431606486369554752733188602083843615929 0.04269619337860722273262395531960474387484861153810911669989209523578911333922 0.009291108355153743824413892268412549612000972173485903426880506478715108858450 0.003437125579608927588267090400374025133384283630517955477293091165629690662179 0.001144333578604431531405511645445594250863124592254435069212413383685868838084 0.0008033652272624767740991811150508205708980685533045217710938072042531287581925 0.0003847713011268896018162674620066048987766635700654010323579677498875169029346 0.002283578214571393634634499126308820191342987737410845000559941755116914379406 0.05517575696923009673538933626770993935457456120486289146048732071024410201167 0.01745026086981706975864491254826921025936607381858015732792979065852635608801 0.003609840668441676038465869781739625565708580978542056455095128298285777887004 0.001030959130923639628314434266269120730965913193702394728237412438531260012296 0.0004996606966533692740516260390522513560169067056385054950839045065191892563891 0.0001351738805494107582989645090743857224859540884168952377971066584404634760629 -0.00001114026081829073987462462234504432151448668090826955914330115928529152054170 -0.0001140448091269281426676402384061704583371105501624842154469347883900649006679 0.001546558271966107523008867456676481408766906642802861912205290276249895876500 0.01167675699777751999065651466002368653087232076124776480311738044887526312687 -0.004086376135180997693602558426513764713307035735523448501013272843873058499537 -0.001361574336675551662111260224458567870530854608679134882209265027914924457910 -0.0004978015847438943514237258101344137293947770810087791115624303500071423650747 -0.0003719300492770975493459673696719419244790155626718387915057794138010595894821 -0.0003125747132932221009493061067871345897389486522737293075205187982420277784514 -0.0002574187343929589944960660554882471441734176780642691972067322946798886841320 -0.0005936568340570378992041480776582136259998616587877284779424182366349449480980 -0.00007821795975247189637787064559277300783958369726274230790350830499522715254008 0.001086784783391135633446872463960942397523452505600651832087719994589758419748 -0.02682605227256333053525555688330635473654531176341119204730054026592200877841 -0.02142945273367598943056510470578626792250318349509807769795436588612742937270 -0.005247613942144246921451028595886281182473506200662268341085909886592463414491 -0.002111639965691665122764891303461115915841773739204238068635773858476066700289 -0.001019629038364847179505216114199642849410428959487768777099771589156853367563 -0.0006755584119350776536500721945650620055402173504019392422268439098855526877010 -0.0006951443302242101210018674186910913891978992403990358827812498486603902692622 -0.0002235976713572072830901624070960620772171104550630675037997154657299579600899 -0.0006024339309763537822115715038360472959253617103763374463553551784884161900015 -0.0003000417301402236129070300637966577765199799592950627004048382642658650852107 0.001329763545550384529816732078914568002070194607001805740135583981863442845758 -0.05828256870109742722138920873408625374289783509761473719283767349432703748673 -0.03519765196731172829019987052649437777483533603746467228665962507013657125478 -0.008434524840183105885050619392346437324283222617646048669759789227288502259069 -0.003175511968020751967557757429976698184939175464962123125921521577055423194689 -0.001414536101567226248393946321851570364566395191173779772187355631175927384872 -0.001033165854462265092079792414360636386120435065859861901358721844224408223593 -0.0005237011703203842084881947504617916105161037099861928208936709724861232013061 -0.0006474514998719980580533718499472754534577803695179399024284903126274351549465 -0.0003355021987170791843157775472848966068412793283251335220085786845200306325690 -0.0005432946121029413948516602361162413739336100183551791643865927078211837791636 -0.00007892056876142075070177923074150339988137993988375809035954427351933766036368 0.001833851261539858797986406374267405185800905906349431484846536681963884967431 -0.08274155003516895101368048417511101778751412125362212350611707583163233611322 -0.04348351053964122385264621402296882995397101290315004869291178176959787680941 -0.01031681616985072292435717217318640022741492065222146485157303719853382506373 -0.003794917709347886430339634720953497884363131614138335591277578973174209888691 -0.001853019584664198400347358385454130058705355839127726612716150571909615927722 -0.001021319111655294920765465411828444288810639384978855497871276568683500806065 -0.0007886674970911063594261360621757383837983958429131786497619357785204427330643 -0.0004506689196979471000230246314866129557781410081773834659088805559061247258380 -0.0003842503460199829281276642389734966364542867443160997713846015272488795590054 -0.0001884265959351998137864445137494430087975099835272245025524621065080055934664 0.0002702183152508162986938939558451464079371210756959431728942434243346943169635 0.0008547023780753174965787046995082680705631429330609357561546425940512786387623 0.002788055778398735408975422264612322128786344462004471440609165134385290525724 -0.09898953530591556896009599949855943326795431311470825324899089471439378669644 -0.04755535144419115569607360691833229732066289443341747056788852765479414643532 -0.01095670693481415606451351138790319768973022359652332194561213096214125383196 -0.004123296026460640447729110956204489965280293927538812155194853881244909648731 -0.001745080291645656192623962982551493790713783742518143619316066118162707147589 -0.001032964434101065809375258742584606681499230604103758969417186095560693250080 -0.0006477253511276575769908353039835368437313053274515399001144035420312255712118 -0.0004733081733037481784626129735375958497349557209778376368865982869273811901327 -0.0002396915444288953121855123826812665644334117703735337937063113506650214486974 0.00009417630417650499115000881349909672982538364404910560062312520238753477076840 0.0008759153361593558591368432829362370002321600134273830263479707651392477975288 0.001539287044770433292977989021443973051588938654303078127340685394763909064424 0.001288545926475109706352873974994703396280319412666680883519041915081024110723 0.003277606795853986473627802128931831888032082984761887899310979670723376024643 -0.1072898031009364986066011015758461668708827421866759157516225223434512961128 -0.04626892187850196008480393018575503819999306929056665280489136127452525577569 -0.01059519478860178646484557639158059837642725306201967298602450695396510401408 -0.003813162205876488127471098750634942264750879531922582826767333305988287268018 -0.001711055952016801691520867253307062005239711637079721435110863687950443328359 -0.0009308094204318975092412353219091614239686278944613938924725109018079485861013 -0.0006014875831826496157401016566175206789492339368978324447641650652721952820420 -0.0003962488312661875476190814450277499644667122110030719091228816893876254999085 -0.00005017330818300913498954324535090705314490463723961100135220179616375676185558 0.0005208458067133911817887820519314211001594180943104369868515712847961945273581 0.001514365186382784269571536672211756276709869624050880876435896742527389139670 0.002271566823030053162141066920373944756074195751923055204071575326263248540421 0.001721842310390345736410128015480287974419491304434248296367134682318570171255 0.001205406213080305739246540453232730413008888006430589551772814097656796429014 0.003635568254204758598041568299401373953541728229387986479568370527271805340886 -0.1067330374237279405411255226304847052501838777631434919761598854109865716808 -0.04207227019122735935632330659724403471242456638398672245382990243687300654141 -0.009475112411122572686293194029985777690900271603706979709741908509755960720070 -0.003473718435496289255866984566784240492584185105169311511223217863198392656479 -0.001451604338919996763148617204473885556300683052079005047979324926396463303084 -0.0008314544496240414954529118305568773327132544551644276530951348963612781507085 -0.0005220085367158600995495159209041790865378745894975394381864614236987186572505 -0.0003033044034930907450626725380083399556017251359828736003798329099992490686711 0.0001580802467670560297305711030248795315615015787144344802505947227797862152663 0.0008635307346681404389268430954962487795664315510542236455756337096779504561570 0.002017634251620224457680731413698644126427442846498685648128224697315171336362 0.002886158215079121119703182974042873098606696866129423995425814139262927944788 0.002068098385293614290159646380510593522003159177597661029111735603630178077095 0.001353266930996506282064189023658364782343549372217303256495115745882863492639 0.0008423266583159118786910741445315557921027172740022186967315272210701279683760 0.003880685770462540163293404589993044143806564427643820520481014433830900229129 -0.09890793206583244394723087137305733278536331420278414500929159882261472968774 -0.03522479485547057684723788004766938942898749244133337498689126623120922931062 -0.007849572901507655332739805567657184165568630448398997808150270387569467421329 -0.002791951723634445223605660316313591650788252066442164823546495720249870876910 -0.001234813096042448287351619455848389892840365360750028372706546522360636364696 -0.0007315721982000456295916782301352824446747522449464217199750180834269500004488 -0.0004328149306587685452017015527099648382858641866105468279101164982759051511852 -0.0002014633408670057838532251591801163853900367252183669690515332872156692189052 0.0003354763046018259750980882889031538476064997247175199390231920640719925154535 0.001088673616636080766353826507616826932533460422981572796958987143166375397490 0.002391284053129447520029902287598977959440529099368084283861157869535719018091 0.003306305591574046923608504317168328959015563419241940593680173243819601679955 0.002269074038910618947733485324925725695901835812145349424906737160087309316827 0.001415136141730790276569635334006501226944666785346604103936161140385244479802 0.0008239582701840504284877443161303132743622482747061413751590407295395513546414 0.0005235361309002393051964593493137726379755981736455747201114542838913714697828 0.004083379462380547141132328652658049130807988961497000949615513004809262925749 -0.08463663003181886937835956456463812090996581417774415834032216964577498545321 -0.02716325127089803794210735778684674174552476880694486205965015169366183772438 -0.005938621159021067578272807340359556632214545053229656525762014865278791479030 -0.002139923847236463267808782666741792899102463324427708591772414697284170498614 -0.0009699267503660264725853962141761688290246900368484573692341656910374566875399 -0.0005994938155599163281993941313595137069270689945019370963866940138676031590956 -0.0003250513308893866673484002515635038057794251482165847193208706547739543070905 -0.00009821103698546317985639052389288871625537031684687714220393201156602819985825 0.0004401159773231714609243545445848135665369812801265160095347866323869332345080 0.001226028482512914070450825239874490798054913033237548058546116896810382713397 0.002581265201798197788531197539036079196993372799606851837664876348490943855930 0.003455042440679847330029455362107110967825021374688021748130202135540001826972 0.002271863325734335237179662806008914065077652757348071828357582481770498486095 0.001353050099189071463465127466893500321399591238376272025530926563226303847965 0.0007366270585360503274221764230519697623380512334511028840477954153238672587259 0.0004308967383240728668777496366812110113062909280567117030786888942835936430952 0.0002669483639522449536265670846488906047726751771539941671340079190396267785840 0.004285602860120631499357354072195492113321218640296112843617295440822507096389 -0.06651581803429982391857893129406445149591653463328932282308698555211418708960 -0.01866669023397436126651905009472656401997220896769700045819550960178733387384 -0.004028012680183146376508986564198003594679003468055693575458242537935083501970 -0.001447966474988679977810460803971224941172112751516252741251587557787845586992 -0.0006874793101201741990585807263679734978003226246500757280579331357802439573299 -0.0004419511469484801176866075650843984070501383370381738915744305300968322489553 -0.0002066346815130024917399425321560272260237170444782090427180210654471028323373 -8.849596476085700671017258192024663955199505936297621533865902329705474936113e-6 0.0005148629853734809629189736762800971284849816860289584463689715811069721682235 0.001308765213995036401724624991364859784953389961386174764617788363584912216836 0.002608614664234100449242193153305501274002578920843870482125744973632704167108 0.003353848199638281521475674923968373088700946781890041456529252320991971060179 0.002102218275666804957036353906979105752993587551307627689189650583554168127343 0.001184344525030278355075239548016285445797530012903838846083161260010015665001 0.0005826125772280947662171425823191469018320822813546901120240899207236840524523 0.0002870644929196082552823608357519266915138359650686673341727337404683650427592 0.0001274225424176283113448903167493925518582210889409020005373077215927257635197 -1.401469454241042206818684660212184801504067646454150134285766759598405236067e-6 0.004403765056659490589046844315931137066943270912555383599951995419209967497881 -0.04618289394154055610982276687074884551756110241563190596632131730917296743727 -0.01050319033150301786215067465607031833291590002647059015262702844387522812287 -0.002182354858130134400865060229232974629538772862434204467755250775414458370772 -0.0007975624275306109438063360567539219350707505984761761938646311103839821762091 -0.0003974290790913495888328538760352788750090560623130558443020626736536926850332 -0.0002679327912706280307360227979839245487295851857499156001400757643958362863152 -0.00008975781554004933572728844922100908952363558492228739612237393152611539179823 0.00006161542318486912791965709683367954776270333189586264837901330473226383204876 0.0005514418659331361788443684495989037535277672565300078522182195325213441506491 0.001294018000582211457358366387093507759378002155319667640161066067516310390449 0.002436507324811506842479160294819342467209133860096311717658537939158175092658 0.003002412958543427102761054218761467086942274517779286888269904479519585640120 0.001788669169386173491794452035118788268678390219899885829258843188659579469448 0.0009386400441133361097280078258753486716929073008865559107219013364595116000329 0.0003895501945326629621650118176476095584186416667530567980327100529690304318686 0.0001183415417202426177033454818770875039405589996464261432870180542614818095672 -0.00003141749434632230425884948416314594141840903261941787699989534846529941269750 -0.0001522203148939001657577876047681313156860423545855062397455504729073250058258 -0.0002941992472392764885891450695499664963943438637038258869113415516059225504569 0.004501337760312925822047525241373771171862070463990470339108500128634438367538 -0.02585247269115848100457857900399994098793942535384455938418508676158323138750 -0.002970958538095652182998742583131869897620720852738288438349499358818555010374 -0.0005299273448969551245850862571890752938063593026369651799505244858668728227475 -0.0002018867191111859071816621964213780228405700929257294515827387001131079265942 -0.0001235835593107353234155298078468572117929709138899878277601375479988498709406 -0.00009696443443777907579748122421483370750411826853063644379842307667079057317309 0.00001432138232415478431886239977964131738001096279887545239570074208418277672608 0.0001266080295098350530179440657785979558905142803592962900485080430459165446721 0.0005616420159482810122781747122170691878092256377764042139788265998867682090047 0.001200651662565865452143245862207756166770993176590576260571514230582965364126 0.002118524821410428075653835692117029186990226370946946822581052770399747543961 0.002484455856510571966495119532446115392431417957018868445595178010950278219582 0.001383419114647730970940965398821404266334056419118680043955257830523007718997 0.0006433554794153138852430795673140588791623407200664541239384453265432697872048 0.0001702749556524483914853618178374790901183579450512964571574720134481386413795 -0.00006751078398158470069917430650551840300059524037580120236263221181709903634095 -0.0002044924252537813961636394401776067500991684250783947217953992662842160625947 -0.0003136289038379957801933318733194447837594106601414946256604777559542392706076 -0.0004463097383988295930886245515615379826323605320029981147847858046234156548226 -0.0005861106629191988440182086729152880024178114680696845653217995822396435657180 0.004548693199884025023182739869968554152777647140654408150913186720049616722793 -0.006621589144381998395235690263151803434224497692256250959664125685556126681102 0.003655543080234998696872005643184786549330500062483457766254535762619757141031 0.0009346574131971010764259285630380709154069834310314984015114287321788741132495 0.0003303751430474266628781527517487790201208500933432697672119624149143851934339 0.0001258621593786428202865494378811197186823101142331329872196827282840518556750 0.00006070867082930655132633796290539635413664746395605121189283961112402180666372 0.0001078113917431239781646576309756453408598172160434376773829161126876423349661 0.0001886228723312995918435953467768730014075984814633567799844975474507797761956 0.0005432732768938685020976372882486691030331614743576973790639597850400284844539 0.001043331487506489733189104597164311950892653336026606515910869514253796935692 0.001697417507691352542606428098851570636274942560605445026484374200099565434034 0.001871611777884523047418612235699669151053061908821272113200216409978019619922 0.0009379409651812119520998927841623541374547581330513679366832398968938422461982 0.0003337607406937647858192658442678961320157605940087478092197000070808212848138 -0.00004855754888731019738185079554895898726101083219984157973626095973462302864082 -0.0002463502414317102952913066345507428509765583441046635696850212551125228664899 -0.0003665966646604509218085443819491300022698861965219207391754385919434139471052 -0.0004582773146358767300465990488747652737894963756450150742850819135972569090466 -0.0005698098872698556632999862447443641685460473345316046364749855993154885888503 -0.0006857686524644453108205583687200748267348910755244124065993882767235401503394 -0.0008503269814086794484585080485795497987801097204175986318720921595635733568469 0.004582506931991076190271453656086556074216242245309295098949739549631809769045 0.01040910131296591601122651013518796995077720075589006560772944502785492120915 0.009250222450225031622739509768768157218557751328654488441019415749487891207803 0.002164678593310722900130192267688601765626384232404022025459156591101340210336 0.0007798003121137089421190343771134721653116421205354088690464060008832398523486 0.0003364854889802289087476844491870933001383318099835162353386762486720549119821 0.0001949047104456055314544202169863346446514144732209531148276846490590616004752 0.0001920834162633426855413712209650296022328377794173594153465439954566601102577 0.0002428081537277162094621320343098774165386395433730023567546018122133541410947 0.0005025048890028598600202664853845102496900959094087146654640968408420982509354 0.0008534175120455140720551422274508693136091262596197582544824815607091879030129 0.001250950034870105323596017785742587270252347665182440174980735203352598326083 0.001255175275866805833706257938027531026807481188515935729158488393340558563553 0.0005046244037210107779290614353658506196283641029546280783777812380794935195125 0.00003855109532351836260907025947809889928615534138293250124149265959210785972577 -0.0002511917268126991113277845130643843380751831244482370243309349974359426867273 -0.0004067838029371364246354709638925292966408873963664008994817604064802762716446 -0.0005056074560509455011119074437404597176340007779420259830247280458719856654090 -0.0005701925903808474480924912676656231347415809822684910126605568798895381207699 -0.0006510388865850744333485725061569985483631585618623089218279669256989835451661 -0.0007421776377573312587298981647448807309925854073222086122120082202499404819019 -0.0008879516652312323616728244695595980866928499343616429554107397148172990467135 -0.001080172902831955732513372589702877349018564402167326847979998305287883220367 0.004569757615749681159456198873771513202141687914123735709393491691548571248700 0.02470847069744463091035595234845701044438658060607836400654427073941582555636 0.01372435072741458471484415813699004525667715421784847210098514460912844866534 0.003149107507379174665902072621494539431689581524427923460250671703281084633014 0.001139951219477813466987262141812467079058196825363980414068464306489508380666 0.0005054677760310908419591690677177461887509956775892570293083527683596528414568 0.0003064270847478151659911525397255364975541342339164995170368276337277856743054 0.0002636352583151687799771958554252512653768269215489271372890621104782641758662 0.0002812208977694538111205456003462119078051559355973548221307811725728150238786 0.0004414372040688534010842711004977015064859180782292650024778149506124457491639 0.0006540471842721638240900214972444875350089284933106880761409028608283844391117 0.0008245231904141614406368894569272897762719036894308309633201266393760739831654 0.0006897522815595043789583242328431405625202524857127636511833276690656624055019 0.0001197092485007001050559507508490403534235579431114465021942650669614022108292 -0.0002176365724616953883427057739049701139972653854615857110668469267478007064862 -0.0004204354682100208223909712723329778044864547065918582863017084960234883601896 -0.0005333953991067508602894108405644802651486125154035416340071746528474780062968 -0.0006021264788141876080797958160066014767980519523902458923068575909724144942930 -0.0006316305322938674740819510010707125169035522223877511517646060435130614426053 -0.0006839415775863426157045584320172431166009359013906230497777935674744427995985 -0.0007546190604517847636044746497435936111066433785205563811928681350799962728069 -0.0008797275028933441764401619593478689052760827927632992628413837210647147979320 -0.001050019942153789071046566523553825281524137029635545280353845054893807927665 -0.001285163527118849938524769413823992568241035768041938831331370562209211477331 0.004486099496345450707854037298891932610384533879735010685455806199048257509783 0.03619668962424935527341501132036880201788894762835411242496821863807749684727 0.01719404401260047159069672443684314335454608841478867280518769999478611133610 0.003911779219161743347903274471993831797525101172752983666748981907117114447149 0.001419432244564029194523128534882049506278434756155108206186533950836944167290 0.0006375611880734841634980528350552785607252320005663101843215020024855303619318 0.0003977310169069449465039443110759834830271700357525638080498389490345900083967 0.0003192860695144934698560944019211744888199330767260007834980166654761226398132 0.0003004615697477791492046170690710752190914281233495465743429292473597847491637 0.0003664752205090747088067121341618439357687629573637630430656792960279619053446 0.0004608746767239529386401556545248606991098098976027012847098469178463521015688 0.0004412166118739287370860226596055124834536125792250810457423141640760382807138 0.0001987973311183017255493216274504206699075282718185570911755382130535616767320 -0.0002033175599632596600424314461116552356770217934501232585875948949967914990138 -0.0004256614782346658903734767757405984630253981072765886972041931083340079999937 -0.0005495397958649469058749193772127354740162303878468291500728470101508997498240 -0.0006161176481202407034501371418394562419700492754808578201787419248810061636347 -0.0006448136704817496207821027198147015296629198916401485349103963087987633760101 -0.0006442224174594195549847018160859287121710946534045052089364848540747985695097 -0.0006762810593822620153202758638469160041990356245307693517076390550047021041538 -0.0007286907673200370318297404796047246182599031939192754217944218114222177539990 -0.0008305271904187658590322576586090559170197305750063065318695886084049326199907 -0.0009740686290697579923909176755835083012331455691789130052357804100703443315062 -0.001177462457766632706401912325146867701243456879043779576626992718849537703150 -0.001462414649888381482334698886134593634833103648848286121083687283360236019789 0.004344898930674451226668154372377935716024414878855071941674614482734745554785 0.04503106241118953858734317340753184869320737499692630002498280195735610462670 0.01979093370704298190877802334127771281468035458278163744605731070333302256228 0.004484571602639718777267060047655179865274809137052389807266412503898966135347 0.001631339730796190317512518621597579709319668963664780895146849942110118049984 0.0007403121200340021130406400110190883013166548591618674995289819781780070602925 0.0004713847150528915343902314790986987025804663476712530909237351493512983745905 0.0003578862540841412481969226304624466147199441395962052893397353234722364478500 0.0003014325739697176250196613513783535319186749370402144302443264536077128334874 0.0002851531130220586581298263716034073447286940885487747573617600635686279040997 0.0002831553309951979307423931644858602780351332631361251442309443111702414081509 0.0001079248167143656829930452439923820592282923553749752757027008303976652120350 -0.0002132124091424789332837385383661403454934979140290975481417187495076396339915 -0.0004625196998305894526303866403020870385418297250185296965559810496146807461771 -0.0005838351551766529224730885761256779857324947063400065534745639336151983243675 -0.0006336536299493855374796005857580552626442707439714506130708595460434467645949 -0.0006448842399074070865513475859107684265617405339842589198063119027354783891450 -0.0006362669972087757522743840369318074246295564352376507421456590407160041311014 -0.0006192654684454857586887531597585880773142139207693043934030375607781411272891 -0.0006359979600701506006238416860481812647530276701718241347246838573588346983259 -0.0006700777678567135508572306750938694044081597332735578673239402441224504407817 -0.0007462756364281629741846278779317333909304871610698771690973603939418999326417 -0.0008592961674842803361509201933569457090090801610401360536161122461625507442336 -0.001025203512763692976685591589774802807454633470177721117478314916479510943350 -0.001262356065069103621190223459046286902840770417612873753229290864938431168352 -0.001591198393230701659877843442380639534300367788238503643509860266518500054765 0.004168904361023346846968774848387395852635472585912849585043008945890521799091 0.05145415217912380412993250748371528396957125509624283259133371075349222841676 0.02166096250214022775665634453961840920383175358038327645727911614793762294206 0.004901632692369416369265742012633644386272160040972153890504827024662660173465 0.001789470105358055712350178066387469164546756269658785689271595937772843583872 0.0008196964687177408944900154157515276647488870088417207769796603038032594677693 0.0005285239381233835528279407547395626460371898777522659401692182682475820632368 0.0003802756825230072206372234771936929288700487626589262550699356284926487146129 0.0002882021081676370755034746909303572577155039307163457225244611259333460902698 0.0002052169341680281236787668864468659189756904121997918949966895303980377368995 0.0001261458659402961524228125256130859855747873970358873109809221900333982488609 -0.0001743100286152274374412563384829281518110842108221031617621587836189006509990 -0.0005503271912031537801397134696659001971626711467109196520615780169584927229181 -0.0006627991323527195960708992106716036027580091844610632489454458878918006675552 -0.0006942221884913463466195063882565526313302676364401044606884772392911206695272 -0.0006655793573797630461162963576822520633415314040163430070987235762401295658180 -0.0006218516076106087731680012300448210236687559565743468480537140273395237763411 -0.0005931989484572869720070556887329960427971523921786730068474031188011233767471 -0.0005685807024151157253244571413070480176011949954242118156658495153477906267122 -0.0005713570782247009987340084470703639193217919422614297731984014692340614849121 -0.0005867732091227404183441894348043936461295759335426526962445307469920431945266 -0.0006360377975671750111929257588687702435958660628444499129372492400858242896088 -0.0007163065644087378984453209001989935134294055535419140175826772983794032623613 -0.0008410951501807110900486373928211267015096851123202300285593194043621337911037 -0.001024867772832891130317890253165403680751786924138468615105700302228124765568 -0.001283092715756879330295212771088237488529159062681869670908471704892310051293 -0.001623285307591940131541917538130105935350901816329660420094848273531753531348 0.003997406281968896260290128662042525840171253952340445082032526179476390279094 0.05578433983749376122347124087563053831310076730786201219941307086114573289063 0.02294789052989681851196826822131501056816757300880980206485404378155416831801 0.005196914993245105617531676148845893585691674051851425027023829433808907233447 0.001906679690138978181320103747814494738702319659514496769530186180958586415820 0.0008797560650100841713592595446199598896720925853053780528135032814570100524330 0.0005695649918901799978818746267565519460194537905671160941286940056044857669315 0.0003886267461062656919001996305186254720676734376235134854567296445587273086685 0.0002658762291272509507708141678588875557908718960248752707388729408778780455446 0.0001312737110982583083288789573974029254674021746023251847944144590784172618229 -0.00001044369880483990029470203727573360027074329498337018857566093227430342366577 -0.0004118339682572099724435802845461957500362551674570349164356957683772941195859 -0.0008247089390988086919235339020222574031037177992507871738973074133557923806533 -0.0008119916296190774234076601880233463725794227392969614621707356444842503901049 -0.0007538489495617674276096436456399218469800938241791583119428904471168671449206 -0.0006411720658266611513864039881602801929273409240063858463040366407984718225046 -0.0005649777735780036986027539843867791626147329282097824995348579443238280091064 -0.0005294293993264090209334078393468717869799978145679998575074999064558664891798 -0.0004997050107875911200621240834445906381771763275887267317961052011091890496556 -0.0004889261945214317257102298976889201958955558525816506990501490507834763702684 -0.0004858258809027697678710674078405693969980532654116481098747048322607402555527 -0.0005078407416283955857345861071965885052224535233014305099420094557485546210367 -0.0005543138418839184280002818650163932527166499842069468960177907229183595941776 -0.0006359089525042097078321490614449698002890132119307856216464391170332136086027 -0.0007628146256639151682538491801805527254004937741252969853383975412511191100651 -0.0009451464334425320905052517086462669369368911257348246181700518927389510965275 -0.001186633031742345285478517854500870465135656247818199478893533682744632021981 -0.001458953171678541696281411968000483178079270601585655659944615559045295163242 0.003878921966619796813702783992419076726303447709010125914297770809973681636904 0.05838724633235184389245445622413655037706024494127534861620644136804821514477 0.02377384352655461127753799358281699803361536383608015506558932269344932540940 0.005397354893945473599353072343466907939792985743205486891130780700891354714121 0.001991259350345075994824181831772406582319139933466320192690303706678207280290 0.0009224972003341147361654872897427934706915533151510868737932039755963757455330 0.0005954007003025269244963002150160543861263012667841440010809816804598158476524 0.0003861203132370227644608028454477106981890408806760879157745814293325039893466 0.0002382393573937885773113157664746709185858636676789241448568215463007252258842 0.00006318040228005919707071483105756735018480406654239840606701523879005542082744 -0.0001330751821730415207720401674410583527138821963731098099720272510094254954851 -0.0006197869344167679597537495318243623693456125352240519381137678804761809883968 -0.001058135823754938520655450506124549796684819810333155931923694627727479058659 -0.0009155395025405800745466576253084795028332727356382965759619756040573961872069 -0.0007519759480991312634366831625026798895733207036833040537709454893150415786122 -0.0005742311100838603569390669940597801190157403615108081360410274863117547076406 -0.0004889378621144555396721200046829639282538984279810748392275311769244259474470 -0.0004499766463283676408877290246761864318734323243347552436184459455037601236665 -0.0004152724680404562524110470252699121649929834717271147105314900898250312814224 -0.0003909143931599176799185130459490731777763533917965623669047278605235017917344 -0.0003692334204617124397879322216006832613270060302455939746811741376198700801586 -0.0003634020445628585025716851625205737930928128708801609663870153049151076180726 -0.0003746924408446033475927056541160416797459879928459853612132457337686900468187 -0.0004106384287017408252804846445157823329264026622358459180990528463888310824289 -0.0004767435359048518923019450011795462681952457322005661016821776370685273311472 -0.0005773280345097030531906811967652075427431368602000323476760898873443641123066 -0.0007119184132824452569738317998851122917269914578200245601643203937853594401663 -0.0008601605105327177224889388088742060153494389061628969135522891142962269427200 -0.0009375668123427816056460195591273520753296602826297127327614952714390343384227 0.003895173184405089691729261911554494469679073427774820135509865296115936301473 0.05970865739435072802235273745734775417515916565800093673950095668333856838621 0.02429664372385664575316744796653804094644452317517974492646195888483971972826 0.005536619084454354580329117172557634017070881280457622844269135091937337722470 0.002054098051220976916693825740363187587057731540566032208166057757335441986416 0.0009508241979098303970160559794288176474170820163641848662667374124375521602067 0.0006093508268663054393196576618964341038849937590173458933314465898195127377890 0.0003764342750319145387961204634723459907032525639979569470166109026071112590165 0.0002072138536739439461707878738521181901710195740924945718746342341598479733297 -2.391932066813042897387110948054739830934027562602102106203593036222705404240e-6 -0.0002550424081804623150214817366604542963458994583562410100536293008701892349376 -0.0008252706743163264050916799784997630490581727446151618515683509210489809605869 -0.001280302683221015698850815354881237058563229773280823345385632945701196765323 -0.0009576056202409570263734320527410367181889874475834306641958410301064184330024 -0.0006855772553018044843237370754172786871911398391201388635417396883517282347619 -0.0004816300539624571821993398936927945177901106682693207504750330374245838230050 -0.0003947444297899790725310996046519588462030918055499061519813772932633844878436 -0.0003514414213565408571767215580052365978532616661711449257418760145478619680645 -0.0003111624744616481844809568128945210526509280993006376844015633005228604383976 -0.0002724403125384304850984344146625313138148750810535681011048973216188929915931 -0.0002311113337832411565470928964892759544676016117057222017219329615686575439845 -0.0001952322619494006333189282293211693821745399131660236195120045660618855931690 -0.0001677942200258862697049105565078807349689078441571808473108793542540138851978 -0.0001527935430223210831777114567955542743782075488034695629420536930395294032215 -0.0001503614816422212031923163567385374971596686277089717331457876861653591691166 -0.0001582480210019235445733176639243330535099245589933003381149007351508731125252 -0.0001710492958805521240891771076871695410655996359521077219969075395547035977247 -0.0001771644260846601054954806850549256631171671928061729648944876070893019119493 -0.0001495235951527857319288067960545949152747386028978060081252156550762978800037 -0.00004186274300348830497029531448760534988276073454714260752389208614043615993741 0.003800891560333646130372397568737762235206292542912216924022536264527621210766 0.06077593035666967240524455700178931758142967540179993054944606848511577103508 0.02490618939257700489952934600766640757099459912731620393844370253922105772309 0.005699518188409625871063543433836398707124308685741439101708444541462016235601 0.002125487441246504614720025962750070596217456581762415562141464678703179221484 0.0009743620563617695660863062311899033669351403446866160508434865829655876882513 0.0006220570222692732109190408900929961818601884595933426945048910069880939002697 0.0003666295110501979751034737228699598596129521295499069860505611801801768038253 0.0001679646977759393297997488855228932262351407040849380579880709295589372013838 -0.00008135483518663925501262111556559651396735758623209217159558796246067115206066 -0.0004350460312832562767264925804432148941883618872775073447636238639594932018868 -0.001129750949073043948697264965738289135222523913942416823943567791245538091979 -0.001525226831975246684663685934055882728263254651705222733137680423133452088446 -0.0008986951939750693400090327662723566098169690481671493469935849733611364271559 -0.0005625804841150303216501188357315134022161947599439004912596611584176162729550 -0.0003418766293293514501874905061392738720687157855979714232099577347778431198201 -0.0002502941191674430917108141144582533711078059605857453116122658278351791466833 -0.0001992281464174984754210508268612229791092605044722334112440135500788253381398 -0.0001513295669141886320726395993066096196750074878384586711225335705477001169453 -0.00009357911789577080376517082809349082822073875159047145114156791214286164962220 -0.00002638284496595608464226992368746662565844883098218652723705285393403084770021 0.00005025555062285691365586775918474269568733958478425017530447577403075854524393 0.0001317777318323533458007104980635097229208877591886567849077001295489646291956 0.0002189331852189754641108029103525549082374977797854561286675201213113250007984 0.0003191088428137553754458876805096421912886503791880189211883269103346883295565 0.0004436803022699785309142403543377194814864336638881038575822321814764733956088 0.0006049683870745818207063342482689653958449911615137378892901060418459859133955 0.0008018549681904729966474458510812778585429282158660277560213669616683109673063 0.0009791623756626633880593858888087898425528785531543028844882252310480259178349 0.0009425978403536107070294208482096603728174579872558321355155621741899404215944 0.0005033951832312786949360959338049311216513118031642519574015224587095842876261 0.002573742943023111133035807493077940927824685247019391818246889775239324468258 0.05571758504036901201700835537628827758185228656023495639122624643325610419550 0.02225373674708522857105922189899697994335918003013335288665158272471667086961 0.005054453390480132190163559388170685314281174497047522821132209673218450302897 0.001877168862732288171120754074205511249407626640074177009919368267282762880199 0.0008557277647737351030687719593268064060227273680696471655442640278768432908740 0.0005350357773369592115480571817495865098678453301697890926394057741885999696297 0.0003460471964668449657810763653672015890765919605343006318071166055757420091051 0.0001830539028917325737916231627664952374336959316809641234150092243693951619358 -0.00002804241474441667030808086581477448184789536692141827170006576719934540108498 -0.0003802140876190345912502138830546479488284836098705646014550952892423661181784 -0.0009423318101626030744809364213998747363157661824836939814196466728941529115880 -0.001216219292021255823493548114209645281502625596510009661130036366463150237402 -0.0008142539567066523544922399645416621658063916252832952021676015687176194067169 -0.0005773774679374224892547401837150332197601344408577299795837090680937327736136 -0.0003869910914485145538478359643991066531341204718185270498958081831572594666008 -0.0002914107497427500222479810076512392010222402127958570848127916741856557343453 -0.0002311247222387373730574476796510191333788042543814147299167561773714697769971 -0.0001747330360615539674150799956053526139784901960607791706083687407569121301662 -0.0001104869912358190788076569505057530538122609432020111452040417116755303110139 -0.00004147754211404404623825396543913208081660829793960323488138970695435111442922 0.00003174960917111218125309710884032652169484653456336208909265134489898131227529 0.0001036742813164528221230363600583719645061475630835588264493004263620243503096 0.0001768683974818533378239168864237313235462306844668784025710795884937949736521 0.0002581927705550579395812448095456448314634069737387251501374417844423446704644 0.0003581742598542373694403208043081784452831652013818315963764625294707020259479 0.0004875723006581744493564379024318185730142858381624372342894662007358510656135 0.0006467206644975887637273525042015584868502155603979746893689902729803790847284 0.0007919830428628286753846880902864203096629345440958444441816111901226518350766 0.0007642772624795133996144163165323398517763348015385645348184575278440565579240 0.0003927067640770394923844350643180549054490013931004715236282839401285297945094 -0.0006487748882449305726326830990979817985927310087498953662968189036906137959174 0.005290282533806939236875212416409615759020083300166807317109521211357818077599
9.166812351360000000000000000000000000000000000000000000000000000000000000000e-6 0.2837432710164083517392240483026373618534618676663212855858840735031409124357 0.2727312906709324761428340582463354340251823368349064946972430134266472535871 0.05886890059417218944123560549701646247380354750747222217168733194747259462103 0.2461394218594339626094468208061709068423441984563684746407792202376235604911 0.07352091480802089917697057413532290164566134684212426972431606800822612331261 0.01757611494080177321998912153901001892900479899426212479741322560209198854360 0.2059508914204312065600591233057986557751400071367396587629686719046005339388 0.06856896669948110874869375234464504112537928757110914752712129595915799296705 0.01326940339618305752721333418583377312785394954830602177909471445514037665001 0.008820094723786136536713633824314949710566418356168015118141187556590009824767 0.1553433145237505191056880448334847914847628490255735042335966613397313970072 0.04976952577535891670759386597392097449712571730156162755847416523919967512775 0.009275280682638031299123403414865582347438136408397575931055599048637859887052 0.003963757106723408941445011564230252226738781796853460815123437338663286410850 0.005092733230874102753013357072453903346783012139580235826983878424017537361279 0.09926603659027931469991877946050415122686084922877211697147333169620522547429 0.02850997348036444703074083129835748281135066553901963799340645118977096820187 0.005557833830019969338369746683123659935562536432694299782108118730131916473780 0.001898016913064060524966112877042738692895855989718830247048826215712581191814 0.0008339897161875610847641736588335008910849317779869437497144353714091661592044 0.003245177796323431062984083366326399213149076607444209563287781681649085877700 0.04443729088820111744222017113260234102930453368812634879296294562695418841478 0.01060808101959782452396565671889115590010336569247812168838130185241231382624 0.001797537907589116053867992460180196683256056624900195941831019087531961478088 0.0006447236534195193274520113423475736910058379105665514609339399514373437820259 0.0003143475696867364502486392081853854869073222852574895869740448442164146988967 0.0005113316508510883765957918985882854168353144171077321543217314608907079983508 0.002263329037160972763937193804708416971222072090517426930921217384527261103317 -0.003176592819035259719467105440418546854585932081163360953160419938898683619510 -0.004267998283446328162691488941529978524711866207219205835107566209117512607469 -0.0007527242574722688099355944529036174832694578400044269595231523931208487224546 -0.0001277802311950904580042701591517560693803966104615963599330395591056331435179 0.00007866490042292133399689358401020336226001278286923734586933155424870332728917 8.065434376575048079602601241948580575324303551564623628698444312526331895723e-6 0.0004749533632771140690246678957643766059441334937319729806558491028892598355932 0.001939308989144312730067528725143969022978283304855754859807022536992270100109 -0.04337835360622196302929501662530515535521900447376418212558270346445197500964 -0.01435628683631064472247630990326142008368328178096083826332208702551427502271 -0.002559378547302078692559608695241972254511532324731841309196666061938137266484 -0.0007238911239813103677301438016018378205227288244030933534874779270659926298006 -0.0004037123657621254477780973799982790388699103321935632789028537202712260476009 -0.00006238889619496452092004430728368590192331638569897927343048891151033648067530 0.0001237128288689542138438929607589298884664322405593805249187348805206125444942 0.0007937383568519540171784585761347224988112849625986107801991893770442143022510 0.001852638499403995245237675468872275796318496689804958762645661986998276902661 -0.07301833633381802893951302733424979363127910623347785838892689670654309626242 -0.02156552746402584348788853266250176500522757710574133592393777299381750340459 -0.003809679726127193157509757816040278217650085363028289760204664830874945931701 -0.001405345688893715787844787526742886274252675538979786834411504068648293052559 -0.0005547045730694696579030322417848463497471631497847733725475715810111952194291 -0.0004761549123020803469977400941917868372478193372890876024028447157054921056225 0.0001155090652375250492748112763879749699118135966735182599767252956193811433704 0.0001590641729717882122132029841013394602515900994697598852832525039292431088326 0.0006209999444509642506575941835672054594207517778833353832384105785198001646635 0.001655106474972922820592140583073067296136281786410939000988202399699093649265 -0.09279505979359187397004157975830348745350951582145914663523927243193838345517 -0.02511332021378753759921130696276088712169682970394229461979606435831284719927 -0.004617773634890778274399310934818016473292386973477200251527464810870843180519 -0.001467223983630463926353561110988114967189832513541978939317303855929069487479 -0.0009122101481503638425546518842399320218116908764188137356220298889061641522014 -0.0005523566261472589119738759285815191601866430583049041555382883659746724941044 -0.0005214532389291199301096831831145311648787730499518690569919738848076669658492 0.00006406448229230138048129074886516359669710458234431828116033467072320670617051 0.00005831375205756785267481075633708206081940167484497034660588427314338620435445 0.00005407708813323862867813255447048139583441348208231053411348864196680217414596 0.001483577735716443625934280835212794638179978539871245683068915314599372212274 -0.1011248312901348607440442697443019775519593505717458943205712111467218522347 -0.02642671636565457289633642344484388933922327837951152164046166810814922442001 -0.004647928815584128575013689993838308061180409050430055211736015368054145372123 -0.001977219334501405969128636722951224985682363490680101179318003762590072706893 -0.0007853471645337089815668040667059569749483932054581875972766219601944966917033 -0.0008506806209980889947666574498156117438183578480665598456574171905665693371805 -0.0006202584739022403904084003426805683368139555882518291194719315383078301155080 -0.0005855024575529168669686391206919150271900099257387986588528133252966131501344 -0.0003156201834285804161922861768824126111497538919681600570627343224154036154514 -0.0002087798806506913155616978647511331850047273650405203081552816588728936367591 -0.0003171523843902252166693932602804326491459037055903731443071875876205528725367 0.001344347349845635750069787118760129049172728508217038357032623478492049538173 -0.1003928169571723668075539348278928104700655511970051071301624496753150122913 -0.02475639102699037324831221368742825893747266767739311212334380531087486043430 -0.004476569109100986182761226628509553991189906297529038589710510337985263464977 -0.001532785967379918505253109074561603666967293430815806247816322273048341413456 -0.0009388443405192961816484713543048387380866995364547460888169757343448259482763 -0.0008129293750494203601531041564747476144045179967841620361540454624055544150909 -0.001034334087609122147570977533099714494049118299987079578344380883097741685665 -0.001084510832308337774550936902349239376201591813878767754391338312544912757914 -0.0006954351617414345701093944663022771785029903882663378589302579838323858697734 -0.0005291956691827482800909227055735797558768175827271346380059705628665559108785 -0.0004370651297743316333404495601908780990443287093364264427974899969908191011956 -0.0006079991373564208810125011142579773604002210780253386637908399062095738640339 0.001698515364528419791322649171525622193876424863171985685649663122361745128150 -0.09107627348121961778480299295507882414960267313156186869510215584217602949732 -0.02081789237692256659965231897101906398420128150318874533880038779738735485122 -0.003674646611299288277699598542979687471377145212970202071437676630988953503168 -0.001529387123914581317636913756476737622098945010712239254073912229188364095309 -0.0007469402764862069788362237158435025071156909187018425465561639265266635690273 -0.0008611580015916742533522441794225449175546175892996807843368747478932391720988 -0.001224268790715042392239978601092363744607081260067665790793826448648286228964 -0.001395743144183976986162594378980928574817259573698126059803291827953111536501 -0.0009543335758761739483152800966271015417520292519648455674644534128737970875732 -0.0006622876324992346172444457620506521522191441808027760622324856222525058732375 -0.0005713763308844320180931086299466886937008632163080107939866203499731348679120 -0.0007177319804445643160477152925614255041797312302055895435553514275680566205277 -0.0008416846135663493066531655146713810735983947840658133827355290145909776848483 0.001941959396412413787155145265811631084248728614453869401424672074067346311591 -0.07554585801382394468703226590783510100323939214790475620988539358212180355465 -0.01612595514779204134894244818077977674688314706388720294153298569237000949087 -0.002764376010795026595663503671232923432840386488826032431503874805241997902095 -0.001080286622935505882043451313277141573500470549109190589416757273926794118450 -0.0006257966798583320078678706406703930469549178496714792583983166632264746382591 -0.0007956729559246908929027106398948010808109396772895347721564921358382047422179 -0.001242935372399266087735653367851179019394101021788153090600672508039472746369 -0.001464863328518182566479968157971916863978806139239917724329736562015368479172 -0.001003077580303065947024866677263507353306414637961853913222085809496869945688 -0.0006992368666769096921472445784977824615888260091764942380308736428307146712725 -0.0006133709836886659488325022502733814008667833032372950425946542452395379783448 -0.0006977259676490589700678686465208517762731525129124179094402658930125330018894 -0.0007841353367392550733073017424882993242844147525890928899480155490094475523736 -0.001096299081476737477941800950883238181514261984819865823595909017387139920405 0.002245220891510337784118370035190277967210760986136098556719387060624929831012 -0.05683554500510223843511721542157409011140008119513843060762365122572313735508 -0.01052044595520854746665853632661107504037139766504193435636258874202865412431 -0.001799107697405101001998094001541006388043391487270415166041042313964514738840 -0.0007620636722400009012536613936632282161258474202068643234139268854580182646855 -0.0004590805559252329658997260874162339677283031315042769729998949831445417910464 -0.0006697869745642271616973496184346053720364484127463733662311784211666435173107 -0.001108808167249997420007861342522454850544726152192400835043433955338836766296 -0.001294156638788668073353626412341998510299391014317197519403812014756759419680 -0.0008950668187203485102352373452397048211365806667053137781395460472534322363520 -0.0006364890955932844687595557001149846696399559131868777998053854609327300227646 -0.0005400087402143633798554448443940844414394817695815639626297988386444867819705 -0.0005392242465215215552074213965208225201066792959260038028237349914879091653278 -0.0005973509690962865668098808816161387245177781907909186402414644999959462929396 -0.0008748757676523541419846220349382572150088511070780941177481819037639679493710 -0.001221233562809865834541472183522349654849644568642726215215410580200689915637 0.002644356435776650979037795294769050840634044117031648396061192563435048945384 -0.03723436916125220487418407785616930059729699752051197791108985372635215583869 -0.005793387428067583552774894040286220093553985329639784140035163720358700496061 -0.0009055430139380257172053887494410825703227962696716865247683828815644822060941 -0.0003959659967770470007430379886997935659939753712843140272996486948359286627466 -0.0002779541925221683799732491740902101734771320628657250318563875013928210793014 -0.0004681841785470478930004594512462612834891296176181143466496658918589673627038 -0.0008109091054578582241386822954389637280018226921668543353172450660791910339586 -0.0009500146491185408598311084713498862961837224356457782175402629892632616283984 -0.0006772003099082297325541479296444009878243138264676701496413341522038874181517 -0.0004705518971227512888673575240879729122330814401351395206414444189725170296027 -0.0003669092690139808000964557010389122801851347240722988065585758080362994958840 -0.0003231705833472110064973139053061259532564692560139925800027586592753503742995 -0.0003571909570329803022454127049163978337450188735151338963667022302793057525073 -0.0005573867022230052388218304289020747849132746715037129536529858075862402257038 -0.0008090176612358264707144528510546981909251848592231387939837399888880842008002 -0.0009858342203520763316401183611725545397051094266380368438493008708322131561842 0.003233360197784021157419024713450538534918050233750974373164053488996858507874 -0.01926240146774008173914137255929544415702704266882339421590479682378499845636 -0.001603256333082637421156628935585062834964626902602250525490776881477506653778 -0.0001551970493021857016112217751411612705611136379769660924672686875466006610611 -0.00009162462483607431971516903951160109629252309369303444978928513618300173249594 -0.00009690345062858526671356588880119387674015910583782375436894582129817290338172 -0.0002256639740330360540282907240887208931133521661778117329511214287566423180130 -0.0004426110808079573012926002978965567560333912022889623239265834925266413342268 -0.0005236634407176282842962799018649520641388972078662720880691717558331715296512 -0.0003871458230358079406385163613094673284379945570527107852969940664800187566325 -0.0002415339248211976047235348517934819834456921829725263721823541038325090694058 -0.0001727859414120063202533310993460728033649474252801356548854920445885205211697 -0.0001094390382542859549825707576311669124704059848291314032560342323505397179795 -0.0001174323649186350843174536099485012846776131456710008923773199088969014717006 -0.0002215209006363068300171413015349945014837526329807206006726829136861624419031 -0.0003629444044844745721893631737543486942059753804424562855859644312435739720687 -0.0004789807137306956958161624124053872494943076589420439101003273868695620758883 -0.0004540383156401209293633240015248156117492269446246985553377762531484476504371 0.003861738458914186577512253554929731458210911461704977906137229519500081783563 -0.003754471730095063891252441119570886796291947017095131633316168692711553396634 0.001522990808902154802957907338306273981313816870458699550793935400500684919464 0.0004013796620964378458417890682233062567122074150552709594854948956709756232620 0.0001569864680706853781054754454398029852754422347445414577499057477434986367726 0.00007241819739943509585896438745873516728576856042895044554840798391981531564732 0.00001769002507733737750312609476120762813811550704857944081792653983768505466692 -0.00004811021967616242246576089095125354510488190758630566053657799015207240033453 -0.00006588785337290601095230550886629774655987456902297019665101672664223332761170 -0.00005498330949850537220666953675899064904940891826304710526563856049810414907184 -1.326173355348824155039030191682768335841104479108465437606218820193184104665e-6 0.00002289721244057547664575682493147577520168214242408486901163825038463984879273 0.00009909544890635795099968495933539904480179578558939824052106713788034727246568 0.0001289893339859948471494019831950836117781126114768945425700188867104838132656 0.0001356589496927658001526975466466251532219530444615455172269627900028316780061 0.0001187886577497952804413880999265659465406190834812350888913303093718365044131 0.00007812208306628604250600445720121299197656058742672600675030713013010404102408 0.00001088421262428193513592710747163536250440729664255155509011718866156594567715 -0.00006418358424434653722684610244792915691980434840934061366019749122650397450584 0.004245346707287000920258387912035268457976396035174127043283502998754958559306 0.008269172079453720807647115843335000636865806028416106438139505415503881953924 0.003809533556616581445105858197485592154769076863571247984245114245044601295705 0.0007941085662330274394965266663901395615783207076226520610638481777964047919412 0.0003491347154384472239148863045522501814698285729447260321345320780304412494732 0.0002113831712339860009242879091929900794723733224280299180603853930830981867440 0.0002282643970780319446681882593011157240196545004658497094268632567279451803368 0.0002956161482107074803406094959840595681530464281396466552918742807264412835281 0.0003436275069525401183867524430635814304693128135245057537627672549574703763797 0.0002399181648300651684310216264495236840258646641326054364922465556191934505266 0.0002010294993972321095032424803518756683852507335315153724633334002741821950446 0.0001793117959080063937609514341902358189620368595967718618402760768855853614179 0.0002616860834238469299444437903265729311731830522815171921398791955244698642398 0.0003249524807295823891587363577039497227546080914339221283795795054698258660435 0.0004228376909369292360749289142863904565925648273314159817771448376718921092731 0.0005112447792071603418928557930105644190364856322026803242739551401208841399474 0.0005344081547424891101980931596071229666816643823397222505366120522786402150195 0.0003946151480976477338653481500679444506234183055715662255397407538680429446461 0.0001268141878292246052448612749620919412136741885170222508018474149224302002209 -0.0001558193424465688350999813807005105469795245941745176231815150171444869431918 0.004415375524236321784858550401820416531772381911428043158591013066207925289798 0.01687520556854241698583994482074147189106932565452394909116009421584329591617 0.005311272115193631047360484635121164056859248625383408266323705262959049710760 0.001054164737105445193026931680205764511793992643480677223710645504136369440928 0.0004827650567731864865492539397318267239899892275600785233112300910365315293675 0.0003109636757160839861422158777864638361804901614757091067859115284056054389555 0.0003798199686825169474990434038530049307626472165579059364495605168342834037345 0.0005517594988431621393201194503217690102686853819321552655091043350688514604751 0.0006528257693284891523336020878426351908781374084689584280008687333189023504909 0.0004535344039888408065802463940255749426548510535725402776505338483933273093608 0.0003390237183970221854230450055489936498423446793968584796972314525084917555140 0.0002852377880250418641398020650301759705377154817052663420912790191023979299085 0.0003730708968116396660058065153614761698467503031609389010957215906414941913299 0.0004600787507788102015249716283499504218843584141943270328435693610409848077627 0.0006221605028700695478866571675372250850430055818294038375858541368856096927142 0.0007882083068269773683118379476545390037133248683904487457564949540776862083815 0.0008611141043916823672733487479227617756560349471587351141462125553004540994343 0.0006740216599895192110401006524758816921248053935266135811468848054132151314127 0.0002730337778944872813694289616065911705933210569818248487118510747679361875756 -0.0001692573336338705286704158960921561150834173987144043478718498925065300503222 -0.0005018551594240442514128055820662305970949936501461092062059176313086358763914 0.004441453197605761893035799310229788619459625892154108312087700084294759283528 0.02232678900032240526278244624575994300677326142923832353963521777145729999935 0.006198922906555092935748869251853346502074460755166548149157219386105926969051 0.001201683280227819593210312076243030349079780937806199337252450763242216946383 0.0005577482540495736196868881568135667021323422631734821551073276747570876564422 0.0003658903837941988911494275624480576959871899307710639116221006753752241912278 0.0004657554901500854635398663196855863552248924786703499934042171254035234414052 0.0007002120716367337846630779512260670313135265992210732343906823688560844264672 0.0008244840623254966097968432776890945076361448501401898574878317055963653402255 0.0005624714332115425248049372479051030799191840425802252255912876994307244681464 0.0003990463992694663936702128443845255638963209325662542773006332845791488991463 0.0003318239150845947937154400699584499595303335049727009228481133772708539776154 0.0004167327849080348204154190462319701136977804503437773210986493312151127403078 0.0005107411220800370986890056904183663144841584305662847151270535476477471115563 0.0007027594316604254750007500702904367920635780528315820670717138780712686048155 0.0009086044299300025956148855607617445730610941122632186397113841167799995373864 0.001010936909720035972435002530315805252849499308226440313041310596888740883545 0.0008099725522594849429156888631279090042407905767908240973334257643721451272407 0.0003560981826935795327326809853201551734238552728904645142281416624024083622502 -0.0001562480018767766490510015414295394845368454911859869820948674223113424228374 -0.0005493825880301707146195913456226925612236747516995449316827278132513045012856 -0.0008887831816529096604644997044211715755967024160492994003539240933926983679641 0.004414961480480816498369368494124355331662631177801335749111442726055818435016 0.02523684615733745515874544741590619852476562301975821990029920846788347952010 0.006616430075455682190368252812747399779423020357738839205223525669342067568856 0.001267570841925115888797501893941630608412606485299631793883329716944387951784 0.0005878284249854884962542681658716902242701861907240756084601206801501353500184 0.0003860016431357105455601660630942320905569096225059280157273880732776218051556 0.0004981978847765847733757880355738321391409075913938760273713030350824186768366 0.0007543717383038351018401622126620322317855481106010146772963187755096866455004 0.0008728421747578487263443347711695849282408521977180105827902537745526920138086 0.0005823756450941885311867022644887889785126236187712274315618787260119779159800 0.0003987117175336765552389746085539875554306495620056193754791084134563311452678 0.0003321086960796652188303707548062666185445562771807779451991648074061837627331 0.0004042691211672044359962321109922472411051794109115319068692871646170787585203 0.0004890335968506679769575366203211476827069398739955930799450051305669823767199 0.0006796524470763320474287653884533508381697072597500236954730343950025017939333 0.0008894964624665606998750748584046091711721471895301804337161001549505516609392 0.001002171147634766590590882791011582440079475896363098894458294142153250037741 0.0008176062810855385855725890514021042898273233708363692797666926921969340294775 0.0003806511019315435868559922997500645324505976934358172388494636908826966973572 -0.0001275540646250205766578194362607715695584964653530393630590802299123935851658 -0.0005257106105693761465620645589886918069458732532869420860263932682672083416605 -0.0008699595874519996868725655347243988682857609279313686784652653211553824233466 -0.001191499208499172475213865141941208946026268887443165354343181144852739875732 0.004380356842377460214645209415024862938601971576112970480492153771908405358152 0.02631267058564175891889937890353377913212489154381010532355478051464013255853 0.006728367860975708111427764708769931533370691960679659743699969062193752612455 0.001280166633853043653743397241500460037804372454780019674053350143554442730989 0.0005899711902477177152205178204894532115635766098037369106508294759034017968914 0.0003848067732592145626836033575484865214685409266148962079203666085997238850896 0.0004964007643571290630102587581390893269054070421497278143326640101750198714884 0.0007439371778031213206679741514693890543977532527198564300756447794883720608187 0.0008414658398345713334992165072228824735025707074575297362190817543622840933745 0.0005500092673867160600988549347860730755635308008528683324697103750616129998627 0.0003676856796133234068805572299143964520884191504391702387696202306747186861893 0.0003059895683885451708196746282802255239469713536804425419595748810276526911248 0.0003578450477380567375401284199904607346850477661911028517477269377510235776412 0.0004227975528206925000826158443671366573086901592822897036922750281615845001741 0.0005910671161263109116139298307630663986036419503070192100177319757345660362290 0.0007814136253644842482835661108539218474558044117690926139834053717948385923864 0.0008928916432880290267442800294880686448555012423550103748785803006951180151558 0.0007440839612516430749627663142093103188674537809783459577897126407608108254030 0.0003617155461615683137850371291486946210127092115422072569002106223544951417725 -0.00009844113646621456369554211736133675837744652700470949876149044797777982534313 -0.0004624794435981093485273093465192845104258713331003419901838797077537550753357 -0.0007762671014412195443294420402420583051085422908193240021132627772632683517001 -0.001068890991117673858719097117074224745453511448634400316011704791918758293672 -0.001363676191000323352797224570969644409406816634601476812321085440547975525410 0.004336481394232364730631977810320457714859790537305443510623205764296657932876 0.02606852165514236286074153818541702900089825450573142860925161327787604595264 0.006626869300548038387538731185065640360311836808245115295286060350693811190115 0.001258734248842227466992223259297521814458951710765474238486790569996290663984 0.0005763085643478798698565261502093766449360581315645449863846553857877007399021 0.0003721964003381993440071376490765077463106210352132794343418519519233476572805 0.0004733211809342044929256753521917959270107833856622075406019196255086732110410 0.0006940528873482719251363464763461839789134823688078228266505004337123370079402 0.0007677518881954795480058793703792937977285528018801165440598067862634597576545 0.0004946378477521377638239037529354011808054863384708792311182077617939264157217 0.0003257050185000180329973483989418780022253419056562414892722239664679446458201 0.0002674120728268192710385883548494198406238519069286242383394945152618694007073 0.0002954009561683122237021760924825269367531615315510007653357953415472216858149 0.0003359388360500604102667563665556134565552710375927354405712891511811510368269 0.0004710534944861021813896237041296084322135100334741433209773521529886542605404 0.0006316901241333623602307292615503093041378021252053097810990418827393882511352 0.0007385153159709322235073391266276383506819294173612001292274482193623171274885 0.0006293252368939875454609585925358289346148587812638466314130144127738386279322 0.0003123127597159120146096443325800516044227260428468835712960890007192134951815 -0.00007592144712329420764290110810246555065504038175088619462381171344075934438536 -0.0003831587424906106828322246638706713394707902098752476970109930039598503795574 -0.0006475518240451304569369396235331522256359900213326938031716058752282777140881 -0.0008945298959758783359778760029354522023773551681831748347382380507882471773854 -0.001143779161557764198636517093425522428577375790604853794148280905398019787821 -0.001404016116076219721976762043001599180539764444179292056463337747619325652483 0.004298665134610111197937701853833783566328448231941392494392366471321450814821 0.02482335357276398263850423349398236500694405815814585668478428000875622442498 0.006366522926705094938398756685247251860969932145851853246696810968277919927311 0.001212749079974719407230803289505138541823277871092941512741140291860230987474 0.0005528957535040271690419004437090790356875683568454515161217625858515034985801 0.0003522172577392353575943702083985288262388230870484074956124213860576570384810 0.0004358986422446150999788708291819015358857615348237388458506644668718507235466 0.0006214473160997366381445139779362376049214909740742496811333085097494769895451 0.0006753303919769093389843407569031689884452629788258862165198545260944897011424 0.0004326411964863197666001569678552646222310409223672218364292389533876741466031 0.0002813509231516145028241500882802910935724427828102050237038553266048037230423 0.0002231889325540024038800168996198094712420619615569466390171904842945327215690 0.0002264907313348475519838674312873556310131720757977251475785765361235193959394 0.0002423334475393896951152086444264012901251529813576477443784804306408467476503 0.0003418704661152919575354394649126854725665472591509522003091522716715892554349 0.0004739823052897790200130442515855883720008420974489029697695529793780151867213 0.0005733974396127158036063315845237971406754410969628542351840377927661173929857 0.0004939050130315873712863168287898149957073622769284765118815580065059947650902 0.0002446818217741877932760605350009584468930063038007191350787708467859997335504 -0.00005982078994349873284210852051704774034685560568657359333767094842886081297573 -0.0003003735326435014180758887331340805089439741209777588332623136813532305363261 -0.0005077445106643236064010804559711260000076068637318568243343593398639847768700 -0.0007025096013814221096707712522728675781846850887100662844924972194176730113933 -0.0008999878284902630939632039367618442492278263846484471524502829487692988489387 -0.001106777760034395343691044918802393026996822889652851439579110987722218200727 -0.001303451419041376884692987292613009658081951322858482235413837765638597234514 0.004277651947793613839423158161248170231008629660837657945516267239253078086546 0.02278375220514311068764726657094107762530175163598842712545840049865452332771 0.005964163155665628909485279117997471020541415956117790144683063050652800253008 0.001144618663747925245917302708476076482325204779293087601468801265575754238698 0.0005208921797264308665938647255331459210247373304631884625309617068758693319986 0.0003252254617975439476065839541494809882796049202241825420686651091902566710074 0.0003875019252096967473557897309594610147264819126578293799448115912536048317817 0.0005369550179322068444277676470928256732771332251439375369499569633054390865144 0.0005774445868176150331331197349719048668117291467314488472281253962765824780282 0.0003706826351590109798149451634547300689550371082025892222048535923719596889300 0.0002370186076833626019224206279930091402667036359865697612749371950833464174399 0.0001761918285622087919404393395117602006260221953528078592702508546677176371508 0.0001557570345412803634733829418849947039151134228587183316008846480536638278937 0.0001501914257230661492914317998684676772030354615813482891982755299252411280688 0.0002196401755168861718243718065473507150401290868051266940239807867822021738930 0.0003293132693573212187065969948358236758868268710566787486059578067412305443944 0.0004095467989690647455002474777374989761600425587280237267753625580524804076111 0.0003502567173210521594043063647704121692444569469688641510548484009993197404338 0.0001699320594343389912136518595641439751436062232022386318377738053470522984776 -0.00004810555687288661722837068236406997370843761915028678176906749485806255362919 -0.0002202525766832781760940980743918876226084580074463140543974616196974136698654 -0.0003695962970751204093277228273363295580862842097261911487189742669262486488053 -0.0005113896716067395017343285713201737497609101148937449904839548949851192628237 -0.0006564348928613520817330291846804695263770742580023369933670656359301501248937 -0.0008091560617102796084632738132803825616403811729415232008975457465846462354930 -0.0009551592926226544933172678445311158665617349766414690828832714107019260467930 -0.001053158968515305034918615884841278930694401327253550164511910690379473606455 0.004265514648038398509171431434358781445100799897378483404298119767450862948989 0.02010019826280317322044498020212121889039149956496959175573755629612756413266 0.005420754296998005497718761153074870824887931445104781698912481111174641497927 0.001051493319238056976398205639251855523294791336790074748034506345193799373244 0.0004778896483309425562669728734636660312707776202712076645808191839759691730041 0.0002896291091462427314544764343274460322462179189094664388929194590827710331558 0.0003295803356925617231278388371810148853715346530964886316743550581614151557520 0.0004465781722661395521886502963166355044280648022108545005909117800068792261093 0.0004792542587430822213721497381382537122192529532720319375908399395225764292235 0.0003092100649947390160531276989275593806141174222715370343914149341023155955849 0.0001919727849216890325751158630604961909411641103593990817197477349147145728080 0.0001272599965786230304759377257489848281074523485210369251037023357577347732472 0.00008512594931042200762670063737632802540659778965778713066159675867142304571333 0.00006587195578989676764724249261402550335860805975367401698890281638713880417760 0.0001168446780767731132813318578775041828098924927737209993140597689987005701318 0.0001996288027370153589602190575099175257221215018998688161271038653487687566796 0.0002481521292897711896079471468737892869692893504977832258005738506655307648560 0.0002073350236053451971809608342314142725326460497016246279453848947436112571310 0.00009508414113525253857641911924914926751821518425339160762364046430057178251676 -0.00003862670081094998372905979691402762903041723945791943255303377316741616160826 -0.0001444123955856907710046564405540831031459912846575232711990999215982820944681 -0.0002376262784543319559316379810932127938858951491417967940018088036557181811458 -0.0003281524974161664483945967929160569767764647716935109994165506711802878673349 -0.0004224005485711708737556549906305782042527039131645268731585565804251959460969 -0.0005227127885660256310290574366004491382235232604256226486768860191397703765989 -0.0006195836851118150927903388182495683322905927408164407492059079674370264033160 -0.0006862736277376639446093311334650501486980717935494672918619757785931927145004 -0.0006810408478414440784903175375981512769208618920688120659892372549779058158050 0.004190004047185674070990717216142432221592115167577910144545141078951593942570 0.01688908253880502883144103656068666246157623394794494513314494990164168541859 0.004728331675766767323109399113031963099067151168617094105196044281154196648348 0.0009289517489823472515688151546267108930266023050907886092834212392502937283764 0.0004213782935233663498484401791666618178841278514212259882637745877425738277500 0.0002444165907140320445434145798932454535106808664661436113412270509614225168480 0.0002640331623759624652813621193861507768208655423660685599065707621350688899460 0.0003540089015911246646678180725084586630070117803058720285071788724873081932094 0.0003815444051641440351422062490289983684016108756104772420307944273657406681952 0.0002466558321582813850047739531235141178351617945649915552632159953404694699825 0.0001442268755083121495520280019395083774531021469153569881514817784819269681397 0.00007588724371708613067298331944459059013831465902234400476143689098354535294151 0.00001547601882074611657082642880139936732130819558359553110255260766883887181912 -2.075058578012441627705288794052726217325850741599623546214665394240589637881e-6 0.00003653470977207486702933187169960267974256204000579949972590453990827453147731 0.00007630376806191578610516301552085467496172936363713195220648452430097567795901 0.00009223332614251603756118852466492037636887068602585548427740511305317420634834 0.00007102833507844946086705360219102891385014938986734124702755607113707909071713 0.00002424358849516028028395273597882064128393223344524282288181215465154862188609 -0.00002952835631957645632874538876232225762639682543520574969214759384097621633876 -0.00007263079118211631580353416785914062236767149236649478755002249434122771029942 -0.0001128124395272921553461230987971917456727240126495589735094866792728545569910 -0.0001547536221511652713338756768154534610076537545706595075457936762013374766827 -0.0002007264462398634532646469298975834148658764829301922593231101791276761856030 -0.0002511591806997245920485017763262174666085385066332489299727148387783681067498 -0.0003012515479981039323601071168158922827751424331005707836988529925836200361071 -0.0003381701304229201269974826966384298146217192830188474553057277382445865242567 -0.0003416968363511095291368923552863890971445639251681392266475300271952162143181 -0.0002957064535199734259445832768572896197692958133168750129579287185033355357291 0.003963303324253763910187460522249486843337387888070258179876842754235733843075 0.01329637310915434907578269906752701836657907659638862881117652402660567287589 0.003886869807391731418229543646217855802664716680180286652722459551954822602205 0.0007732164604725575937980685311616739632516365208801130590120511931338810769293 0.0003480332392348910769771706598250658164226195555607743662378472313616195231917 0.0001876759174238276633700615648644634289746846669986150972574334482455964716634 0.0001910565721975099843524129589368361819128159118190647001868929472996598496584 0.0002572486094893982158060992055708402279707386735962117112008725365173801335428 0.0002777328876171842738727971588757051540903664760803765118927358790395051562406 0.0001768155215430828417496312630979146840749204626836173388342561556599058142395 0.00008724000097322311323543137815837897872027533784088916744919312750361029070283 0.00001799988086184294437419925452266750679145325700443601062932092645717235466559 -0.00004861042839818421288258276089933190228554615802181173338973549000509080848371 -0.00004516472490416443823414582465777005884677019420457486496792812421791974207400 -0.00003751008753480752602208202159042936422739980320988664830930303646801494116779 -0.00004757553760614689906514041252956836844844370618991621745828669736160838908119 -0.00005842059119136214550543020279949685125915791617723629086970994540478106169293 -0.00005799044635946984095627875260334344446447541714366238307560377931176869061358 -0.00004099648310201170792434544109833743894793606630805917650315700223443584113124 -0.00001828641766207095817442058498246911744378170154352984766093767085039452377937 -1.560469263889056436817565503613476018489158848515860165143077818159288955418e-6 9.101966994678237077442291803896199012563198193302099767630591417115357414864e-6 0.00001405840611448287145633721890710905482964565348780585608515708609239633069656 0.00001493465242169007810581963482793984431525362766470874712952711560636457953510 0.00001306296438897274475616206833695079262307230634908253655287661077400806115278 8.597902813545484139846523221199707924243696523693259310728804142841819710695e-6 7.415533182613993961794313947455018471426479630923032825271224536562581099693e-7 -0.00001144055607015673108279821306254109253852908295830712769774489098194070927092 -0.00002861326601810237989859612156375635412935498337764248836493337850264112889664 -0.00005289385618365020671120966529996565780079365315389278268853591977026395610613 0.003407694041555238349737639307719801945585248968697697696484441609175901429117 0.009574096761954747222048087726468293124717631146888863858017493293609852905635 0.002916779656683804412527521912937719331998657638824311020615936482391920062039 0.0005809558785255350836343733694199259311287758751611175871255293386535384260755 0.0002481372293306792736796299442443036470349178982099546206360235218357062410601 0.0001138975180797446490335967791400055888673843072143343329995143428396512303404 0.0001053705531568653363612085442343978651385900464827407101296283421598669588800 0.0001386758098906640527979524030017868670995715397434624482467096412930895159712 0.0001362404526234727634259644355406764670556777267370510652186637363025165230494 0.00006886124479761951990622782424831206179568967169718350290798671308837663280320 -0.00001986551612744812937120810725969198878600035118170563822145621232317619237970 -0.00006593271026277412420293899128617647008552880408955786923851974829724471993586 -0.00008357727739995194444073657942308990494262610809534387963342527265032426486845 -0.00008879855160181452198604619011798766487675460837361314061825476009415177033963 -0.0001410627340869837079694139244004968506976533114598548058599552216255049182272 -0.0001980729292172157395269180905494756198566883174570481464440399981533847181946 -0.0002317905229812393764028261413758347480130092560302203371112420653637945912066 -0.0002010559952826813393356662740352941008086632699858733578116871527234696202446 -0.0001080912706936311257244065278051346221766257756433440271619859571486704473139 2.560229486895238651893439319823049475340475907419605641724783319251190222462e-6 0.00008815439056072356132206410029401224803569795531564435060478022695139355764562 0.0001579082108972163606020566185857009401585742028186441238967582846036930789261 0.0002179776224434208756111575041517859055476114480740705379840339328004403113459 0.0002743668489885089113334858708260636871252757613846332759662375745509882463235 0.0003304809183854555743483425279893621800783262148346445629682938178303139597602 0.0003810498692491435695712745831103221932185565399138121690003684651976057664910 0.0004091258133303531408266470636208276178827554402692778058579134192542374716237 0.0003885465672557961294114904641395620727560555400769474696232394071258827465679 0.0002984325499562019540592656805675547863151167860839550097028880830211620487327 0.0001332187633701303914204511431676336397158760184041636953055487933152830803131 -0.0001282143383333669012598345765577383476744256056290825833695322806383215713730 0.001660868140089761407797192495843557636710143250976625696873984751801813010415 0.005951893428743705273763745484341632593253655677936948947030397403038091002365 0.001922523259010295651922039173073465500660537869022683177650321570055688072859 0.0004082297028892789503252655770471402305596084467161748810830013144094399305814 0.0002039207629258965850874420226712461802642224128222891565922176231757254127722 0.0001177613006810341127640986786853246706317866090656344730416911667258077027889 0.0001595088654990026709413257410776593379428472522114899685008794664016915914129 0.0002574507379846477791347890616063758071041539465458711917749393903604409435668 0.0002811384036317243499573295506168570713429163015936913674953648235504638590919 0.0001397308845334726705995696407306220115229941895435966210672008298882519505033 0.00001934118648089004084640073583287748643470253912807904335843650062147446922208 0.00002761842077696168288580758124706860063886602186180629096115613580896412318328 0.00003331318261017439104004562095770427901687683039522396829867065905444130860084 -0.00001741998753726282454605651836146479529392198641509297613636247205386249494452 -0.00004846520872759391343711428541463566869912472261340793709380514436596735853663 -0.00006795527048785177182665580450957544816929757150043463272636918173486513672537 -0.00008423129912196140358311866699125469659257215273186556584958724191400318880851 -0.00008309541720775469644287264979452145794352535121608954922633696314214377705049 -0.00005539224189457547629415836396341554836234461102170200362013377328646240394089 -0.00002032075080611784668973843146901596554614147288332000601199687108687128582742 5.350783681365997203168455503339325949906504944388181560709405336845883962457e-6 0.00002203213281677435533945751033219640651332258694429191776133649711800110940581 0.00003136382363416222312669095304502508510096273609641299702105507157660931482178 0.00003612897383101532339907252573562712757370061630336501623894486067025764639887 0.00003797366455613092790339075473364110870312692473216463361098418715935606751224 0.00003615251987240096479011554659402527664053466951967337279218633691275099143117 0.00002777771317874030496872299486406179661768942144533221218707655429561280717637 9.149184625507966922988760636554521506393230490667418595630113374124869249689e-6 -0.00002230481826534146915983290536022259637074075328553378642485739271521926801881 -0.00006906613181447540479522641994535015592657971386687297551724655110961629354404 -0.0001424727106915216376972219112898616037292828075725754360547845697683381135179 -0.0003983182402655676992256598174081569226661297878612668485295871776338861970057 0.004834922779037075497717038203163213045404863431895562195044055084623504481314
0.00001196810389500000000000000000000000000000000000000000000000000000000000000000 0.2698961299382581488597505531785038485229474870924333431741640111982814455651 0.2385850669121618965562340046012003828681943551665345827006209619216898348129 0.02892269956770058458358474087871429694441307242238786388764126388231073127750 0.1890958190295345523341895727411393663734592975697680983316250558876871883975 0.02306291323065719806453607635085370460198527942370650590800858479751064742874 0.01268166527052223131715215042469853798141783212365892435671925172526182559078 0.1277513697821378418416760924052909473349447729754478006313510515858918058877 0.01412485411026362237585656668117422833935812436252746697756632641766627281406 0.004080460437183148384172808364861464639772453017638452845973127036420644913874 0.006132682752243394058817327571678862925835350198082447510548114827649316151860 0.06535020088306455030880658901700877087163259069808427930489533161073096929802 0.005738765033896236908019055784160547667482209796979564524178185527633491027791 0.001574182465236273786102223251437136682623632000132734901759495875988860824517 0.0005588064053007728556901338538623378535717028902405040627061869615193303807120 0.003412226026935141213293528658801563780805293863780811550872986870427823269828 0.01128689495689330686958674926088315158497952506371502899842404144393990644858 -0.00007881751978965913131651165044372305397446183691632580070783692691461277186778 -0.00006230913117548012750485904663449412136773135714941266572061387315282552495697 -0.0001667440580370113836601523844497307262834372606607985202548055786457397576832 0.00009568333372170697279803912589363527576856167878134751892167150977732577093807 0.002166128900561972483873300183520372436642787590243355584820536727907511122847 -0.03035252522795149031370274049945023894629624153521740961555323134764262591487 -0.003913057662853079932852444849104952884122118242914247618224962502138317313044 -0.001218902419488452843711281577025693661877133567356724842161363414942470227861 -0.0003202394584971144383809439725687479897251068672398280277895397587368122100067 -0.0005277539509597472994037967043191477515714117506433509807432544290552189798713 0.0002848557561613887601999093854925751684065213098519380168369520912361380350288 0.002042537434549989141086194516712147028524360191388252304072320431875758114888 -0.05844961831664829659440246933295753613051466577726383125705369226724546166472 -0.006018598784794990444158501507371897453446059852901093353809995450098211913830 -0.001587960252873463062101890010041980853041277892756505408551175972338871852176 -0.0008843520028594673579169871799103833736511771889245412191800844042647371788950 -0.0003066755331483853767064037824741370517816426244249308547109286543209327759474 -0.0002250569238012926393032753232148967349889316802932198372334933891263341595086 0.0005450501474417923045023054574948636785351876962925257253948310912950877669638 0.002176271328537346443741246455081532961533893154050590035483024270752518777198 -0.07341276378699614778887157908503924134295248118477352279806729798342193177734 -0.006473184800651634665005886527150151136311828448909107916052052121410223063480 -0.001984843799739456763074599114414816380553706988062810148466406005289241738028 -0.0006870252402739541329591743659058669564706806912966594348875260652104167641274 -0.0006089954251129004294673729019948620230399035955900059711660819001603592025956 -0.0001816424481909758870864569100737104945888528752040237932648856855296361165718 0.0003846679479563073005983085639668190020646346100711370268905440804253943231256 0.001263934409428710023784175059085732876766752484126738456874776335668495544152 0.002494464495549880450363551376158188623801045379058196145315122677987382470876 -0.07461287584800490711106827142388163092755883620286485931226982736344981241304 -0.006058078252664081898265505608272143413128476853354717971926858456609476352751 -0.001704003588678115575737511515901229608325593907815051456566058270606536222198 -0.0008930060610208546050451917367332306296875788941291817305791449897117918511267 -0.0004876027290598208309312544747298968297943082249685364656504753330249269420682 -0.0003545559089326859590443172916490967874980532485883598888459671771418921615106 0.0003918570991694248313867968804395089352130379379012583830582555433178671206244 0.001726973418894575120175466408877071184131910861180834007869515585299231736537 0.001233401884591930225918136124690989214173965175292502364206767610865430514610 0.002146782902224487407005430806204332438336938801202214847263809876715832132776 -0.06568092071146196619857997188475713710214651487435175765957007171557823338722 -0.005295930767686654495551201595587760546734164824388799427348731175942293751356 -0.001714446643839040610148574746851719251152171586446372867950198000064456561710 -0.0006126412653027830172853720964819002293542773451394722890889347011627989235430 -0.0004814447157602519861993749418904088823786436052387822465607924944732669612053 -0.0003093910799421196731068392550495030633813077076542332398834330612322446080324 0.0004913883673684601167510603743715227386831702656099856661241024381971070031954 0.001293097630507723152320411460306356095513711556156686679447099768238020461113 0.001859663129876815092034911710546397150954460159857532133139786647370263328828 0.001423909771314027186310238852415343461274953909439467340319061348641617173333 0.001352909330979782260133496636524072295606736093580563374080269572263703936228 -0.04998234598353372180240433451989551905480788862243254486629646665875290813491 -0.003668563996632718102364796326104144519125758227957988172642459156034349179020 -0.001074498772924788946956756736978978189124099859372558404630366171133079669418 -0.0004566936505081724896259777020609687604636560863445337420140897865757041693807 -0.0002930350524852649176313575156211561723377797931116982847106521224159877668487 -0.0001593999379977707933017180772701932887594128711811639425034243617881785596079 0.0001295278410507496690567660735622693049817973680333347285258987208990638578934 0.001502489523768341514137292990854661832300009805020755495759076680628354173480 0.001422640752951226253577269374028607786162010371176832100989579963892665316546 0.001437956453505143028876595692128918231358937974852366467221887502979020599276 0.001021662421305415180522070725048817920197752341321631683825820344585840934201 0.0002965224074774706570674932228859954770052720067251291890844267689060425970664 -0.03072198161570097703060666367603894621687013714132999333102197833325733546310 -0.002108204691570837064192003402425064362578015814512318640037943020021151472212 -0.0005990010154156467107350002207613486180892153504661212103250959289089623851775 -0.0002167870318649297674479918957966341456266299538073292612242233438479567664040 -0.00005016927005374511700868909271309641673605861108622110249820043053010695766337 -0.0001850602386211435780960823821106283099451457144962526211219712289365831142874 0.0002715274375821275146898355379647633159762280484485143158162700522219849699100 0.0009986859311062237544318378079114987304537340587990907556450417841133806192251 0.001272231140585487645964961358187183748055794691876221015775379359607453080066 0.001162554700993852622367038499646346439801046454778826319985327934485010124063 0.0007578260065871156227078113982157353795869468920583630869179569360638209179222 0.0007506786932339848327004386627482796610259425904411098996423697320269126738097 0.0009490394647320338720661238525771404851263209975341170774087085282246882801738 -0.01204070184612369227091942034910677192817486954799548048511916742126572922990 -0.0002136025072869981884076921455566205148729458187941577343977264459624641299678 -0.00008782167187430933558720386939216168685762741576211023206125729238905112981361 0.0001061133607865195242284799743630942711394089022774945214639217899078330946217 0.00005384053727198881085758140039810798260017839165160307752813275217521536622109 1.249472930006293036054451166743109714113841033054197254417122439845040144209e-6 0.0001901114952103390509886372054026363125173497975203188530057072906413793341180 0.0008126714554349773947638987210069624198096555929977672708760545891018123934566 0.0008348133085621978682459996918728835840837534678893684173840823520742504479601 0.0007091993679142877129851634527309703851698961722820205307029765987774788363403 0.0004340247411651942774882482569590945670739592280438402305750903063132356942685 0.0003073255307614864814784663682483711052895889260404143040337264041803591244503 -0.00008083267480541350311883246196448501144928901725316792604821210334503215545592 0.001665016417747532777465089457621165179215747998991285360162552770917259241575 0.004617672761800163245146398206805489111557484316512288094108757078886000427724 0.001005279712789323140176703279090150924509552939788632632107568301959245537362 0.0003750746603040052191117471606504845323017047857861172818244247785798648103589 0.0002126904391570277639222499153450950703968474703364543832385096747460094729785 0.0002147001211936667061510258212772942412885353929189279017764366685248620039117 0.0001488554525134391196716287656352819787545648210115693934502016770145303346485 0.0002734928862293934135698869048937068348129144739422895100491394474040000874281 0.0004894092771417760326384541898031400713807799258176425738448823224414007001254 0.0004119084989133429696728051631660258194800897854309636572877976152896793958484 0.0002637264862505770592381737517157962388571557402653949986420224300703286552074 0.0001809568933119482186208202644108990145279340845017717454164911308291936363904 0.0001420144352526571222265549018975121104734038108165677777742863118679433598407 -0.0001088689817551956208629414476279808663529056644343728035264031788100774444953 -0.0001226742693462611953397983902048366840926907932749155539653714017735375278040 0.002233650856492508671730079859379972070105167254794374828915467383081198772800 0.01662562732634908490653217085335605756687882940652731407633313128440576552868 0.001912579386026915085736167982030974932260737591549036828826108937104939939091 0.0006284782021888300491295576118531654784911077245004853918602895097740646765347 0.0003865053074045468573298593871677928099463760337117542583908446440301219877004 0.0002888611189968879308321034736015024594832102236015437898067000174049763730909 0.0003265872173766499867918966225911126033036146346437979498285634875357841995993 0.0003306988617226347680775770738925977609209816455194170569137011844708553930050 0.0002474023274555329428845440511114573965428524108008514655450604195760850826307 0.00003088378169862479518244128589690842519019971075079422970666774819324717124050 -0.00008570850345519059634603661608944783999881132379796182545703002143505106564521 -0.00005486451740955230822558755356772017678578263369919451526561790004516160396194 -0.0003748949284104929876898309684434654603491015133373287220394476027897290325444 0.00008975875409327101803395447091973072162026551401043737451619981608550305247334 -0.0001165764532588441467842238049556955820950039665643781702030392286595820742938 -0.0001340941338660856442699479213926721135568832344311498878518653271543293475402 0.002743142820695000078639990563804788346931547560961617194967862523503887377952 0.02488804340431340521416917373918377074435913352528078535756118488400480890014 0.002378823368272558303530187607886681089862565601892148236041810483538902710542 0.0008127671095293905199927901605928963789447460571181949284213028421771427115059 0.0004034020281183948609974381247544816727055649679092374993856329363600383262543 0.0003709925049782838472078075662031418233233273637693575553348049345037690265545 0.0004928519661337839734311249360937696905120210843565149141119027583058714889284 0.0004095208155143599740704270729724510492377967611539750887253078252103454319593 0.00002247854947822834359297000271114033405339122691189661366924817324960811750598 -0.0002835976221561267622389456793761461704798810989905592009167822074507616947174 -0.0003921831628612313176037136385965114805307005952346691952418054798732529560733 -0.0003357943621288563820679549324025717814696434296481045520137216803679897896851 -0.0007775057019046592120934066334886453523785398776350735918707565530804391373792 0.0002537806862500696497142622824488941251685336176688566501891456843155027676201 -0.00008783202747486074409805755647366763238675809875271254488871537739865845478082 -0.0001168052403208790003898863018111195176186632972033298520196209535183972481029 -0.0002505893187522693719212974055765741549791923406518249583028117791433877729578 0.003122246910616532970456263048709604205536849876823109091164755851372790593016 0.02893189579045243564415523460620887366303221937448723680785175148498665465580 0.002509651955328915365270727038727851394611897463131803001558000835177744041528 0.0008239223990546669151127152829979882791269587040781857716164080289690161843851 0.0004160327054458710524478049015979872883596224960014830654508242571626562503740 0.0004044406561443286282920585590453307219267867563950842810473182465133338114779 0.0005849177560349789648899939227147736178121214561603087025629617623476488349116 0.0004400401107813221351579307134564961455970541600751858988344958725996987884348 -0.0001271901339659491619873628739711617629173280920828433182555077060931772075529 -0.0004827954732152660280591396313689574319050399401547416634831550175825465537408 -0.0006206586697529917205401080241949605712929269433904212184277580411556250528668 -0.0005496245273056352934958473773581931345636357839536903023705752579648479945360 -0.001009667198666484967460429257281755775132058707615274901480809960283051555135 0.0003672012112813052902867108013453305146219990482686119449725793712059648089199 -0.00005286231666853716544049350379130355235237955869601717165284914944707616544201 -0.00009072151480647498687498326935414213186486413958048829917425459173040581157869 -0.0002694213757955224977950965579243542421079694863920645543209938348772843370462 -0.0003926807275335884980761003705513014876038388374633196979668168147304374123714 0.003493573834902816913296495520814294615239411544976393143364699829547265315138 0.02988119590634752338200082869819520905053695448127120339198652657500902893284 0.002400113107547620223173833476031651127490526530079659335351981096207043246215 0.0007875686736832717896251786949606193062478037505878234002346218103100721300235 0.0003837632514159928184926087835769048341117101803078687722705231312117651826057 0.0003967265146784551354676796478253257031859245386252967981327965903860605025497 0.0006002951984191047224389166726109110937645153477518888730127215798216301161385 0.0004211910033065731653959864590949488378823211076052474527221602419010775027479 -0.0002188948444977863933350304678125276596665246654374158310623493096818252240529 -0.0005896236145569452902905595541341797988853990361362586516602317794858946207607 -0.0007442882847745021149831424040747764820494545002400487595991966900297495698542 -0.0006407397484336948482405144328557270608225835330762899055795904354547199331016 -0.0009963677838563193451845802122822341674056289578882494373467340621997636335021 0.0003925138653883419860275738642466122887150349204868381291789877275659695230808 -0.00001420529317908414860630355423526760483839181585493966065653533908789407655344 -0.00005804820102945813750808033819529245604926416979157430193946369410694568975833 -0.0002385849391062087979533004398029068805182359303274246778606543333770758858285 -0.0003638750414779709656567273155742021366472581598288115251566913871144084097301 -0.0004304168735831560759684532272092303148061984735412361369111047693452343560134 0.003852459193804289619902435904618148257909397397624154915086785107686748485338 0.02847256746843948525145586224394691893297071611257214341968908685046124355746 0.002203667164167985375107820480646627032129195419106684909321301981077668826146 0.0006963190548842537271385899941673093042735217258650992007512524571937339144858 0.0003338193464974764225863576567710478066329815984015933220039881643027154968855 0.0003484135003172415223864687678308246590650228525966843151596024437045120963152 0.0005334967718879531108182156580658558017023764008303351195498398767137067945190 0.0003501173623238559210209200550165146339291144276896139462649628047391034479433 -0.0002536476808810506708924081440228618794602610835569814623445462107708850615221 -0.0005963072746905690060233019231188798258617435340670326676527915874300691925434 -0.0007297013211215378226534395901953130526812554926833994418252558672514287108179 -0.0005941394101478770945714022754578550154875206380998823138143071673054135028957 -0.0007826743837514980160098711809144064646106812286373517734572548216244579027406 0.0003277857145097273990126711595844266479214676846675958068914984744790993097542 0.00001308678701197899068909117172495925725896667671678577408704325035939790155842 -0.00002641451700814954492202093017650850563159810717195513883106302360147862348324 -0.0001689293571126869614171679516882705650371945791979701642444981878467932105470 -0.0002674043210833977046621560993600852784458823517852181706925878089991603481441 -0.0003170945150209417106052582185879445008965311550737029410836309687158684203189 -0.0003049789510440524987503149460236034248084280822199095056179825104604844386559 0.004248745433362023912431632044522036528043146165251777378577462189652505382177 0.02596805621724505253376857264642700220217687693653030478926119979147116670465 0.001949498179293124731584362530410191860706277147290991805684732726414325737772 0.0005999607881693264943626268020069972140443063015636979905738043188522309571181 0.0002744221741320283819143904188729025736196803827239337618098366630785647419448 0.0002755006577309770730607804673383315345202788014274192726767462433574096110420 0.0004141588134635406489873613661531707459819900287006689523198549989072119826246 0.0002465364586948986261076203797209005447260841934282642467345783295354117038176 -0.0002625166736464900486808788478667011650661107049564575825662689058988330000539 -0.0005258648346141245137369958367809845749611106862138178293009149837427076462890 -0.0006070457250060876441646132488799662640341568455769404165510277488686428751529 -0.0004566300650087948503729419649948841735719862720517231358097664271711237309697 -0.0004557227179610826510848468204234271985327438009201127141383482439845355314574 0.0002028455388443672436055735687245669040416788983380565242905028877669522980648 0.00003164950888031403785899974926757278107667152802668240693079487680183754613927 5.059788380184237697009911709721298889371122045465123423650083861462547182214e-6 -0.00007465785308485698821050225303988791929582027368356190114241776977937172059634 -0.0001289399957361783554387867438386477367016600872572893103406463131368874712243 -0.0001519832722375220609015354764238108227030667079728243156575598635539729168200 -0.0001449458413611211034361241043207136333122547863548305105109248289026313351393 -0.0001067731420615273655928456567684391125301262970107855393730856190981209645890 0.004541244764102746713109894881236920168614777693643480064621763085145403239331 0.02310546504491163937738237296209287557310453237203508198609414627485308848981 0.001731763895534081077124639535747783607285525157347824489360374824282791916312 0.0005089035360663717965705148015485653174223627892055651428826496961539384656525 0.0002191140333366731956702322239715753717797257793690518493710319501530737406478 0.0002020037727798324015958910108296331898760585024012718869942903250600434901093 0.0002855192112155616644269801436687089870972508268791075750367050740402163086995 0.0001376874773983905765296775102529249865046666998264929828645847307806532002369 -0.0002535347140610548269504972565687466617030718082992273626563010633321302376858 -0.0004160057109810441187153998134955989183695165606400701761475326850144197137649 -0.0004358038386499396303953487609715071401454955681250012344367500972348293512769 -0.0002881578230665781672429161996710836889776869293662536578489600918017670030886 -0.0001441603949166071097368551004438698358958379753261167706483666483705694038541 0.00007900325844796620987895160974950514300898987203976853281516237458394596153923 0.00004335298804742413104285559090596347146103534380212149458245281473442652327767 0.00003396870985919983645753206012264802189668803047305266743669534708962767394993 0.00001664600604353433045929974993856785786322127253351975671637647447747815792302 6.670175752980455307931488820618987191881639598791336189333950281416430609948e-6 7.618343743012030239464631751915737743344124841883343334982831615821549196538e-6 5.660851709844600046690773944765020452759500852043319015775176449293890535727e-6 1.203712580662603814667019457528969652623839918932622760382169897134453056021e-6 5.283427348908135360163813874162472025947394921355931827623102997781446352389e-7 0.004718128019207392611215393684206494686114444426186771214240768348653515894274 0.02037347100230657855988877909003391475155191559662102395214580683788980979232 0.001540478680812566039732753155081095153249486938580608578547912793161558690629 0.0004322115739003983120992189065447824333459760230853646785678146265889846743391 0.0001730459693781850358227247454567517805041076396985803097970549007822722923903 0.0001386587905515867177290820664303277859728249623518068332493883139807002363126 0.0001696408157644443312122798701831798674660084871024884019376636242145976337643 0.00003813340031999021105325826866504609429960368456010853110059249124778558604830 -0.0002362136239597846676942600168496413201621531914143640030704297682277508475867 -0.0003017071668623393206815245981036181631074627645988776489831977159389918019484 -0.0002663147874007515380176693389647095358323240550831892501125344312979371418914 -0.0001369357400675059500127089214403912267613954198045808443109279444175550503437 0.00007977292916380437091309537468364733229701915000407560814837407146694235616568 -9.583525620170345760752485932545027973309036441438591672965491716241228185376e-6 0.00005352591617936219795314464539436404958259596921752550529298707288754601470117 0.00006159060543148818531870901040884857780406216656688411588851890372148076516934 0.00009092760550192651789990744122933661975856820697475979708139149170719686052290 0.0001124658684693553792429247595235219482838475930991242931586137743771239702182 0.0001240374713830636248702091191535165375316592333016026798013086850954387612350 0.0001101864118294459847125906742784134004386950487157542418519801600919488482275 0.00007706858903937257504696922970613394947429842735107139388730540822288115791030 0.00003962644282656673149101244789478269811147586307672286182634370010002081731239 0.00001074508597261990433077851348489976069195736700893396115186863854023562304672 0.004813007316759988748997921463904982684878167282435578467187097329480989852052 0.01776965234269223517306540218315477648803254996029980098148537398313479076546 0.001375549110952315474257993434945082316478623787680459755235795623599774822807 0.0003683955800781704753020800405762590913481952300850224173531559820297764293124 0.0001366960983475030357767117144146566298019148448570142920930635944284738148143 0.00008770370168553897714973374491909577583151282568275582433401190361906062055897 0.00006893187929720282347497978004484549054418387058793443897431611774060068992739 -0.00004777629764166437141148933236115638228576048102647471425137668176222073910781 -0.0002120371053958930388651932221909834046359836637656825501866060038209449493854 -0.0001935360416473079146931421459638123149292480037413012823573624557208777097658 -0.0001176817591641810959806607867863836530802698123469441973870875545468612166975 -0.00001708109849658164498833299281149614182815856559474332938477599652276124612284 0.0002247454047113064072512549203410195018579106886379028688174380453035295592541 -0.00006343715032609959993764910805822641732791637408644620012378506793573243931014 0.00006484137916354629918259461537408440951638195201924841269735105471142998223008 0.00008861526444524630935119245465187458885932094806107000878595912393836578009282 0.0001476535018049525149383232711667884084416075476604280038860583583952410306995 0.0001834193365510308052889088438657447003255221338695079823739804472303463455878 0.0001933713195699666391357571787382719934487201563183861451082051061813111633327 0.0001728965542730252618713664771670525268521063810133412580465894994229527581744 0.0001261719063998737179762413635398188019716165919463866505193261319633961497210 0.00006780460512148217660934731693766789116826899921269560379040056402879805606852 0.00001853029327960655232925618714876571816692936454628451784143994532534971242328 -0.00001287962790277483786279208954385939483208679102742049294051678131302591276446 0.004828669033826761209471106967588025134962405028413687958012601416141401449652 0.01519730231717274178467438197067245092578617044046185535629867654584163701530 0.001216899467986867180818237895865064139290215593491375430225690865446292587268 0.0003117290325589840377527432348323266586761030506895113749103080788720723955700 0.0001060465778307722536472358921902134262293457869522717549710860022949906079248 0.00004318718875999851028368272682011441271071465957022403562143555484587331401515 -0.00002093506897574761564143967954271477334331655653425433710383580555677783807873 -0.0001180447294732464382946205968324974472616963105981175401590927946567140268346 -0.0001795664322460107202177815133489595315322874923226703559558911339654553524663 -0.00009326381518013444104332588845123923692101637174694290300473657183699839073671 6.662472466595511983757489486315756098224063623529723614386208603926688651794e-6 0.00007381310463469746189144287909292167516546449108784731444237720702960056235162 0.0003193734322056463860504425530048329230434092066529876931414201736246783965934 -0.00009423892544137811000128585062361364195497104814645586660010640243528220039392 0.00007818453850520748604214360274042160124970299767970468271532807177017250149032 0.0001150623669034818690844190451166848698222520272908279982403310102157422641266 0.0001870482613049875872283958108324220394405279926219850616315824564571670861466 0.0002213658400816947138480308329699689177558914592262162630168816967915319757653 0.0002298783507913573232719375446833667372675415509788083731178223004219274161372 0.0002110378428512472852546979797955549943627578904255722902985132460491409701106 0.0001595055351714357899942364489392048723995703233728916498817952662633672722370 0.00008949778987866373851399511536120402976727375293014314378172238570526690123202 0.00002759841005231695018480998109006478871448304117244890715465067135413694982385 -0.00001360220093056873672533131182205607740490532981323767542563893408856423140143 -0.00003792395388989157545259666553894284157085566732659921644733839728165167856721 0.004775831724877771689506243471298414871636086887687131194865395370438292329054 0.01253240099982542672032581073421405780654868078359746122617569284298167604815 0.001049088408878576767580447216144791071863406503910576700946952487177595566352 0.0002558131771459824027008430271970332835128662164761867081430723932824707241851 0.00007646436257540059905479731208097586613735530176222959178860492603086641518981 5.175460672091676990636578208194403521028864193762185285008893933377904936484e-7 -0.0001024554344956173655436395987848643577392079829733103442740476897171774675981 -0.0001725026838419424310802385446359176587702961695597391105391193227887315801783 -0.0001375184894319891435804307165995696990080019841490261547223647713410159611917 2.145729460036700021810278987785488587651852409160276802689993565093744535484e-7 0.0001103655326277652018597146837753411243183747651445094478968240522705437136333 0.0001443400648125721469684091955220711799984773970219539236054798817144652919042 0.0003900169271693226874905966413908976776507515806506077811408540296246436621353 -0.0001119192702485742084295223905285964688296797673153228433006230931184971617834 0.00009370832877179972100693296642269028182909883050368771541624412418472376407083 0.0001368664690363082470335984315474729693289608654834254628916591822456836866649 0.0002047206567953677500722228524340094707292654408334304748272916800158092224715 0.0002361887695095670098410051624089244533553283701883292622837384884423031856288 0.0002514180860928464921121949923356825986475850328827329304077693827900001855271 0.0002384461530348519740985891106673024027469402019681760670276698659613553792525 0.0001855753086233744249167104525054545798336120218884010468817654010934466220740 0.0001083031084595208023493740901759557240834619928782399428511353357927468381336 0.00003768805876016229704758706818537239884836061772291265575106919263706952635773 -0.00001068152906962973189303153531737903757936171075241060951028486548691370161071 -0.00004052009784625091688571282868565901283988894778232985082657871537055917933632 -0.00005924238202292402035647206353547132476980267250964355546408325230516487289569 0.004651913028695266500776722943311016982671482484185019392699035813599127817141 0.009726828589947029472450848887329589027066903196485648091715657281449559533123 0.0008593958020362445774515221902812575630644243951833245090046081912443409666923 0.0001946577671500338585154226747864425921191664939560324780968158302550390565199 0.00004394977146296271286418290758521626269161672275811193036000639613817906337433 -0.00004276427429437232569940453485694229866887011023989121042397634757018780632197 -0.0001756227636136997298496727694360964868586033905824598115251794754155715395213 -0.0002111919540658470632429296273930348788036795526293851265113648005832451211896 -0.00008692808597280890374427914887347322357399945033053366399581570153141416144336 0.00008699186206236756751834180902929965776814693667732461571875539924050303460082 0.0001979749890255661276684039068199075644986308673916551438225236059438665625804 0.0002022570256038857853975345792286688848148825819035862698844274056351792922351 0.0004550229231678444647991955346150355924189815600645600321318690917332746437685 -0.0001235549709580811887988336831685797890983443308542666465085130358814159800110 0.0001085154591921176599934035385163954333716753345367024538791313019806917159837 0.0001423676783541106026896975947075700643633286422513573304171326410183930343204 0.0002021291424531517417212897356145219169298745279170166521254725485307077582703 0.0002430918763254319415835040565184146379231686204898426178400665350416788064333 0.0002700812044790211151822480446684508744072806374806791261401018334289924400699 0.0002636671792021483283881852647771036538647558558768037560815274717244905844643 0.0002100122446799156536827998978418555317994558766108949837618223430910749044440 0.0001266179061014832603572859692101475953172943719223777948339803904380260439053 0.00004844007770353400357365202099706984566383671467926662050967110789911453104792 -6.270669618976532149279805279964233191690160649772716762183692163882085068355e-6 -0.00004104986622550398966795899715331236301794731395438653932988229034841553301192 -0.00006389756200555157254083881913128793476752853323198196869510556975052993170965 -0.00008149299733574160852756233429910291982162484502541147404029944490657561467424 0.004447291155881500598976842117647027182502059951958179779472916317940192441825 0.006786934982152344635741270079653485339287979254463296263325979541923173183091 0.0006417164315753238195063195843913404698190661302033334873674165322231293144279 0.0001246689360601814790958124831500289793415511884032702623203002918671278123239 6.261842930237507518489024748805133120186557492983601579677254873114425395174e-6 -0.00008684437975543868217941566602933453297446176732866445972850717938528473350656 -0.0002389003003257021085799521240873688481191244500423162194440075618402024300499 -0.0002358245680004087897649275665116039884663240168037006307655021717678959995383 -0.00003125246933857258002226868740263640414005226341485605974517572176280836700411 0.0001673351166968481854272674969146037049809300011038178420077859405268096768719 0.0002747905591415908358110031020054738354345178972833203405733912402564154788058 0.0002544555885174946987328657753415774962015175634697418242921801537222491744682 0.0005312575433597434385776569044993086131536103302056081144375142971763932884008 -0.0001391996762131116820066302624632311370822818769606335670965733687905573310012 0.0001097864646177957411903738002910344975947692530579674286433335890560651057523 0.0001216708759046727299067242501089731433919831418859517281094052621688454618294 0.0001929728654029239857972233009293893773101303905491891169297972373291102765194 0.0002541661069705392737820564874277556353719874794225420535344167798731573136734 0.0002945909137045532962425201317753377143494680618552899886070218764950604448750 0.0002941836999685870733945780792681841964965009771364339126025969241141391294470 0.0002382116147924339493690557332747156751783243087403595759007306516694596561222 0.0001468666741659648489198753960473103207363765310568793984586878519726905092583 0.00005959794288389486295586498155151185393979994933622893684807708931423185485453 -2.426674064440249571944946158968402852593948340468603935305957271074063918700e-6 -0.00004265415964279362294392625371685621849288308397704191929200449590681144481104 -0.00006983707080248926912458340523901107780359561553164789014026465589525149344986 -0.00009134282310318385612305115911769039582719318726019161571825161915464583817625 -0.0001131018920910313258005075688598908437112197087482366677120204891213278995071 0.004121029027611567755037139749863655010178841182947419910762042005757441367068 0.003740701566136104072339868954941685776593290518601073034502877941967717239569 0.0003960540761240178330264942428726005385986416060052671262822129566251210355325 0.00004475196972661873017835085203835483321316497704496543277846524455997171200707 -0.00003681914511794264411037160559370551215213920004507314043196658557913939545909 -0.0001300520530438640273133246434800195440120157420966550654521468922812246398090 -0.0002910669293268293916647912613444511717515247799728751777137429185386747362644 -0.0002499775024799820490634248230058587299433878066025748000299109589684464120955 0.00002696688310242136481328591648445115595555948679175013057411393418605384522764 0.0002444357374270869578103572257721763422677277078560279351389512284852238032220 0.0003476593277348895068475515127948945045765569440265835996539862705722367823057 0.0003079107637525691403132599427180812377822600619998393024413545607922579621262 0.0006400320698266350874811693534283468008333762564935572940750796657888935942268 -0.0001838211388290243225773375951140802529260817335200052131467913297891710935568 0.00007283535656029323051652450394699715684622291554756746359655978157290903544429 0.00008073647274062323169371763049824404159695780893760506000923833778853414702175 0.0001897873578851164863285564933086942866698372891015626227868239337585557519029 0.0002787199944097036887948027741257409887580183466454629439524313414495881245162 0.0003352479403358703305763867146839970505254868837618161003995475040930822775083 0.0003404236998608440046168334780881687808116654638407715981574494268793432210456 0.0002783113231942190526925946459767171787037803996365338595755037493219884238315 0.0001733521131071168491591033763639972429212380403930953333177488561216174115840 0.00007184920162905547414137552472263527061671066943697870087683657605864960236433 -9.694314224454268580998615936711234471363124917847224323924749604345061342215e-7 -0.00004871422808136037018721662951641545391236503268727033632746677588825759637211 -0.00008143509803443761336593555999520740833927208360826062333747687087552485195886 -0.0001075886187835083508763541412086555245969424706312916093023130858382347070924 -0.0001339545175852170816179528161514131841161029946050123633194642122171359230809 -0.0001701170104542248774268848771440298232998360585945696614471041424779572147034 0.003652776838009544156961334308708113293369426096704949906832890717960459521859 0.0006037683292278371807437839451702781334394965232377013366915124291682886447978 0.0001277577824683041744502146292956660343522162125339313314414012034651407048352 -0.00004350568824344164391843722198947269810542650489262765776406452474062698859986 -0.00008340823452669384964993566333133403951146989791660264860792531068032185220569 -0.0001681048870900600673433967472757688619383307662483499974192150284694591028225 -0.0003301260421298785776537143738736686613661482143036576107976899547332037468391 -0.0002592829848390646681998101444985478413888916308159276624330154062305985877794 0.00008454913748649893203834668589990164320438774112701821052969254070277832436636 0.0003220010462122066732917223739105679457953994325194195589892810407474120286471 0.0004246601086475293832359469003057299022254945648950386687895488945302876246994 0.0003726513967647568328035200144492883287178474520787630177592875635777984562663 0.0007967848744545800436367419494613912619936485180334885177763053522077429568198 -0.0003138793165138503052324004426220576344111511914014386726533629610158598833307 -0.00001303233484951256073146598892802339665640800526168157686073886152524889742938 0.00003133265875315461368455483403311997749991889206764620124550216798790903907546 0.0001996532805213541857109487741981293452950146007113167156569246028148826795732 0.0003263849018992627486449697775382794863650557529866236217994213503521074060710 0.0004047796682885164614715564639360731342517192880342283318295456141439083980347 0.0004156842444524894151505416779008702997157798608356586610115847920668379668394 0.0003408151928281843211085143767122400810358576781901333588432971970168715081345 0.0002117611322833473535296391274536513560579688286563941965448994054856121290767 0.00008632613993021630754307092117310052295810674940764842017663712463006086083819 -3.964973931173031879227553088982091876310399836856543245879399495255687895953e-6 -0.00006332851741720923161519401296652861380742248299901424891058004831933571106133 -0.0001041343024649950219984280347152057953867418312875272894262938458469384631067 -0.0001366824614748121717117403659454599773882172769186042756033423851180460972020 -0.0001691513008261468855320717524947899757513229376539723977238417603668654791998 -0.0002129688116544039244339749197271550041174190941259891868536598357815760434513 -0.0002891525553381230144618849203183510815018794592337105405016494363607563658226 0.002922444069099724014834795892420395168739066793287646626764694037099233668364 -0.002881122485097443916304350643641063591730840213698094433931296715693912753422 -0.0001650867677979114393604112935230632669448963372431691868200138982900253161080 -0.0001393062750821431011968058655685894073805580050757851121794095626474500805623 -0.0001285862505070628525295927364038337621899785914484128158192005380807804648449 -0.0001885016934517446247032714640834152135675715621738370765375959512736228543105 -0.0003507768208458853608009199307272522398191852829811503780182501514274413545647 -0.0002725687994477150935309492960330396568891435360033993062417419901897880292191 0.0001355952199231971017414836614862338632100828731556581617176236579238349428386 0.0004069041130165350968274241482740283664358947600558669575997581869975593791490 0.0005273208998466581324202119073126284004806731433432199147877620799878509667658 0.0004771210253778595672204621334553224236108575007586261140019570816729308972497 0.0007603379215199326044532677967722291823877573680821809573813893103218803093306 -0.0004399359407224842963751115931332830609818217313340562107458354094001089798293 -0.00008472180946251964336136509753986504762958331880531105932257253415247717242823 -2.039153757340182206545899281788481385045210241018593869909431469118868805586e-6 0.0001900994125117944517909709987421206197334654862130487940866759890324915513017 0.0003342304615026609030868508193255659627320126676048733940942443329744494844603 0.0004226727983537938190620922622288813513054325482843271628461697619036691909338 0.0004390757364103764986837155793615467980254779311413690287122478812018646895100 0.0003626310701311811392194205549371874110758053297397665311472987718811348788565 0.0002277401500785249054799000992791758275310761078102473414255441177033176912353 0.00009554666999187868325471988644696564546821099671537084264893068011644737495815 -6.823922711890843690777142652548459780741364402186497551137274964422858481696e-7 -0.00006470973497245369138804429221897560024828745942571366997253593308158048531543 -0.0001091925842461217460655394561241917889580783678754923897604674502441500988013 -0.0001444427894621445975202490036098260991064859434104193614773119981435677092401 -0.0001783969157392310778212979701049064733025862585225642700491259210791453142554 -0.0002216750972024824160884787041454200883408448238379357335518953882140621879818 -0.0002917337619776882204975618282615696316496556232179473616593078091613199219894 -0.0004336956770331540352900463959895729302726683015986356493765101547731749398991 0.001742946779559216319252344304533370771291229203932288060933518870227816038051 -0.002567253851409166633133505472305694007681060801042675204508715373736260771600 -0.0002823971987518895746131328788054715190480572033872844970130958506739010779658 -0.0001902104245785354529471779082324548426265173365679350192253170324286821797501 -0.0001668910546558413107220426596301533702380847182525109946294673640167286784893 -0.0002288373746181278375220636143824743363698408811956422684665061097073098017926 -0.0003404815933338820569980781196382037652554780562381002414815307564049742861788 -0.0002075915577400895248537789850055680653102485222014250953004053941228261187304 0.0001886030544290591251853237648410558669412788239928559807658078768946409874021 0.0004117952727076542481968198895974380166051700868569920374252243566623529381342 0.0005281544755068567196656566553189849017057841577509736654142352686494169886251 0.0004067438618081286480970582766739474710162658402314196466972315173043696172832 0.00002539855391955517069772955741623010744967483235577936717098909781530779880602 -0.00002117888999425741962487148438445828528146545830890865507350032999568181157720 0.00001176950398080087983416816823986235280013071964249146618527923919555645641165 0.00004840629812013776311721976811819230706012314660987933697155404983602318908676 0.00007670802010692906793633608165870696717556175765216476780284703739577469326278 0.0001146444410368328806101055141188268858638368862533511641588503348377459853514 0.0001434635383561205269110325604233086427983145095994858911628616224144707577406 0.0001609494322670915113963412243522605855785124551805576496306699551517981845354 0.0001517016321997573786606496497965914464507042505862977880185029815320400970466 0.0001211093522229432462096842920657516262153191873522128007024538792649034185031 0.00008492121933068141651338783577082863730125613211847486513460573968906359414469 0.00005472449815135876123182531030488781497043402421174068340850575555250428515895 0.00003235230252352314566972948564102675675986900471126451742558780403064023936108 0.00001591145452009754104049935110152493994304482535692262392638486120870446981514 4.071101340453225287793477060124591932638146293833604777857736243071947281091e-6 -3.108607558570001940757255564619696575959117708002209954865463619056973047898e-6 -4.102994529114079885945129302698790471244718211063755826213923523160024527014e-6 6.155778702715111580096096554140936268282208110080500821872084578844289936742e-6 0.00004217663871402915944114054410184671447711410185169730275718422163959265307730 0.0001858853773689564848349484181179434193555510271986806956431469183778980015369 0.005138900572976520655594709324833566383191569537009818497742048076655764031540
9.483920819950000000000000000000000000000000000000000000000000000000000000000e-6 0.2160253455183609638309582087521507682047656642887742485439170478923887541991 0.1623560357121548595737472081076719493243084409373629021050864349554793288098 0.01584435466083539064298620562864767710848951774534289094549639370394294304159 0.09740920268766196209967054737736831826541493647087772487264218432037173141169 0.004756625553811396378291585195222670031469254414164799526560849861503817895734 0.008372366332859269191308131059127394214930798101723376974644192274874310667730 0.03487571182953935790188140455994383726704001296386978547054517507148397989215 0.001689016902418977588149026069391142657358952958196036378702338128325122958353 0.0007533901955212743214646676004577639600947965833414119386331189886039871615750 0.004941517420599523335954653299744704641516293700936922704120094569580882499618 -0.01330084837566405347570002076510412587169378557707476661738094688924512688097 -0.0005766145559383964320944832597447272401261624784965459772858361328811957420337 0.00001572504788222955790258874254147747266967349966041363340150792373935134187788 -0.00005934198251623051523791920548551884390141134336187697199813663480713963795187 0.003819522196407889941718955876517633168191023916096711416345029477416419429528 -0.04419031794141359834503047143764394561156823721674263508642808046650610735257 -0.001732800857092287667406321070657548684284048946672194490200840277874849231985 -0.0009091679965477690149433109168083050945064640048999283044749828331819653324571 -0.0002402957467469293710698369983572554177074496792902259984365236839148119222332 0.0001763074997694680375265793741815974182792590038535996421168254409933088360895 0.003339079032590677744551685464175556425915968256913678835006950833676125808028 -0.05658076220285694051798477037789478319475912208270214459894717983225248530273 -0.002538045284841866033908040954782934747579207694654948509842661775886128754613 -0.001120981116756157368131809291700363080716679918640786020182093519523497579051 -0.0005234543991511905831086800735040439491152745629312512331080338420276446787274 -0.0003076428086871830809231425086386506077455385028981320581001089510779973843795 0.00005016287739308481898250512309607681794511233635725420666107700967636614085803 0.003273327299065404394826496077363644991724402385949582092317936628621364290952 -0.05420463898779069834029138364429393418337081662486784696905811705193629351290 -0.002028199274378973237360328326901772142813527221033659377467979083979092157730 -0.001004010194248501665042682780350626183516488548640208023511318846471139603429 -0.0007672278396182500152032120504924051095305179060882397029488722684353986880082 -0.0005315662159759502713514195327467726710945120484387099981149730170091885778212 0.0002027269731419349977326311568315161138668796083279738201788271353269647403735 0.0005721016488361141578576118358139566003307023107010659535044388883085408477089 0.002948139463038737959544821273393519913349543095538119673717932340683573437129 -0.04149308592911933164392705391690745598199955129881654373449758479260660357858 -0.001612950491779418359998760038750843741863724232183228471494456030139321335715 -0.0008608776768839163003502631581321632893917843542714454718863735047424498714932 -0.0006733144190283446661693177080085652638040664783656886123947004639912918893385 -0.0003295472156568221438336199289604827113467029931891609169472052217862061494149 0.0001528623102792861898194038668838538056407910282852184201643734187490927962448 0.0007243662651697068104364405758988388762434496103719795397185459636795050087701 0.0004761199867885122652677651115516082316937860222523051803765326107355217745086 0.002426117050830175131633815181320796316629137552768962383691624748655592186863 -0.02591507477953893354253679684353750212815077696303529927438167536809703224334 -0.0009714282489304057449812665601491352242373185937042191917506293051235785562338 -0.0005613943754472580598086955748953124278402741053940717691044783986722853303937 -0.0003586581196712707582921992708997109794861296955566613226073749524931378649671 -0.0002360739009018988593199907697453025803772790638168414721918620325317075225768 0.0002891914702605797339409080006789771886695400065405488677608089203761773626828 0.0003812167876094923091053353046271733167294051082135200184328220744503332426057 0.0004915694063487910388971172728959663170297988636693833491799982573219183801837 0.0001161502921902576967139672888411635796114521591204949252011102521428978194563 0.001659766445466112302872923102406487402227522372643972621162631901559267543044 -0.01013183998296360725297961627285121617531686787544957527867537880324242355840 -0.0003983253332324123294238997644886571910566084335078903126514860327889774016776 -0.0001050461675701772730757472144837878767485023191559204628215857902095683603651 -0.0001692126723733194254559228025169180349477660433614934883202365446729845354460 0.0001017082749392676576333155036180141207196472708277400642928879905978885583708 0.0001972087022501574168397828005036777138283181923011083168839205204685424142666 0.0003845906733124218694736307006674819576907755583949383299499795051352297945159 0.0001273046078100687325371214727141988649652164701512588854781489476142257476925 4.234490181875085227617769318501724474382634008605198817725958422275275980056e-7 -0.00006500841539657862273009653724033436292767562278474292758650303400388883248137 0.001108042602685646734453772753190469941889668291784430800351524114487639256896 0.0008956275838622810521185566357569829457547508431950279190111721144173186315740 0.0001968540176343344055541789123504948740865762355487306433396126545088202960864 0.00006976207762691501775807529767338013769005636253028977207420918800705469071906 0.0002422108719218294415739434915138405556836396100883199657140363159444348948340 0.0001263601874587033835132111465236043594596396885019207972517258320767009061660 0.0002396780004140333445067895942333097191128655088442047890577571119033586574761 0.00009688243736621467083980784935632367280201281597519114014158458735965941091354 0.00003422032691692099079950054891767989806315254853966606941458504131805885704878 -0.00004640868479054904734794817706505537680640456146132190693094716345480169691002 -0.0001909256708806835541057164353560421607900679442826016610789341860276363131374 -0.0003649419561067029952598528809403204293576969200697307317643547295585195283157 0.0006373660785934907097758657728044594286248717233032519387092480218384298136107 0.009084896027673723149619375552531370265933064482392180478857221042772721098395 0.0005792838131612644341716314746840493363969446872228296566346293893845272207928 0.0004433938708417058473799033816469593484285836630644493457089486093532671762102 0.0002426932922023368840792647898202226182856292088195497473480661804769149065846 0.0003137431968047812742766886647677302039865247417615134868747942711321488025718 0.0001360595742238087790448608672490126722172427101011697571176785811537605976646 0.00004835878291437013270970768625048900722231143325649687323752460661249731259810 -0.00005987056382776376105452997518301383384835643307531610278663053261054135739655 -0.0001403980620979893044621473209468020718633842274738109017741600078092352391228 -0.0002243113331522845003729107829708583481211392004729190361104544645651412998474 -0.0004367282300557402736222294417484065507934101245549240283956618179317436025670 -0.0009397744583079081466823068385379971751120531637822222508012871574803569467866 0.001200775736798462129048476635555100919264316808605429657395242486759135150869 0.01295720953745875650433843470209229188315456904263932844901115262392416893114 0.0007236672407978818402730968278982372392744467126747943449769076136673949303183 0.0004376853098448325641792322375685625455454060778667859359892092073415446908631 0.0004167688144408045365819176539055830186922024547951622153494828980819821962936 0.0002873669874303080369930281650056896980953270820162741640389816627192806622672 0.0001129327043851239413482643181037201805861852968695671425856677923922026989245 -0.00002932895065135276220229343685924146795609772709470033679849604524248984323259 -0.0001162479854513890618666260383233462301641173464342439313926387016825193334400 -0.0001515072926804537640907016943130500601826341631871565268151192737558508238725 -0.0002398953430569493378765213894161847878731849444181536799095951693734600240867 -0.0003320686866058355690728880441304020636247639832829415907932019646364107575030 -0.0007518496399352912280888690295827466324945608974612028363314467437745349908740 -0.001013319921169595786080887627896067632926188615954505174082478095095732294913 0.001655066859428519365638599570368068159178351527954983773891283719973791388914 0.01416469324531637901783995636525968720202115925119984357935218175784477239572 0.0008132169220077471206261774956341571791205910676045621826064760952331629564706 0.0004840675343850542867940996787459276875811810850535850891992079239613642864450 0.0003751863806152817727053552965814715736035504447937585508605739539163281014560 0.0002903024586761268319448191903180501398814055034677202257013699030250314752063 0.00008565336086810201608278998172598753197521905183511197431127385521556101985949 -0.00006687871567284219901484869789261670702611491730107033540090523431577220498735 -0.0001395168413832317075804098355840953124459289794153183697627190759913230449276 -0.0001503635710433949272298251879191329709525021658048884726444921256958206963876 -0.0001888402032267609489919327560354879071412437483590280771618958566751776621703 -0.0002557404340298109123261756714039362032329395492671416626441986500151506906098 -0.0006272218041491415655436645977253127648216592917815166780502926596375328156533 -0.0008731565245464578456115859433248285177628984471463941739564785893813474605674 -0.001081930987325326424322373383227754916255768389247871313586305893418549820575 0.002195699265243866407862775205327397853412338295498031996950143252764031205043 0.01337299010944138750374479888312144102985297623627334090224376137861941149885 0.0006537185162678051245258558123999115009571585920055677875754752346901511502571 0.0004211694588164308138308933519502596566329180425226764836194253892434071542324 0.0003527970365296349431214352123596079978739738269733500498036959890253125239472 0.0002750561129295077145909796875961538318596432885181386753299310129660544946302 0.00006806815434487014243411230109237067669783724142488968461613282354372603219046 -0.00009250744686253697538940079942481700042173395947913630835542232125493269081720 -0.0001487610375133459537413871554574591426022607891928803950271246388330877187755 -0.0001339799416412669260168047738795153661757586580001255132296707815782474121736 -0.0001602145027856287782148899488107996461530344241862782477606918378770030746413 -0.0002479799979535197084723858920169503756481144702755348357191469946992529243638 -0.0006117283545822446765480222624419108885626508752372335611011845941699478747477 -0.0008338839888565985787525020542675374575349127258607448104007761368429622220697 -0.001016485845847862837201970785079562068509146801776274012659469711760605985286 -0.001147819119446606264752601870305258874241368111353042156791753885485301991035 0.002617937412948064310601001796816982535229015505590644853436222635674268153774 0.01099934227005288773013020141510621393203256600644952106853754933761411271409 0.0005411164578935471346728803529457464536787142713671395671739603797207239356256 0.0003237602535652434518583210287625406213349758727717862529197323826756098937098 0.0002772050262765867679161496149665490677320589143504333531518177947270598786688 0.0002211479904901500260859092765338016725484692684129194205175780064513905522341 0.00003557343281109247610005462101798109603151943456502270598428768450603111312651 -0.0001071535519943199272756102429157089649769078962292373350013281372542017680345 -0.0001433556761800434489896901134822907905294629706864170448377416184399823322141 -0.0001200463860003813427960765705826925116309727411410975508919961052206308677792 -0.0001595794929819802559354832310918704969509635428892374268379447833761252965364 -0.0002556627908634798333376882293475916556037459636664552363628758969266186458454 -0.0005904518859207051203572006784005648487901174370819012309726870931210435286175 -0.0007838658879804050736626874018627411546125495912202568522118132774753099151563 -0.0009359780598511880524279138186027662612344844769185556259926743180753990301686 -0.001050842093166766426570878993561988377835089406685083722271451165880245949067 -0.001281310868789285683243807009537784923977851499080895709510668592491875100000 0.002928458283875259222079334145746102617202972992322264492554265869184398591761 0.008514329457648335443705904935203465174249297180420155412555568856935586521144 0.0003720158462702400663529737106517783915193314853333438049726777758843146441488 0.0002218444257445207851957613976957070443803637934390846976805092394128396839635 0.0001950350044261289447110717791953267801126150200442003836831238845583928931074 0.0001546501761692574747780812313490593552951042363241707320541546199908458017258 -1.706680259491963861174710889258279856809010715895137428067346887382923037682e-7 -0.0001115445308663190487896815098119930811394804177414103450556573146469129893898 -0.0001250579208088101286944860246625344310563772147267847828008746597939417825058 -0.0001100395960689116679700026468428959336836322162541593240465498833459248339788 -0.0001536831642574094422346997174023903951712880323272162250659709440563881828360 -0.0002329053880639539722106986509444346339210020234176136550185267900275520202395 -0.0005060587939946450747278465249797920491674418317339302031058046273512034869050 -0.0006512627104112782795683667425804221145395323671623028271252998408298052941100 -0.0007698265204885509406359917279352775800190230499153144651029928897884148930078 -0.0008639509461764439035792089767029240711340758510170966502702757236942259418794 -0.001056216022892761308000453164550980391188121719151985420190105595570516734905 -0.001330761753172755287216827889474716922242013239789125690676614744921152554957 0.003348854346378135007280092223095004249127400097001167671545365228650131760273 0.006177221503379248519305230351178918572952176629946877576817573338291142662418 0.0002501438802046013499951897646544668884745700711474193974785405724358724323371 0.0001319095743169719010497115386020282574253163984286088291511177013736313286149 0.0001110714885147644442977225180226610249397940330110483682197453143219419912993 0.00006748632232585217336431872545726531565473044834930167572013782041737659260453 -0.00004576841387678960600467753703396545292300063239614621920458705571924728844521 -0.0001161381607963077201114604000990562148876003044820285505731007635380305460330 -0.0001097256117379498599394863710127591988490693633505969650187623758314645701280 -0.0001033075677572718560299929852776584550673308175467367444725049985177301306179 -0.0001311485843308936845701046691834517099021835979387699933804861993641400073832 -0.0001870071922553571527448924068723895666786420861316160668928777315717805913463 -0.0003744428151364883502060504187699207425613618315090425976402896919248102193838 -0.0004727955608841961666249306139256950192187637256436831404043352487583302812930 -0.0005589507010217719946522568514523200083441702405621913198304198253532507330801 -0.0006288587332509422106618637895153451947105948859561563855689909132904885786946 -0.0007709036484115782653768540400970358962973634198064083116914754619099821343528 -0.0009723468606497240342756145763222993475516396692752144902354120931330940390612 -0.001090784379888312525963330225143441638770716048649369565723133717292117299479 0.003848567805973203963085208957787290461837988438064764371340532575673769712381 0.004749093805484427220235537321285197176290052764774802331692903827193048742564 0.0001619866178920692707881214878150108732981658878997024927017389204991432812719 0.00007582619851998318332661535745392821230523640693567470412847406937822142193352 0.00004669310515889365443893407650069622994385948845597559804918457505139239042542 -4.722004729692431118470572184768505694826460014733191336524685757003285863707e-7 -0.00007892321946501251545347690451734679600348800257328699199431568715898232366468 -0.0001204832636601259579742434226808066582937904652109500032725909797474858012245 -0.0001066668471919314473701435236996280888083326610013912543840400717249359198394 -0.00009470000814945241149396655542919650812422707335173359719896994687016343210138 -0.0001006872963378676865927609579619744703578502158882190739770124030049588373791 -0.0001270839912816125452260402448918009240300139677041750248996415839519201983821 -0.0002254016980047783594177701506294754750491503341783537471108009596788713527791 -0.0002827256758713153421616509646317409425787821804384619803603097777424361535662 -0.0003362329363281742262480308385695707001658208547432612551490737064758379362143 -0.0003799521929312689813609807337648280947492768392207846130892952232608474619893 -0.0004675786751651840208676662741926026618862090464556453609993226311390881906460 -0.0005912370072784700318352334675048027323253741064870829007876289070920019687961 -0.0006671439484303601826789507607989087932269375296445599666479137476410993852481 -0.0006227482852911699396370397625566059208588170194398340416402435038804615491976 0.004372897495055120168909678383201159486119822405129934685386695082221986783762 0.004035396224753042141135649293685653835505979691655935133333874251854784616126 0.0001338952698401894161554744487831223144282114602208314065134915477124594692010 0.00005249740358620115501721124351089981348303511245180186021201961663733805924364 0.00001426748325610755374045547787208968154979780669011592081155257370117943784429 -0.00003843970183996528905956487058608435548503093327860367818032274910613326912063 -0.00009820151053647753242710955298166455907157815479511699376850705040735210327696 -0.0001308507605694426820598879158682084888412649081235491259554063721958512981103 -0.0001126740030531881690527294816078619716169659070237830306636191609981577380181 -0.00008810316604184870778731353643925524973702456249797392875006581135722327602696 -0.00007199197962753723968776018060606893746455466798423712771502416912748401530032 -0.00007246037731581325426200965825857372281131788061926183571272011980093943542013 -0.00009964127407528276657927654349687082023774551061734739804158513052220027984935 -0.0001250406514533319840867608554277265664448590310636912769470272197717711463974 -0.0001491162377124465610511027728187257251725973285474815621899170824622804971386 -0.0001690826948694480913538081790507446334452096378520623717671820533701719829224 -0.0002097390080283579011472400132223575565239506690261899838797185882464953613040 -0.0002682892804392365462023519276764452635431227935401535551304225600570666748232 -0.0003107203395196061150307800432731144512685684876686409224535441778060512970307 -0.0003021915863456124910620901771019227494875541830689169924396461156992369930003 -0.0002276345912788517173683728067959407547799469450399132197607201134791104597119 0.004710056521131808902541556354713377591112702819106810718389212887849968169299 0.003761280459821049525939643311514600659883247138726103436918191826099849818564 0.0001289437194054181649590951597489821033159291175514086066604931045415276939599 0.00005283434519175211613588653842946355875544941406312965624769792789334608283081 0.00001078732327673206863136743665177794198404436280663187917723903419416740472147 -0.00004308526057931377763272794577404120803198492731510377825918456228158623359480 -0.0001020818707387940018137571294923582616304709500756350627699040511063872891589 -0.0001430910870576833911243838609413664341281205329239340685799088616977738481380 -0.0001236882339394659979046473569997888591636062903701580037210798756288589099657 -0.00008529724011323286140289286426573625224920289028964812461119648309413343667320 -0.00005143352634565821576855041917300282946976004836484131202108623348720588532625 -0.00003162301094527462987186213357645991787472993185790649534251178266012635453887 -0.00001342071304835054526295020471549155586938489827237700561306276557419010457138 -0.00001390441795194472507911491573990362080032299053190443101982350125848757618173 -0.00001436749202306660296411674268218290790754887450413655219194844363252750983660 -0.00001592107592589245962617151817385007211517423040139794412036830017173342807612 -0.00002304394510988556237749716751624735834373783384193131978401438044881003246039 -0.00003751973966370020131665129847576638204178359380475133036862339893539841192461 -0.00006007869445749619937018780936349297494541919878324859277819828286351319046720 -0.00007900328378423104593025762493126379588891143901294577033729928905197491307084 -0.00007912748699558542209434134477077162463009945205295239646993371016532196982824 -0.00006480697206944484558869324053166779539317466012874120495461240295077835382217 0.004908582373064408452498963299087334039718340214163668351375074547012959673687 0.003519595641408526204352594447499162211418810349485351302927593257081812708312 0.0001341409585549427127457155349944629708133336365822002850619185634550987491689 0.00006276873014103913431847772049885861637808272043224186160520281249069385797658 0.00002189091082676108796986550096811911961443717350513257570447669255577398240162 -0.00003218176067727371187360821459693798418800309984290549783167974372406938513612 -0.00009995660686959744012403885959335342515659763378141562888191560242990911755958 -0.0001510779804332648381460907875496047477152884978208295612246568961717401703520 -0.0001291503109192149800960259513113718720235862191017036892073229728268501769918 -0.00007825601144609892610631785739942455594813910937670116478756022524907166908606 -0.00003313575883370484829967451936167775717320647265725295243226070726522474252273 -1.318319801063050158696841444401170508731967575473836625469211741907094647215e-6 0.00004548817354673548088242791828634076485046873514362472127790668543479131489895 0.00006612832711794044088184299600202123465040869700428079312368965808762422933450 0.00008405548634364829267333201283968161096623202068510413368600547362360501574404 0.00009549727894646019325012057043505738835359820066071126076040942465282750536511 0.0001102395573143836048811923059247274721325710938117945163419177018818682667657 0.0001226270187824889090742848972192178427187537423653614309292209312465992265489 0.0001110407528642603873044514289272023820353965601055046801408564704854195623199 0.00007598614798025561825373028076655389036711036001871744066061652779736875314365 0.00002815631248213669067058843158156475286372463204794311464151984743946902460589 -0.00001056024656335634392308237448009073147727496199035568207462893431591258705900 -0.00003398273591605244287504708841093303525132689640257503543340913509976088637927 0.005017524315831242975642710626956085195910716033227803324478419325813242491083 0.003069298436961591187531148708013862118109818462247470951941665635508203538597 0.0001304446639262884518338687366144477917355512124988509246281893166129623576152 0.00007011482363485871717327453997150761799594776561792046642406324066991883554801 0.00003364950868035056454991877193758538188990034908463906905917431627178191674602 -0.00001939636999097626463115713318528847989587006321733264446013785889357813147065 -0.00009454915643828229232424563795892381578562306393911417226062085717347244632593 -0.0001495189732884422843466767107288005308905439340433284538553571383477406052028 -0.0001241313211381959454287526965240009445015651439240374071537793394086976282187 -0.00006490925726598106742017100254006496347934160256119818921998964874948755272422 -0.00001670594798444928565467485287949240978813884136514560552465752492097116206729 0.00002149692669091740884159458246601734395496238164737891994273985452041174593281 0.00008857498101877300068503280219553991319226475553298600096430487433863554071211 0.0001277049501378786282649234069238346020110719506468744773486702280868930498394 0.0001594694938609744258253751295545582099050976710659358699171938239741115056442 0.0001785401488779094772713838124421712167100396316662121797337081742413883135687 0.0002052581024038436236075399350833961096928653403153914315040191422509691088103 0.0002333040268208165912393556211701510468037177020687864351935659782880365902907 0.0002329900928546436008477106538528798801421848766900198689922425689614452471973 0.0001921854575391421181792877393595474004856413812751001756540700119752313642781 0.0001111967306417553624296324822453644738109561077981104253565864432460223266641 0.00003281365186181203354035591775056476712950873028070040485785433134954972917163 -0.00002092167318877289564304794531653276256113971899454191199341610169455558028629 -0.00005579469140318822134672960186855509948493921765665258801516641404456099193262 0.005032366831235691623606659830028751763987649038130344766817278756013862825725 0.002307976120083298321905892832825708883102007587300823055365933651332204773837 0.0001124649540181017816759578431480936394105970036420275537551453918912432836523 0.00006828583753822009512430929090463834455348247458515148721569637582086474190941 0.00003782061724086264651254700564768772659825045106289489510702572688045981090994 -0.00001275063883374938287112068418582249844717791164384218074525651377994127369169 -0.00008797960422167614025369901320660574591367163166856617059177302809608474491000 -0.0001379559958715992709723586440637565286437835455374593752968925826639921633798 -0.0001081566462680028391544343062846928189871760245422861572086744106353485501879 -0.00004671807577185828365086691062686303266745350341315636488986132816584274344196 -1.629260461659754797257880078300875242581911619527337481142630232459447336806e-6 0.00003966870007147042929156409476941590730863899174368700141648588010706194484944 0.0001238261289204522703254507469094480891855507634362527330252470370386704425618 0.0001780033035999833727939709534717886196410924524946650113524274123265944944058 0.0002189434627879865774342114969705219205055766655239229137088945039230412858637 0.0002395233491553078304786827588171543732664206225498759578425099525103579669898 0.0002702407259268896583449327713926222691037349981265820660247828558634791391769 0.0003120763177137390119774783427612066520514386961470004764222189748342764631518 0.0003277194768832308878473298042044362158100362687341242218957698414054011235196 0.0002853093263136888654898471545225807895524474508571911718647602409266171845331 0.0001782961545577340275191535135606223585090528736230030881440062499709425023871 0.00006831081245993504543841856180802661441292389451331210381774160289857310229578 -9.673513183790746468022105938548451297364339451052712619926845463094209894679e-6 -0.00006189983855501972887313239292439478057998277311174960980652710690741904433260 -0.0001006691282839140172442155999595970250434225279093797414145242394334758170658 0.004964526581870526650212752736183921012127268820143145539592695660113735651702 0.001282595821047903363613350572596360753211225227108761620829148070861365046050 0.00007855496465316945294873443606006209252268625042194446563742575092728062814948 0.00005540900258674736553593717368966228780086027827646267897280105706208128089933 0.00003256160313966738715948026452597188147147211022561742923347688146791699919743 -0.00001225629743738278707794927938301649385423227899620411066670181587897504193665 -0.00007930858529830374892132777874742626201772414434911030954176587671666816285332 -0.0001174278399660307470678462316687490251915215569948116744506674676309589849327 -0.00008488162942067516953065717858727290137733548573728407794875374011133339088010 -0.00002773789431509779810822701116980960061872988769296969381206313732341001623548 0.00001085978830836775817767108989213204407163853148566763500366783266510975192221 0.00005364670473692612207794417643329792634574730946003906140220301979432476761643 0.0001520481796933942235753759789243733395844985873789059286332594424431148615117 0.0002162605103440093784913972974578529408343215531545911642731750919801988727967 0.0002601834870439081547198981938360520359048773169793705720493053329444962528616 0.0002747002435166047968591490110078008590130559226270881022041125060805604958875 0.0003068409166273934859795508743285851760037848048974036395031991114333350716764 0.0003660583424627357230954265693704515159027280157940770560445653697879002662832 0.0003970130565273118191213327560405777941074212217700203631403620938063765864291 0.0003537411647148797922762520426398876165684689317076167114105489758633907125168 0.0002277183390646846625756261674956467878579001340511402577807140671953967534328 0.00009466504192729098029961176001469421819752586454569376349139493738013630821273 -1.085677921534919231637594336536603443350493712233432067310440072616861028854e-6 -0.00006607134884597379817165844061261636847484872002244593416965270501814008635447 -0.0001146104922662825485814837793396565239607770652115583429406278743109210933415 -0.0001567993740156946323028471605787602907553401973897283902090039266302698011623 0.004820503145252328161184412995656743368231787312858805732895752190215303098778 0.00009856207216375147756626136544926495963933977644088574876021191390624724139304 0.00003241735249039750382755521819657123101685185821404415788579069721504806294879 0.00003310971623403017776328078016626549515792096959892104835052071201107542884502 0.00001960239185566927128086682711173349600339118274645314375122135873027023721286 -0.00001533572562377477442657729011604611747354572131346276359580159653498624458704 -0.00006740233012872314276745968224320996973262768076388569197635527198066029927501 -0.00009040307668040999920081895907160157665735613631313117526334100019103312298089 -0.00005854810344473001314126524135545772253320467640164842980619065263264938859669 -0.00001066814235747625132254589891767848749898293428057235914373845201582774307998 0.00002071954093594577028298168580930479612874157215017947900657294686514167408018 0.00006403463177507290552506331516637751221731369519632013219632727397968599968146 0.0001728576366498759822446041142739302846883174877055782708671987509732804945291 0.0002402900883839193853513031730007075392310667369202037639067829102818806522112 0.0002782261061269493073884896605802309678585893142978614385510481902753485497102 0.0002819850481148182460008856857010846181746532270521368564674052144753930502733 0.0003216234536890355012726018496168817707144794313005739725995733056737558594896 0.0003966613235071617217078547781016092722948060283759904873219053629386476539039 0.0004375318167679247150705910087285480283149975799787331242351274787073896929027 0.0003939956222931716929703494656543981614238181971714631453821200101725584644498 0.0002571053456716440487281544654597635008915049910581521017949951572533079112020 0.0001106436934552614844199429962718140357836529854699782289575506822154041981587 4.435186610912911312801293194072870345906161393957121725438344694050907865980e-6 -0.00006815448383305550531148517091326786761433279823733578396986238395901659669952 -0.0001225525609303732148557997320581593460095758970591945819333463183437553967415 -0.0001697674231848976483674320347074907447282609162459942210332244199987909799672 -0.0002130296910930522678543647012367996746504922339025284356397408725724526571767 0.004602776250431527133397648702996307813464427945304509696804493713341892996797 -0.001110569083351495159883484597199326558528431887548252591465536839513813136780 -0.00002014645307791844314614555227081923199562558949959959345950095382587997896566 5.036348043733819655996342161118983868679420712829601166380486360958458266332e-6 2.379622123406325745517267480066806238687961146408842650194047345104015046614e-6 -0.00001841034793701280040276414596585968527916490677164981746784661377584907312302 -0.00005107876175423082963636912547597706276863717773142321079948093592286815640599 -0.00005977498243932094850112488534954866222064685051598849141552309267897878975244 -0.00003255921612101312729251466906849626910972395850791234433411968321768370014842 3.733700526682194477212476113332037611534076783164397078903883238916505534954e-6 0.00002866756213010230912709084112687071124514548445796468741865674106023251674036 0.00007171190153941547912121034834574404008222167995878840424643987214270078872542 0.0001852661616878566518465708596863545192939056768660351969047101911082011568282 0.0002459744041287483110476130370987807864212371900886614542161565811649837808303 0.0002676992730933777487087643234276667273691024000506358964960777813195114326442 0.0002676488174790482262850012297568937142332032712609286402061090083392780673148 0.0003182994269311147146679660571189398153431797278520120510300774685002383116510 0.0004006172848116327399046445208890887426988447830228543221976239477025574705766 0.0004454109807881761814030817833271257598268299514665226129933362654525165213277 0.0004029687178845083829802902776614151456363488221447008477564968826022564208800 0.0002645536293473714021901977815465953803282403008095800858934892759394244730105 0.0001154762372580545090403827784934472768567764974339492253670316397797491328929 6.935996640375663226940402621517197166331840940427422706819249667162083210544e-6 -0.00006755484241531815649607421373879424445945361397922856387769824671562134136213 -0.0001235009716599097897890980923414692686495862646404284278103254174440157454019 -0.0001720567638593227654331285593940321028341174128430514737550714878841776052282 -0.0002165173827494660235861397880862051762797112869555585522102043253673932924298 -0.0002582744223214331406262411619025318148047307030366093781809356826086633061806 0.004285911976274820348304725077297885609573484532915233744099832560123947387584 -0.002223293042068791133008336627561297892686843812346277999644541483180103783974 -0.00007134134143560780713132543099601807394234864044472762060377201857077638049830 -0.00002374432403573571096036515727431123811697380839712150563833868508161948958447 -0.00001483042799276292025658209896842893367415850030494476873774584692655965727860 -0.00001790080271232474248185285545989239157132323867002568673719829669709620869707 -0.00002996339813727774371184190139177956847584899846383070043151949822964617961238 -0.00002841627326136484343938277545952238405870815730425848974325595179695762198371 -8.960172887184193384891529809919986128005213515994506909005466602176404533703e-6 0.00001570629483332148148671013096749295570472367806381538956691295967282613666925 0.00003555932583413459867765928327658400005743890506765858003931854591488589781234 0.00007803070491617032733602725285758047449540407146317476401074720541537593473960 0.0001881375410235007789180785583541258783902192471172955773384618746094406971203 0.0002276590612446449977628103316387388392068894365654733377830979407093228545644 0.0002325381956926461401219029038072282402130321976334756382987196917494738200377 0.0002415516513307586431402108600870375855961678864504140046095643456946040595904 0.0002972452632419353872719937983581382058235373879335891567234837007236635714993 0.0003776341622395208804676353261162745662443185218942621328200820785854379954571 0.0004212812258837779779099734460870578248004685552473585046407569398048672475404 0.0003816450401088170261518268667086166309964965851742027366859211023882524741197 0.0002509614260363111142917586517827068337490315242975954838547740430008898071798 0.0001098184332186932083456090122728669289066682424098049676439390435065782203486 6.884695620064275555126273497213858487477388669158941219652380685200246850032e-6 -0.00006393692521287044311264846091097432874219415215075527928295817031716932159127 -0.0001172114051170912503260914945964905633579246289714008328412301801053823349939 -0.0001634981660243815241315019594185502016801792218122086479415804773601395648011 -0.0002059669297492107862979468161800529087022185192615514244699017328769974281245 -0.0002461201234395080187872268808805504017303674974931953042142401062050394967413 -0.0002856679441861071845944861189715268254467584247506087224063507080904974378464 0.003865221288718272534256726083922256811754590836131753701469540775227100049243 -0.003101347380864696475212682760209474862025468042835211917742615865480689560436 -0.0001115635845175944803299393099303625296467443534404397938159511689271491200000 -0.00004754593589676199826683277093491343856668414179532201128128135765148661684892 -0.00002718239710882583916912167981410302131329271827843449276680041140775516322426 -8.963270686724310852695102331242705706453498916954539773950164598675821873446e-6 -3.332429672066185186336187503942799188817733178850362883287854899129745918471e-6 2.038232875461536793713609907355350660794377340113897433247171598064539832596e-6 0.00001130464567650022509652881067602146758785804757156208122028466032419685787345 0.00002587224888303822477973816207057225932073416949207659198919464283121653635003 0.00004279865147897097646873124358737240551521442484484679680168456788397056445638 0.00008487641975502189917555003576845505011120648656781174750573769052504902968244 0.0001715763639479273092666762323668969128931043777910096582988915311109166831068 0.0001787202228812846321041610078671396812999333224781129939942969781097939874512 0.0001849210940661476957477353301345734274829424424447829227542869290889549954720 0.0002036077652334379298384445326622822158304419696917396335932851796917035318709 0.0002549031281968880242357046563497461192025177699770825823169102596928427741581 0.0003247234145792901658551381613433828985128840293199252515951860883999455462583 0.0003625752565795526424653660198021532143872675773484896023172252855837251679392 0.0003280767318363185757063178220700507931042209983226711849206103191039526187812 0.0002154068598894747764186404927627748403256409868253837674626962572037115111101 0.00009369379607207723208139624925368784782069849975296216384594666766998993247688 5.000195505010384622959312240546348822891616341668013038607815502231465494783e-6 -0.00005607931733432105264188782672395218671209130416318782334080594981185134257073 -0.0001020472047657408658187859335087587058854118795554834799216534525872978985147 -0.0001420742563383104582510012363217836261597802474422534248751913220135411376933 -0.0001790026626809992082039716039531000235327385749816331625019015297914630815168 -0.0002144744094150667985208840279975930053482109621132120504803617017178736621813 -0.0002508563393614843358024878845110674399322710770444170964740896942633462019187 -0.0002922261118931878540385505112448419127371651959865555420244084571187803444684 0.003247896031095931449928171010168261818814116275232089699660280200524958454459 -0.003498784606991631228394116738212035859478611336911756472076184612511567444678 -0.0001260720068121831154678179758764719317403532592105831846435579321500322354065 -0.00005889536232922109453728731334981713728758435778613830461904110888093549593776 -0.00002871606518064233115013556520639894679319813366844481885464436590033866155477 0.00001621556913006953030547474950064772846412120077704976508454458956870678577467 0.00003130485477394304158620871888526468597718756953584363302957310956024335653323 0.00003428188753191383278690844250013642648751697406035938000058118334399513979242 0.00003081450348705018857703649369401788709883536999198323602419473561618818153734 0.00004060795466953083774161567764999957767896280881794590072022931853575622898622 0.00006793093576031532999225726323092878925370235626007272292608268086150615207877 0.0001016656670694097052003134524907238429674475515248146690664910329974133604586 0.0001081131326283256457355378016223818180314468710440889506609685620058025643839 0.0001180010457609709117651533489244892958439226795484395067572284758085484713445 0.0001396097394955797683834665216108234649253876210380034098590364313015619944027 0.0001592893893418031409056765160587373928881806884807574998977012930120356194369 0.0001996555555715141559809064264743567795406443447455993045522905553962706568916 0.0002533509738644885065352180096727647873827685220226680030576472317881037172222 0.0002829296791782298586126460853149539413328625711717902968045572683261743126992 0.0002555752108347422585661852725909379948007193232836668026714932316118878168516 0.0001679137768398533207574703521836822549240638274897260137532697735870881889077 0.00007315261731150785335585898929500178584675293270077677534820673988980674116458 4.481453016743773591949507050074199448345558372948166120174451159203098624251e-6 -0.00004257648004016673691779994526443979649089755509253306007240855667099841818759 -0.00007770742164491052518264447198081716038423355767373997374192855773666125498441 -0.0001082026497734924089945486001210463580336234370195464730991980160835018208982 -0.0001363863086614132224096380251274060659761407987214697425578851432902581375676 -0.0001639424634685777738598326981996568347926774795590380195825120398200729559165 -0.0001938764346802262245618123498385202418240528066078477131240045661627519330063 -0.0002331565093706619090791336797604504408399960196210349409844342087004576071304 -0.0003094566603071786291574406254336116649011433729724054766623588195866852317655 0.001789049322605429911782645051718036000555557157691416695803763901779293153107 -0.005583477436473977107625368516264601647274521323704782206104947093134049029760 -0.0002416803004317730826500876263175363956413216897852045795563099662718259320700 -0.0001186415375990777563784633198396335339263028299018891408221987015962349789943 -0.00007175873051580509326049685348078196652754188750796638907612489485760407587346 -0.00002218093631347410550224283572685339796876099988111660017438313859197871100034 0.00002270434069757290284917902288998307609655408813809079353297286877633881053561 0.00004214633852506831979590100412767835889324641280094654121813077676589233457739 0.00004381980729912426775998746999392675029912971470757646937855153060277489013101 0.00006095510397379206094036270989907291292422816087805824729248709789147210105666 0.00008778358454942799394462790430615984476249111859866250892100302370374496727442 0.00004796217865871691690680782061179296394710389575461708961839459507154717537908 -6.950258154951318835238627462066877256731007248101270296450749258645896422409e-6 -5.481031738177755477975091420365207844431399895305016376391373160694795363587e-6 -2.484220941628391066712709875382001465909626360751354746279459468001575536937e-6 -1.633095711866504845964169183467511855315613326789277474072641126090171653759e-6 6.396817505497928251464970237048145168235475430984458148849367771714332996684e-8 -3.860204810097616785998244914006859325015070769373411322678783545270769246721e-7 -3.044687656446296541360990695882985941257688714768784432516410785765501644255e-6 -8.287223472569482638242128579208237501434387234982921624562059380244942768702e-6 -0.00001337462871583130601625509195808578925144708450093243457918831033164135432873 -0.00001726393023640468217625022447726194894848800010255475830494428633976538827576 -0.00002025543967514434152148586593770921629086332888257978985506167677853712194597 -0.00002332835647494818778236091674824402212516072151565817139856936985912978383311 -0.00002683461265432771459038766464878344848110751346818245943456716994305800325841 -0.00003120546343816715954106514963922851082300223171681780892118323409604287774340 -0.00003699910814165431394122335455614723621803240666867922363104153236252027961444 -0.00004548007303074669333991469635575384632298740854839455816118294165929667755943 -0.00005958136482849444449780764192593466253877766252094260047421620888559773674033 -0.00008597098924520899234726811581645118735677604240233551817299767438500664510335 -0.0001413526259584400961182642397584383487528600451952297652359287689513529701793 -0.0003271789183945732590592952294235301106894293386095506316296503175352319509504 0.004822074279247681593915145139706407258842488246852878980069878658263199553956
0.00001099875815410000000000000000000000000000000000000000000000000000000000000000 0.1641318110684447636759585073339257359077433116105604469288551547542862394868 0.08667639093563884703598489041305503779923345803288561093336831699149278669203 0.01325973776870631017261708866760611017950604690754183869972565680302364292755 0.02360181949352670957817535454057208785635945030037057272894849017860877010364 0.001221835142832588657100597457225366647129892162416934044426881776835760355524 0.006483870936644158181599810195871646285351102726316139665054469439529896143077 -0.01636990103900957404330411735457922147883307288335179237376140919095343237367 -0.001038043923015627354653721893971125193157625288628594066960147883127104028073 -0.0005485196401425087258860850372863623498069778539084934476192324586220735509810 0.004714249873081658097453006038239513100261607808412359979670784554550938011458 -0.03481362814406347990871594945600806944537047540789473650202315038551018208231 -0.002015272453615665302479945830366376499538848255007866273752962796974321974893 -0.0006358790684076392460266787384571461336964754792342635233544827935755923579411 -0.0001975808502009884119596275887547600168776598517301549866082488782070518258634 0.004706819861518175703797401903657946525490483627493573057263669573300745457296 -0.03414477710614611942664976029690457427622880962303247187038789145968825266984 -0.001623531644359283481220576675525836233778934609092958929469245790551343476837 -0.0006234872005176386034321664018882373878312738080258094961814894227573309822354 0.0003064765748966394862908064746273821565331976999187407941710442810026413159589 0.0007118120950163779436078558911799081038140546176693382909573493757658883481455 0.004335301639709387827871498026051701915587939309422208509312681943003644672798 -0.02256100452782058966444343958261109131456150770835509500174811086214556926378 -0.001075884238686767709925147719690172475674645187259611933158710540800452775835 -0.0001569678055218384578946788622829192010449859394054338080924230622804304053021 0.0001386212663200438483795920592074415666158756468935629859058825955493279682915 0.0008793003085695781911818261013709031451153809594596056232354773743459634930193 0.0005670217237683209220359938406969352046726566405851179752899793371943689666282 0.003212387726224334268103517770782343810532850980227437075124257043107799519333 -0.01087628880191378279978936784747316491366178721265733456483097838483895300084 -0.0002946985320023970912251114659925034964389650438843510942310223648147059111816 -0.00005322560293735324297390904648875858946400625411375254554646789621694976188525 0.0003976328981581701150394964006874794779519026996148128168757060016216696331022 0.0003976466287524337640947059560431075793084148582879806897103206113187365226862 0.0005190102491852476730957270539861367426524210627201997867863678565857238444267 0.0001885612808228841545896916562958656887304380549385512489633344036324268425617 0.002107080379606027891721161275275171510531814490731700976941034487977924287229 0.0002195004858977833193219456593148674367084776289803880574185554487099353134257 0.00008223758059362947408745792965940700553472401755507514401868214590677295423034 0.0001982121975757012680787252840721240698499501981837354532276488197029900846659 0.0002024931810712002327960584355354362606853001717437047543639652796671315615169 0.0003883493787797626394767169723634929968061952867903241555275490765545226422442 0.0001767673269874408501022488757639042532874664442414735704032987659409240185719 0.00007468440269272319026074971002104946001753355052092109386342688020390554600783 -0.0001207606209205663894258167394935434644658324235028264878144406541618495125402 0.001399399406688574894822338591091798457189190335306548910871150845391655072165 0.006164798412317837610374051101580663506499913260687078515798330546809993186871 0.0003959554557489891738940841639923891687060146060549408088288616101869460113877 0.0001854161597066798904447950985188670637688487441130354937655598426769562668955 0.0002967907878405178886021940887443158754933881059024589745024252693376860915117 0.0001533934714171872732461687549792147726602518359833807692268713763363026296638 0.00004740561214584132483614634391108959571629372516802400489538048284204245214306 -0.0001047841165701536203403745862918675939529691641527072182308446137571439582818 -0.0003105561305562193333784303889624869846820774039366364573472735407859122324850 -0.00009818078898802441319274321439890961082716912550087430675541754197366496892942 0.0006266690197194411949095595259655587814217156987120340535459477308355153786671 0.009173687595068878404825520789472737747963066051181662229034560495083977202860 0.0005504420159320268821134568977246077654216475303318709335354840631017408389780 0.0003571514734089091040910124947934632410470513158959453314106533098373274591668 0.0001600175313560592628568604818125162855739260279745947220750517995072790392199 0.00007211995144684021414163913637488786906714781954464761089391761055483186684180 -0.00009598586248875747287926874152511750182197350063586914953959946646206483248467 -0.0002249043090481871247054530618017531781944739195806448004093853633429492108520 -0.00007303133699479135937293549178820948065865055137372989638878285106698709207877 -0.0002467782216078656590610691314144282074688350348041840114242846660554297990293 -0.0001692105638984852989893798775767218101882469042359237076376550513582299847169 0.0002440198084057283840813396347252993177505935962468084558211830107960065062833 0.01012128148488727512306130319183756831323914530346955527019527594662603517726 0.0006149225393260934796006756230463634266584549362334818747936266488420151006125 0.0002517587516537436869508078333550155902417930371986807350461892054742129408149 0.0001476672368329836221898409267574650572607327506524542831936299911466273615968 -0.00001841828328540979738794848909024160430938049116705314202762901977230231850631 -0.0001719523598622864693311017073955497679166222999118153580924058672756451540415 -0.00009194628093318110880046003404252730355975025495881038410108441554991783970350 -0.0001653726323184391549429420236122929533997396949232479129407295379886612587653 -0.00007553098507500740215918346254704017726543809079525318119842841060188947306645 -0.0001194289492424357335565480989969709868135842085204318494050548484336837003242 0.0002941659068319156202805164299822814329268606357469698446573770393971836020692 0.0005041214791125760571695108981686384980320283112657894025923857517904353641155 0.009253562450322514449570483571836940131387031323806457096090982548758853924097 0.0005761942738095807732351124526297303378594992045680434773690574340962008570750 0.0002178047970529767346090627623466618417174344451579276528772151258696401910552 0.00009115317150071550747077320605184863696254961553552788684248596689336751954472 -0.00008914002290750875304224601489388904190018133631307975347942750722846903608491 -0.00009433808509552295867915183731993037522649775917992698810657383253181826997639 -0.0001118546831586355964200195761985849548098350561162977236717114040910929167087 -0.00004514915484574983924264250978897037793562695190475278421450087758852925777553 -0.00005102726594961943765703377525049008050492315792534386038651154359053940041917 0.00005032700658604226456154645366080824661798680561975800851419649179255577440759 0.0006489145736876373379861151164579130013069315843108432210525986583633250423240 0.00004068534190075304210481567749161265512502314547701049058126220905862392437268 0.001290947614352888444199628515850605782157018886846843470149789088218199867818 0.008079300624345183700823227206739770676960600848963439065960974209510407573816 0.0003855107278795227478040090934999421431996712900836450411863100213862944706470 0.0001693427180653247880109116043025480634933135221863276834752107101250373552243 -1.897402819113270884850638888795792737338624307273324930053028849950428087468e-6 -0.00005747206680925190720496778069651665231353507044479935985197494004704580494174 -0.00008350254732472441425552883737523103137298279505729094710805300170802730744892 -0.00004955411504568565289433170567921057018120864551087880810080462366913396792529 -0.00003531647596939916781971751700240184568646232392722179024551216053776561062051 -0.00001815688301757707402836581112371876266736581578892219029008559197219373237673 0.0001292486517176993555029150460452530498276459635223710461710415166043526646744 0.0006662752532393733623478028407029572563169763310260227802564925416668974945894 -0.0001106995700021777152243282145670476789631615056426627901994812858131157063275 -0.0002576814641745243133196450627531291106478668132667461127643313569600014036809 0.001869562859837733192766454087666145844804221015621431460164208468256093917867 0.005751009322807098269306348602549421971207289062277504630695753110920551169817 0.0002817890696576350433423516056461705345932038574758293152834402790804145278634 0.00007049899629993173471258741120870704114279616043928289890469084952502891285891 0.00001352773298616958969583682394528936254593600574113545929771709707837808754634 -0.00006496169923447945037324653405225970344141883254470849388258331143269207446796 -0.00004882926192349809134074842456294387483939064620025384897707268889419115252250 -0.00004356195404900262034732936854012710539530167759280057556861854655753062266830 -0.00002379839329213785534404743142021838609263384356381906677584569744807769734532 3.556358782910462263601035319874555469987476780979386048290938458649685694795e-6 0.0001281557635600811623650657089066473617046084932644190069896140599683588612641 0.0004012467710431284118295450749666844464245998639912177938377952092197109516101 -0.00006645809276429647277545643243279436439401838386967402386118808313713836416766 -0.0001197188606095565754143545203259766277098233660835070729314089177828499963990 -0.00007718819471359435429403693555488774550556939207399176783537478368442975390987 0.002603026509547757364451882080769011426903863416467251583558802327696246737507 0.004027630650840112242957486595611003838658050616234597041791868319265314155860 0.0001608883967168430423007818827510571106927490927373277982263673474082880488802 0.00005312556268399093115167057423223285961282238018689464705798226483574240913286 -0.00002984997116481072445149130766922810086531203419426112010257061880097228560178 -0.00003586996113189058330101547243384871414245732136166006829557551556240526545920 -0.00003667471911220386576153928353616453402506493756111182663247326994441780153377 -0.00003060511233944037847367233514342321821952703594281077214081412586107787230801 -8.397311108120549564987707376461185986706707121524858918939839877004371927253e-6 0.00001263432628506715708507000825995805144108724518931770773987625104207772664997 0.00005840415070804810088822738676948610074317240051690402783633748504601785599074 0.0001617992607866107033989016811425728118024342924714105565609023325594125917566 0.00005806808178067817670893293824476896562190528584362922789933247040892546507807 0.00002826600827434072781681059099529403701583373110275824961654209926321029057043 0.00006818396589720037533692587014867717105987357151462669977028039514620430100160 0.00009019781146339070993968099521075544922759929322351877358079431851041482893666 0.003142450069496140734661276888712896747223161781937682481836520848663378595036 0.002521779109472175149700989156927474664037420090965542132966067532017159472621 0.00008240150903830121469653683700713528179224479566037445472915966193903965342431 -8.473574724464704656284791251666554746888112513313181726682602323792437623828e-6 -0.00001738742283871370128885061295281091893191850594756714193672891832307654814191 -0.00003252681035655258944650053478650501263299097463785025233708961308178813537187 -0.00002955749043070049482963413602241447131935739558577444082271835482158140380869 -0.00001816134150587458279002339996273433675219143475857337339793908048628974196396 -2.382739413618674499253224953552635450330780729096119237436132805045378169266e-6 2.224368139875930671785603498106270539639398426068631904649554264353566403104e-6 4.545804332837382166020329248924780147612348995438565215620389571641396600880e-6 0.0001498663233891709884448574393799743953944156316874605482036746000153986207491 0.0001154689628341218129626403252135129742233006910337080167409194183458159763987 0.00006914906303708329623005270006192528325543886912393152021634705648078807622309 0.0001017434236079804121998159222966255077627653925587527539647873579811665119132 0.0001020731601258156820502848779620463622707702706512293522458994837542401988674 0.00008543626106221572423097333558230060136940407744819140544892611914904410132870 0.003521909151412089872343234940052012849508454259617148643268577062738071636165 0.001947011126377451184633709290719556507601391102451251543223116743394658596728 0.00004289357575334720794929375888106964741083166258735573270057543691429792189119 -0.00001264264793532668030342831267286128765147624149892761868609232413594411624589 -0.00002519408535990673630624681070738175760862787217165054369557015992232283317592 -0.00003109140676196991493668295823838965414078639880904363060133815115386721371664 -0.00002141615778824252770925135864853342192203143844253958267047379510525109688803 -4.350586683313747076605312036914132112316470881689752963015566722872243283341e-6 3.904018504289892344063256516935720171699881066958107409724115283994006220877e-6 -7.670046576267916622370419770108865279141617784842145928025382389987441236335e-6 0.00001738746526702564556770410468511682416095753738756509476989727050799510257719 0.0002789446265448844070424077151140220791686705976517045534568333195721634774998 0.0001104718977628686925215975770026417812431328753557619452560613551970635430729 0.00002243582887214164367425934776485012048983897426347321504841097035691308893148 0.00004484678801991355661381117843582984044251254950084879748050657433176912308172 0.00006806058886654477651711421351238804371406695511741309104962810498072510315149 0.00007020179386280772563351439840655010759783217730915585561633796884309831368590 0.00005517549363456985185600161132074949291188203621347785473934758135244364138668 0.003874525904320637838048061068126817653536129955895898022453164278018323430476 0.002041898504777899545295797024001307710894744869782883457834321292585705741276 0.00006011439596671336691859570583033995177811525993026608952786215207951927871526 -0.00001016603203109077738531727727132819339608301844754117225183113989013653533113 -0.00002539549171635418588307334236314139734868590630236087721727186948100940272786 -0.00003335064448001006475022550153551862706549477783082924493312977585557344804151 -0.00002167244686977419945807027839837509167886833856506377564057830782360253666662 -5.158294700339018890328960793508713201061841623962971486691506184961020568681e-6 -1.228804415508387301121082137333926079098865434514759452465813054199168114822e-6 -1.750931824572677879021951938934708097824721446697583417319165082410793942154e-6 0.00006841240974825651211273458406183275862023554851606100935717272773973814682707 0.0004911048024513375891804802223004138547031742511670790034562050248734385521114 0.00006117481812996773370337057488718918091454351272332570446611350565315489664009 -0.00007984460422816766318143804969788441782165000044892779993600206851074102850550 -0.00006285481217471520221401512681990727937617517049902644984518189944213495379094 8.969691327882841936013597575121524694759278477362532889119578987991401683444e-6 0.00004874987515080996611394636952469463028767432269354572169901377988300143832688 0.00003998968158561163441049117530885622685150427990962102363032528711801180960699 8.006490058680299804513150601067308978190315207556276822255346320583363779405e-6 0.004134056982061643748071200748434621042983412620443076311187990045355803771129 0.002552233005062716819059814110171649946577551276610292934185269315141699834991 0.00009247954071672949458093952897166394079050248712979930482534592017071897440482 9.786790671186985533087136177049918302690561139803142852290105590757394921471e-6 -0.00002059048021730843618201426649104595810463658638333897948045796242276947148249 -0.00003453130612381559461556687866745764321421315267656945086898909566381294496816 -0.00002695342236396239931016244516418854771735603967776896854858049658931436097672 -0.00001405375871815272657295465921292908810324449298132516743432646724953221405660 -3.618863170843505593846594556964079774309935506552329182813554156802342039228e-6 0.00001965265305786548342971856394860859987300680873086214193687479800240652467413 0.0001421775721503768629545886112101586900930832565682262339922661668718701425505 0.0007244604300943261714382805298552675560527866560169027395214123896886371485773 -0.00002083814512242465292508036385520065899289241171819502011456357876068922132300 -0.0002044378839713724737210789050857211028132883048799879656650768806340468549912 -0.0001884678938436204260933114800117978392099098263249642206854372713859807423657 -0.00005802143779637295110374476699203636207681995458735300092768466282146612963403 0.00002594775185325816892458202446869465998774627485324779253519534752526487564834 0.00002402893399581406196672272155895343925918540324169773308588969893522569246934 -0.00001908927516270802618220190777726228434111803009933235727463939258275647788474 -0.00007850131062129698143678261581699411694887163100197182281089574339041408321731 0.004356730335841954658770091061616924060638619153351352922213154596564070813944 0.002949301242439512625528177788628166756921174516203600956755895149582544512177 0.0001279789113444133473245864991923395881791852631503673843267824293776622900517 0.00002760102593330476597096152917105777188712826001772664750221547780652139475294 -0.00001122922067058185608114336431209850819744116508457949029514492032895995077343 -0.00003426523412412794774248709940102106368140272608091574002374108615744433258727 -0.00003477757121300609482373999376448774385673756976745387554810970912900863619104 -0.00002386505745925885028169973854981332524357986575876380280788157330299454406407 -6.093492045078466839158318812803106482989690680564956266430830023257431831013e-7 0.00004958360327673985992792843108454222674721390119093552656839860308694242823545 0.0002195349405467980867939230136068912871430035518286973296720202280132385688025 0.0009209942853528659841168834696941202143577193804917087661097606959022963394780 -0.0001054962303226313512763556792184477754459540926424851435246095689097168641413 -0.0003165793166492261968228401184714087563722180220146193568640691212842730511441 -0.0002998973286640025204149932138320645086894517602773636194109403262251494088958 -0.0001188955763106171256922785467768294000785675511537105996805679305405840071002 3.810902560413043016578519297857736770842460272330225065010235273909102710933e-6 7.715132609564958792810322532790176618189712728683073829543686624996282743457e-6 -0.00004438117556041140822850315004911649420908031228908591158132861146792239474762 -0.0001166674312870193674628585025249190310430998904178388974957961477899616263938 -0.0001862938911729772958922053672228738042181793402219254269231350834026225212124 0.004519567520555722336802699601980313862274160354759537731406667548863582365219 0.003033728275035916723772771203294949800647590060187303757261925560077344755703 0.0001358336014310049250030991725250566059055459453435387038691353518335727327817 0.00003451321239003462508085686049071036913781466668957937077711951855259513097263 -4.647172798957945573652915837341057921560784444644413804606954305547042932070e-6 -0.00003260799553178776537964792013143373602324455151885399533760547027494729334134 -0.00003713482952501268978228578544060649346334870601563993731647974215597213319525 -0.00002225863107642611377678749803999330497885140661018131424349569728615160659424 0.00001431241990128555396139227112475304447067838360504740211040244865742599060042 0.00008582636345595234473879794030087439462944054284262777912689198137622699099991 0.0002892899140182248026844567128970357892013995083687788947883531199116937589521 0.001044839888673973549343310730099502967346427868360076720806254306880003207455 -0.0001794821406185679737204570244000518560431342668561810348216863660010089486905 -0.0004003504540687358238249037704528675587841169120398184431551996290310006042756 -0.0003839846322715446908356512241721174705701459879780890977662599625277546731203 -0.0001677627229652701143893738874586813807371547818270568008075378635279714412014 -0.00001695026446093755170027158617903739176362807744765470356304618992158449185324 -7.471454917408539907795503089840289844031969042532266239731935635067048375272e-6 -0.00006262174190496579570565214017088033154139604654971722551393247749817024041598 -0.0001387017985889091643315104451879458378422508063309268815742319424672793549513 -0.0002137345600782954343144488764111896761254625238561089279225079753736926395451 -0.0002813615406647474567083111135670101599826485404507755703109909256545949871134 0.004645658734595169867859846386963412183824705949370554470322525138537174684790 0.002709124057879458646147039011607567276222530563976431312747374795299106723257 0.0001189967572343472027200211593329239712735392757388965595236052129400815825616 0.00002927189802618931447992832927568650176557535106044542893060491315638803739273 -4.224275635903382708670130743273137096947214197561257606161027173247681082557e-6 -0.00002934790728970527048854738465033883027650692834120831001314744474902031107578 -0.00003036880285289308425241550709838648715046789582455975783624503265802327321589 -7.460315091637333126022525677950237694991087953273003502767564987535985685048e-6 0.00003926761164553701653635394772135362878583371141705876727565478568642990071068 0.0001217362680269349455858335227253738145347474871291030427019375948155052798952 0.0003388837008104526825673600369561143275307997248639689251651976849422331493020 0.001093345389529500983066192653595707338759151751778467573231298199764857996366 -0.0002308755893012913392900477172293233170853422149987489077434540860281845516251 -0.0004495051601243177812616483617895272302488856165971344747571072811078108628061 -0.0004355338825318561689150510131928657848386583416760480235151510642931395806095 -0.0002018544225596473454105316256743470296585446523054024798107713992884128239390 -0.00003511686973885926422242136781399869288790258914899046835753179848960427161958 -0.00001883305384002526120130837969289836973743836891075073536376509119125491120313 -0.00006822337739718686105120227998426065610941775720892654735842892580325220744072 -0.0001411055807654882525916253543675480323222150389525372905480332925567747036813 -0.0002204287833941316887561321244150124346846748394584896527220361020861575003547 -0.0002961413497601928113338052734180508332239675150891713336870061070846026786139 -0.0003595844174715705073873241058084364919373103554878230964588993650984677565616 0.004719500799385949974071635563204799835873138540104989473832857679180342463674 0.002080478983210361208595406707294798940339627983586176536415200044390161530612 0.00008337550500086199864392463688476006711605032439566181769368481512314871638526 0.00001461599175737804655592262070645355248089503905767377074796084129348716408691 -8.987570603471992402066113411626266136688637582964701440315842847149006423665e-6 -0.00002297463526802954695461073346626188318213018544922630916670956102518752411621 -0.00001386990490578277941059805944353766295375131884567099438995695134671102429427 0.00001655786476737952598539314042374279491631250662763571606915451676162720830640 0.00006848064627307477013914612879678719898481150284070658362995853181805062392607 0.0001494450219082865037652712740898051273527642498531532209836520769729967976932 0.0003624101125165293612658576168271284442961964395679861555832404744084041388144 0.001074995424495343753682577776307984550927479507398383158823341019893392379269 -0.0002584822635293798845407117991380845390759158683135029817780342952649135138865 -0.0004664655099609494029679983002490152227813194913826766510866215743720201905899 -0.0004567262210591057868181120397464653508210905410262404931173818976804238782048 -0.0002215761781180834534064451497810109712452505127917966365403224182531277099717 -0.00004880196439520025761750713270776292848757622364686776569321784330466387137169 -0.00002185892760935327336764712149244964120896560648189328209453210732657371851097 -0.00005982351524981852574105080849373732415178665204592358567946709758766008639357 -0.0001298148039945205641565006330971305633067680968482043083076595735167483813236 -0.0002128767370537932281091863302094147180177891647476391034409122617188679806134 -0.0002930589001010800694377945892555175763957317065157794130653725889385729923898 -0.0003604818591190827623275363792122231449992757146274543797438402033017464895542 -0.0004141244216270302389380416466451267422844738541292464008972902551194495161466 0.004724588944548743657032730949610365330827785527207872298706442705085005773864 0.001278644649896840492212323803787079438505095653057580191177371217799413526229 0.00003730841868192099854999668670781737653337217863289248915365150730918268575051 -5.254267569440731839016207800165631583513303769081819610098547732120117567379e-6 -0.00001578193835519234188900158178265281729069869509946136652605943376332238408457 -0.00001237349403011664812848089433634880556736876492220417981233192672645808228667 9.405612901387546909849009113687780198468445909379992603614280321230653438150e-6 0.00004404225402843305226768558438250341294411352151211372803138298043884969001381 0.00009464347679896933646786627086072399643419068732776653694446996123102708489645 0.0001638775504780391088470853831984478788937179660544963867950005227333616660357 0.0003593111820819041596371211197545204700929850499370784483025551724326243541200 0.0009980345071383499064005396952742733031850656935469678174736257422222880010998 -0.0002658938118424689323662535262162642114482064203192316583856955930895379174618 -0.0004552204036052464064088598952281562296683982296962649629957631274463161772165 -0.0004510276649846404405214430408083466563231212089689780987808681677225602119005 -0.0002274619051417594437174003149447714995560489868745605553893875792073183355228 -0.00005406797584568257622490935997668218713550695448379909611636445451661444393278 -0.00001353556293900525075606729501593411017526904915370277986284894820121134202504 -0.00004321197619307480837382299331307746912121154572693324709691916260004865095114 -0.0001119465036752678033782064835090495581503726231548496679518803262719796734847 -0.0001951047023366451577375532363924797515738220681559867750625935381043712667542 -0.0002746175065110560897951166052258160952800633286655092973126545520639006355743 -0.0003411914191509231545132634881394781624747943193718945815642720933757323748388 -0.0003938814882232606585368625055432438358075170645699253194489603449135197512467 -0.0004345395627201519160759502551227580212289726361251067535357452828189920656639 0.004677553498220763784248783945267214514963280334284540682606035105901029774777 0.0004345182444714250628673806351625633928627918650637645011264254856411640398125 -0.00001216847275961142791182986166778575526423471071797277081666534566339856677332 -0.00002682590834345055038774589485219793091407646933602318673277023837539089653322 -0.00002128055447152367751121765379771952812619961859201725592039722539683065924334 3.006406971413203970692420742438605808724226099914427155511150924822201243988e-6 0.00003661251759703870417562462449972583928596268329251696099158990145161503430628 0.00007044311877453528114270037101095607007452019639511437883469554119928793818849 0.0001127540964944529927550928578457817688250336575273006353810909034637239900491 0.0001643507988440957619505052715120464262958801352886577023631066967040859377367 0.0003329947464418041334948133411693858603567620862916792994072982336795378681485 0.0008700208229598590630477364546109497087008168827762484834742160576191895836324 -0.0002582764877296934405873855365404351257985550432079802390972038167865580343914 -0.0004204659403909531320510338262916842662105961955615242195045518769614871239990 -0.0004222887834393254974165145924122439490805449979688524759383200705469757307443 -0.0002179614975727209725806448552310830747952342012328958373970395664323308768708 -0.00004588498516391812368634965459705809387126538047952714074138549839565276350254 1.928019399529290367941766189796496645890431586806247044881950345723702485726e-6 -0.00002547180761478493570225408064719722692013718986697949870925631908753362589317 -0.00009090326221592424579852945228623722091219514660324686457454095280675009183878 -0.0001688700783499200492515812652730956418141591969879307478917157227467077178482 -0.0002424525158825564204720002336317828726981905308976213855585151760166994685373 -0.0003036541605455590263368802062038397340158895293204138204671190612095196607019 -0.0003516901765295904009182423923560894645845719771955390744812930270296946592890 -0.0003882691179417656420321588417513103623043037788429879076299833004676174738993 -0.0004096000103573562823285062207309680759960293501207130798298778609903891799897 0.004586453875265108412308076966526066548289466466897604560550021723785607175643 -0.0003527329656638414133878915443420189183293376747051353297983001100227289953836 -0.00005934572236351217017466295766860028160563120149390555927802348014533007955279 -0.00004691237034401616847857469158583093297786807286132802090644418748789133222324 -0.00002333832759651370475420978854993422753905337714966057160797907767741827363971 0.00002252017734538905067956806764568809540117669853786332109766769840456338925889 0.00006498065042266134270019181303685185940645551582234471420826756722868269402661 0.00009223681218881997441636925466053966999698103100771966842557127724318597539297 0.0001206523720443342912192576489340736939256760503911323507976685982988118512665 0.0001531497239372841202242339072112859168856870006825722974965319075621907574411 0.0002881039589802484007354241353285672406339341809081533770514189641533691113539 0.0006979142461010100821602424819471467284291239925810702834776575941850345612264 -0.0002409921664867441506809294503307287281540233150760182945700091293653184935720 -0.0003666492841055215049455330215499010514622608484514842335395280797199098388578 -0.0003722721179060235441165927884546050324992872059900327702461080548569336500412 -0.0001875652308782281758436765745084301189754683496487454764506398342273809774423 -0.00002615005590806335426852809592294991185871277792535408725518316768198033531187 0.00001653675078152570651684474692766093990412290360061271603447868433061645298495 -9.617655865750562491738753575902357919358783381767480857441473549299261910726e-6 -0.00006733356956767114537292910864698327983096257294748294990786580071559899043770 -0.0001347662460534863010116792562262106942844201669761929417064074786858001489680 -0.0001976220890900764440492690046375848163023749666192591420303768349997580343321 -0.0002494780972805467464990879384116096760704608015448856401713100516771693963364 -0.0002896838110030120814278845816242001984169428142391837921301862001415508559326 -0.0003196808561274245057963397806453579786215358039175206171048221582490877200674 -0.0003363595045960181155045104154064034438985074543505568588721791315546217161807 -0.0003337843705243089029163759844587321622846082040374714467995804579940771625174 0.004448276905140691034510374940574827476783716568830534890459876241876828805140 -0.001017881610848249803455508471910056898266582882445372449375147907418037003099 -0.00009917393195872272825734495954353233676696838688843371833406591535962854769579 -0.00006306919744929017201304688962036082911766675805093297399592093755284835585795 -0.00002140727542503321663302812777788376474710615707411748577989205375419095822098 0.00004456201506318313342317428833424399737775277956349186523106415085473885260470 0.00009146220665490036482450586344951440370107993372634338882445264128331394552414 0.0001070255649918926834183392828523094647056305314980992108611110050124038969883 0.0001191761344529854406622621871647210897898623891323296624237415670483221982487 0.0001339092541171290387691124316057260202124728371232248122724659400919842225298 0.0002296961183471470213136480327532225398403393930729464793948259955101168207182 0.0004881895578495014067814632888132752960655313320944470133255025310128689713939 -0.0002196051615241334222392724412143253724297104202873310340772199979199114623311 -0.0002964408218309967630118106363299329985898782109062589206388725013050593640179 -0.0002965506587683571002962892871016480245229989879422440771762518477332612472670 -0.0001343345443254896394052792024536740527160733521623745662214717927946005303652 -4.489082307968219554431341076015104540831949351352916171393235739662336263408e-6 0.00002639432361052401621841695176530961020030201104855713794622186180982548303128 4.319177826386157726032057183896588154930256115101125044424007263398566349617e-6 -0.00004089640031405389870510565249400095878437922930064616804538324558847303988249 -0.00009295046133191968233443434869435033452921294337331180909258832681460883341519 -0.0001408817920728237543171573439385737538998849780219899489758868306047739853969 -0.0001800033549300541844444355867614212645781758163731778186707597416617264448187 -0.0002097389779851858004890287067902200098595947655298728397969151815995382807571 -0.0002311277589836277187492093624154220729158255511330790224619039525389883206691 -0.0002418982772072876708099060981478131572725662159589965273690595411070601240774 -0.0002377876130083546937535974247803627973292415078893222855212817020072224990855 -0.0002130686741896202794328485161342323103151937872920061974601294670929068688131 0.004221648689470864221534628814820689230674296993070665276093836819448235764834 -0.001524003434741751729212705131709034375067296779759997995624209120224678175708 -0.0001285706731770922323223413054648488993725435670729279028120476355496397910594 -0.00007370286003024549176771455622730527880458870845112474137510532150325846867562 -0.00001559861920894980032980937752887941243092151677501451113403835388434226011030 0.00006739708881910771380884837480689401894712563890110816545041714887887416371832 0.0001133181446624007365827781121898500285874275565883584306626586558718689005595 0.0001139602813594898471781628459604939111646699956480625101389113075190166928478 0.0001106572939581935213065346369623321971766160719418201979942451400194476155004 0.0001094646486918715763941577125099656014933427753278850945294878839867306932323 0.0001608007940036664841033354314714950165796438337472613666174409735741903156621 0.0002396585225936773294947579131167078145062144606724844204204939196629985687661 -0.0001995472141211242459017487347921177543277785891828121178351030400475473082750 -0.0002030396685561273823499710973938798026130771373766315160392877448212105305630 -0.0001825919438179398214359369554917000897078266112127713593747755783749596979254 -0.00006639453313865378814816268174449691436341474569325389138999161250762949894702 0.00001328841168970220882440506903671118800136669410839766015183783174995495475624 0.00003162188007044077077630844652277546099704761290970022743771546550830641739195 0.00001766006401296547393633903998179903865407550307533690331561774784772217816739 -0.00001003317765186166633538613791041060158334175254024355506752285801954271914195 -0.00004177175573435156396843962082094674585271160240591401351312642824476442521655 -0.00007052669687540930174795596059618283851716795450444366908957527570323663583289 -0.00009354427031212037351546661264942365797228221226340070978706436221637303407151 -0.0001102561764422423930045463462642096745772900250142155630224044654606652137784 -0.0001211454055358457900933689069283195234995673690906590497026596861643149055050 -0.0001249391438520528913910810753191879330952005885048364274348445045322828626567 -0.0001193951663180180547916435876412607460160290548884079802305039808658482992996 -0.0001016011900255734462765315852365094245591091385266975658133095815169671147135 -0.00006912323997536222865322022877622676903923434085681031817120761931878123935864 0.003883992486748316717076358588337671174528706373992141059010448872308135534036 -0.001857774692002412635537938449222501334425391248464721744046086188912182979879 -0.0001462761346670600060631882336576769788310659725374218652207583829745397591578 -0.00007846463179064078153212067231803724973456666633062673981998646041455502165669 -6.991046018335385012505056599786339567808256597896986299221038244811302703499e-6 0.00008839125619710277486175142512766759203194553856150089426930372385831109760725 0.0001281793611549963764556988130963589847588685326457683521633862751950708662230 0.0001140807527204298096883356744712088080755651978314596967930015796173189160995 0.00009891582267812730091787415433671144369794876876928422482847002218573084180496 0.00008276085653342654285984191050657906058683484653108487899000982554327948626013 0.00008173053370497990231320936912901242139641958882374677886066356671875038954787 -0.00006940567614166101280815331647763582965257559263297788757340436939536009860229 -0.0001778138190253973490048729932182642096913701350361818132403418141877943235268 -0.00005412140268567921790369991144123451476709813524418006026841016891554470327042 -0.00002004911751087056835811517323344077767336428864354580623358834407871106318581 0.00001058246834249520327325838611099621665684839032816227256470037604630578684630 0.00002686434944796757237034105140557269369414186212861708004873914405745564714775 0.00003318648036143027851237167686758929998884917822163820308242137873048975843147 0.00003255376479148466648415999739750087471478545602650419666921055897130014829240 0.00002921444543047898729246830033975837065916485509251135477384398375866646599541 0.00002471236869486968900766402784269056022158249361033087895831872013240929294585 0.00002117536566307068975049729630157379313580504871317066447562514909815788204314 0.00001899882782416173063298095255527134126474908394292694125318312875560434292654 0.00001881305503133313030172954088215758440542278023523827683251765557778886615741 0.00002092780414385040534373919679577414585013038074458077455894688571645739187656 0.00002539160966128157116704105617659742977559992871924545129379379106891327552569 0.00003193453668157179161082621622617636429557612123889013954818277079458390150490 0.00004002070847703656088706023367595687768784860455549254168152157525074188508530 0.00004943624347969082533438894309083494817665050054791695325365826615492637896723 0.00006126713022054025158065032695390514147204301888895036648671007464697680509332 0.003330767024361977478533483893144887750545950719022092944236822019577850332215 -0.002035068358823135726665139124961377817963773862781615806681314770708342319679 -0.0001537623087010403705353834996147954237957828190598609179142182486697577481473 -0.00007923256273269770926022279554270104439495774332026089596085195974777193500436 1.151470742598797801955049906203496026234637669684457078518781268668160102474e-6 0.0001032138643458550501262880191206981480889802745975545089609329377752531321280 0.0001354668393582504994398110769347048158564136119542308718487593850764485080692 0.0001132254658724967740624589352147104911008940246152588731454489622360760851138 0.00009261665838278666945966183944864770220446078605688085299171007833788007123896 0.00005843485495794735246638138798781895141357457051781691115827209463551164068231 -0.00003300622338957194771257903577848109462562188811867469591187470893910601670532 -0.0005979548349143099879041515960074473521766402009483070254272270796211493477242 -0.00001930752457226883845820209617463339515237524516355920912472156432328489630616 0.0002528313280753349739618151703745539547641816151663849464878110356402189757700 0.0002505238415497783723615945872209278993879763363419545425409031996410547864929 0.0001283757037828219177052242487704924730408792235336219821642200119812540542004 0.00003955241896470598233034953491522541356630162788891971491310304752778778549371 0.00002920274686539812060735694971801342885838609222704900499811726460818331912299 0.00005511519028326862552562210251009522691972204681457054163734062863240885324115 0.00009692237409071362710501145119039371079243001618703014051406170875153849355442 0.0001422475447499322522913387726792058153726178200465330257914267737365606299425 0.0001843035025752254706773671118918995678500912444184344309038065666018142985076 0.0002192831193008399116453500268479104084562110316277372746266532063063585336348 0.0002478843466840370743098626412240864994967057991836223318756907107568131073894 0.0002719788232507768197502758621371608207465319809533779108529992636844114106129 0.0002896532885346696069359154013740611718969167274501603442518934366457861542107 0.0002963971332448695361637689099093513367630969535482121334887971669849076261542 0.0002857968540252746703232814302524160541062495431277833803940492522791363206897 0.0002531868361394012255594631586007146223750649837178024850925247533028707658502 0.0001927607400241854113381781059890744232008435806909938365751378868427154853741 0.0001027402344722485422078398265716158395042357284186903696543317935229131248919 0.002128421551729567335943046596237673480740826892623155474754256981002942497150 -0.001819442113080669951139381219866560176002556812255976340253361175048380784541 -0.0001425816984631928766843162917571390430538289864876852567021022992095425255810 -0.00006288633710596929178157155489319165106459077200946224327622901570157168580052 0.00003375653779945309203830288929437183377386124690908132046329950421375307723179 0.0001280679940729988969339459402073991320223178878803247389271567825875536149889 0.0001332182364247691868718021791063987370056065120311558558140856056271908700686 0.0001004765703639818116929044334004203314370676324641942830749980249208169914839 0.00006477635166071002606301363095657767864155824098062408373139601341227104823335 0.00001825661801636018838416358715161138274886549218843212968466919131657311423619 -0.0001917588636487212827213704049230000964830175935016478761462855441498686059107 -0.0008589968945414171836085652865988911517810274431280266253907570826707647911873 0.0002883538057726218333277828029742316698831469102205248361008331941042294868249 0.0004238750813749866005067786063052517133709924832825107555779022908038779988183 0.0004152473025911323377314012339914432091997503396696432042085927404686638056119 0.0002071897944657909278302259144868234032048751651762546166651646228329489264758 0.00005115314964952915173078750196442671604796444608433222333051722787657246334821 0.00002679325727435555855604831928365401998057910243717051161572445892606645666736 0.00006816122203181463271229054190269810825296866288875082603702020630999220510806 0.0001386840102990394264111057208047320286450452551199444720110888430490332332044 0.0002173298719968190278679055751311242195370233401176038820171397826885988512972 0.0002910908360605086720193644868079042635638161430559258751265409559735357477070 0.0003537447133068272590906037697527508184056630375231226662295334809915451038269 0.0004055041964631332475917331122668685009124682221209702883559430522894627274406 0.0004489235860357788964297043186526219960439115385918596419151718011351028713451 0.0004805323367697221309819669907423027989155696868353342928921134284765552087047 0.0004926724917263031864777529895840148863146383041190257926581560343259383981366 0.0004745202543209811944238361484382945432986545305598757628681228944573895305287 0.0004176137148615476953931226300304026198784580222513108372674373369767974508287 0.0003090077490024687649152583365744566609348373389140307199174444593213488760194 0.0001222667706510951308883507608172056457657325621875618725069627966716079465283 -0.0004937333856128041392647369190698419769290882240956980558914483056697674379730 0.004940550551644655439672612546859517166307795657895439483333193847357742815812
0.00001002589617900000000000000000000000000000000000000000000000000000000000000000 0.05554329253886421593241534597707249255827675512197349358876483296894575223634 0.004776838055903180337672192057757734607655432153129134895350625994353203430423 0.008485078841641256451566994077025061406295643295575622898483638972496158901541 -0.01041685415169744747122886344244173468500111992994464838945978439484331296230 -0.001427240526681046927311159501049252334096661934365134662412342008131617166297 0.006404095705187733008940701009370081623277542794628840259728577965651007794663 -0.01465717503229697303903453909183285919424443494928461692781353395386358345182 -0.001332030330486472508943209030728051726111152995311520627225761288354811255674 0.0002721667732141425644960365373652445101509201572786862758740327021543396438164 0.006549161890251849975323823118571685474863403341512446966063947788467085532620 -0.009998886679022312026651305555966779751351768982383791310156322088642769443930 -0.0004625232322640447533878031870271050133339424505881140234509792717523457812215 0.0007037514026005520819152532894445455452940162672308384530540932521775797760384 0.001431315619417682784538153176021785720908030129246076570051776735024555114858 0.005212702212884849521026971941986656127480793627167403117279347513014517049882 -0.003547198053235936973578959587609470978358122743251184734639318054075686107165 -6.447599644330560051342114317787455194206946498346443705459867384395122987665e-6 0.0006456087303560993647086847560229982673946711058032413780145553513742121934440 0.0006972021455455215811812982532033318558252048634667147692503471230961940927595 0.0002483250596843952170674093128385435450398239568173274729017970448123937112089 0.003674858568781142857569856908707410508471762830932826219737723768138910118707 0.0003747646769951714177959796658952159306774492273897222136913696854955165877932 0.0002726483684902847003701093712924065766961214926967275189711888595103329273317 0.0003475304258259859496363954264798374185754837731763054232873838044866220283545 0.0001571859458754817349458463403101772043384736867252989476916513381020847980022 0.0001147884437340588299232700481628931186204777432554656585483156796497609499233 -0.00005077256781393165143539187939189925141027217074534844245322488573473127296179 0.002607537280477986987639264223865825014322826153551399727109983874811688693479 0.002617549150456729339663551072869504403540545211991982455680319560762645963148 0.0001942345092250446578139238146336298044301827161607083593216728213547261107770 0.00007523100819096258121061524544297127503909049861128154157629123985140926839217 0.00007558545152010838363982728678853854438273390243914488586741266614378355009425 -0.00004667337849971711921951003931772479336949527675496099547426759335040609665587 -0.0001638250293463491399579986359164177308067863361715350928078816524216434022040 -0.0002154894118297668869456773252975265228190601429093879540234795178180924123639 0.001885328631825502693561451091496760447183341507404802415780693789330686908177 0.002617010256916051954461362841439236359740992504484491573586401824763729604010 0.0001526457765426968412307699036391383960882842112748173219727896528354655541933 0.00003866104707171981484323915309642253478583155381731570592825888446834304998694 -0.00005811846355688387062067097796004856851041294307615151108600020414475448425055 -0.0001270986414565345350505018366595413293194199139591613667642974229453311285522 -0.0001524061604968066491857784096177649152066976888712720075856785261102145980507 -0.0002557415480963700265275137075224765379815967850462300053619965720792628507929 -0.0001866791728471674749205767401233056916938775468125537522590798163550282676786 0.001598207403672777230175598153282923775289290014005159770515775111925205615740 0.002162619122660085001192449147267112848292807503040418651121911981010670641042 0.0001178672647536503314014653340352413824030312786421999391062941589831408662699 -0.00003404328948811734295508472936024615456686516029687123177087172789240195994346 -0.0001375561182748148516818476819295505610239014006754822630055828345709002918304 -0.0001179313219215483684995216052802326183186334686592925327510957950540184631062 -0.0001874656094318612025541728092806066871926832687773613069534000403220264911128 -0.0001042754717478806404062020216770074008896338505767149912919555973270904809796 -0.0001898247596857322165354700606287246152710310496260604475479548465564349818871 -0.0001222023782201905584136955495658782450600369043212524471365171052727137204964 0.001172108522260280747838382331184888266386841520303357743594531002251798930610 0.001175782444607139959737158336523976297792254192999758333904353782501383935882 0.00007855114673928189442058870947945459551061087466249423761631684728438196104907 -0.0001030812332311787361687408403442086818424777507457226770030284752130164836907 -0.0001053506780663664342992250474962697419390347164525832493921801811828643669766 -0.0001580843972114912408068144245493657497985716858540968466388517175869830647016 -0.00007793098522078339473610469750973625841933716048626085081208875412723561392029 -0.0001111667583094047803762761088851507184312104207095227872297686500963016962068 -0.00006103134138894862344170760293838394416783917094243622370257164243237270102985 -0.00005628924563914396987499539813088982471075331076407149248380829277657370808019 -0.0001751634793471434499782984946173630666468093073781537679610088432227758591788 0.0007692720412231501117950171258773849168209923246072139350325313982972093458101 0.0008422004243146722588990091812509607899520284935922237747728827115113041476401 -4.342840691462497248625765231832478961148655243562704474845630894639467499834e-6 -0.00007082417828662903538026978225693713404110340823833397040743557409160373552338 -0.0002042042660904556832399283989349595074316245739237170952571170527348343462492 -0.00005958089110008975405853351386970649417214735533310067598366164162157882223074 -0.00007048198961179293463053850916693148710550203472118957159299923440153878691008 -0.00001885164382499207321141072931552371596986141577813584250527308374265082641508 -0.00003256702617164371090997713761467913580096593952308699813972128369638391641432 -0.0001077842230305106248679447918859607804631575731310509591043215938672814404670 -0.0001822303859857190692328106344702078483591853144251574493894193234126406637143 -0.0003888843843419452944050613253802989132906386110703699413453168416004056939496 0.0004255637473029443344752068163284252883436046626185578457551745009120979497613 0.0002323018532186488997012381119195222385022145465053715246816326051919741138794 -0.00004504961774274134913109486741989463332870160402081447310710833274077261432265 -0.0001714577063953049809528812239258385120744159610777409235808933644093459696525 -0.00008804994443060190803324267651934068013838838755112394546311788557430570876897 -0.00007570259123112047537522289792453115208618178483182744109434632949024407728657 -8.585190664011884226327689235575276563077991690654988580526259377350240379371e-6 -0.00002644691293291636468590052419175599024272308840308795464921460291518852015888 -0.00007803375361341084582655960790016276397219269897443984152226477809945606940451 -0.0001128812890616145557086633607818401640868230607303464749431290230505314172049 -0.0001974752935943226195927961262476781871215866812611633223614172470298043052680 -0.0003783892947264502841237932233532668210668913839748326270590520111420020294566 -0.001072663796517099190576319305855613823833372654709805843912517097046220897077 0.001064459760320663988587245342872814398552376103682194886131826914565482418216 -0.0002208534054798044744524574424032079629338256683174920455887082019479900491546 -0.00008200350012583722799162887831230387719445329646965519474615477834935279626138 -0.00009852843827554586494561884145087548581042660430633760605444655055362329950016 -0.0001120526099265661672759643194334853265696821715006948742185905638425477322604 -0.00002183420217405442064244289547318558846952492143514361418577371230545883995051 -0.00001187541074488165318375706652565533378217748353000972555337103069282791919538 -0.00004667843081429623511852741680481267813386563030360791201103145243702311401398 -0.00008691968929678404551310131446330603326896120975576576089420225444630539477510 -0.0001289751592854689129506889826336050143454658012885053291041248796842149181042 -0.0001892110587046371485962600006990808448636301648301683257408431233775774636032 -0.0003453837000297427348427129633673591890413615800141676234673132281421454015401 -0.0008576584112433359939540864854823722275577336119469994380556206350961855753198 -0.001141142665842282144015074176406809581045536313012049494459782915911270545460 0.001614162896548420262458263202562139938950079658434277675381514977833836406140 -0.0004499159902884201438076885982230178384326046792078707750666966349738973491452 -0.0001108489205136074679108025987583685084641728134682474795062836327864386581798 -0.0001010757955873884314386832441932211906313523523005079764559346088533383969798 -0.00006626543007307338542960427810600527827754288646137913366593319289919765952548 -0.00002489842574757284332044520780985463633214598034366897906355163015571938067073 -0.00003336468476247119262901350515792407100993124999594145905240201710817441792057 -0.00005907814356363502876346733076146302860241102834166871513237046218268558298247 -0.00009380551939817111183040068842534052699136370995590296880157894226971563182233 -0.0001292116095808663806717635057523544409295375533204381011153686332612604038668 -0.0001907543413340797367226690163426089660284305136910915955767522256451505780104 -0.0002622097670748320149410001687027407537297951006352111566258567077115293512907 -0.0005438111310803301490145193143000412898430816393174720670184999223731373593658 -0.0007168401300650812361467135275390393648150828105110376692811057741819133711013 -0.0008831256675900486333275876108331269908576635748972117917416300255186322308225 0.002409324804499758789093795418567515828066718580732016845451569033600962784067 -0.0006586463863725767762093912757783221232178363788799218076926649221338068882264 -0.00006175156831868021371151726040923301069607547920277789264523375670406646197314 -0.00007206048462440990738288255896474858270837444498006072224731809421376304781946 -0.00006075523322280997969089032166293072576468511263992694539662099771597622942446 -0.00004946894997314876991999286702815921211747804260159483573589846945228068913588 -0.00005225193410270973055633538192292477616769594440411935852867098125950886669484 -0.00006506213250017743820706768077471910432336111907451245236231045341199317616762 -0.00009082867578972461056292702413608514339296065745266598032945910512688389989909 -0.0001241841663747254271413755341450509530246366370356226599587338529027580153892 -0.0001459831857347156916846138056992456489525586399357926299644190604764589045902 -0.0001334265723548837173455336675760687240688850192216436928643247168712777733556 -0.0002249578745306936105356434273341899993175630413721115040620210132754825699895 -0.0002913434800512782481037093228897410377938006695890133213207621988275669377896 -0.0003732085455818419393724735118168091215467291747390519593376041169728428320801 -0.0003200603431648868099676982249187252876388092963095752629192585156626690706700 0.003103037514970108444767134093909506319605155626754169396576842721267697580097 -0.0003790760632707181534587360934910622987817396523740144470554079307517463708873 -0.00004720491886700384263924052367492281693949863432705937314902273106137793564408 -0.00005336847816350012454844254776249965104788095417431239749294855749845191992658 -0.00007401320844282996835447517029649858646470819794206109148447194555472096633305 -0.00006982646627133702266958606499875194782723855551023376768488728873479661266296 -0.00006776335292611488124540505218545988698787820057539546722258153791535243232880 -0.00007022709051902238616634866510934106037520718043582795165254049855044479990139 -0.00009194704716809860799552918018310489798081110043919515970968386728601821665645 -0.0001050173760844770225884269677325663996443578992079864012862300831607771199829 -0.00008103366017953369942028637749887184395523650758818147220073500810926445572135 -0.00003424310910293641332461326068452725736025330939782619904510496931303564816080 -0.00001094992265425697522313373028994753097609222358336227348325293024880129392806 -0.00001649440376812410778827953019361112487640126888144638829751592139519090947185 -0.00005018595157823332702682711068127732791755140379953621692871514184526236140505 -0.00007275227977842272758306592473513809622759236269536920261135902833212475629118 -0.00006857564803949552930611362203382180295262053882635344946182191613775934114278 0.003522647860368413271913596233971101124607285496011750627932100698636794836143 -0.0001140968996769440835305512694097831005886759491227946900904619758644745864028 -0.00001244815185438512555901700763667285098159164503335339728239955450013683896540 -0.00005581160512948458873370752966475148441924132559532841294834815330358155900359 -0.00009137747396013348216304625044758378133603761610314065741821276306762978605013 -0.00008789740439917018205832108191397448075631358748032606776066707700218883322770 -0.00007507439054871295687775149697381554536521547281904792425255962087644539887290 -0.00007065865484267596618777968548390839547093459343227536265101836293516657085652 -0.00008034748063853817430063105659023120252666760117970180063488012994703065090169 -0.00006014920876058440356932960689194995521236303087780684280250207256388562627485 -0.00001801092650190202345728458382251595479632263799969465357243023307851975562006 0.00003726097927141444697933915956793040428518429594892641545609808087771983824186 0.0001222069280971312358065167063370191621392021282875112849671091048979918013902 0.0001400399068636866919269392614038067582658556622188163264738809711775235532093 0.0001323514728186298586187230759662065950211701675361646870566108602980920889835 0.00006780799937483740813442790036626796841310503637893223401190356580152580578383 -0.00001266910917121030703264710618110246800791347632514928947252429224603855865082 -0.00005799272143026447932645867820398412708570437828364232940858649106204404965391 0.003883275583074340232096159243390485587384588134648869498305979545139557723981 0.0002192878092826554577159880427306299127962817914224139628587070238856358519447 -3.296563483731400554811785843590113690710830769105213156751080182447968667961e-6 -0.00006512218622192676536791320652368915630604290960458290847630092758660838398915 -0.0001079704300370113203140107788696726553175890584645659588879542891138357016739 -0.00009192926550715910934362011841229169914785622417383137048171386395467492171008 -0.00007420600174691716245991160639108866845306742794688621756346272274277105905442 -0.00006404901485434596520126055542315093396798038825323726974690091720088067620410 -0.00005408460771841271945463086064122778054193950460495205323903688770176742285013 -0.00001306823628679881318052479414501797867176193367273691726778352647711870892468 0.00002954137617256603455218995312429302275844300515944020447513066894872574139093 0.00007754889384701575989694805097678458585390665327073639480226708234709368421726 0.0001618864611835124133583119340571024036697139131728342663776495049171187058408 0.0001748652678533021394541502725941164374570004992898869863405095225035632272333 0.0001724623959916459116528482036538213483232182839148582381184603775593798306725 0.00009937594136956556191604819601783269812430294336450994390394100239531577801640 2.139516178010990493162330446039222328913227036648232227887966810993990155128e-7 -0.00005696105871031007456975719213941188774122969030329931163837917684367150812525 -0.00008148405303341720681566995404371242002208330348112292135673211853795391590157 0.004187546693019670270923885402703791181616804449069075661822552129984651262989 0.0003550541806139154362436453998643948004259594565157826536298154725441178332972 -2.840435380193720562800151715068456188780757547621313408049567942450346517429e-6 -0.00008492958508050194062121675850433004275458984511806711705190547743203456907767 -0.0001190636132071803743996742753912936539854875715263363742987969026101576001896 -0.00009088114972984568043263126523773181081838754046598195854177411205121051957125 -0.00006709557338808178145548415638451192666713081326022329343918446519459644306626 -0.00004708012796216465868254147824446432082274214785672203830010533028700075581462 -0.00001537751464217829462632120940759235298392651765019108189748734386831905805348 0.00002895147418553863700411298121786973126624325033940232068451148175184090536397 0.00006285093835459355957037870919056194444200249453961369470230605924052723746541 0.00008697648877588288821954431534108129923024479058282759349456689576250363528156 0.0001325014592818748346693595294562997281663884902364580993077189202553419997178 0.0001261465868416972269607224756444874355079521928077559029956442725585019138246 0.0001141554168770753307895984328442584955686278204205181314988898350504834379711 0.00005469007994684085458059685995144456626953161260784876388891001878561749835812 -0.00001760005143873299413861836920896949037212936795315512162308736768270402599519 -0.00005669080251364027620647418080700872219673254469177564786413840576743145491786 -0.00007092126338278784906623099808733019719964624928175777226607003386402195043987 -0.00006541706306487532145968679525941245013188669129668791576308554883137913958360 0.004495310676169537183293595005076756551826743928705942759837076539926881372620 0.0003419674918608386338273792086042566602631148014262343320066173795081349641961 -0.00002266675561525588166158235030248422296497601085996639496775301668556454764706 -0.00009983906290053180840843246399395999943899646648164780182096132984201865330502 -0.0001211087485941312014484231293786209526965103769585883920398252028673132679736 -0.00008263688249060015351325191084269068404412009823501638099417126215172953563425 -0.00005308207477155122079413386759938405232115688115854844986435300705632182143246 -0.00002092452632444581358980730380865188939720259741534185508055543200242908088254 0.00002204077814884481591733183162110327836981468200115616518987729691569876509535 0.00005965846831470878060759069511064824763013528139368209659700886372696042394359 0.00007771137449004871048429079362547280309298408795057250926490702909128077823803 0.00007020544511830226209517252809500216959085920214354443453797852717930971457928 0.00005872087195618993638438962446697831524638643415817078703372771053512208717885 0.00002497108472187197773101508186011485556592340461279061431787314167055705231365 -7.420709249754123883769514605921126372878268517145350259064240315504835218650e-6 -0.00003939585439837381511871235569187401529090499864018204593033835884175008010237 -0.00005491509105141546654319445325895322286466326528944275311217275541330602497643 -0.00005606578916266662431195707194316692217545724736369374439278977659635022172159 -0.00004951696120727500067064593444533855736147695624281338847817369595494538984057 -0.00003781779081849012375304304726450114551134121184347379943177816765390033787910 -0.00002516104186759568622981243770352674450285105562665356017333975608161458030613 0.004728161806463135291083161199304479655379250186834193254970203788384644641956 0.0001723030056642151402713293363344229974796389441287916160536700909703183131161 -0.00004236167621937769823308912706692609638423938215176510215467899773473741581879 -0.0001060762843984645540721203200034751189820891670318022142193950390110069241313 -0.0001141560956393207377429663662622862860966059258433008314308325483735030159196 -0.00006890540630649972669647431252363792507700565305663888347137084843663100822687 -0.00003246839392294833147462594767597722056928909643803679381557947213395515399002 8.740414213597598998034554660442667198367764542455919155163981540006390241389e-6 0.00005310163334443026763065470615598152568801965630914237529951074398822375929360 0.00007792937273746918118238173500754647852209776915502522739853160092881723761411 0.00007509062404642508604447456288711971488510907554398209345252755385808558822510 0.00003707278129502497329629993891151001806144914978524933320548638499974202651713 -0.00003176004846512032409259006968337002233400718987511787781578794765564119962707 -0.00009453794757294321054522010700903006633693468669266796404907557108694285407651 -0.0001509316166506129976049148149433294399480542215554741578665408310426823383660 -0.0001498658995807862756555348660908386182282589072054870698359219067947650596015 -0.00009724504809298950854953247836986335452787891042374403456090758697537372541082 -0.00005253834936114434857479290533070352302297558807109598443590131439710261671020 -0.00002136947784834345537901241650213961878158166406655033123669881770124262087787 -5.194033644008018507702763178956635632107820756763809250560494772775687306684e-6 -3.800151664506736847664127947565447280574075462796956188884221221248305088246e-6 -0.00001321210365301786687316614125543418969162754631432797651362404594764312056673 0.004880039587253460319399834925485875278059396318913477525257482625608580710302 -0.00005475859932856556807361670105039793169907360475409443344306071639230902645142 -0.00006070615310983314517904896445754479274910270691545649361795088589413107520054 -0.0001034659341712945114284692058447173780038935671540718155057957151044858948909 -0.00009902981652117479285455912004561515969425139300737826043846930762126412451495 -0.00004955647975056007353212291739642429302419358688500404299175202424478734987869 -8.057612737492028320647439184243185636231135494399704516931853168103495038779e-6 0.00003481926002867878452419363592381475439427396691369188515815259983569845703234 0.00007300578311034957855843921373183750410579488411397197937816801742891677486913 0.00008036835098631792809754830865067472409682265863743244857950097530515337456201 0.00005690376770533770911914173308268968096947881622228719618542408434681561129680 -2.424388232909246634707511983631459579118927997650423654577081766460281184819e-6 -0.0001214536085351071511679841859794597266470493911630324971188558873976994297835 -0.0002118434738495291092333208745816917365488723191449770757282661976502502224022 -0.0002916182949607324806640050591687970754725881540926308055389010943125573657010 -0.0002570285877374032880998353859746406653061027045403430855966944346653253543074 -0.0001358140796323947228001688155439500778112301459401775965925504144217364167338 -0.00004481610806585705657033392428152490170419138144463488559036224061752379999835 8.639797210018077953244323807358486388081164355347913436668051652549575748816e-6 0.00002379851809187922880637425526378192311969151086594237597085470502543270964681 0.00001169013898965850123314414653664198888706428915713379391828271784438520783435 -0.00001382910555366610331914736450652172686819103878963274022739171553213228554908 -0.00004228439674423121609287802736666850205829786811265899798311553761409052112036 0.004958676494197135390442643712088705715424473231280304208672289343892871131596 -0.0002891888894210559220033052939349987875884965897249727034271539148525813461192 -0.00007358716622451444049166214919518941278135049609777039044268360207573811641989 -0.00009372765849400091502406745800529173500880316304412934376791775624176467692248 -0.00007728039788362080570112551532139585338145694652458653127185231845100502422700 -0.00002633331772322356497166539265823844814491032394619494186446656541584419131203 0.00001558352304828897605376896114947003090731874637858158512612103768794751783804 0.00005333828290744032143164566318629322492676627034225007480875633447193115570358 0.00007988000474999488789160660000051728153665701505338256151040594073040493515486 0.00006841147910002595851944939476560814441922531982880624331937594569848135425976 0.00002976686486881992344791783758419954578864776580896025030536339335116289355369 -0.00004104279439116319926186234667974213513763044716149630315594850517886453178230 -0.0002021550149540204931458343455314453255270286468316096599483688756532845031544 -0.0003168532644121387231511759587047730020239736066303982452206459282574809091276 -0.0004166551133915895363932301156620640447835740471462899868489859064745645723050 -0.0003501451427907659799397470232092809874746418945176100603446221576395463839179 -0.0001657513246313689658330800579329419795141111544055508765485256428502098342247 -0.00003420714008156020243644052931214305799632902067140609026641462252352682152878 0.00003319590765739073054108550669805837611075649508833243858588219444999080186697 0.00004375470143478050170639335803468281320751100169172917033018968319737755800902 0.00002125258037134638674214470292611376331022400588822349611121729444904550204269 -0.00001593814571229939713376264928295714215707988167498858738259432974321359369711 -0.00005531213081864595779843768142047971702082700841775221373215249716677339737921 -0.00009158587005331887020118136860486925870190647412959723906814275117880365178216 0.004956738515321970705307948443916198754555422346157752387980832355419942824681 -0.0004869029476399694660598417639064177420580425300775593132081823173963060553384 -0.00008111330507456962693957064108698594894227541584157119407628913398519244316218 -0.00007818024363354138104474133822278192796872986829357499736843861646996413377643 -0.00005030746277903045299082958034342793020650731895682457759914204192172199740328 -1.707540215563297991950446157612002360982489899922913854791879558068612495785e-6 0.00003561387418287313922957856334966994257400704040375668227544657389543867739458 0.00006296974010687272092255573178498677118237509328036015531159870961956724541827 0.00007395315075858561707756788578272100965473445968286247981970109836381303874725 0.00004618695696226091867050666764230244678588205602857859021017952284992125673821 -7.162801166254258812639605131048750973465959826653306703446075082690487027786e-7 -0.00007582100489767415131361676615219734013568343958950632826714749866942796373553 -0.0002713505402967030404930573512939073265972428759532351351686628620639614173961 -0.0004056424710720623616391810787171497781279166010174768922804732434832774082803 -0.0005202862679578560144386454054678331968801753753162755995434395674835772165485 -0.0004237106472793528381046498496880924494134156122527798483556339396084563290564 -0.0001854090210921138964503545152634820302182186104321478202961814313170182377594 -0.00002570754804770829012820456809412967664584173359622098565332608857816143116503 0.00004783202088165017641516791853417330754235993440566222784933718511780788626356 0.00005550719851604135767129950501456994470728396996759686754582610930540583234345 0.00002712734154254470961507191632484075166181175076960303209142150727808211730533 -0.00001770870822251759231162139594236850846817737389569829390879740666921083550738 -0.00006486958144900758889597041055073546714981169214164665669093574334405039103845 -0.0001084349793166117976210297732739091083207762296107367613252637157752902428989 -0.0001478633743503126887128036593835386821585787211689158186012046189147185410909 0.004883889405769094388519199162024548901991605772137086860706963201255012365616 -0.0006335654640134100944131690548839592721361474396030147703238321930278051106634 -0.00008290981587131611471997993391902853467029060477526984230742208365756687937466 -0.00005836256345131119288911273956628402782018449386244885457701042853051993374303 -0.00002074896823242936853796070853168673154291543671589725317986755513694053616756 0.00002144965595545932394889536009251237402280057843746012411441277281204208978161 0.00005021135677493764170333990055766518190164351516607728036443129655678623571941 0.00006331530782583607359261635313616718807969685735446552551506713115525854349212 0.00005760651189024196109555885848566530920132683086683129615599435037201718509280 0.00001901970137731785707238280877469209075778809003817228529970456878652816446797 -0.00003037309755152837013514789124684021123505229667103713060139728146224626205586 -0.0001053633248817556804368655136456757755282015598753932644189438248608389906932 -0.0003268079379756673204708416908820049001599189963552959287372212806810931617213 -0.0004740282352436263371013701276191139853834361021381047332412059239381405001922 -0.0005959655681953541779402752311068048829231062461730474573184609641684027038443 -0.0004720558624851724165996089592889132049654810871085942173205297320270829831900 -0.0001969555973215178957254628448007017572609149980355630607726709413859248022680 -0.00002412993184724474535820842905187980538803347934369009713122634820302475796264 0.00005359604331532092906076020253238855033619682972476461104989343776593495456463 0.00006161741738545161965267736875541279301177249473752181700732197546212217731891 0.00003092429950207100454692758056890929512151159011921952044060246181858216487983 -0.00001823929739866231225147967279201365506461516545740358718499520461630824840002 -0.00007039268395488936188309364960174279350945258438323104305805952736047423714204 -0.0001190600206743927388470162124946497507034626974723858153979480322943118324452 -0.0001637215601585802763387219802232513339148626383233522449190886248457331386535 -0.0002061148162539498407082883001794564615183983795175163963169871671800611285076 0.004740386145970290090966253328311950112712573536585310853054755856987668543414 -0.0007229058853913385968676558504267523875183745937786170805775209551636140663067 -0.00007942743518174193960442463013079819781138479724284474830514314228991457227054 -0.00003646917083855347277338260593484116766092392197401872199039346060637972169056 8.471481516097075078710533156231355386266429221062079763678771426674494648551e-6 0.00004095101397328136564096689255857333967946135647312885358623456491830094375335 0.00005813061045039204967828027359696283577295524784320815913973590809399386346994 0.00005520181401696396807733597367289085595756443316615153102150150834544125921817 0.00003465453782418307812993361859417607455626870164684175671198806454503730062208 -8.591672365378252829174482790558968823595340058729146975203908937578682476895e-6 -0.00005677681700486073223338332665496063053791830866294148704167576155330880644180 -0.0001289316428579568576678413764331224763087675542328979091264385282712698266373 -0.0003662656608006247458793988568472546721028184342106468304893681897633498582419 -0.0005171596453530881730261907174551843923699659151834921515631244951062029184929 -0.0006360986459208590997591728340690938643585288937691152718750381994216935049580 -0.0004929139110844095061469451801638729341343756600284920694371796490452937758262 -0.0002053249731104423746254724028225405809864411335740418581454012889117043866794 -0.00002834965423838669420269730469855792616707318667912238741486007708434840274266 0.00005366884743599941098480502129672117165317628443140432800037570584900804169179 0.00006384320761985816153670187685490250225894566986463522140876329418803303347218 0.00003331188773017954354723681538569128030466504908415616242764820638651539792585 -0.00001734857277567692946053770009157072576708624406481340259037573949861237957063 -0.00007184337778282380681676558832526057839912950577747676640416024834269123041955 -0.0001233404320900792983014158808648622596531681202938896639380202973615125506317 -0.0001712676830427918776821980250404681187611546607790719395459739724532314054056 -0.0002174410448452156108420919528212127296010541941950092447726234878297021048999 -0.0002635385668808542341643049970149067721348874068175158439342371022924043344118 0.004520852534725980528780958355037512927393449837503828202151464355490914330867 -0.0007560528896503248622102535994620512285984486656277240721633463979547480638678 -0.00007170113952327826448340142232368037356169411048847771720932916519180619539933 -0.00001500290203116588579870052343244130113879773632191333721954801459317234457052 0.00003459112576400639393881955472372541179116496789949584409560574775328935104518 0.00005507101682991905722231273379657050347016179216876467165530758261585057056922 0.00005860534797014243761745991021863267959205553954842456963007626914126990657010 0.00004077052166156125155243789837065815798234870235153619965724226952682643908084 9.451841996745231475508450407806389803936923532788820757971455813358054449599e-6 -0.00003363907728555503861909901051999627911185850700037992634723556127769075586124 -0.00007873140445521959315558143719806634527480746634690425036669688411293766618791 -0.0001459015535279751458244095797240051525941781398775226799640017422540785752142 -0.0003863286287112097923494892336500771174585183185397446498205564814303854488351 -0.0005276470512214528638764551638263580976665799719528293700041184216899063727007 -0.0006330799567169606414749012572275207516699576565825430038304866186355236968428 -0.0004895042568750766385690096306508769856490129056726207564384731327334326670170 -0.0002097490309512659579685671812939930123573199449784028081836272256083058331289 -0.00003397761814252551197698407915488277413005259528842063313865307515736461522406 0.00005022578348677866316877425745637635935584363533150957894370332693771067122022 0.00006279330158822147335330873769414523170437027302581204799636422541547612250243 0.00003423372476743049249041275737534084860969170360074767687020471569522787153428 -0.00001525293756298187276344338726666051162516590170593783200070177535688693136497 -0.00006932704535851186174873254334923559123646614449170552059708776116549179119959 -0.0001211086480436548613779039902056478450479009516894460748431349419700584371749 -0.0001699617425923356146328874775921967914299002021483164243329658459278942488884 -0.0002176705598538358392627577810690375249693431742690375508393943354678033308727 -0.0002658813750643164944668858983664873989566870571047675945828371739841284504014 -0.0003164433307115680244511795285539254204286962315141987136025181623096982653367 0.004193095683291776429362521154342348136577093817228743592900796777947097948257 -0.0007385663828579611693910023872895870574709903532197041975902200620027340732978 -0.00006136862249137001725375415616772181669569218806877490111104772461896769444747 3.769769619725726429683036555657491098451337015112988611430846154482576653127e-6 0.00005553296477168753268291814059394806865013967165159436436283551736123154316859 0.00006258196413072816251441550629247733247691266166973348972182726428903080983981 0.00005182197290364704006710694227393312535540555582430328108741262546937980966121 0.00002282110109538833782827933315916559751077059985601819898895212509211541171770 -0.00001462320918460412571451349873004120389933357591855582216983219097281109911879 -0.00005470005985351163767139772666945512530349027786824298382305764410209298386999 -0.00009605275285757716747958304700636312836762002824214621920685529603214413288143 -0.0001561805507459494683769235056094634339901158350587189361104455063561024588886 -0.0003826719866667946277502571276265238623539327225379231007770171121304303252603 -0.0004972336283160926140665651223508137917641551407063773028345784711615226348439 -0.0005884132723830253188280159449936009750346634464309841655124300033183710271647 -0.0004645640353623173115998765507237928192368507511652471033529362065176532568375 -0.0002052214304206004568694556048436038644624591544834440845428913699718892507474 -0.00003794063465991149691006671613004518148589568681438566156744556411804221294078 0.00004424308101607496196709242710446293215124831073336086386318227981512589462921 0.00005848212426669759543857161916664431327427093265816067052430623067984708496535 0.00003331756098955665635688084270857175729671148678755937452126502408799937249460 -0.00001239392064303078228919090332033357776976971503835177686221484630894598193137 -0.00006317205645967330929932535741569881634307039183489045264318508579653704605436 -0.0001124672608021849546090507262523306291747649054280885515483153904787215499573 -0.0001596032089052217215687300641147669076468313625569557003871077071896967383174 -0.0002062268183071881617196738802554546288674740151576305623718486136223361077857 -0.0002538690975049907695621059112039048837647069666048541288187809144881562335426 -0.0003043015144665410302075391356544024117229914200297025518373086460413799695546 -0.0003612025192416158979124177005324239124811169917676066144705975085134236757187 0.003751610595787348994159743960245662156366834024985635217665921326833232383871 -0.0006727805133359313651386167909023004743245304054687468269767466033809385760147 -0.00004988794196818897492799801827024843053140136052863900967650015052624804388880 0.00001796406316544463946241572242565563111045164696056517580235184247475086813935 0.00006903818902253807022771799801656249313361664126742193514637982847160929728711 0.00006196796743462223404030185686838840430962607605369915622503316461237280915788 0.00003886613662181209388614018157476263270851607411230202877355332609282603110591 4.495416293268439831547295542567469797324273378358198654591210473231720653523e-6 -0.00003504287445443161789686800181798004805139347164462293269027597589757172654868 -0.00007145394663071419148198476895789540593205201354298557768763451441296204661873 -0.0001101400081560795236592749466638101949237489595708220442114546327344162447072 -0.0001606044203966248554394496826097472945760814302485934126254199352605404614183 -0.0003424871845965747452528041645568633372655834739044899015074075609861112285107 -0.0004191429903205430073471783289925472151811422730599601953213901877185922138989 -0.0005075140303656982405534025812867456376129321957004930894777641865841725802419 -0.0004109607966785451779707272827015623273467439729463518905414135478143040950002 -0.0001861192281104974113194439322649723941570590254318973505112790699447088072913 -0.00003828951931077260675543470806106493785980495297497765107211177034905437037077 0.00003586470170332015419771997565633226701154301672031948285693556247954824312349 0.00005038986928918837618899423199976083984904165719929006597346669206449950090925 0.00003001034086956084883871372725908399668519662753821630415007890165130464818019 -9.001794593395378305846164264665487862585598051061212978246705561237537270251e-6 -0.00005311592806705468560213372855816707982379300741631561938367615212564440160735 -0.00009657272217298719724265019361660775836098674711769882950646792499800987395679 -0.0001386943271378961033955551841267541722831164180573619519107673084833108117864 -0.0001808666889910097085567986749646530348177528567977885847606356043776249483563 -0.0002244100362205805516299229153815935304029553963818272699860741842505735196593 -0.0002709695343973918029776764556690356623122032155931734928042935166376696521641 -0.0003242746208451928258031969336580861700421396011928833828687352918445108891480 -0.0003898851388801444404795683548998410892638515077762227927767687258850786352746 0.003108460380419142211867801864383713501267996505146273168304030706513199200853 -0.0005462242087269897124726567353283328907412448344974823886215056767162061119932 -0.00003694567903908150742610099220803954937666912044001400652751403335500814047888 0.00002474016653380862405294678978645163676098637864295618332892228662116502248534 0.00006906521471503860229231746631907851855228876939235160083251812191794812202150 0.00004927832922300660950942916797874369619800705536767787585192720019596665525149 0.00002172361390640120108408381012884145178706277441417253217250178206250165402038 -0.00001013580265693141991836812562667273184326537585013903033528763479434195591007 -0.00004909579320482474979542668114045901911926706471826029265019154258219904582486 -0.00008662399319976811365596411857718336229389576169235441401872500486108324753755 -0.0001356082136171113842901928524395898958987124375707298556877353727460971747812 -0.0001640048960491865093902212335459169869103237973023531612793736182766801186326 -0.0002470631828773823431930063545297643261361039739182087376277100100160667189872 -0.0003156538223502714790971011050838659739072747986458130588117868909785724579165 -0.0004007389236251575833213566415534518778615821696872789779272973288813243171910 -0.0003299772138856504574947750466510700097450232354424966254972638078278583197720 -0.0001525361194843210985394797048611751753452032743035108185156189630272895741616 -0.00003390587155576026744709581705345844210824509851175271527038951506420035989279 0.00002688483348628340742056567207549966193345820923709077639658767425666933272094 0.00004035495577242237606498449038714761156724615200042545667094116014342243323326 0.00002585286850641608097326411299727951247493735370070814857373409567239100224962 -3.980952283960883956508197838714538483680935468368299795490959787425135281885e-6 -0.00003844196062320134692637640978683237060879961876625976342428849704452302132884 -0.00007288849950760559267234261233041004063469091742348924041819292071163153321221 -0.0001066037144594304398328428157056484087577207356938522267241986299541406808031 -0.0001405373196664074904999821635444046647253265191683068143628704163482099998676 -0.0001756482587447401838916850515546884685866380737604791589091347291099612052195 -0.0002133336246312915627191275586876693692915982279824671348046042562800321194675 -0.0002572700726972478511573280417814197637591440859537660069094705823808549448029 -0.0003148658172564143805365706906826011884811929783026651573297876165242157500845 -0.0004175780540588985529131955451920852881714726735290848570584938709345083147629 0.001590958933268325725836144525425744456015074025043739693593186493748017394850 -0.0004825813171954891330251129557047516512028624447114701310417430822195660617003 -0.00003136841763829582067400060918134542942237786239979532734335460303983160509542 0.00002232118990314263329581840267956679368866585450736350903247650046472556518175 0.00005545671357999796401491703799006142199635117269246392889663936164494081970019 0.00003094209823001324291893047130919151236866202909060871036030427181308214080247 -1.358936089665234944640721951636025117610461079047897758356747670529572977743e-6 -0.00002914354288841418534893984211260851290754473308361348390332681061870918930759 -0.00006522090250803068449933666254184717320290748992770430366229796124487177750961 -0.0001091202969149520386243942648751749116435107585941969213412096986813763625471 -0.0001531543888191076375169890769325317879359914963821022855197020888058034783791 -0.0001123785559462858778923961538136287282015092617912935304431272118944216555071 -0.0001527103212787390889031856124913630599591190426114789708825221122556002780519 -0.0002167143853060965597639425704142095760035877261831533502935816914913927458197 -0.0002838928871472596223069568484514066160308435117154372851831573858529586883094 -0.0002414758638423858233584112593633345351133217485386948235569469455615992638234 -0.0001196029004038260039511623110371363153596765338624516047714336229740579806757 -0.00003586262427831289475917996286507391743584303352456134338436243502795528263376 8.170449395809618040097558344044319426208368068117189903938934807541866158856e-6 0.00001888163745078073993613221255791925458597320765419132206928028377429187013031 9.658251840157092384468002371740214298056206365143844837244934143390433945669e-6 -0.00001095130111070562932394818564572782628665247203816396337118160347106719998505 -0.00003572020131448227861657569383018353997007575912710805120655534845301810706973 -0.00006164800604918918891648275382717495116899483291880599431400423633791429735299 -0.00008823260400158105985373440486611523526299270070424165856725994120036834040340 -0.0001160206226788145446253356932912190155381988791851005829151706195976133526515 -0.0001454747857842884829196370547048003323036606404821952139555356315025437829385 -0.0001774299110838313747582427907280890596690631339883868750604175791143115688755 -0.0002147386207628975006367582764779281170029730330510428515508348508371174784142 -0.0002639125024144803666883584693934344920888237976515365375081813346134108349873 -0.0003481527002593367503582351006894382044865481727797997994977421964291268962009 -0.0007338753706126861849769534460905876866537698605987602556746244628727863811163 0.004683600119543423984017472410952612851391020587341576217725432853700253484683
0.00001135338382620000000000000000000000000000000000000000000000000000000000000000 0.01355763309446146172496983503545285900703642955899734469005962126239485963468 -0.001084632552795188444072719263996788696573842202455436590226933020448658616737 0.009196460630924884961654271522015374770255993331338056098058837894917336689073 -0.001631048927291089875169380184781609035782139610225844637454860573358997300113 0.0007241246963003966028803027928576390622600603790623687299683866975906817914658 0.008927756392814553411060348547361007649149669958817183943969026956657366547864 -0.0001636924425662094766086104550734777205224377038522760338766413312308817599780 0.001245790594376058357317206314068422234923493332192335674014839195334818659174 0.001713513883612011098263146668789994081005402544778570197664703082004204939700 0.006571300052070589408022965113974261450022477180286181759582178838011147768786 0.0005479076969890225402221020075019384051909400930976329457486244734775888221418 0.0009507932034905863167425677969094883365939780348328275895561661328459739130495 0.0007298165673331531387175933692407443798664213968874291471952681784480572369590 0.0004723175282358326231736471675608524570096962949555196702750554909540500349500 0.004314552360311635181293339584655155328076178792826934567901008293178798841120 0.0007861810259214202716758986808868809374404586595705767668604771306156495924537 0.0004046812170118943935556562288677719237153170788682398046654968630132673638365 0.0003415396537215446876698103974124388040809112208590663318496617928587263860574 -0.00002142161642268902427439695122182160983872630259103664234825063301787134952236 -0.00004969973426988650429014666506803216130580053969683841927553773342933476013004 0.003069217563403722961906105154157810297178907137606953256752312168945852806464 0.0006144457310617864392237999415509304597365368079992721872621086049468544212134 0.0002857477624865885646495756414646533538186432081916839436111105156867773465890 0.00003468686470426885301049453581054983648332578896617465572242506484906233794081 -0.00001915211235127649761612511807739068884466283679607189525050930861754554709920 -0.0001768783547250261087773017981746763239785288387796986332555348871808622028621 0.00002639833185023730684207677401015328762594227197863889653890399474214337914959 0.002401390230045782784130107614758186615633269615197507866580415803658342419139 0.0005277012348519229620161598500606948507581204913179137193484563706817631497454 0.00009251546864778526149289375950889340613911071936447174172870939979055938808277 0.00001766824592010004155246424815304343017697338433628966756454432983658374653260 -0.0001090188016782542574853904177027313104406284094957798630915416809011341894547 0.00001371894983849923111798118321522739886808205579592688113581563402844751561056 -0.00006132117153850115826617820319162098378546225542685660119071629285113604374047 0.0001081807715152448327830607608524589411035733188319532060659943437308578021648 0.001818086267738295352426864980909066615942959580410512161211375642450537024013 0.0001715650308596321080711045178940740470929440765452783539953758643223485219225 0.00006095511872463978012329860752257748869656170053027348499199982035875905171471 -0.00004637714428759981666398803611958696911560740571853721181287309738508856798107 0.00001193157920933207481841854887810076570699957395840693934154135058796132445416 -0.00004930901625033159874789544112756081655693948478941515181653707492826151490135 0.00006185296601763895427872053839271229990423150353096968841086535461114812434123 0.00008311124081312551505251876836690206786765914467298764952657701505601099351047 0.0001678717890332293513979654332611028445045632147524362385895497280974351217532 0.001467629879012006893759991661114268806200811147349022937592951556225151668949 0.00009074234511626980613380073128418667911098509937892965209222109089451031151498 2.095174845046388362120204090131132159931644720589539601089072151840676601933e-6 0.00001579204704758402409675456517071321234170258480518792402956671961299226849696 -0.00005140007133368427634767981263353189486125892670449114969617466104043286876946 0.00003836412865413858002764928153457348314448417058283249683053085617132654203020 0.00005039214605201530313954565311627625533098231623734914035589490467527394326297 0.0001232985238777957597910269371385155413240268110367782557484742442432869022160 0.0001904807688177356268467371268251931128725009255346907265701288967667272851492 -3.370450765509123308001233407990640239152592531288719263291932326990957847126e-6 0.0006887038437033633682979176593134963069625215513752761975402393343734338286429 0.00003869606083069813115229503499864251815437544990593526100411250807765252878218 7.410770629054193134424724090932852807736254278493858916487022832868717918315e-6 -0.00005854772062370975905165036850576577949872643090577388746347559529734620087181 0.00003864372106107655558387302422121124873709271725795379074084082326440401077453 0.00003469785267976732287513650431283275063912817175628148648331072175938322812358 0.00008873657265640706940926599532410357878482372938885628333027785831606195262832 0.0001317611119310822153881532654775877117607245399237198317154750008023022502172 -2.726711870987101365120148438591472350403551742247134146716503153563273291811e-6 0.00003441573174297326784620872715484914771662286908341342196104927136077940082120 0.00007900344365695868006526580859857647396372343406921735519425902093623702878282 0.0003892872861122249936353408627225612437956701903468216457110982518307170646519 -1.448962392875475384437796533230834105186134775233560960973302642158606623376e-6 -0.00001732959428702056195127845125355384657149029786561417205532745183969051097693 0.00004351064697420343931629131667896412504747175520719223206350168812477849328783 0.00004962207257337380841992675922925491497610954841261767333167356743816636042925 0.00006279926363937060415412508713178315295373507325754157990308869239788745970801 0.00009078275837200385679001726895460129200793175697843308389359044135265887264373 4.270556192528017853578747800774082371736520387715682291649344264009301104410e-6 6.895380190998989693236560378045490971624101729697927124766277704314557476089e-6 0.00001149441196403113693131647279688283465923823953713221186314974574665439611939 0.0001310175005424987398868073103887103428214832266893245831619470955078073662155 0.0005932486975638902927870927513974123772087395243716376692234178738186624758261 0.0002538575709401958145604866769901503050985262618116505817891405779638097397789 -3.570084798714496610244577062495443039059903884098252609576061407817395696045e-6 -0.00001606643081252663386802237213170603559792671089384347878571122547646671077019 0.00006087340267963523810886535807670432114051492839004914187474221293576621590353 0.00005179443999381065932923380114713707850394498418582990824034600597546404880415 0.00008029781755596483074447953514227960714624966403608439785145527140475085531868 0.00001423773122718545125007962799127840110345283629615243229933390785407692653861 -9.758356448542362427454301207888860767934625859908996650233938999871116747754e-6 -0.00001950913977518772969681887147736507154467372650859856631942335654209331505965 0.00002946697423418648718849631180348976793469194945455725486987686889374746720927 0.0002118618898768383154234179309753259347439685915730530490651497656110142896375 0.0005536357974922729134187991497821906100664085560580542467350089570369245588256 -0.0001348025520120747707693137771498406443617131711803120290471029868796947008808 0.001404921210339963039669917101574004100118921788477553849804743593119623422920 -0.00007605922460968087257947398764210958678756185837670218419069109041125380877315 0.00004470923268764677831003643110913231101027278474444092124647967624052313931957 0.00005628980487537339091817914322761843615523073337527296195750921473480015299972 0.00008145127253205026510530154020080024960701392848772576847238495941764503984170 0.00001987735475590318043270376622590650073103758951704082090612820134820082895528 -2.351975188010791304245615887502707106256191279999760625075986711887652122869e-6 -0.00002598146041019830064514065615746120508023068091690965596976098262486634375833 -2.532650496475938713689906266724595624320850465733204175451740636903826125677e-6 0.00005337497308504964162969870990565835982675450889119129046475834539318987429295 0.0002051532867380998875313652150451365993582009635009732201031386455368410232002 0.0005442955218425908094281069177626106941286890136448918079678105091751070498217 -0.0001970498678351158090855776091613915422329237930590572083304807623227469614440 -0.00003664882987003493333311600378710482996843533416167277728286882653817295838371 0.001922283349504907718938093315341475400267847027110080617367814072531046718602 -0.00001479852710011905129841250968410909997590037674845846438153824956860737868447 0.00003777341916490186773813722009781496623895723351166007390481309694689971584651 0.00006712556091661249345318398216425227070583400080021546626336110592972624917650 5.690365840882741471131189502377994582383884723733922479445117215431155899287e-6 -7.633834054338518776771574424428545532537240764668767587571569114470140553440e-6 -0.00002807603324582518195749257345832988350389738359479808593994029504362103352609 -0.00001123303251681668825006430570139669672680852929593381352783770243891573946301 0.00002377273912768023062757515176335209721334515220582687051872118352089593800621 0.00007503030587408628616704301981072192705722051815846371450150636334331424561219 0.0002450348619441622258836609481526466929762352732742755644096563385463850231778 0.0005758905852639617745994226570431043882291127669433428570646985378137054832422 -0.0004234888487672991498541590964977244497561483393528063048247403152412502570380 -0.0001178177858836564473493372733706549840818839465702748842629513005395437176078 -0.0001239936933157661047393476601140929147200163184002381686242627960982257450477 0.002401107871352806823529537682950579628548051331502994313895753163258484990508 0.00003016418878338015453973159362602271569004343966741372794841600367086240909274 0.00004525812964302795664750213380989638567315290768622929048653187272465700579705 8.960330138158075588894756246555261733246703829242680350816530764192110520892e-6 -0.00001499011160885005004970597049996779169370416520500030916502075623708421511034 -0.00004066966925328477448918634087597559257908621042977961869877048022451540646844 -0.00002100027785833019491837046871932865003894524342930980599294859293982276809828 0.00001150351840648119741440588845531391886489683724753337984090825821518968203789 0.00005303401443937494394900825075043367499132942345176984126610021123841792377570 0.0001045529071623123512261057728668600868502030547323316809147773042866251690384 0.0002935340912203440760735568999814414956588017824941889548206947406171634707210 0.0005289009672220732643447856105194946738658307743157794970056098332644357238967 -0.0005202285391762018595969576046517692825670723462686520289058709183615955285432 -0.0001638638484072842096607174465876744142780002460816869596222142833152535938871 -0.0001645150383845144542673920576539505652170547269207978372680253131694593442286 -0.0002264099986351685780233120766490736753014120113506786730526015007169025300169 0.002861463202238485946590173259046396605189999169996750655250292485611108067983 0.00009236238465353919385125957285929923728573078328005203990187460207228506544040 0.00002623566503855118208033171869235081933827443729302366643569534218505906949375 -0.00001557386215215333302671075846304790133304832866490987459277031621457682767060 -0.00005382148493978690281248733143610530651317728084710370196463156251437385494521 -0.00004184849853559769177122842339269711798217560185460375667483393474589261636643 -4.656134164003978724243440912760098140178871960821136146167746142196399456036e-6 0.00003735138111111999458343624512012929281896707964499098739625240950165947577259 0.00008377327402128589689299977272982162064565095842675369818867914212945512042619 0.0001343888217261392729806186440502341500277017741941092828171065089885906576816 0.0002882928854104917415558471179068661772949474424597699220013214887263609090806 0.0004292182967878159467091380879676727381013359587135483717969285045446794995095 -0.0005167756647592734772992064406646796465331516530959435388398193220096427604756 -0.0001761406976275372511551129953116767756779247018070979605807364186589841021968 -0.0001693369159094325243850416025764069632356077730916354832149399070768906013031 -0.0002194509408354816289378717798415679685935916167736194574737641831058004772298 -0.0002246218135051654361259374172308405010274151531928580335922779345992871640052 0.003294028399849634772928738401880695940816194582369343042554052922790153361150 0.0001168990955588445247721595155335841519016323536465086013626571578817686836617 7.533911169535502731912729323593845283381870974716743347396078617385921679449e-7 -0.00005963782465260803551098760733832001550456638885277573094932444533612178196236 -0.00006012482257746133076232960729796734780043652702678080239707821473078613116925 -0.00002695224090004715341938866823267261224836308574976191896885559619144493483671 0.00002034457100995543291533836665568933943410553693109023472131614011414664204809 0.00006626503240575991520404351265170741744404256570749091296649765724823947503836 0.0001143522883711269613478013725828378863182038787142904187041638114159926049296 0.0001435616381659556010056049492793658190944772741788119990931020190264643230523 0.0002434240843545653831603132441153442792941875942131152660718409432022086647274 0.0003079113921156461966707012126278502393608449737645977394163019663938684244602 -0.0004603484006407890330067908949619137672940662619210355810871047182439897521532 -0.0001620800787022082329474549870105948193052361441039147712874140238113158818117 -0.0001460400825618413850985698927837654844050634617960436352708305338749547252905 -0.0001812405104298706596960211357236032045289744086667583035070410031743341741672 -0.0001817452609935003788349291465172691303715220287412077220174713870485853211995 -0.0001553773453850941123822788337217369906599404035687800138595350410209596329943 0.003741152154166575296344149539420151575729618030142014634825737135553096864690 0.00009805036654587168323667315768555674500675903688333446108334666760030326872626 -0.00003154692853390167401588148210246379049378814934361229114474508440528770447983 -0.00007123496259649407571316832966059173208599776884828916629049667533852127893962 -0.00004626218247592167559442382320554426473955146495376894786922256564504373743540 -3.243504204035595463051899628007992807263427732886606395145707011513068673191e-6 0.00004692092933746164984341462675099061462293574255713505434666554059498103096090 0.00009376082261250546246615149077698337334797641387465541725387931997809071633594 0.0001338229384747761001336280917681317129448825091964132388601873248140001412173 0.0001335065645488505496287252766866818456456626888920892503143623788237526109348 0.0001831311112327711435021040604590978236760272337551316568422083974065871319522 0.0001759101456039594348789634670467255732979451711340856638276179615388560784942 -0.0003526881618962705761820323220930036103213828013823559012490995031377581666903 -0.0001219872531186445166325948443782224288297960727092193533137400341470636810955 -0.0001004701345343505400048660806191226277771653743835591645532611449465164991638 -0.0001204958789148989908870272056538142812217461800002748020015427239686220835442 -0.0001175128874136609655425940035883038884901739794992793052558854205272821225945 -0.00009595020725387324962797248156692063265919600679376622187162433446913131236612 -0.00006244905136765885059311875930899598416195685332585677432906301739116506290894 0.004108869928482695629409064293339219357862590716560861768267321223550070155385 0.00004489900466643355754355023374737703822751591734718714515037283843111664749124 -0.00004791263224439354226861988281445701957367449580931535826128996585770528683622 -0.00006162005319501205281067314107992362905886420894577708663761860131302430667030 -0.00002146949498085677460494474370699458204950807111095415238206881834663454144802 0.00002219544477086125244334740547058636607307421389815408544467245702861638397355 0.00007143761381056218170168227446386409491696620014361938706654352629101305491023 0.0001142522033084282291871353822443028074503572676522750518530966185143288084150 0.0001353311504624203148664539752808774553821032330306461799747212888430860233026 0.0001105388490430044378927374362123785020393457954109317336800608942764867048436 0.0001119852653998695732119847118391804510003489600740984186783557779742731149540 0.00004880277065633442188490910451940045496593379911403180124257483264994942443028 -0.0001922452213457804091847542675169297576778106510678519688094934729317458250543 -0.00006214693926649886804445004805222583270688749638185642909201518977719837005228 -0.00004159807665109978200497184654609472079654212750800143940587374181425264590092 -0.00004516174657331684565624958480936149741778417575151053193093460763950895223290 -0.00003853651082644903918010113488608005138377638464700465424641955323725225191393 -0.00002326211087861333997855413040101856545819194383156841889092117045655315359876 -3.850285066919099945875481448018699366108959191004199273310220289408569500250e-6 0.00001467681099682894398758239582779439270883011595258245880262287617422507033046 0.004427804072708756695683076881423397784170261058660350673922098167983447602117 -8.033991983966575240253232120033344185145797955194264400828430524979602627450e-6 -0.00004643694997928325439893687421146854363726306104625279619363839826174267883933 -0.00003258645897868388111169816825738551507252903019967610046373380061719156100488 7.833984848443565634320765844233264936210991202744317114829503687747003802721e-6 0.00004521799726779319480841617011629245082564016351149749684402299611288304004625 0.00008961024184547872914289160568283342295312488025465393103125856099565743215924 0.0001215439532438262607661881315014301136652789538871595850257481322843975097985 0.0001220297217953338506519436649656930554745806138630753610884286400095241372052 0.00007971261384345325578773670646952082149735993327541450882224424383129548708686 0.00003943259084629765583049377729822026326618345668957755796843325464070245944789 -0.00004870963065643925340822779858360198766658754279839385448928737653998017300766 -0.00002331144271258853812056783327818863676180492727609358856073267114493693817900 -7.304147661035908968235898727124530545444574187995731182286642186091261386902e-7 0.00001547295865707226801222343143530400010099213817260712263361947552129497580797 0.00002749046841055414541203666798072745874544434418061888703741878845285220947799 0.00003800998413582532438754599033001356579758626802633352947120552852035119992915 0.00004722551251489082884583780174654992657515074897641842657806711172902282486478 0.00005206019379349553571692677019385838277575089611438325274261817038186923444486 0.00004949793028433590387985959539332033049788132995897497963033308621853229046216 0.00003867041488426565576675501170349922689506696407152078876291935307632429075346 0.004629320139433089337360368042677904514184433753077241391869614744338167250170 -0.00004625112238560919974599526593239122744274589467423451555423464565976372149409 -0.00002738775144147439148338308839460779984019938556511542939181673805447698938438 4.916487030371643712893986905680983099299770230032100993139034178333083806517e-6 0.00003647217974754818503335401193046160237772783034374617014164604788138072087059 0.00006461997786982712572061026804604635821235916781512344990835160894834093512148 0.00009949392405876654669677736320427962339319607186742769180944354845627788823235 0.0001157667463698439586233441050632948877447360973880934920062178463727166752177 0.00009852071598952808838990803178089818027282514163673033519115481760190421234107 0.00004434771540006091930076050756937009712796363822021808162163107102590028352297 -0.00002399375697719157323312877419656650532215632627830027488454015131424809131804 -0.0001028534037092856802919235403731737782547419113687192033856533781064339965648 0.0001139668106483999663397023746199704349459008633790415225040694224809073181985 0.00004929231699418903438542293128072289215902869432133871219610470579538544457177 0.00006086837663362592801710410936358799195708863634807036072289191042900558067410 0.00008508017220665056906084705996603695230976780393619164282069394938800489134413 0.00009910348720336483050333624264448962380413051295585595928250152796025023948542 0.0001031307052542661250024054828833564951370528239852887101782342765578270942163 0.00009406979294574719429426618361921471603448761478793781631909904339697045787219 0.00007164842522834226970222518409638416932571469137569067418946551871964187516775 0.00004121331000020121196155429751180209296801837778467772108925107198284048952463 0.00001550589086364651082745328063352177951875843863273778964730184164877787008338 0.004769491014157446062095534430086330574321883914597760383640692152714274281728 -0.00006069546553785164333920576009397648339850688759107298642270319437181273618108 1.982789067304682529044423483989510888072078954119040203698724494536036067850e-6 0.00004395009959941311091917915895856723205999873601806134417765297298167436792414 0.00006251064840288560715063170762994639905744298957084116578027063807913586621172 0.00007886530257609772696685854750762904670396207062897130067876949446585466421379 0.0001001827343675954081458415750119737303714372908385687173415500735578597621236 0.00009966452475109363769580935447551480636709669504210607682952657797488434038500 0.00006751797531115415533124253440577605370713305669456665840226231938187640439700 8.691197839233783664852765414557820783094426909367217694172678871768675872976e-6 -0.00006845187744425181290427244408739017449745332991713011524050811883218227697609 -0.0001162537948587915049486999507728078738978297443325631918261198313885103656800 0.0001962378308129449379133509002579236214066881339273649097564513982719966231850 0.00008085571511657195139820310424676358917784080022369127222242721376840410209275 0.00008966323414297220221343444751613100825401533330957624839739889265883667321464 0.0001213501361034349569865730062224298716782908411813384690542045960935185965012 0.0001374101728576770139164650787634201811424850953893543563879347603452725564025 0.0001359482680574043449081560693163094408371594103381584273581910313629922203026 0.0001135082078572534443047508776625799954820884126224728771914978100393628863982 0.00007735478371217428818686857903143545399679753969611189202663096618951469791113 0.00003892197177684860078816418051525190057864535320989806854428185795299733834149 9.619860058672835152826684840435465162945907711098749001269464037909534784065e-6 -8.461938122538390207451876681547170057947230538154003779200890379654195301959e-6 0.004868086465551414061369639889355921926488993240612122264168822004912086224359 -0.00005459973103792017584109836217496255025997072770972004110698041616361565087286 0.00003419739381192423471847204350295841389777436165355574355410225560239043504100 0.00007982650272756012443084962742175967072038109695537024412871651956407073647169 0.00008377077708789825724603911571067425404571953113941265578370401886145647278875 0.00008652925045627982323200287373729381611063514136719986537247755088252046945665 0.00009270176708339746959507405146807716160897307706355297301568707702767778689631 0.00007634296576970325971574036507767769354363537442178920366368893386742130711923 0.00003274883783333285677251921746485776717549634435743864559150961271280107806712 -0.00002163741066667252090924339553223204622816236053327558238031806241802013121029 -0.00008986125277687108402672366989085348608189217558911344275584725073515240462577 -0.0001003657619134537681412637401353271357565507776623475935846154171999550597370 0.0002277790729554520174314745840408736539017200276739044240404475689270772177860 0.00009581163101131470399100653733439120244019556998395644500845000768286212119836 0.0001038743166489216894466224427936051559081564662966106786032841635024597848327 0.0001383010713447157097948260205307924947467559753882657162040426466975584009152 0.0001532656638579679705626230445426995919508595436781664131373130167459543191656 0.0001436784411955383666962867448284590946567345404416601118394565411445435969346 0.0001112569011511183538382243778450667753901024129255892305787892648554020579007 0.00007233239474228695228345853198336553452568349256381902818547996227553337129933 0.00003575133035711046397758646916366492412578089458348690587388526485176158506949 8.362913404837776951320462048828946568601540619967301156896742424110842408256e-6 -8.633822176112224380057148034574937191166062893530186810585866987736639082332e-6 -0.00001573891143583418014825655139899764763747170241000799222977181036264033233514 0.004899256067344200485346912659157168606450360880158555884857998881703015984794 -0.00003537258239000765764864449289166652384696638586938261389854031863415085803651 0.00006454756761293627527950161831070063649198759467148111394156480098462684092302 0.0001092174819489270226257485159162998827224359770407352639066821673323033911747 0.00009872879325896973579546703901182979189940643282773287297118074979787703869878 0.00008742123914459228851451512561514537455224660591004105568406905376451307692274 0.00007882509495908785957231546132253187323255852400335632536943469822588079575119 0.00004859077185291023454679739817763712329203737342950223456830271513460517321796 -9.760977782224067634154619658930960089689758497968331812189732992995743306231e-7 -0.00004233047079603476827329981631211667742155881580186318606342628314883594974697 -0.00008977638445343156486331804237943504101414962943349909522919844253406032572724 -0.00006462919982820910985611544022702094831090157051831651661391404635459746754750 0.0002219908368841387394328960946122710006795279241388623360735769847871902369280 0.00009854196575281326760998064159311843377286003178987357997460658006216083929306 0.0001071303260822495909302460661500426627353467819035782652773552724339881983531 0.0001394489074230074308409055081365998948702204904033513868040082846785183023028 0.0001477122712612453188558709005748040442728511201499741233383066022051465283724 0.0001286857568807466000629287112797601312729251880751890742219350623955953046079 0.00009567180220097146981364764236047685840506864126965545173792466081305073554490 0.00006310117771284420293448668886462768838785805761124878417799599499206297666261 0.00003328746089598016658897949471854488982353298149473531091139485476751335974313 0.00001049414018264752734312568755899229471386029376564170691844180976461759954818 -4.054899513712293868372806525164619371973176486595029701688388101160696113665e-6 -0.00001050007083096870991469217766463925175053612746593009902321548542085756169539 -0.00001108070463212895700373228719653056349571638734940115586272472296858245510120 0.004861276083070509012258581409644776134218042522320946622971994245269904261935 -0.00001003523684721532495846903056017332174224854019747228335864926164496475384688 0.00008894562013716118825939762817538232784979361643940697801575785969855721098955 0.0001296958963377374005099928064858472909180393018711705184331360626717889741514 0.0001063826363905563794314633787818532482568964136531360756661950849012154898117 0.00008213416998109050674710874898294734912981836014865572490707576737529914182182 0.00006009155815639539669606464356314377017343228169617501734386095273566196080843 0.00001965373693234186696197712893255198746159298497179468143026398355221377522471 -0.00002891980289974225824512534987820490637409646070147821842084792324292320827770 -0.00005188555861636648368407237940554272989385045061200809130998368482752518696286 -0.00007305376507607485949532723520713614112318513920084140431571398569144364572598 -0.00001559457811965248345745154271974283748553470891749009152060497561291592510301 0.0001921096962325718018888383976474912352738577366892238435707301949791088817175 0.00009323556388655519199478193755939819259955687015185104718843407335349626130501 0.0001023563953103483030914155729942234817576703833973555484922142047931784322493 0.0001259142716268279467007005200228213110906871829471725571332009010261830758755 0.0001215238093749521608095360664417653834286731819708182333558108886007231462931 0.00009954686447941393926061621412916427726974864204132786999793597525723719892970 0.00007505554100724834871383408755308245076189790526868998300536889445101480147387 0.00005262403297062157660369339080114503984720407607966648825208297018583679617153 0.00003133432653597846784910859576877967460328707948597003649416128171771000978433 0.00001433280595855403336093962720638763284137391949796041605463055205294594369126 2.968902486715665136492340342238270044203837950572773046267929851811396333976e-6 -2.533456702789994138340926613625371023539475942540884266584806944339118250311e-6 -3.685777032124320239974880354550929064181906978326034349057508975624142586197e-6 -1.799668207973546688413317391315983215065131501586504078508329151319439567328e-6 0.004750819155015515962466661906392204206684286316283911485370053300126988857182 0.00001512131221420803852137244270467366518138396445975056954611779215902550390855 0.0001049565329196719806743699059790658602184391265641669044628015373063890098604 0.0001399742345925302112565800339822913485194053820305345534541941722253081291436 0.0001068064520300395326939161207504145877081008547504066820752031341897757511417 0.00007162410320898008446810706057373152810096164642389955580346793862930558761119 0.00003811022075170600292593113811444233773484946873796168718014756675907874653281 -6.985325305435244240331098853760286879846098757214920154801264677196845196725e-6 -0.00004794239664955311490077844405392171865245280851122513595879971121792315383147 -0.00005147643290146130343032146613677538706996347182091074827217151997056456071723 -0.00004518832493551795007671451744344982042944144308629765733176550362924961524408 0.00004258163891017070051663251110296375482393104744286781877655884382650992559190 0.0001488007133956962001480937321481906523382481368859358571168841815208908316132 0.00008291420028717252791572690771707886550446834258339294130084823740302024982422 0.00008989032058525644607155946085241995084657496625522664665070606745535619546962 0.00009541951637415655459317153206812826458076578288598384255588865009947363410755 0.00008107788367683507513755789050738867954727201127377775041458509431101892631114 0.00006599246167814866294756595632967513310455362327829978488491246911687303011615 0.00005327843115554642057323743947816583540636720287427840131221810583165968410489 0.00004149820298447517040565668367629561638980787620051267266149644282023646360088 0.00002912911859661902015832447589881056946787841873308659868053852638507626142942 0.00001843026312371818407340213861650494645205894768686547400546721528458316043362 0.00001071947068091990849774407833458592530839451724828884805788281821014541264002 6.504343756874424193720466745733217929988840168108300582075901154580415745975e-6 5.041373614162127795204605223439586184823366499825146864082439472799216218394e-6 5.714584909294079001557122895713528028561307109267646511236535070783355857911e-6 8.338799944920915396876071639652203319273946363318823448963426904933144755658e-6 0.004563813701657691597095439617747859697050141477347787236912223301411798521473 0.00003607801808942146691327676959551965383210678075859604260430060875782277340556 0.0001111523610629702924859310508918512257773805446763257631487185092561663557629 0.0001402313053854022259517589644277754207700255358323689805236512345243577192163 0.0001007881376565608135133674604513548396286846118881270925913607064976010034966 0.00005680246765662760704973654437964002853069632350812843565363581113295305457122 0.00001485685005403688153959973943198049439885889562960912345590997763908177786665 -0.00002845150820220053024487949285274838065262990481585370064082439724432713079220 -0.00005742191258360353963401353733940534757979515295472575846974398494948848617582 -0.00004383442259878225496321803747680369767715341086246048936335488124808783332219 -0.00001084368980396026480403161173010965904446239702100469060107364389557059773864 0.0001076388103704520189739588571597085018305890261940802497478050950828150068403 0.0001000638435674302044576305533573044633368384994794418838678835654334906947858 0.00006817025546057400858157051750065604218338694414686304089513222469883475194867 0.00006509355176808784379115249474396644807837338312227307171985220016750669249151 0.00004948877723260479106837723426453395855774404123060854614378201284488974105362 0.00003692239781767143122123708894431761110043290045278588171739100563009879175740 0.00003264681390360841034025393721124461504530460690934934332338810181688467699308 0.00003120319010763228741493110845123149499102461239202001948944741389176898829397 0.00002946964095335676550789063693064118775454914174841191666606261580796379501295 0.00002593224326972056768852689039586437106326273154779677269477032565929908219924 0.00002178066033270098010273382130481699547801636154323859838855576722049647103512 0.00001810467774879521253084827683358370258533161588475218418372754717513756200558 0.00001559588246733196045528654006928109081767172128337542554675670629665404892410 0.00001426484256115670743669523364094737810435633765191856766446778135539811437964 0.00001418347318874749702766419897118839585400980296363066433776045615644449054201 0.00001569904649599335079181129267303872376579505576935743367872913333710673851103 0.00001937274758627364534305324977029226074832722269978980904258455235202300800460 0.004269814862747239996189719899146030167202291497318648462345009401641313617472 0.00005059902504449613761736572320996595630731909838563946534505552982348683384399 0.0001078690936318233705717521600541299333091993720433497029255639989786094721351 0.0001317330567927357545050588308445266134201050916242733280393228336150918381997 0.00008895886267185022171910358095999680355682235554193352515944574043073564253611 0.00003840491552634277302289392849470376694306589393850867642080115915860970946689 -7.544560476929744539832597171003190022462950347719299696938019274931175598310e-6 -0.00004331072253180235244785435744084998681038420265770542300485289288191166785680 -0.00005857134679863410864621008285989168084397298549705467739546042867612312724485 -0.00003140048787490934722155055447894015589497387231061103473935185204980127252132 0.00002765714862667284093805039770212593598407996692877743261929125919478429387289 0.0001807550458471323559545548017472713718126825709174264386852647579581010736931 0.00005084073702228683371469196001964718716187511436195840035965306327416648003725 0.00004356167738154488492005250316447880841031847143958312308781922857841943370524 0.00002099836372519725522768309097986281433926978761811861406057565354512923270078 -2.551948565111842671257157231619186677926864926103988517408922845002445712414e-6 -6.118070961829269426954622342763899561455741991094800303256599600326487383685e-6 -4.288087585087873727525057679729797297808869247251937799252109993888443523753e-7 8.138139237118131717691565994530970326237886151636458920355352779905291164755e-6 0.00001587450550300173385956697048045741305076723528583739186713584755662366269863 0.00002121590231793443457355535119550322789156475646186937415504600909009282071386 0.00002398893724690639793235981172860849596962051075893429445035564103880413099724 0.00002485396808470159753197336053798289027280262857950427214687070666638291281838 0.00002458887552213012299606208399617169910167005757456313468045066536353175968391 0.00002393118748644564651698601504262864801570651567617467959314179079945255467346 0.00002361358421500782874104700138541421101447416085227266972829019119079032308409 0.00002446838358973481618624843957299379952382414308702662747823651965290243911469 0.00002733671117250622086598491391634292338068011021080793988906313822309999838759 0.00003309733189231896827589119582800493135879492864066610581854121307554007008102 0.003863785473223707183617122885431583954967169679049232830343740901294983346040 0.00005715266971178961200061069710556597217143401779223348112683546760952580031823 0.00009618652469511025207577650259679881305232235262310581133906823503908192371059 0.0001158595561506752940940521522968963018630520017410659850603028029928545393095 0.00007197382050615241077310218493756559265945876929449917031040467165326844588678 0.00001767691140541791951181494790140472043431869189529276587163595106521128950086 -0.00002664024583670464396430983663977782486149831662227834697415496137395460202992 -0.00005165355156771008065778070516775839282493345160116609452885079311130644680638 -0.00005396754809644779250307004848154929596819194303507546552074961477823362838366 -0.00001649767392325714038645925788001611260783860761725898959437019071240811668150 0.00007091532523979607048676476442181128511875855413882244152136369910640590111958 0.0002719165874623617125559853549392338017584919815428231050130524227062950907489 -0.00001593044400568605898808941057962597689483333863928741535371968632016726544608 -0.00001185783373068453482279474494129973776567372215468522553406508847122841938416 -0.00004226068108906489340571117672233362900551187018032305364834674604377442167469 -0.00005900545573476749486788608281409893682916680881287730143724534106305912855418 -0.00005469015892819061131424409136631809576839478825566989332982658965165682985255 -0.00004041117424348160833569677792835265795585906916395538458294240891806161211614 -0.00002166488773410274877453179257782306744962070604394352694795860095936736529477 -3.136100384185583113829010063694669174678644367448784912596826499741508990884e-6 0.00001321838158213745217055963522925967863656950155509687817105397078176553944444 0.00002506616814203136815857427340919638964659751660830031730680082297094007547663 0.00003222361245194029682488405464452086754153766979500744371023921363812897090257 0.00003538738643945057222183869149787968461831340479526585424240674733118683995701 0.00003608787502821740120755231559244150911302592549725404481208253392926217851265 0.00003578362006828159405155686892577144711401890430488481952312816989044154147650 0.00003581868802149537697521908186949688785087408051947623410674683088512157482326 0.00003733127441151772965757012439677115739913651985324160276360333047190127051613 0.00004149195177919391086081100937139030197176778154175474398086053666606219509301 0.00004979374904599333921408923928344366711185772703230684522765901246085525901206 0.003264381455057933669412698089071638865409891506421215456653076312516798213720 0.00005435271715042623983917790593762498829460756819914293901863352424499741201763 0.00007686881515550991241775984200678549252268604876383223539518379058762541918174 0.00009383832974248140716865181512613337250918114548144802026726584846988488681734 0.00005083613345953951803592512270300595564685960258550693735488685163731101192864 -2.818412758845271387386578696929358240818232350976019575248278387643722867439e-6 -0.00004022799051025158818020993462988745207073879326044063413871716466715084857293 -0.00005664692439255328769233781169566027732149212051929404686191482331556648340080 -0.00004941457627561220989748631280622989874131578215591738907422334562287617624412 -1.739322343358655573299106926758570211268054972076439787188921952437944177835e-6 0.0001403772847350789219231437054903789181396181959445069968141933637755515085254 0.0004419736878964337455245834190919880879787835410506634914537897638212840353792 -0.0003460997052873227071579993228487480863999911867361432965151313549518481490372 -0.0001613793752851917033621607740990464208151322699391928936544041791585742360057 -0.0001546707885230431940475083063160053105243019770241001597963293491578216512662 -0.0001838640047770076245725782545463127562650676945424396576444406121644485287466 -0.0001792956369824145393678624507874566041122290208733432012863564555705882776056 -0.0001513318956792353515425940207901499344396454877233060428678299725124147861642 -0.0001091900598620382347406420110488112152402785875063470536754506216166489968747 -0.00006187358421255545892344589910418893964841528702423531425636017093658647478476 -0.00001326778230565759929809806749762056556924101332345891768844447973750351158229 0.00002652356573234157631616758434138096332986311414152574498160649604003587161913 0.00005371454609534590366725404201176902159699322046052047648848913382440853080151 0.00006788789582761688838709102894128807127241428221522112088770022673162377953060 0.00007244973307112600514492253914919300460696348197315121884677883014776248322409 0.00007079953002785352947564741576584246629166379110134961049345016716094625468921 0.00006573482261446986572929597290150848408060601143761553719586438710605446592619 0.00005934414141855156921711144646978823509688824267920280244313597633324760021464 0.00005366913597269790355722036350306456238163069697909504111458299665114126169246 0.00005162052174063220580113413296271130282330122243141767287272867697400805786851 0.00006382574144060953575197288111320122891283833945405849072007815493964738077063 0.002116669244001602443587918105728510784146138058158933282716153143661216306086 0.00008752361335113866569160006092532621381391632740664732451064238892760780351046 0.00008959021692013319309542754380975996101349796279580051101664484841540400975053 0.00008545896120990855402965498885753717389976281639340986683189218548066806394169 0.00003226305271187436285170894409917622489529591992537920610437963096851622282400 -0.00001756507001164196227555324261119701085660751724944868340345305058969910862166 -0.00003839866613720036952129952060697099538877135391085519423975797977503801798049 -0.00003769873327398992997278245294697208889022018005966394631643119305701417861061 -0.00002039749786896982792237411560075696866513739280381929589483565027888804060522 0.00003309909087890932157007915027255670070668730619357723498466395173030207984669 0.0002439575564532572802249369747143817413288155920010429913687163141728123849388 0.0004708357689815456544895817804278808367776726559909973403654346794731980452207 -0.0007501030098245602910103532037132085673736409179788958304620836093608103137627 -0.0002482345071799479691714454033471758511146292975518363749148545631467531972245 -0.0002205534197276046423188646104381786717690282619933390257516661566610029040114 -0.0002785956990453417131057309811430165051184675597969158148830971802969990122390 -0.0002810180725507141105863035015364212728888725964948024026855222005829001107939 -0.0002438499001744908633631080191173358315788230193679342471119784450846401540264 -0.0001822797685882719187315531718340499064455387350495494341229365122942110456111 -0.0001098255441351785659621184411494531854483211456341910617117791596123794871432 -0.00003178106462961070520020219059946741058218779158928365738953185795133527371901 0.00003452676292869908219904282441666007785878222977934670758563753507433137199992 0.00008189975765851229522601346545659634764555909911780656325603239991309236118783 0.0001085828691967130229992996351792995938753111177621877220822768887762603374499 0.0001194883385694729430449910353191607416407177647820266756754274679088210786691 0.0001197175227446150194903470264211462343127904168662753337688069269134113553777 0.0001131830354979715310657234135835539879569935334878302613712170145205113649157 0.0001022984333832898907055697660017346481498220282681535853142271252701826331599 0.00008864293359315432745760482770470820293533559015866659716143617137559892238392 0.00007304901061765535658789853718666726215077678706379954083336028720301424924547 0.00005332995845832376316166356584440509557911168111393214169601597008333542668852 -0.0001083216972966071099528909023762219211768153053039490395515038503830441832503 0.005055924272610897352982287043430471642759941522219022135482240081864914626400
0.00001067765694460000000000000000000000000000000000000000000000000000000000000000 0.01148738438106981159799011427087108155620652098247547408761068670903272406487 0.00006649104890368917975535940135996002198449251727564980135978587078634771250230 0.01189138441798142726763165132535295835204465821811617234413617077541921204524 0.001245865588617492798995654488307949107400548808205743782647585337623581098367 0.001950796109954272216321844080494115833242109846763552808829441022749876747350 0.008850309788012270082438569865511047165293144052460125055051290164896202282596 0.0009488921379981409821237737403227320280273589993615179142681424407438400488032 0.0008811494158434111169193027674972436998503587019679140505955028056645803273357 0.0002622791899536563255062638636795863410957852079256182004772160518213302391060 0.005564175247719697115476640644955291185145558270184012057737471371537888304448 0.0003992431900029054477661600446152362127107350577172124372315109514610627889243 0.00008322394930910948877234353033172590227829819891578338445377680026956655992076 -0.0001901449344381948519976377024886309240948006322038585124374474493604564653101 -0.0003222402422487178330229050897481108319936112718800762490016324541251753274901 0.003998538538311774978838675888503851702904931612539502199928623819757602925114 0.00006627691653614322785508997719164892548453980575091429286228264646491821797008 -0.0002270338283987151307329366247800765085060513183651912375087842972576013020372 -0.0002585413544698843033342759936079935186176351835967939602950593210411984884581 -0.0002234113074750555374023552480900724911435520303512476962086954028067575258935 -0.00007829523390594499892533307496652334114694136172246809033156459251300815296895 0.003108242057927082694205707484066252810319952156742748223702099651048109522408 -0.0001354833887484775994231919417889771783941258035981951066639279231033787013160 -0.0002683316234363741364857977151047796815111358076255100410089358890830329477818 -0.0002191426093200083456387688232784194082484676571257444416413480980735876557521 -0.00005786351405800110595333702399515856826039123061940330988166211091334392018307 -0.0001214317204368878592021584557697328536506730804072446796124422431457482797927 -0.00005796697317062971215691356115979224784161160377641780100519249756032065069588 0.002415589294794930222536990100811966055920246887318235832689999285767763646347 -0.0002527369919556146825199431228116012005426329412960512405571782196258230319165 -0.0002017775010721421442285315680050878542474469526315340398581630941947918811327 -0.00008675978345631612221172839119169582047146649567390659211513238234723137939994 -0.0001079959575177457292016149923423974710715978006373692270517703166838175922447 -0.00005222014773868031594943701575030987655063455208530392077327620168842542024866 -0.00003265119282465657668997214149446581031936495644612172327897683776004853455481 -0.00004389677662357050008964275571687478068595264109586057926723318227471093462366 0.001785239501776436717056814920700279033055715724993575492180829680583116489591 -0.0002212960290644331213078951575117343391796941560289295270937921090830633128676 -0.0001534764945070671742479292262471447316006361067065087202569061497630497612589 -0.0001118124050327559456313173221793056475613422334972887896781358126903546392645 -0.00004467460685380812916284118619086656153524201875625717028862359511830050421005 -0.00002632410817094200545070954195891754820109943722491764259717582023562933466710 -0.00003766958381260492282364765433626187648731339415495777440090459938697867771562 -0.00003025689457415919490471863651572244901127237543630153130928127693104725992170 -0.0001479234097728356382471588390673383598422631411092608855403838348577709757878 0.001410750768046052970260124178014236760363620787203993794128890751093453206173 -0.0001324892108207145848833578278315159636772074843603129915689069978861885912420 -0.00009649214482840238868249868732747263077988771419611889180495002154945427452507 -0.00004281663029753609724070760097088265010052283727880780043814490430122911280220 -7.567970485128500263824916320996745234670924908328726907202858154623024753530e-6 -0.00002629363626078881004159460418968307592121485797727560431712818265446814333860 -0.00001963893445535936607496558364890745667513641597159809311514871109350371503297 -0.0001151049675457283552950822155996685133426050777902159765764834584888386751928 -0.0001667791962667312062338081696892247352193153261922510545031979505016570072288 -0.0001677186231868249263748670469300052138452242858453220438355683636582585866099 0.0008681838485390924281913299672937072311842466902046053448454797247278513081701 -0.00006022516547428404730949427010202289526008664794108322698047729097104146984427 -0.00005960948491571295363631692026764597584838723770366433661369911346936159718727 0.00001265702728381760020201189397101035464879740115388889004263865055590276844525 -0.00002919777575491476076968024480721265791588050428411957412206686931636132613493 -9.683781157370818274818916802762771148893827948488756798131489063936561960006e-6 -0.00009651747501646672835853603911225500333136675638780086646103707416085379408865 -0.0001319327976608777975256438633726744166722604030154102753868584390388123136003 -0.0001469838482782548112930503363966562610982772576627366699652331758671520072079 -0.0002189182366699341715637947001940334995147752799941613995552717210950882461281 -0.0002122689504173410685337447525099776366687309117967802419105879871034075265731 0.0005861037123497703467300088050039966829137367121831696799228165591249803328486 -0.00007156343080922602270122525314372650483675617906352356891583260375256772892525 2.590795249059768587290571460861020553088295987962270408502037068204572644630e-6 -0.00001849185133632897849249422232061266210201852119942556559732979439096549681042 0.00003159453745405038202657225790746684659103583970962092272847547472121509058229 -0.00007318087478130503999061344850593615828313687254425389995628220997397750940449 -0.0001083272233070622517501928549917580720982030961302816490180137629040847246298 -0.0001311621506877396763477614846921362031118187628589734228581240043934247278891 -0.0001626749624038495247820651103319250846029232071198887597354827060777677815030 -0.00009521346506832229211176307310598806960213053224146256327214460571735680600928 -0.0001630652131797718590658766455331424253514797937038556622738358681441481184638 -0.0003575839742930648610217150243508553627547854010897813686463818103961955780480 0.0002749132199043150200261129268189732009557500274833912049916010307691101490734 -0.00004074201995980287343765962001844351010973327858673426166454528145543664390747 1.250994928077226764257824998612149204792425532058887567583148685550675276295e-6 0.00003759485690809646580194976044890312368682932601643044041000557414056693591268 -0.00006344218617505731025175156075319187280633709178155119698462952837819063263072 -0.00008713754975448744702493274097674454077823734966533896970699992681191038612867 -0.0001228825943623801963259033546647950305166502195988763587438248495203214581131 -0.0001208663050171050994557743438762665337304358530187470539304317418061016391484 -0.00006380635188449621935511098328874563167537358068893254290313602262969781990002 -0.00005110728189805210959210519531605364781941894184533694619805012530615538640271 -0.00008185812946805385908109683076929006661222881967106352555814489519704491736054 -0.0001952112401261816860839076939143911072998470067075092172550569972608332756265 -0.0007388539420242521539971991563904159027426480206951417487469462442135129548750 0.001196084019134155023764917802343599023213815901547153903872364199302640443467 -0.00003869361804640685727276696844893435394281908208656746680682690373271396225664 -0.00002388955178717350191378713015408045282308791963714896554999490801536406948800 -0.00005938382202878946560704822236048637909307058817465666146666804587212218064709 -0.00007598610019452980690060319980564570983784829389918914775991387658587883760877 -0.0001129032907073903666631308575358546649505364650015804822918626561384113854450 -0.0001001704511599066916628941811781095814483770072868110775592344229781988181747 -0.00005504497200888374128549901825259645079206972699259641708730248120261002968643 -0.00001944872855610402459866377392971520784623062069044459532986380764974108556834 5.483313093562658851301956993156163240991945067803627241104531555541312629352e-6 9.191571260495848478572773321036945924709393399818649122891281989861398959279e-6 -0.00003252324926224687138377054440305668773935214309285666450902137216992740166361 -0.0003398368709404798607459087954884926158720003996971672704507864222742267849424 -0.0003374516951808871294824023392686548845122685176496162813185112309682284369465 0.001873589748497171870619556468497039498976712372214422175038354212009878173028 -0.00004013913407091755701955341225927113911826500332532848096248355656125310185567 -0.00004846866100610382827454691808051222176137289164459921110409940545765546147414 -0.00009205926779193519182736219540762334593409794201993095562862202384475681548307 -0.0001052774577716562776082881234437341520528169729444696203006523007846603413404 -0.0001016746046968658422631778613178092888396964993503565669889083184425556313792 -0.00005201842702682886170090504299136103223144015371062632105231423568527658343126 -0.00001239403995856986504608380508046850015850330558822417593464002960196766934802 0.00001967807167590357862786567259837015375939931219098714919222632006248374377799 0.00004117505839904270114579794353406613638771802745968411114264040557475870862469 0.00006091378257900590128986413472570091574372695095767588615687959181546881975205 -5.896987268996667496299521327070867195999999791336046920057127980593240088300e-6 -0.0003161001725965357802437133667357412662860065108170954329370726123381793210994 -0.0003270732104954381818354609721813216137492479243216406722613844214001075952787 -0.0002254590690949361470705860322942236359721370693140260924213667946268189393416 0.002446583082090120361842793940245404856166429699199524511345220878901042721435 -0.00002145703518136301532573078394681384077362677437049104332891378934059203108287 -0.0001343144957251277481401375062422081908978645182814419503224263472800148423072 -0.0001284728370212852822340109970246780994113923625007253137581987426646990092136 -0.0001107298066399910144924794526160619907960462802565602251738633276021965345360 -0.00005910992350934509818440988621364284366812927133587180501566140132744973878337 -0.00001126352846822828281675653961914133346950360536291764800266079968970426846283 0.00002048724335726205695207901805470513035384981563876587231248210005721039697931 0.00004406564493437368305032147316419480263307343609314565081762631932096795776648 0.00005840214965873829239412189049518291231715862914283781370361179367881997474810 0.00003881462199564639423343198326560974222758069990546932881062206365554607248496 -0.00006623339542671061984698503200187960302814335767241129601685759291611566043195 -0.0004673883705405994854520084215062228123111590335808894830453910793162969681985 -0.0004444041966108328818156245832598637122154131273178887950956684093127282311600 -0.0002773529860776429575197318794180016363109287372404905657022465964687805939103 -0.0002307504599292085447597696265037006712538195001949994241455726189953885127456 0.002928369681135477075149884876379811600373036075582623991168250667348614983622 -0.00007840303878687222556946717972209692617663358950165965987805337469089808009415 -0.0001664744123798982009164991977357476285068761043301347447468353347891904102600 -0.0001414366612780700846193578160565314611229905904790107508290547690328464527936 -0.00007281972558014021966222600285982871234999680985022098550082558756503030343434 -0.00001643199520139351946974059722690251040960052509431635246571791561076043953284 0.00002438415983333292229482290902926255523808338891223718296137188141995667275403 0.00004396586294031853706631572528340485152606246273582277147830265922470724912798 0.00005544909982576246449275998906610733241669422478121630282727772809746930662094 0.00004154005452907027724026731806072892173111755595062874265672820461212477274531 -0.00001987919508919736053592782462407163269612985274652888143969319192189960666406 -0.0001465727424569460429063555872599574639007757601269876653193909798882844003777 -0.0006771389564642207473259785646896930499594824768719303714814168083367459284739 -0.0005931650443890912587970670428415709954054205270373130265832889699471992368720 -0.0003315212026998549339439683097295762295879063015561835980777618104315855348743 -0.0002670372491307210268866705744818811100786132418655411534860619392035820090133 -0.0003035560511757903528069827385032706838340376805007308427720072392830806107602 0.003290286129749710226805034328831510256576593234910724705346559033608047994841 -0.0001159141547857323930747294142807487151046707773053756408151075307769742880808 -0.0001898310976884901019729845427452805456241749236263435171718794019996611143964 -0.0001131217085780154568237351578453437779699094044880905029502128077140859858589 -0.00003622990258359836674071001238426858241401095343838733196382190765883086023911 0.00001997413348283944254154623858460457093837931359377761914216172343902219316361 0.00004724460838760552844225873897452844096793139620905451285498470514755563570481 0.00005468859960920129771144920235347908369336094100985897269236233682741809854355 0.00004783047461194251977754573700652324252040153785304648132140434694106425202017 4.920984839583802949595861538732201768248050895027897513246011121788874421162e-6 -0.00007587606492843589176702306290192843707153717080710837052114008046631452899800 -0.0002255110707187656722142200696240127232903057688410455478271630708394553667257 -0.0008600469661296216981320798651980420941857060430584934452155426828581021357837 -0.0007090314979849533112563447403944779166325837405208180236939092558568864499452 -0.0003661088379831101164433745182795455448560162035231635210909644457410225622032 -0.0002901300733294398294656828869531687805081036131259709984142700181646814741332 -0.0003425984688352158189017018058309064449996905614351241500183449902735801504788 -0.0004322922747989491952737557225693562848550668210164331949251363356181809937355 0.003614480992371481466890291822242291091158046423364952642916905444251880934297 -0.0001619751599633217643293604077512533584925429727962287290593248582613890277581 -0.0001647230858645766340734540209651625618752086618910541596322431290485803504704 -0.00007338972386069299450871171770575663497521185796537147024663926894578001289992 -9.257575205283265482244283203141968353056438118915807418897196731964680858797e-8 0.00004162940057717877172272230999951562352682875878281729330037700891408362999214 0.00005718300921502694441439161318858458513431228065627228713648691858934728905287 0.00005259207853679819920706242335361328656496529758102541097048831686471384015328 0.00002505384585839782114299940430807636737872313422037458833445151918164484061214 -0.00003219577997617029205168680035971486226592014423029539824570960570701538716760 -0.0001252868761050081149917276630688908174051890479923293269434289873736638326880 -0.0002882822634350447650448027096373668933449999342058440948078797490429182713200 -0.0009616190751098897908020388035836919985130824760639872754996426197272790512411 -0.0007589510872780008365067076560997227741332129767018924748289142367207289662202 -0.0003713879448085242888673920380145656615578008743300026038490117789246858967060 -0.0002921276851727798410941146358567293692304659267889084897637467817848188800438 -0.0003552955478742659552095868810297494668203364112002038615815864028415748456676 -0.0004593007564810448941770678679341290933594899610740975069582789924835828295266 -0.0005620453835394843650183678856242217745442810132487972954184064196977344054586 0.003859528775078947260806322972518016676803551756877463681959835762267990650610 -0.0001595895945546063427193568185261152599468750428309861133157314257126357057191 -0.0001182817251953377202827044555364252398370323690437540716817019115598398281491 -0.00002500187537228499409813834985016462186027260914276316809519622052939780420015 0.00002460565142654808693599208450857295396518426308667834159066375870705111039232 0.00005193010964297111759084651382532272439296395847138757384532409673269717821047 0.00005528249013048682257705152254008069874642160141153584274378973694792726297671 0.00003717203268523694579332599069606731899677115284992351764673642209746675596696 -5.374734902890571128808721715335961900760527829625188188544440850483514477859e-6 -0.00006525100641997921306978990589513219800977966908753938317887750844756148527512 -0.0001637327739359179834611562739995136539235374424441705565786250812628007859918 -0.0003196973901567569731617290445186909444759733574497220376147667806951441602832 -0.0009619696873403181733740593229002614364085902865792528842532260658631249651625 -0.0007368636881045324103682192923135148412954925657016556148862642798422428897763 -0.0003470861494354917414404608592877929521677170455750228993490782140599757192611 -0.0002713503125621474721210278633562906858278673143933852687070692964740600297027 -0.0003379590930165091615312844389623863214294236045925340119946105523580611021157 -0.0004457285699847298294908417641982466398219490962868761844593044760919871556161 -0.0005529591179828401570658143498280950074520158733032523473453639800884552378886 -0.0006524975235578379656206039576443708071378179409007959959676530692986035946361 0.004105263483560956650912964278992635140370799191446688369956245331171583867301 -0.0001345991134658701205688585225155704511645182734380704227912051498308296758027 -0.00005446427930317862765959688475498548346512307693083784637990323071185395855688 0.00001340745641654988567722576530973588066742214721984712250921994029552852506253 0.00003944186749763938445316157345796765742343936837068501916950606934963382414517 0.00005269381506401240914561278993348397307255607527569175357726100928514106618521 0.00004363431921533867387356633789382485098266605344019639025573999551890816031084 0.00001339112726133406983357416831918984578212300662525506701546874230384290266709 -0.00003518093166956866204302800449102368706358906315778744322922231631466699245098 -0.00009217307515858271842031182771189919382838131156318227469303882114259020623131 -0.0001852229866867135455294691668046781218266774887442568967470533865480103458185 -0.0003160236738670450208259942341979459577570528311313964233475868432540609134344 -0.0008775274455426336717924837351201855036898915490967090570773325322907661390192 -0.0006575432149294149646554836134700221873007942291759666676713969793764777005061 -0.0003000087609375106342111323381127017852663861627042859472205883571386585882547 -0.0002330840054523671848905361436178892563874901059012357125627749592962477630707 -0.0002970035979114265518455349452837377889529088649152641640477803313167011731985 -0.0003997714496539775545702677930628797533683737803329686825243962232764862965086 -0.0005033729223464105972709306393909815190618735779132191919530579945318333595452 -0.0005999276195595715080731492085636256643973909185762738724016717031092787270112 -0.0006631037758144982549486266257074634117073723280251197712017612531884850822148 0.004326135183187945627597208018070941082880459213775049335264553051735926100396 -0.00008649511310524223923950472127834101887774680613453565658297796846127720780802 -5.116123862491975833388765863542517074332435597365482823987882853081836418170e-8 0.00004049351132428113012015963402017782595568912153005241673766605064956098697059 0.00004586266804672214707576171364291515469592976637166435718792164877658186011004 0.00004572188482825669487057795383168100734054914918057968331452326916074742303469 0.00002476467936219230239147352837446183899590644312823885267807566699539703451840 -0.00001351922148146069480086409718799825854744758538580296705069492896050944819880 -0.00006206320524580259456313844503691456415575526003083674583898411852925347488305 -0.0001107225856106839666356473768524295411786848033376209336342912825788619088319 -0.0001866985509105607879726441370270146485766974452754438634434071449394202771343 -0.0002830361152909793622675505086258392798961471217769784625342230616598874270652 -0.0007382201396843819053038260135683918224105349247182428383200342735116506307567 -0.0005432296950981796733206058878101081039164843277784841406156401424275934559476 -0.0002408825695990218224284795106674893327997135732956098983507574628801147998865 -0.0001865288520405197136161711319478653670156607864039290461056507546677576530087 -0.0002441715262996318518617416424968297141671753288403461678444049931656168044669 -0.0003364412863155869895718963014615545272982823891467471192975111798816123117493 -0.0004304497213587645402670954237214001701124977556935610255312864492243344759103 -0.0005159403148449772483521119914142949262523587972520295251890559385699694735234 -0.0005682403929262092536064612617775023501015969362416018225043931442300919984304 -0.0005800634970877015711008274852567553887051402704420853602725277791418542620700 0.004555268102326327596261170361088890203184537874387511367963987709153644636475 -0.00003827679757107503110949637951547684722150852568230222935039358172006632159870 0.00004070131055975401817776371579043686825579005101969487317805153531248145138149 0.00005555865895151076181307947491136177616187163163298527815675865504954387586829 0.00004513645506024545098279021867326489476792151999049220115489206169649882883760 0.00003271090609355142978991312646755411623282148119946958250439894933020548660977 2.495486905474814046365127771140574352716199721096430262967070852548099045640e-6 -0.00003904171805645883926402332815250841517014914135832377462565219819518845893262 -0.00008323190283894020734942103805569118353536024132891235054736424666737563901585 -0.0001170877668046231136925238139603234585339781272279060792925312339434460485639 -0.0001682207928287073111429181143975928791233716185270538264243542986795614666967 -0.0002310168848757573300612839445152795835059887014476635655179254061728070422116 -0.0005741619430961082435398512832604664977722946709994499097215056915994289135443 -0.0004153384502450789797050725636717548117281728648438298186047001181811768957921 -0.0001795197384184977424580907230031198097513143634562562589620697715356477228556 -0.0001399841479526436881336411524186595030032548367578047889570884680463675224266 -0.0001901894322805264009601471821315270564931578050508427126436413065683707759454 -0.0002692671512828239724601725681552206180596223195491198978663499639023395721145 -0.0003479124824446100646487208187739754928185128463599746794126947109250208248892 -0.0004142409919696541163169771391744695577594404689947356745942499588614067108380 -0.0004519198107929514151033270139160274377004272079817304234963479874094942296646 -0.0004591509339887689636515793821106210010493113378176538220799041178181579682348 -0.0004285249657781571611491972993888254079587938878404977170064390805610029528802 0.004749425787216612058006387203978207431608281068752827152805139038105747789332 1.618324878381795352945905213491784494417691053536997189753429967598069394486e-6 0.00006375944183794777971197619578339073473538224428129878943689815275993406248924 0.00005983100272213933073788285721878398329219761004649650236899739034224131737442 0.00003835796752567588457141826205631751523481641009519693905116926718832701577090 0.00001586045341490844714936434584297331686642353108123981974931935850470050555985 -0.00001953997640012267723598181663304560566911102772897074430997827683895601091333 -0.00006016672391876942504903299596216489909737106913860167868929447063794483049115 -0.00009523380385549010330504925832768870624097929014472314211002458648491441417985 -0.0001097808814003936139309415292674819859594387353412076812780753529148303052450 -0.0001352986242582425324793416594837920785516265324704267879442830947656860417163 -0.0001699097279100658885060875095717600006983339340655823354568067335727837382247 -0.0004034482933568899798702186521980592438449577559221649342451667790032633678523 -0.0002863384104760786909691108532795286371908550123646022684729494354974340534756 -0.0001214083135545308230918862740254808710008044960795730462788586589709671384650 -0.00009816679347107440099622112411586998727200114683873588140540964070670034035342 -0.0001409626316861286063847777865563476629179191161970506699499673076846424383863 -0.0002036351615278068460899108558774382563322835920340271205358790934548146681409 -0.0002596678325893215540843387531962974312783148395136822851789150708787453730271 -0.0003032354511719009454346148416749773032919787438007765442258575812956734870518 -0.0003277409417375091364151402981957199986719639924136960907552643038836591455381 -0.0003325407067830693259400198399853554735543047583479990715408281214338177508931 -0.0003115641375894007449773582570683106080556568909957595831238090326610373540572 -0.0002678002580715037093712978543424120743199700147724064185388410689810772460570 0.004853616875419769358716942735208750208498351894559210692591868527755518053826 0.00002622692582066153432215935295916003183948121717758769927479810972046149640200 0.00007047868990912388556224440595139489167865190712258599474502632486142554750994 0.00005502048039091299173369240495503320893095458297516027438247982050285797938683 0.00002702993335744588965965672148945165421158479041406563613197156736197192705469 -2.393018177128148033984696589497766531983591012710083983054880539179758365929e-6 -0.00003931311457538665216444033649371293856743947933957439243591554563410546915657 -0.00007478556110554421967852108324586973870057693660451790464299340823659578466779 -0.00009622343116158867896237109934108025320190957396118820282233517819414895407914 -0.00009117647933273351073798147528213697322070928753461502085576646250241287584392 -0.00009499789660933321579713643937363134842834644232154157428057483758708575263952 -0.0001068840076184345500657150794713223918605647358173475352604354015988302961152 -0.0002378705179559475665244389694550163700816489885881719716212232503185033988433 -0.0001646733823311480146131476710590335669586094869565285836981227699814294307566 -0.00007035586983887648795338716411947120698104886547152084967766908772343039346515 -0.00006423019192253951091994000941446199271240872398898381851358100187597448398235 -0.00009875202729229650757045232835067488470819384254288867418057794428206381267932 -0.0001390076059874556309153525448401583553985080296246079962771787857607263197356 -0.0001690632322814131235694514235979736030596618731614618449284645588148155066177 -0.0001925157227501352782661301855092896751698232180083438916912915455529317512139 -0.0002067773747287499789558748081515126543529429882144668831065276404764833135146 -0.0002106010540846402757783489380382810144590547938458878569646799974090623780282 -0.0001994546439112373516644381055556165309536372098973099700024507913515702266787 -0.0001744566775306819141802497179854924163523301424589282866186521033298754831669 -0.0001403746177349287746505491144145145521009072927286763357441731892399582002463 0.004861335769222526295885283883719967865170371809749753845077974013801343861899 0.00003558426119963890935730924600394141760889970563726017884229758120318376989174 0.00006356855290568428108891350238626862059785751590056831831403403290589080679975 0.00004344049099889849076147526094382434420770731845186671225579344117273933700627 0.00001302982166857749790764565406222597638306676932063337036043435423413548760566 -0.00002024568984309152914504069072166636125507510006424186850383970782794058734459 -0.00005545762269614908890807413630908127892918486959764322383652449497516970043688 -0.00008131847288629941693544467990746114663321702572859867028966513214352033568976 -0.00008666231910552821344037592700069917086912545789396303493268145755757273472068 -0.00006589166811213552076504463838267711915672558615358521109756954690278737031354 -0.00005349944250929130604034622796072031400770122703804277265472657538551915616671 -0.00004736870891588740179273837812220433795693366988091493984048610785966466749243 -0.00008818818560329345972162385522149342887721685867498248503221065421423634229971 -0.00005855140538842189719313043685868884858086925126941230491834369856447417636598 -0.00003044389746112015772696818917720930494172885888929515213586560130224467938750 -0.00004054119228743933140052593635478425179271721049195515728019006124506206971218 -0.00006185865077406296304702307497058925812515880340740530443133674374399575818770 -0.00007578890255701716278825032570348959903701292231979130957534112925380947258990 -0.00008409225002652341384606009917895333836546549752296863902503266769357223133693 -0.00009223226410301449260473107991110881240537654814526079115415072180758473062000 -0.00009872830923398311875426715951097472888204596873228316650008441662702785459665 -0.0001021970217371454803008782549020479570311242845713603949168361425959502961293 -0.00009979973396993286447727652436445046299419560093172725185282722225879763327774 -0.00009118600869799348014540927457536599513488916968398985067255075931075839240875 -0.00007788244165404467059994680958528416765492811566169552143248859466021186407740 -0.00006181827039499471166801071364902807676927511063437337524641728205170698975611 0.004772975951008688528772068718268918298973214989750871054142333606501394353970 0.00003199154011338221560851959858873574036480252871475963704618505231293641500663 0.00004685692694491647131379245081496027276657846532399087555081136367902200757113 0.00002780119390298495369147048652386231664070892874159716560090810603366364946658 -2.073199573280816875931331107039852010693172914869466986122032346663804280307e-6 -0.00003655883782415350992570816620636681687033832214439997774049963093477796072552 -0.00006666467844767738352720803840947789975666320019492149217971030882736938755786 -0.00007929602413061053983326055099552804474441551563366021864586008117190278275709 -0.00006914991571727648173623724566237252413325523625905035705943206559038725956718 -0.00003864669290646626051909068282969091538335977962430566479341872399767421938652 -0.00001507601411883997756046393385419445485686233738828795423069915230922597924254 4.664763453138253536918634954972763692393761270581249785023414307073432852954e-6 0.00003560414445878304327852457336747653792077897751865118221920402030539850977049 0.00002387524565051228926739877476366195757504258559719278253974613439558211441784 -5.733453442091442810022040651603620267313017536674623320095505321235530181735e-6 -0.00002563599007445994931828911557039235679420253963289988877677386387576283340680 -0.00002731931754523737187806416815437039339101297112250787612167398523392466680170 -0.00001989452472172433502431528336894265441239949550221657682199641803590030376868 -0.00001354951303085944301304900894873621045598767727229271058229081777824278007986 -0.00001083199086225613522930900985952090896399786459628205446104950466228989220720 -0.00001158126839749832784566165165179532448527277200684904986989088833071233695410 -0.00001477794078711270076873177074860657091751963596839777298525978006529222257954 -0.00001915169955184785000329228211177457794545332902576214615137510507931978053309 -0.00002333578745905200816472700374095838223269118714272598220316553050688379423499 -0.00002642248375353640343033411938522286410319272815396554221681230750606978974294 -0.00002813976513396981542634343043960410699331907492581342038957929538399035144546 -0.00002879651339203238269451181478066305365325170910250691734029478665314737920999 0.004589567134833504862567589525805153152687046683350037626832983939453648502777 0.00001956401966266228419107359295326998948957199883319785367908674429603449328864 0.00002509102790375115758475488376843692746895783054171299446912961114852890240937 0.00001065053021222306764343953161553385525935032026437449471975217027047657246006 -0.00001718727468577908574061636286097072246135326907255990937784104070673212982909 -0.00005029475558430053434857381089013304924900872267008048466568786055138837195159 -0.00007160801800034276466285304471067891287424607806472478502680499885299698111207 -0.00006963138978721267139690119514950028399598250048536064022772275607294902531876 -0.00004739190147876734396853141751756626777388072164505349986414018496002904366445 -0.00001288759709835083576830436858865919097982633880263764491246707653122499526238 0.00001791827486862346819186686585574837158479909101571627984284303991049195482904 0.00004653371516389258264108512993860616734858952904999265609410848147144383935100 0.0001238953574368526882908572812299120463768814413607886100914277741070639006176 0.00007414389041911450137378307502118703903634431688242287839377675505245597719940 2.271103537097481968536010356802624164131357448851395404745208805938073928042e-6 -0.00001363888721605901467834967431182378942288856423967555472319045033775346481005 1.732268554030273252471269357912436873314183983012905461207412871076997318227e-6 0.00002093629625937189813124247751622202168823283593909793292857281073551485621697 0.00003557298181816370313630088207892833113202524557072064142857388937710618517304 0.00004505510295275800992677450167856984808151747534219112396488207907963422118273 0.00004816210383357102984315555881898645585207597747594457012993156399179156436232 0.00004540992059250924868677104623179035656318186391585495808671891845761573725194 0.00003683803865009215792098050227770861447606938202321485072716846062723909125307 0.00002434116386441363350986396757198938198447287590244582423804031886430880421251 0.00001033101193965629426809935652502956092002097205996281857498677346923458904315 -3.546113597449216079897832193967643780331009658991676208875062507852676467130e-6 -0.00001636154295373115451136772257708389189014837777564397501067632176046773249583 -0.00002802798157639568516660403412833135216862915269488552124052411116017325233129 0.004283637608493548906826544425613327868104833054376360530872067610377871856908 2.782387153028820819795363083065007124157825404633618870638156140178076660284e-6 2.417958899203849555930477997531215752706608398059467278756596160109241794561e-6 -6.222598532441527775621321156792633417514194777008764485869716763329961281314e-6 -0.00003149031035366505002926172388503075772007505416609602582761744893392442624451 -0.00006014904164273212849955373614074657453387752923288047990380535683752437769792 -0.00006940447812219909342327349168677318592496257693363320314012633145982109727292 -0.00005419392697539728432614024837833762341560774190027706675386499746242599996033 -0.00002455600509412653737798265514476211818394036962698675755719616406270470085263 9.708882353142142107033408362179618119802129849873969362342187817702038848173e-6 0.00004487034966248837239116956359112594828674227487395942735607269847496667107557 0.00007727740607622391320792990472610762315022171279929604790635802396196926850798 0.0001680851048038419468332536324362673373482515497227897822601768554233323875924 0.00008569179217863306100532080919174931667722421289977292796118330742556162198663 -3.410869398774030184669529567744563476207810945631577678585801972703690813977e-8 -2.797065751433191194115881502207139318152665478189895400454647502819674968754e-6 0.00001910803709967990906610784167704164686470625042637584772994698213399275187128 0.00004169329079240386796700285726101315231689236019788931263821528250268605199807 0.00005908941771351576883995786341557137633806554498015274049769348023316668871970 0.00007131950573987088345535073875560455692001205262818441583104287503002903876414 0.00007633984128464043624010902293418113643230374553488601676657947810607518098984 0.00007424285568467528626895908291030900622932055486942163037257432114271712726678 0.00006431108101617353564160923567043447744875764929108064800047847363486935482970 0.00004846803827956665274254577961968380627324122510845347021159839637502962041745 0.00002963116213876606641143498827431049109066393723208126664862016777665864440944 9.932548845581548179922340379535739170793998638489805919534895840696207415569e-6 -9.233046015584632391912348624749190160000605510202979067367422487202597260239e-6 -0.00002747920462287453510710614910264559515769486988251208509304212339860501553394 -0.00004534448674672482236555985211004315725395406992211333945025206213931197937858 0.003849436823040767305818449180108482525003773391774035675912110971873917991390 -0.00001353614747012734253635320988186479554559612488339251826935864340430033255625 -0.00001695218310277720877978122111825688862483106658152655163293119158883596243385 -0.00002079711792311713394543610945138937420518055630228292752315795518798097522642 -0.00004346158783653586102794898011929397457500888676614911736469643557195812826774 -0.00006390978162964083927761125162969238010228540732068292028716576457746311854316 -0.00005976860637177529423606382457608290683180319875629935495554789410596766424174 -0.00003544379436911764210251613243265399649467584796200037914283485016650191158088 -2.941421298103572466345198572759791027320075666459408721560654817949934421892e-6 0.00002896253174677092938640591139158295198210466214117172862956415914547568531546 0.00006756484418074424881311877354095412111285117174754810629898859307210578072211 0.00009805997122354978616013345666473726766324934693822038071291509371982429864205 0.0001536026008159467169563166352475275579507099335714510278450239346108086631438 0.00005858423953977484725548017733706799391358874968872482292000500486569928466261 -3.890116752118735981050612775503779576510529316767485520153711444662664292681e-6 7.187821322065406933618093367438864336726920910128013593411673758583811323930e-7 0.00001969839471860554993832309531414723781037970915426690949569036080041657203770 0.00003877296422811224323437184980470576070682758113890916118319748564965369875758 0.00005360758757702009053095657979213549779801825679784837018056956861490454565572 0.00006438761147736693645445437239528150778520504288919372332368350331310675551381 0.00006920064400366251692280213839177034462070862045075888352896080988591621748511 0.00006793358297589619475490951240372809851276579779882220861673355486700965494320 0.00005969695271757691495032867361487196145641700281400543076450236570159803296226 0.00004593184601233148647842948896538068729743054600258120505448173649489820909214 0.00002901109905437933073161925605880460595357867212033743895510182203387580496189 0.00001063292493985160182316523938361687525915313633736935410108760062061476113962 -8.133604271078501538691388086445075492511243094049555098025576918611232417062e-6 -0.00002712737853780032453766773912231335921763682692328133809044461377156973628506 -0.00004718685463323562619945743649260931661407686435582157620296054802173083908661 -0.00007045419853046768112362633500751251809451500508325457668369175195970633220928 0.003197252709427188272223642678705340374371966816136027423104916486109638193596 -0.00002221226002463459331788500213474634819589152070931629691773844206197074037587 -0.00002713930582411534897466160494905320694713425372996320868898927796726330341926 -0.00002879129811728592279962232284341178035220656215691162608725603523844604627521 -0.00004825335709320773014936237447999171382620086714586899568224503402424984470057 -0.00005553453754917122835355968030386553985834089339394833557280911160562680646743 -0.00004148012765056253254760750707006218498602039937067584461652871723953824621771 -0.00001527967453598302751330452975658960686250537646601215834136347580839630797680 0.00001699886054671923387003391649433476627383609988991529199699469083659838000627 0.00004969487350800384737370509414626053725729205991967982072584159764821214335411 0.0001042855590403445964794077578772438251699644893967404109788710564576732575965 0.0001198813633885290736947830297365122182299264516513206499957294191629849919122 0.0001007483602234400449986804443350981411938902871159926956337456993364776245797 0.00004171529616103845811627546117499026219349838430871192159929022239921544452427 2.403207543446590769205944862222665505725432301127835204957625439400699299263e-6 2.445965747224586690962551025506066721922260759270522182163326553849402437942e-6 0.00001510131012147059597666294650621596554659968356268852415119118382443139701171 0.00002917770919750953971433216941126367007209473280007103685072993870799237049708 0.00004074772594313645702981036999841166326397143423643956895437941800205743924747 0.00004983088131954128244663876354339316809962968103710935944695895339207744184902 0.00005477850522136768352255930990830249881268390861069806411341902337427632620728 0.00005516618550914236884962385917435291998926065784213262847953863822366992310162 0.00004993067790851811397711881345411353708038997522115893686624409013017294012031 0.00003982571737398861855709722190743162301863445101780672980274742136438976381298 0.00002652522303583625561537246711509621204465264616702308075968844324155985521870 0.00001131431293601481152847954023336262271202056072710450873333537484808858523002 -4.929026828833396827223657143614112669138927678011930392877807736649753633383e-6 -0.00002205100305467946402990835366685570049340481113429354689713492315162177659796 -0.00004102559594532179682394284379249704132621201969668157235091287662981115880489 -0.00006542597639466051264820510486923241716850269481950605819149222039889265947251 -0.0001115436817448585998008537323036159011890794272220461827393791300478417146177 0.001707543482299809401947661763058895174478108350456373676278017077398554431369 -0.00004720759958403740473188520599865764906332971922206706802338178073622370977412 -0.00005394656178623672217568276190635736331754695561817806233846709778757581714685 -0.00004913111253345683026944957362435898640924479592611874618218722812568287501249 -0.00005796516249626041028322741453934705341663044401287081589185421610772292507841 -0.00005438546930477308204770204399718081281231162060614358638843495050647000849263 -0.00002818056157052227053337960555127853888344595086642373534338289952718114580206 -1.962860973014972656852678679415065212185847380524055800597884393670661918810e-6 0.00002550674819329787658557150588533371384920770782236364251214616178482301947051 0.00005936928633909320476686221657409519405508534981627331827042206754516046908487 0.0001001678479937271418292309808381553924452363831375766658918526580255450673266 0.00003874727501118091107426817311626871472712714316596613319265293320497476705757 -0.00006284281845242729335129581389899248256690475553514046147382357042005738971156 -0.00006742391880199019201157226291709647368783737366965574812838257126358291512778 -0.00004555009895176707423501386955866574247040164437056275923376477210349048547907 -0.00003752543119347668762977660473845111722051504058973790322612356263766249467577 -0.00003869628318082323574829122459987035907400601946958474559160959892211319609803 -0.00004426475939519301315113201447376787799364808340713581698617876069161416834642 -0.00005153304561787825628242790962301870892244988576166849064988276540224674240311 -0.00005920878243111921130300307572457586737293642573287443950808611131406025576202 -0.00006489227556958971818928243683072864774015010133944539814182494635346810315337 -0.00006749592587927645005770521917022715128188998304809390625375867222239800241755 -0.00006566194386491654789325857330493307434996835617315489934918141660345925337863 -0.00005999394696808256975350476011245564419404038421739249582727885799378206559757 -0.00005242529291798068933866713325818332632221610157787805689967624258748320584353 -0.00004517241690212100876043962853814241851475168429940817371761207323765633724935 -0.00004039864010311827198241630431519077960407208036476991625794140796288279313789 -0.00003967610812197976573440557247750495025209381572744087777820023346649228607915 -0.00004420434411187268911026691436399016456641240213902411140618770905966546974766 -0.00005622835539455619706584413023311516765839306251967201554858654789917375746467 -0.00008633915058808900300405208123761933691854772811127755324497184088600228955366 -0.0002104463707622120560857179859595563286059216344331900069306828777507161965328 0.004743943697220548891117034110091367268220702633380526208451932679760359941819
0.00001148557040750000000000000000000000000000000000000000000000000000000000000000 0.01562627880318148320316641739151608409732232955753343190510467666263600654847 0.002287890936918983094908245472260865781332588537093020733533782735622388138619 0.01277388679930850859313415735482224026408696783188323388951833647319466615420 0.001533050322317942812870237019279072723982897885806726050963778330465590597279 0.0006552116550384806954620256916839701842594209238922656950211918176316624486646 0.007927453258744422692475659634846715341395950880505298203075815484672801729648 0.0003783156997750711975911928667312308620395713527069247131508761145208060993078 0.00006026712450806396273839292348695580096718026289690641404820959732196032845505 -0.0001430907955141776438376396588181983761088659548618862852031325354217807295300 0.005502076057861058663069560560709658663396134277869694112087797017333067376770 0.00004235747302658728963457338599526431568144390695940540265134925392003438233098 -0.0001657524660301537683314289394128535654913012437439567738453982480916519136446 7.678922747855101261797563443913169342864021838141009746431885879439094831456e-6 -0.00005968834728293053695193906413083102697878618447283172837714359521352032930507 0.004159655595587764941522371650561323293947045267697913555900616192235887322252 -0.0001336680716755355523834531563252173040800984889533486452344571023408644647170 -0.00002597269762829977769008035568726491759479034047899265159219100330360497828895 -0.00005450498292026933424321758965679051127826351504927706588093211538589547700306 0.00008480796118869602066878289021638440636985414463533897720144539701183018168041 0.00009043680729297563771554222544846541225689345134164717580937933538157164147266 0.003204427298549376116533175583012849660023301508990794908447883708354729960287 -3.512290871297458367489184342729480833318810535204868242655747411726808744934e-6 -0.00004515120313061573711298535066149418773361304699700805715575498099065129592371 0.00003679360424550078772243214638344459464731305031329850122686592814092530366177 0.00006016985408808713602529215838937265762286069055738802212714678593714434708056 0.0001556609002339341217586453102163038243143905107379811676262472144465964125841 0.00005105660212091412709341382471203597797017665439389767587274489634447134229070 0.002430102447922125074180184025003093006335608022083734407413439179248709415209 0.00004026604249019677753485785935982288483227050529583258824447098015126192279028 0.00006794534060913662750000999904421216195066057108512470074265353023837655937013 0.00005025608530996376841448159942698549910943314325378481501852673240604897702565 0.0001152777563986056763207395916983832114322035148526333797738058101886024818176 0.00005234620866365721741914783416109883125546592367388630144572416700484348349352 0.0001093655921035464601143444674851682075346732331011985432006108062902426445177 0.00002821140516414987406808238120658350006230054684301118845543579222579600533091 0.001740589276912063258951412443272086665151169221916750642660390536941090134811 0.0001983699988552655149806300665399334288642666632898087888074909278916616109122 0.00007497154252053144485805993842035219334750614212096596995685738859889756753090 0.00009381528019769934055791434319119390518877607469911473268663961356321534504844 0.00004325983827412356519760928783980952293039352226145484672080683833692691342435 0.00007749021540485572370190785660392303300311942661105103203923377673328318220747 7.912795707011449533740349356727045814289020509849950578077096320760625083764e-8 -0.00001818270206127975129793524302735522516408134144718378656915163560228501248861 -0.00001677461116210595316334448215720918946748615094142915814719079039906925941693 0.001426825888583251348047524357175978007173305725394579817749654579086924278908 0.0001299167720015869277051383127369936927170445474268017795487124180800157011934 0.0001041388529064181274590369861849737345276273220997441038851775209488513549734 0.00003935324060911817160238117223226512955710404743669429862181961440443040983444 0.00006779343188235877881298035040118227780326688933186334382094269855044100051596 -0.00001205847683020134647530281142247091727517841246727385407229795030589680159833 -0.00003136487273533626567611297612905349985357201626657815983241524275924990585232 -0.00003221948902524266086014674361466029649846331401575414636351560273099158191013 -0.00005051121372976072942106212666646384769839287001453409275800832839043386841151 0.0001937509699298285658713772410847880634805454751834210631942962001522653502236 0.001105167905163540095227162184191116715061964263073181824772308796488232953910 0.0001230517847830210870975801573073308452765414853183612806713137984341430871483 0.00006780832659239580678170794939328293110436693206851881296173162786973348023768 0.00007737440765895267640445878354077818259199773167375487784771610271363619030937 -9.988711059002663250999249092507469634950591651351039841506301180611257261077e-6 -0.00003662032625239050351443596359525750964419402673029520009318180781168101725983 -0.00004682958461857675172896375809962906032248039174775795145150736358208452561634 -0.00004614400844448556190077900114023516310664063804709640349976629367858508318178 0.0001532411813429298027782625646452401045756636165964786664256071981874732327430 0.0002476549961402761566578452782675179499793129306355874651802030967023946252350 0.0003099013004628518120373506753763350114787951708994704338900702239174484624555 0.0007356404262382025165750154233884566864910183411626732559521467378963275490291 0.00008139981802967123990374720625997867200488846684176059631043594301623031074386 0.00006865000589978531659760764685856082077361485176163736958605161251318217426448 -8.929781060906973369885477658619233752099014068655298044709711935312498183205e-6 -0.00004558088682561289928570161622013896517925976336681535860511609060074237583414 -0.00003643211902798976208381299377779509656527178297819110472124274351214281511718 -0.00003234247289798902309150777351310898529183364554136359581169632688624932981855 0.00009622606994104366071903657353555750427667642697235471562908902096944387911463 0.0001931797663476628066700974960238135122076841706412102375181413431845227448799 0.0002599073222522518917752732391953314964512621300768044152495633000442190154758 0.0003571064906823457162179032878066467845349765837397435375737535371449895559181 0.0002902224639638144158829503200215763454766221631007194892526407870052361774188 0.0001413831680963859066083502610148953419467333567135280360026158146501394952903 0.00005829352399084014303690938536333987335628100925703454045464070500140773254166 0.00004344814057557485676294373418612737138843596685740024833071620000619292908913 -0.00004572340809444820435584298101025231745338876932777818872162755360300354058103 -0.00002955074050428471344743739796210387604150624836345525796328688585447691284239 -0.00003608440017499710617219027446660430354741572046115445419614143233376473643472 0.00006134332775251244259089294487682385598023474371979062443986889034005580168076 0.0001327538936495231905432293469197831026915454625805033947667720624239518977601 0.0001963385677431043363818100935286881734328571008266510904271012191025582796737 0.0002555099823955997649817080513239993044425750013098131707762421996512960305579 0.0002531989163619501903136388682509932236577108695847461829998774652879429721251 0.0002137675997219113915423157267369039637835023713651541047668540698593024255637 -0.0001486365788089227409046814916899105911494745377257820586934145812907971177899 0.001169455745071989008320895735675931578460531804209812181131684218879902671112 0.00007556746671658242130208491649868237726594395694941326139879971237679372328070 -0.00003984641535368945975968873878902058357503463531254207161832514296258168396658 -0.00004421879450598468409827153337169717064226192647016188300876122433956868154567 -0.00005169468175847480197940950600210579517306110367629320692416312383701118385789 0.00004042408289518737399288965740805187659243966912663608044399084587740345260638 0.00009679735896232879118580533880215353446478599064390440605810118751878507431128 0.0001454998939576054254602694760654455330600976787267458161321312014922156258597 0.0001840286169840561734162152016270282145455372306204159184662587299467870380956 0.0001894928095702991874260760523346555452738467532109854015347999603674373737921 0.0001746792499421849051415542022386675255580892618832563264113624518396336765223 0.00004595550606860414013532644599222464063991475462295671993770373461974091867504 -0.0004339852938137352032323575354600337462069512309840067307487129473165187320598 -0.0001171164408755512265969698192442282478725716049894056408409412933390231642980 0.001744810021370573778983171451719248010750825653496891460808384240553682306280 -3.725492493301702727114991869092929656062567762980533025004455147453164658875e-6 -0.00005945427222406899307290044114127380184715993798290594969242219970103306742967 -0.00006211228754527748043122124832152804903697019958126774983779340318038965196111 0.00002328516811179771596932226895018531052034853975706213022855431071559382590747 0.00008486177018866071590511772352997017558011350133803393050452834536554585738245 0.0001251011472745876829847156824352706553223798605231137341789982960026730758533 0.0001340731763372979331660189016565940026606556109443883856635389425754531111449 0.0001327362718100900701753733626481677017167280088825490458265714440028275357139 0.0001168785006459974130721307526986271952126237972419910352940571517285424579792 0.00006435384678428155066130987855715678302871256256148937520111735775246501621541 -0.00002419614719755103943463691144697339239462055773448377025424147903962753400183 -0.0002733285161212537840597033880581928309112352836452686925474474831153349272804 -0.00006812874311849514625994364988847874600461934061418131124911567389392869893826 -0.00007992999176149239757946884649235638321798142226096425821950897587126373852048 0.002444348191060850757275845623962285767347920827491952987433005074287192616905 -0.00004932298636964306696163493955374165968757624474565658716516492911409249806873 -0.00007451349253047603990510863755741375885491383508674344200435745148328285490262 -8.393684718511165515419707087703758531082274645585175105403141633909473487372e-6 0.00006150145872897040727120406445282063747548418170907520329531632386115040221626 0.0001232938469510470779146158880829735891187298724838551517993396565032310514337 0.0001219861619879027568155272570293328048331123241548287399482518963046604210665 0.0001032353493245860932696435662450202044949951117237794553524900383138015741280 0.00008014695625159172462763945549265766110827940182269837972959204357591392761936 0.00003826613647060681927792241217817870312211476793701560608301232419195673104941 -5.967514497195025547422104912752609225196172618617064566245880480274665682961e-6 -0.00002812318045175339686836535575863635313807935962118106105972309474180551261632 -0.0001002676412287968409664527333259607812502228780735274921514900560435141642057 -9.820537188551785321066674267594174176660877522287308358596516376202902761152e-6 1.771925040875611703718991531309149367647497356906751594097870836004599467304e-6 0.00003083703016518110442967483778202192699341535613006749824585444009671145387691 0.003011081412035636464893507633121937020765701461078351331916049204980837900168 -0.00009492440203467712945344872855204986634376625712801804761270165778783323698346 -0.00004479816788629308314147827743766790940722193873534875912281425454569465473209 0.00002964809294865754701249612047297965849156100703405137380097685280659083302579 0.0001031800889655339266746970769800054010931716086477654085961225066588689800532 0.0001284618906700650655786260982480850537342844577892573077359176016173345427210 0.0001051127347668280345153670231244295747143250761301648462493347358388509858703 0.00007107861596143576129117877069561102364590321015719552108684077129275286199827 0.00002955556009229734938653640089825045603622098985620896544632734821440204496528 -0.00001604697521300186480662439765466512149984419160358005141947843080856225313979 -0.00002788303193337383606051267043684414451885911581786540332324854686563348274993 -0.00001301405609641384701867849985481589549532456576372064958897455713516310044310 0.0001012227560789674793345617929521846728188961473482872015441718436178275812019 0.00005778276941628594751078366221941301067105689731645184475343702068104987471006 0.00008909713968959801357630630319876736580881159604319465592419202855394096477286 0.00007645276996194790630308156672451737449504801891312535200284794756946039863149 0.00006156951149944092145580261186724926830940308821203207571720263548391650105238 0.003424710760022348812051062219602550250983940346309840384554035942454109189471 -0.00007615039010373823165562241693888151192421093342387316637325707991793434071685 0.00001374103252934393430408999217034552081488467124938615336136949478649517361255 0.00008085964659224378372672516449210308086302234122676200019721391758543860686631 0.0001155730661039566286346175855929323961919209908574860459529503675583431109106 0.0001130249449661526948631339416049457204367144382704967981458016739048625200252 0.00007750231312199097931661414110360777640128350306359427818334280272985203965153 0.00003529639144988085112714971714084439281846190387968999090890208250377849638544 -0.00001178011930046088102267697178291824719363423859681273137294997649751312509145 -0.00003961961611240238680812032920264726115382018605964512906071693615971430899233 -0.00003160048307019372424782439423110623187755614223548462865814746797261780676721 9.428019929267896881177419655131297884095013218557330754285938148106514927313e-6 0.0003256984720789170826405185615928177518754537945252683040239134461712234313770 0.0001256399023473393643669327576034818439590658071049889888145079952379486933368 0.0001722618973965151835600866053553413377217930113397643024836129222676623809398 0.0001154622821471827660596375991372941630781062643311285464752767666176376339283 0.00007034638265789648535642144093817730389442606316783159113700030611968048824605 0.00003075127801108620908698952481706299882646379280384764059525628414462706107542 0.003785669500894813997959655244829197568373888897487637636990509660191670936466 -4.459496094754133254440775373572916027248118495456253098669026716866258336154e-6 0.00008374534382553212027827055362856173052425037726793157554554534703867060500744 0.0001072999633815688499737538173395384991255191969947018943752846241462530692152 0.0001058170234808383006460201585838581927420865058160305410849867584570145548040 0.00008627050749225860103417111297662873994835174907885433241875220653131528081118 0.00004608139462086480593271261581110907405771687623641172640156323034076516185865 2.540829957235101552843569475676378888954122555596512285349805678144142642417e-6 -0.00003639924388978327895312915180654930795940515141250142972540504311942328044561 -0.00004579163352896199352587821289992560038178423560121225346305500361184376971791 -0.00002544841423525849159526904420386982577040211964826686266341524975749399934498 0.00004231125627222584127588636528250577796616594418774027599351029317462398784754 0.0005272524494783374145887137034262009190684471564306088770201670155782658781372 0.0001752723786137699392635656890781602325635958573219038806513200524765117092591 0.0002346552615271788172987552817637815787471860754237602530785431192952720244676 0.0001418823204631314495205187704974248285560759769943517310142653965347336269598 0.00007240450231957647690348345654143462558648141551939280361764557652077310012432 0.00001417218728341753596741290942112145040493878392765968337692438628352916125998 -0.00003687580926383365497267740543567059902215018868140748513233997739871919962853 0.004053180913154492585091981643581059412559893323242965879197959165068970816144 0.00009066557972390040362730672207117887832742177993248285316343082293610709847159 0.0001370685385757534993940844381273740488708873054536166976544623969974502898748 0.0001135797711980768981698072202259667616758956552558729475120871666783924016628 0.00008710779535861645195571737222184287814392966832303939531089817080861916665627 0.00005622266592392122327704383076832052506187658799885960364092955548799941165640 0.00001501479526999836960789108006468046013384320766606421801631913791177901476077 -0.00002355429874419984674513058683949075555635826364505021041662571633404484614957 -0.00004568564310377066676461621698640049337379427140167025919109360981960624172408 -0.00004144158532506018140323951691727108814052655869762019072245187822312254357858 -7.055251715630078435005734936136763350846332182173238370226392994384405957034e-6 0.00007922174832958433192715346859414259962012363793034832434759960851012680797326 0.0006329289827670633269961141111256885214895022117002446020730365210101606325512 0.0001934028826735253426636596607828681599494970239900502908694721197655150394083 0.0002596075627014408192056261196268003737625210480281688693778376978606697342211 0.0001495061783425574151572829428941000398663167724249341928068998327115525111156 0.00006786200446000711727716320486872096395624302885109345710910196585370584635082 3.593602969668169581274905665269379547123138637462329970750085296202660445712e-7 -0.00005746920736154896529080092430818265781989163992795134752081465124177998954846 -0.0001007633924689833374661232883687072546537422948236597037736507183676444651148 0.004316002098153703884639467906253191871366197601121970111380502109565407745897 0.0001720777597255426634494234824355655199361317592313719243334392845704169458843 0.0001625637778069567663668898750973808352072726334465643391270079059461055683082 0.0001046487861992826306282602086579707415968570208014167454617724650814614315616 0.00006403328652908718136172886817693474847752266014403402060583827532479864780566 0.00002727729961620261591730432549235949387937261889658087926775207267731709492354 -0.00001143108271145331351496042550107220878951831437924107570843481923398966019444 -0.00003970705506639153747022281053872290267489788556897267473963812287820350355166 -0.00004624345420278521073278998528166727544435076767064555728833538417317974010658 -0.00002836814624345217183301406914842275047899860505873636581649341086598530258198 0.00002011077351718542331514460019431935838192404868275152957683731816609519587751 0.0001087194966033909798961040529173092635488140704434536918593481767769967675591 0.0006233249452185385301719984907605910498691272540233008387631519711674398345185 0.0001809011092807249948457347709077691670625617190244197610982194367043852743597 0.0002449764793555467972893398839588903194179079692853427459246204336663511797847 0.0001372797825621120504401985777776873215342053508118151329689962257473844434230 0.00005691684895710595236279321841656499814475595288066837782146077191451411773864 -9.009070557507043323566228586128731212368309924907152809886197962087003909456e-6 -0.00006363108520780138159237680295518015257338398796652218917104452451544302139799 -0.0001014723686972824614669978621561861218600251214391881612648533345199147804301 -0.0001125873051891730250428466307004988319973467011927872434342888908529474808117 0.004543357205898928305938644272161726618139713708262112302773564566365066305552 0.0002195538373981845231535816967090939053117541352332984906872101736726167570060 0.0001632504334714648952636562858044349519707183324938424371681783736645936716972 0.00008676728885645069637485095774687661017605314018434159623595893893355114603761 0.00004054635756303859070987750724649423435072099745103411088288576470746257367409 2.057743429121403530919113148965113044566545273354837429818961533142323026268e-6 -0.00002997916018389495050914924084757181846010841496380682894373544622500954517974 -0.00004624016719562202094264690854436870420238066795490852685177849993003720268443 -0.00003960619856625282009301108121402508074675054462701491931463171637338953195137 -6.835278101884241322959698429511623999622755709298028027707089036619850920614e-6 0.00004989996384452242324834308425360994432688731965798744799113355653958974089088 0.0001216437152541504950839610950001919328815630048467266633024705245365208243782 0.0005136174033953074260524376808371866556217218268993446490319822834505438659668 0.0001439409293897706670746676378623542165096937935228831326308586815819978876239 0.0001968164206917222175071956841019083722641188367791200504956555532975606429947 0.0001081403560423036568176422387540910390517366138764550733869871823327197998201 0.00004107380579430910012098258179254116533085807392300040627227842349832338171122 -0.00001300464658784644985940350232183577676019297453539826289934649295336521740381 -0.00005453452107426653945710412639461067505149474209610403565006986586652344568242 -0.00007938185790603326106966965516900245521079366477976601801660214704426161215949 -0.00008389629509666516590756299057471116409801880120759761024805151315466134830776 -0.00007411645205528219637695018815914700319654930710494297322236008101494186902560 0.004733919120511329185948993830107061636587333577109940293144722250083851255444 0.0002311900046352850921282608748119046398582685818234927613411223810325702139184 0.0001457584089276852063859083796047435941616471795038590957698069559904249760128 0.00006525253119401144963013721454855824106397830203906423295394336539539813209130 0.00001896154333761356280357610107738089526143412268102265629744361110500783988085 -0.00001693136480900750912766405680619580447692006580385630436529574978193568064759 -0.00003968007894777579749066508200094351447581640168478460826273897607333662126595 -0.00004473278324916043761995182261966740761887431551180090362976556814274789777438 -0.00002499418549560197103147399359337148957657530475488171543602165445235752827802 0.00002081063380110019883784618469637863909112175511810110914457984119302723202310 0.00007518775561273684251556015092791602127146768824110589106240430032548042713659 0.0001160600236297916248012854128161861240501647305577799321389351267583163920344 0.0003497051752028866300590296639865853002741562411348803894996145713694745079204 0.00009472671026419828867000725979235163575650549397454066780649846377880478523498 0.0001307445958540572392768013713694011250094169897893376393085130972921728449895 0.00007002532734167899203578916751942383744909284091694411367384633666489270331835 0.00002375997281673399836759152793805165330445135397464483251924432290197533286151 -0.00001091709379235777440870900401728832966347430559809497601064884520981233373081 -0.00003248541336584656957997748460933757789120155346275821994816116851140128379410 -0.00004302823281646079328611450659962426864430216133688502113406612514931131273884 -0.00004478439990850876027474383132010195113585320642319304522566129224279148584531 -0.00004011210090546793815266245197915712475116003383199674268602169961996915720674 -0.00002901056060525669771575963154069841292886129928245596251021156219387582222609 0.004858800566159966426122286728771653950708912318798265690849941409498784977593 0.0002143162605705521341668664925006256846581476047189080671980389189616113362444 0.0001195880882118739631236494151556400315739588814128210567108337144871033820184 0.00004361005204103207887256940939041860897755437506587238753031975277397732739908 1.142728360032423044904607807114274806416556920172820973392807357765728972427e-6 -0.00002897345405062096376390969241265816988729115479938608018111340846999674064171 -0.00004214591619342488930319486797976542039545669114238050008609712235502371051357 -0.00003628744064599609152338634876013993829633184868706723161962913651715479290735 -3.661057246683644874140435055457576433846421339327639426542841447617848260889e-6 0.00004878089238249142159912168913293962382467704798967511501646983672020516557698 0.00009091581327921632874388630237808312048729016394647772971676795132348937089188 0.00009703690702811254587323188950101469629847993005008346518558439980837771493879 0.0001720913908583909958495515477951640692264059826442118677733070450828018160241 0.00004281308122979722492137992075440002220331556414154956704218435743663377751205 0.00006020424819488702672845574757233112219700819426417882615450277439817811233188 0.00003021770163281160089871628783900960254727585044680562727415513573872513784776 8.788464326143046107365272053401570829186585172105476413783422352538381607726e-6 -1.729015633074173504376045121774459492059875778061556558113633093949237005947e-6 -3.420848448172519421719488025257846226588036843996729797619084465533503894293e-6 -4.640621535884229504509922537826630080830115012665797591286736298315648317457e-6 -6.288520315260431563205847971945447829553888667082853128834625028159241631526e-6 -6.569240035031945289536002269681365584258044065860981505152359583003649325164e-6 -4.043921686881877565611772692568559252882350086759762621270762791707091022068e-6 6.950480986805465925157430528501385888521576698838878972558568601094317422287e-7 0.004895971351707560727936010892399269173855251047492626721139791307929340075892 0.0001809229982123674954763976417279151610291106147510544198300751263000045183468 0.00009020502026432506585473583235946116639572502897318100369545928817131006559680 0.00002414128878199167128294787372081263610700533040139263407594272930650687131746 -0.00001232574418408590645245229069851870370306495466477414263507580492911196841308 -0.00003501985317685849738091549658801551883721515632415825065997771386221093178291 -0.00003880878446096532023434326861470288033737160914075666215516377351904280790409 -0.00002180522040251796802090324551152586926594726271331012031518520697069153376180 0.00002091620762520195853407769099008309416006172683073656235582377272108929287781 0.00007128254685331614499041589835975147598486420534053850316802068562786491253387 0.00009573896923657371910159039436771269039299465597070916495102704178807483911212 0.00007044564590979480759556787495636865585446244856182319725380808931722981465303 1.417367015431789892351577100601072570323669868260191436934936232865893126266e-6 -6.959769860934430583146375161007987472397224085155450394675701263670548697158e-6 -7.504233648658924452844189469158537109577547819598578952390321236906705606072e-6 -6.418197755270514971689266155940583342007510208175553124461444722025549350812e-6 -2.670466738468941951075753404267049659585614257341943892497708974146748054358e-8 0.00001343416532199651591020471981718130258362584010867370544203104049026850345486 0.00002458373715233618364341535409906046140299031348980476860605042671813418002368 0.00002856467322326311503319213633702621752473342865539782018704110916264240332737 0.00002735577178845799012081669291060601346555695625824704671908386980526607977984 0.00002382318893355835210892709985515404539925965430834095033802587687789311458484 0.00001966408659060339158506278869530644636795179754301149943365237550126449269124 0.00001626088273548906678821391203979300312504701479431408969113192335174892404225 0.00001446459414112489622498775003777218183506901493214474769315439303482922038675 0.004855677305730322895586374943867296460848990013362453814492569413599568400825 0.0001400058655282308724648169643331455221104948880698896981226311635300801291347 0.00006220210650504081485679023732344046901758596791974344281385647009795474222248 8.020887508909771930839107421373131961240549365139666099492790850617048237005e-6 -0.00002174193630169387742658622703869647010520089899447122144432647974700800293585 -0.00003622792837270546476684988331221768987655617740858572944180416839351822812951 -0.00003037386314151833161227737515197734932533191800582349037653850646066345182045 -3.123451131240282448105608427004402816494902009206483231783143185859086148562e-6 0.00004411662356486808903416570546535165577112138168328788168909917958476005094688 0.00008469923328831719240330533091039511020816452828133497408969994560467141798602 0.00009074617550038046486757941505309409727058423116049610245672644347097990175829 0.00004078247368654370009110264353162055896877092436581868038311444279732486163785 -0.0001524180931903400072930300469672074284273545447896849619910025436466256755127 -0.00005191341851283124077167200661035689725452127762845990703603407514864663388990 -0.00006781586571054556548386121710710101901678092531825553469690589480908309426006 -0.00003500992383749544848492746427755625753017314972027820017237062384044818371440 -4.165081125546859768178885250777173774938558588207689380279790428446022501224e-7 0.00002873332610760347213507792698246457102650801274796476495580383413147292665128 0.00004619524982334929125161584134322407154151407100940000307449466537583897367004 0.00005468563747866358189437345702273701974505457265771902478012067288757549982265 0.00005533073314084382785387840577596433987903463246931803196652849210550948766571 0.00005035868882486811656131657780775210120810751273074291185581859861766647420891 0.00004136855196306304983150778045943548458899202570709593603490912291562694572946 0.00003135173532947890164419786893165513672197133328853066035693578278895073520058 0.00002252842129740872450768487871201022450746050016474813902063290141786352076427 0.00001546365386061815772201299387601968240936497562113106960103721483723067550067 0.004738927872485463748815958841597708316347548613685246786027489798317750951131 0.00009971876282216592528281833660573018574728054565195659728310975024972350896970 0.00003832281896607111792346895334064554857839247802624877151582936375644854239221 -4.466383662946943731442164244880277274832987187275076394595033039222326938970e-6 -0.00002777935261727396045569323930490763431874357742636894370043753766964413877186 -0.00003331374908357206798941774563054293478052876850784682442048013774855745747447 -0.00001747398473953505713551192047219072659016246268290333242777009842217007906118 0.00001692691801113336144543840994942173964735314293870634750043224921241043300243 0.00006185557854466587999693665241943649464716632777495160566523732706319782765916 0.00008818427006983643518916469733813032405376639023196064560973329375110279336654 0.00007798463423343460895106129514531730936939682148620702424291040888161437814952 0.00001068730408342638575776046445991825497085944693044697571525829047931773601979 -0.0002859213187608419819484031175263932165624332397168921374844343356847446677700 -0.00009032981988110671844705187318982586082664012684718796577240885101365547135822 -0.0001165510117702428179177986429969575129936280547250262988380492290729220078421 -0.00005074988534697483518323800735742465281203600206317511945864517678516849229137 3.610385925406342163214340350464009346079739172599348242305225178232627514904e-6 0.00003876791687342405232469985200300927071104037589429871824063751957888552779770 0.00006073952347870959024676114045463735255988627633014578606972792932457536368864 0.00007440173065908514010034338375096154632600343419639660990191680390731816984272 0.00007808193164535386859589949736622348332177345548661838276882957748697790339109 0.00007301060999124949201455933019341586284355399357581930855995267274557172634102 0.00006062572347972909226906259705201015194096606017559728077433793184217428792463 0.00004526360022241146229148219339155652874594555573212894976700442000025887494751 0.00003039076810910045811262943249050824933452285138902408940766307142740562589995 0.00001706953899750088577033534567980599154274865027587126445142573229381313950702 5.388809398885888501012560896311601331940422580228449620808976768226805876735e-6 0.004539884637525202381268356805762564320879838514315047961573957502704876886668 0.00006500274724470266569732695509806890781009746281629728140908803972143989065565 0.00001997758945361876574944248364914740776150472215082891858584998730851310936006 -0.00001364176767728921146116570022404092299690230543614072975311977227582037074889 -0.00003103322848321176208332540551927908541514845065654233294886828993266125421878 -0.00002660397224534022744228245288676596223000417588695287564064156849614317735603 -1.331664251609196628732332044087493696063053708251900272427221054503999964803e-6 0.00003519308495996429500300059100241619358376731942273469473127160316348225587768 0.00007194964358523175657816885948155919908952324473336838555538703689024851759660 0.00008307889106986689958560778436113577655290027745566392137184979562893857591673 0.00005964101397057729018120100553678003417315037574491546685547307310917151385444 -0.00001883904419962752668556296329107255193296564190049666005998186151885024314597 -0.0004005197837258624339887945189980398902881279316981988256682284717564176448952 -0.0001200961611409689996584700580013632149456422562165136699916128908868206271717 -0.0001482040503998916799891834990133449372825025472392348190181868267646254631659 -0.00005512857072978924600971378515281342919755359280385590013871265200653280916152 5.246085304268115319005716423242540692865373852851459446409227240177001981851e-6 0.00004291323582760325131033757176048217345369292779417273349427902844521082395117 0.00006982812259517147620547920992126283302294539885310660103894377705015870220155 0.00008917264378119932270015300155940061351638617956168854959010902526143860227412 0.00009646073319822078009775113348094907302043975881633298028723909200022774179593 0.00009201121018044610758326976425494373206817409922631613291269366094266751695744 0.00007714472849847777329062613741048980698419228889405112459157296766420385444358 0.00005735828623334997114603663932171701386007040198819978099892155637670025236670 0.00003726863834160409196356230141137497487466812013358088228660291540616504680277 0.00001850032370377156232397062687363695479277055855054783395858158934963780969670 1.535948378248818946213596054416687809239241345389217782062237281204119468751e-6 -0.00001360141114514482689652065807102584849257655048596874556115093374001463812017 0.004226166969267806548290998468274415286883474646086123757286710663184893797007 0.00003848590048954823190176564987123103897152564049174840860750511674597604865546 7.292152067425521065363375024813989444744786984366421065284395204585441146491e-6 -0.00001991535285563241814443380338567270776942191311825257639367925002578369479749 -0.00003149258663768928672487157930413448647136354043239937541864383546213591330761 -0.00001628205609723706006549846334976649316841928554029188396579057496335488930516 0.00001619948335309468467126565183547946709689125624812486150531208190790021298229 0.00004932399146819308715600017617301877658971634041479574718470948186400075762591 0.00007430373619456631453431637749611263279397999948235082429953735581268827508360 0.00007133990755401321776882948578251681899017194583505801618972071120373651610978 0.00003716481235482641160857916855116804071201234892461905195793293556310472793455 -0.00004846249072394794638205141606402979477214146813806865743702624320723450058567 -0.0005031115873826457408253936594146546867933340771632241136618325970973988460602 -0.0001362010490223722330104250801304705851480174866543983257713489988050327290731 -0.0001603292551315520343294855953732130763464460379643072511080412399244065344552 -0.00005742002234802370287285053840382212563387282662386900403502825126573810610982 2.328041259708936493655558359728894483689644173688778836421591081912349964084e-6 0.00004311281348646273311414098996052799072852283215863178218579438646851427264283 0.00007567427034574259089999648491114789808157938075578087993994559637007857724983 0.0001008866409459654993475734566849612820399845220656676146976766331408093838848 0.0001118740561044791233374659472390531956375084292900402059156761429266745647012 0.0001082346363251267514347347911104316528957633888530676448701767634953683640071 0.00009127037369206815457669204691487335246454666473329710270072909964288693616891 0.00006755869372369028832915043367649105739801228421657053390702366986753218837818 0.00004283234814949126084998054710409867382634435633545465969390635742814103731425 0.00001935312687522618447381115905213605577150345123332100689493752313218894126827 -1.891638535087714612795374044022302929922919484157633321115666879258602975455e-6 -0.00002043475285968411831507764966264708282650499889861432679024358267149326099759 -0.00003642494607211721503209145150717348692316061710123484125974633153633605543640 0.003795922187021434025350645243330506942209670142734125815477142102481440299673 0.00001986049587684866045435649742489660195201785221943997757160511710862950034486 -6.780755845982563644394503294894827168865623318683348984370709739622672014316e-7 -0.00002368665998322804459923921229108972771210692627121142264950830816973768093415 -0.00002900883906772441170053204349702156766280171251948621164673448231300923342327 -3.127559214588459969112966080229598049597085332530714228997006951513213880734e-6 0.00003251707115977502147118269456978351813938922756404022390124802517274728633456 0.00005810667552221046145841334364966767999649413253201872676800326419770187350419 0.00007033997536970624155075404353566206170057262202954527662610781607782632004586 0.00005504338354584447583692858545385253530664836460447581783104695664893112336482 0.00001040108816998828978262925342281241271437529792004284011497259969319819410936 -0.00008268608926039339665855615467045776586546075005152124633619344344737235651842 -0.0005880322750457687446888434987696021222974936768006801341943885808217695336786 -0.0001253154970551419719211603079611342103471632498491769617197299111735227307318 -0.0001592287712491925630184379892936293230543492612269182991035854860050194585325 -0.00006263062433671214542730094235201130228428444045501983691425058897492407900399 -3.600145046914438131253249800047152310829599378961657049357563754089647089298e-6 0.00004083544327210662644246427292618600297581957399328683780014895876045537915335 0.00007872309030703644859640061442090174519834541409453779293722060456825182082952 0.0001090846826159545921096134068862832971707135417539402278674829429562076662002 0.0001232554247696826078892433241289078282470342518492164967213848433544089405909 0.0001203266906364944908980440892195298096919217638901640778214086345962845029014 0.0001016591596322670896175490416788899235671829987282190340032256942012543356995 0.00007475746454425184637296851011311321796857352604365213229464482533348996993853 0.00004635357358951026344423111681280938660197874988720629637141766588287447043841 0.00001935672035273989814320494615389764792545439254164005546992771866650078862220 -4.707615853815878626941207576786006828425710204867196552363332291302394709978e-6 -0.00002491250463157980944424830190543301690196293988954673788739255176154348436100 -0.00004102289097632593158298760426235456023144908226533735306488843386529539262897 -0.00005324617680922238887931866640499136802194791789585851975069028983360542209279 0.003176377782316692281655951798483795716652478396225268959736982700491572821511 3.563443914137175080727154926560005737556745984337709282508724550923126590954e-6 -6.063936719618724651976601422564443831976226162585669414235683692336730628015e-6 -0.00002586280892015099802239747639143050086335887686427738810237186367932837381738 -0.00002403587532096287731041042111751267798797130632800837245807910061523522583261 0.00001067582484322082471899388431992877127140928982596697182540643211504450941100 0.00004420751256047375202633427470663408356601214007775042428496291275030150527543 0.00006241283983307313824426813699825346548245856246199259622221426397315903196093 0.00006366031256420350041007959412520106782991958209477507839462858143522388335204 0.00003566492531858906372996550142868074068278766911441854503899244781302535581849 -0.00003259867352849023130201715762303310401329491353066466749736678812826777168061 -0.0001453991287964159858589544183405413722809241321033922551252366328008791796301 -0.0004521714148737225103548343672014393212697912943140755389606689316149155150548 -0.00005419631656901730277749212090657671091740815912013142929477049451971574970500 -0.0001061053019819791586219759045841117822296596881556701860895136298203952320613 -0.00004604106627488194386226190946793407710660917535227405856130517035955802055041 -4.916038246790152353517001967749294062318392375812805161225202781004927444229e-6 0.00002831222269782860015450061743330607033448025100012943228805561792462147221808 0.00005776452095160178578137116048330076817639859963371396701930908836322590598345 0.00008208459796884782983644388390215620259681617007444736349338979413247594737370 0.00009438648690071831197376264748908936169692313113278647612707183767833851145442 0.00009356565128294025465325105118397597327042269133312074099635965476184878653934 0.00008036354471048564614634048377732025022562688320195673974349284507003896161624 0.00006038947115643578840302975929449572831444913965837434410051868806146653838219 0.00003898392934146271111063502535128014347760813212568782081275762048710085643119 0.00001875930782940738894649933150522478325565623841551372812879403854545879402564 1.384996112615837636591272728969950117468177169643714034210013424824887525845e-6 -0.00001184931536396306403097631955808960422573599508848482376899865166723016032286 -0.00001986849070966559650212315132802614852050269898783678339058511297009344878245 -0.00002044856425018253632409135110269660568412030920301222420025773647810206227409 6.297839834213902607783660588727408922968147958780912691020598467566129796506e-8 0.002099870881750053699078874208302325274670047811071671395699355145554514070545 0.00003648949154100265560891502806392651613055462370226290827759718237060232806629 4.036501987074474998804749898774551984801092044914832473304903163711280372615e-6 -0.00001483119504350718339243169118220258818092921115504538945687604157683390191400 -5.087636166768081770237256744740006490172577030052422605279426192063765065058e-6 0.00003147567820469543951157186475689518957366715911964673482078941693011445708247 0.00005450191916607922850794456917910622030709308826835284275872629629181975962580 0.00005949287992421683154784146638925697053093131224588039581761961336015029971029 0.00005102523272849315176993562461091326920972456965771933690274016564924922237525 0.00001361099156016345563683697217516246671840964540876704571223895375172777551084 -0.00007497260162852346314167314783595863096732596461916190564590804729051550781694 -0.0001166339207625107600389494303508499786341315774373342281796544007385902545981 0.0001368471464376038193350163619457094300704485520721301579428402787196275969216 0.00005873680578909849689835493616058983347812121057443923168058509206384789013815 0.00006349933565641624879697710043147032262789565217649548035003817399088824352534 0.00003516219409207122221241241070964023575200935282853415329784341771954343377537 0.00001739170686751217103392221954847109878523409519472198902954353442946387436083 5.027496075850374141650425844200664189067802555215916981925371565985081350331e-6 -3.696243547388847070863689958486584071176665525139976940528231651324861896952e-6 -8.367171222352694133898703397111618166134764054662152030484403565310947906396e-6 -7.419325742571411932267500915908592170876906732043250682012166915762857534029e-6 -1.934489428095785933486986501435617533788503312298601600627887414456292831495e-6 6.510212412183031137430706707347984742727473811010344175350257617926647282257e-6 0.00001568488035827939469084269086458587014841767185970053659478354915599639228331 0.00002458785656081995820430977531740417348979256148241682091530442862901644181643 0.00003377520214369719367713806159957784216220893575097567029856787285108927053429 0.00004456518783251626086376548365509835299217518135807506920984057170716480908070 0.00005852619628641223148453782287661517315882483850321752776461178757436097557819 0.00007733563640972594341548309176828493093324392903398851294153666303368466401877 0.0001033957311191624702790837993960422477147045616664250485593943666895196200562 0.0001464054664310894409205020557908013445032468473769302179435298254275069762392 0.0002469509167607510675835279405477069534803611442879316344773084098159525229495 0.005127271045694754143163561261799133644866318147105345681875426616574576368521


==> anc/sol8.dat <==
16 32
7.825323028960000000000000000000000000000000000000000000000000000000000000000e-7 0.007717776033159618173213336576080306139583096936083283429889591066244456464425 0.009210629766549785353401924607746414358670339587467899002829839708941443840158 0.003118244280463760075061325777954708954420616371258551070523635809970163391402 0.01055766877128226191198744672717122906396662626366275323514808246338218462192 0.004590940816718556224181436861223330048273005066983799683847420464286740163916 0.001991051929192742214479918033622183380771575284775354032383386464545633377001 0.01153111326117117170622870209848021968030903523691120925260281724745166314224 0.005778887213337404105753194626380222545399426409027938045096329371870443198023 0.002490624958357686526129021254610922977432036334557443477215015130543717831686 0.001683480782610113006716761318243326940006517737180642759447779963352286962192 0.01195629581974352487194080529108181563157312925640652863346678943222722748766 0.006800755257932547901224942493898739000685805875917376496546399659652387280422 0.002871777359245014718948451832166959890278110688556521076465163299927128339763 0.001097019601828797084394868008834394034342098897543369286867082540223621029260 0.001487398038240949139607076780396991997306860489143676127252121870369353012537 0.01183988177737255060997598046179152126362390826049918812117370568529704837354 0.007396387266656150519151466547905336501342002739793600493324791421888908072238 0.002964379848558245494357680398263558701980595796208301281266391812400242448863 0.001670387023835125557290071034415679806612703818084738121028241215365250988267 0.001639367319822713617261769735547318459706972190889289786871881668187163901104 0.001428105268215771950239754437213801163600850958801522371988180215576275534328 0.01112285717228971598807425521108026736999276164344165620625690055501089594122 0.007718712040380071268865175286161065709207567411810461637556759777780749084342 0.003089749531163046202387362074962115349631068621134580361749552079768330366945 0.001561426124884809333776241851194544843314286703679708000301978518242227902735 0.002323482591615009519187005081840644716338223143372841278141034382712869387702 0.001917824745822971832763001587448416658095825658783640114496688957731746571123 0.001159326076546932903240409128116512978062714578606147857251793308856779073579 0.009752944958211481091874092837438572381946781188563192406077139169846944990805 0.007836192349852680942713906282698243731459084552196228734663567508604934807812 0.003706679306250871578317571336147621012875245867575090703596239636044217096041 0.001719049997888590478937622055475018843793867045883138004069349137886297179862 0.002250286012417630100924718128915458863521922995954607994581242921453154904994 0.002338163637744189695158577067689935969966667355584406827598342188974246466721 0.0007438421527490545210581931518357832492917059314996797454159074188487121057050 0.001461371198135074349440297052315289604393635702842218844116449295245113309789 0.007679423866588910296656872994095882676125575974985923784455711692723662143910 0.007881259708431094626401129407483694818554896459345665254943682832946734752745 0.003888126370741511085528405063861177995396516827074831040887099192291884233267 0.002118120270418267246328428747009711088008315148341618168025574224809216212693 0.002308851380819873657698161388902197457120153448120086049354904165212045660361 0.001657714594283328879006856548032214316004650337933793732059093647274342017662 0.002123761352529152499138537264717650614725564469621618793223252434352255609255 0.002425548763981387867743968128880583809873882397741308578720029756026619862097 0.001141776142535640369393490703199932471546720518346532944133764319623542057408 0.005097657459985191086210491289134015212165157399231109834398597615064514683498 0.007645605186630334293199609600344289445396559994081684551832301180351066752007 0.004346643131923503657705414709257096435979950749530704955611006604402892011920 0.002369790725924364707777981849120812494412780661215450575886450237601909789301 0.002114577005314627204452612371886321082359564678360916073993451010211729717746 0.001378353987931270890200090785128018921609224238665584530374206107828300726318 0.002370364277170069995441374457392435996394435468025192962176067672092773211217 0.004487550143393429289790170316923467728195669653817548615737146878535593384592 0.001921535757924898026343422791861140912591893297165673946594215866631108660706 0.0006653729037082079970048611380616239348360205582583328824877154865852852579179 0.001947951827840071352168947083393526932658054151994393887060609935211161199180 0.006959759078413361263475608205086526529339570345219035108421345240348055949919 0.004409029957129024491000990083823096504704712766885638456771452714619733473744 0.002852225650587288672019465019889646802591729326699164124772361730478310105961 0.002527424714677527709548126679595722726965992945065015136422777718753452127894 0.0007106884573916243981423167906661007119137352995012542548779309165002045649734 0.003570927897241436216296457527600278979065823903319064204237879034949862407566 0.006208746017799548856028154555766997117440505853117940067683258812608782317427 0.002920101264433368896775394767251782948658582777861269308189509733928768899580 0.001062261668991125454632620383817705673721476684024207109591359468471344420315 0.0008659661318252911142128354017256351481849665840795139407060539919396437179777 -0.001518410904299070834841545605236502464684709539716783606003474996396421016685 0.005804467941244496802356199768653698695531645301222844258822423836245161044290 0.004296895225869654085648409082951529750568807731256998386304232138944367849297 0.002819060953186873781998114695928304082614971308442714193175122412638458762632 0.002742342479888377686126910768267449907316079959337217911779681108335080053344 0.001397510322390308962503663344946426414899152829486409847335496312832103154877 0.004053259846193646644197949051379297141081890622952621279167120352299179145898 0.007718103053125938327078061362062209432991580263650726801121984213788626323668 0.004248678377149997302919877989297209860643642456858376769278749308528758368565 0.001780803337224329321146456644239254606275138926541636253563799842563126344520 0.00003306693119300428191936941461685808160396520397933254284396665744399259127124 0.001001669522364005115284749426035299569343036642937724618687907231687033982064 -0.005627460065270574755129526765571628324595153690157247491903047879134462741806 0.003603940561448040702682681305856350907931033892550697209549499869654768561635 0.004043631827205684722828548355671176560375540305462227549712213587067608434456 0.003297743126712558243839327901797872910444983857182714802422161876660753298818 0.003388820746182386327243294828452347534713211720958009814874732619104287186930 0.002130851412502165502755103491121016249246758572949611262905990169613665578128 0.004978862447717677049654256582076656404317576867077475107681675664690240989999 0.008886493425429613810896536283198656715425346648198832906114475927317593504070 0.004248620108353328847680379589584385488409232248322925185847867695074065473027 0.001227316214836655785480864060297308004920706872070645095259342717790500342656 0.0006212116614283548787500998156253926004153553032265298200496206481177684541963 0.001275980044138737694558201455209248132254505540849731444825342342890718420628 0.001811171546031134634339240636913941150915329447776923415275377327632327213428 -0.01034382920954388144663900635185523506377451808583279416353586304471540400672 0.001247274981930418102583904523750315204869652634714062834667464037626593579641 0.002914395657421487577781716208878630595277223765351736345609713932967153270279 0.002556253875733985961598054187689603503705201052830656686385371525257480671414 0.004137647476834167677011844505229952314758377152328647199520065711857147425708 0.002910467427440525605698202864464214150399702301936237381929420489886049312268 0.005611041830778148889820313936557928112623763930745173839129275664699863792764 0.009493012605975657770599592726725941749136702989333432024761513127476170454970 0.003786325327057421607055560883492874204533209598102417347184874488510893992729 0.001586828754789653270685159601465475695484105430105768575550468233108972614783 0.0005355109260571614486442491640332250395051421222701130931275434750796298756882 0.002264590272118861887234931769573414164010445938839514898125506941158582971909 0.001261197393861693218842702072284233316920647772012677314920925429509063510703 0.002324734992307056473977781125664187463685981683126692447789598929084126514810 -0.01579981502166182897700903840912848517422685736798437299829667434250653356309 -0.002148406314634141451461935927499952164844803875314331606401761117801035757490 0.001764989998029008329104625036081219200650401616551315509205158534983373850354 0.002331296516888680735179683754804801442896263340245173105248600456535462861732 0.003826533979981326833261581440600005849308965795636659494294175010418363680279 0.003664433531983334532193603373743789399955874602925199799063133676937885883772 0.005538349788659662464742760195811510213472442279296650100490814899940152560392 0.008901271207157683788706044182472728285519124642903351286552794507897021734187 0.003734013463439008687250278430411512526253927062280163288714412527157293548897 0.001339513209646576831070489263426623794307921984227702436876986212146997694957 0.001026901196208753519807036228776490024149521991688763877325750115912641915549 0.003038709931119209333036406475199131109107358631396003902954395788930015313061 0.001166645868353811858250406009274375542495947316934457863081021259725319736318 0.0006578608791554193503776288866310810060232193132115260322231061022060843406001 0.002543587225342000651132730952292744625903094080129583786327753697225614718752 -0.02164677515322785232515971347355945653251296357060586816268524121469977725025 -0.005889700317413921535651093300503274836416783117497334480928888609520991509833 -0.0006519196723428200794450870279211816027556086486185291473238921806381055814698 0.0009266856125619559172317338719430450434752422386976235030158735874243814989461 0.003344382998724256956317952976695622009202288307317677519656055023669336749796 0.003054892992927847515769638232450050791953328754235443874868061396343889828818 0.004519659317144566947942432324756790440614470765371708918881288434083830281146 0.007419883507752294554955138581786439998999893806185349318493134416624133542665 0.003079041329865894522989370864660152603291518517717386763818906326779271445263 0.001367999140673726667630396765324791180556359852712528992805739480876805709471 0.001186745741929490051175940501285970091351438884798444898115142839088752336667 0.002823964592780232267284142894381403941522484733139928413153634913004047757438 0.001151301817431269510896326274124951309530858636410348503219077917106047983536 0.0006207931951629743677625059096534870676826265946679179607309222113334726221305 0.0005604005181505880649793357224387106414296468247937120263382933181886483867905 0.003181294010564938269767570322152275160591612215215870977803522118325997637256 -0.02779923674715512843193262869339964019029419874481491549928793057855280356610 -0.01085065964717332746130601737586390950942733041949834431478577691511032187338 -0.003168109779934657006094696447597993285803049634088104681114720475591841127792 -0.0004795080817493017783950953540593468765508387692540781751070861835458501635902 0.001383198939709794142001744395759089626709766664795986634114297491890167459675 0.001643457222731705169626096341951332671494205608520312772104936130112714730332 0.002693923544425686865189642821879453038303133543235611374747111140015348052163 0.004450417528694252109068226117319253447636929537603979463436727463646749758465 0.001871295126196604042928483232724232795778653785067138166337737567433455799200 0.001144607821029241892414134826724120694113232493870157858896324980526253346798 0.0007501791678065844486595937184736835943584232611966186507851148467014719777356 0.001697174682932769321117126548972874023274667337553300907142874390752746641931 0.0009647744908574275541012022357377570881752352626162538982264283054886323223461 0.0007191904166007866142696747278176801187913290458898983634261213910470080841578 0.0009505230230195602987266910999387120121684648039689173872071960436567247858792 0.0009102173499603696358071668563618983584290286612629334629488200143347459518438 0.003768468706725478437519678659687458922465046388504497844897172253393984080282 -0.03411927055061732376897880036150475754249381926390068312958597531453809189883 -0.01641568021012317804865255654836984519148886766222781153718641460925942555855 -0.006838454716098774683765993379224650457519681625615957170514593731752450515530 -0.002893069656850372373652786947112213998374163743348916649275418249560861985095 -0.001712395968284364860095533130639935889450803759340255981487020023562439068945 -0.0007120149334303818008502206130728490224580588720022416268878562662778474043856 -0.00008806568760899243330724462948008242799365787332603027033184308216081964399697 0.0001412359743834907084159980221800505122316302145076218074607016014376174881402 0.0001067263351575910137925526828255656063300833692761185837485070037317189967844 0.00005077262220174894138571560650253615689059758826155931648044286910067491823456 0.0001688268146233683345332116149582598116013653750768766451876313764821648167931 0.0006560440567710284123402269594211491153874385596804437348097766875634785765827 0.0004488068521730429213237082945466061328680690798721509127874394152013148088723 0.0005309386135868150328278946161477729023460965068552838272692329572764897457805 0.0008162412708584554949538449850246561927344597055071246586493295399035312644923 0.0007999988488367948004260965194440081913132901853207260453408755414223735770828 0.0005607457320284828141695913140971507273083501856282182891024074267059830339604 0.004058642862067249167323909165747326102494645061430727851139707681298144858102 -0.04059733802541041481701203505750827070872747445839802762388863965734910870339 -0.02312901810071405995503822745809130599892640270279075515587579482361012582776 -0.01092691435156232165970225969216858447645598779084805063182933790544668261576 -0.005696260838760439551877107974476133002549760438806102996474656506243298865088 -0.005510271423803509512401360623555302710394173724106388861869334913869221782405 -0.003511756117448074713600233483462694106749208455931768138447648549116841105071 -0.003464079250468305721022978864869863310155101180335523049470786440478641422864 -0.005115441007630175210015025398269778734096379762783748964556954802612817830071 -0.002382962045012029530116938646155673566061348181032552619311132641382940938990 -0.001344972164699192503337654705324429162887626212370773453123717959451205817553 -0.0003035994449333483396978826432032482865484990784270210347455087928666934832322 -0.00005979924675895738280268038594982857800338509553449649856658865403328793825561 -0.0004332800388513714369628672282130258082577541162676327122974455653175762036059 -0.0001039971036915520640934856041857636084718494330985268422961664310424701710435 0.00008359306988233827833561774763167729706847011672911884041828781668970185279302 0.0002449226360108354600477848583478055910112604821138146901218375106645134264584 0.0003512814559625366322198831969872148944074151405028911448503270605445435433342 0.0002393296842223613590783989717590776660684826937194604720990025444338997727752 0.004354591524595912252166934693531124240565392222808699406578060600554337113325 -0.04723330171264337001025006969058851684802201161401236064091408041863540132946 -0.03049376476550714693461688388182634625721176860485646806402401965033204768122 -0.01567508298990018004292581985593769132494895947795459710689987329191437846272 -0.008921489815142079319218762663640774814024486179276726325296518785827753030950 -0.009673061950720477813428308565391799036111474278683605037083376456184503761626 -0.006594889747114155231804713850399038695023110155415938591167591441310970302712 -0.007276427809846483123183022932965222863455017748230679707805171657824096349202 -0.01110020546705943645980876422153462921405373637436433856850718421301956422599 -0.005326390773723898202654203820588930582124580129005972390101680313805011549304 -0.002453633201329696588911545430845683107407777329752488857953245378429663581796 -0.0007675041669825463091718291575288131718063705992228203145188489339982018864906 -0.0008037286116215156195823698764290481869647882248934262723283650529851723922865 -0.001315840749898235411826961318387994118736224354706792474484231201556533032461 -0.0009348592947848993533172534266233937573811389788745436170229280429457989722770 -0.0008645370869995615791128992765130678753274306210928377230644705381404754493427 -0.0005435539796398015581219809292348720110338210482593911634131224742746411270087 -0.00001659103147536583066924375853224322155227195267038937701488856767514108452509 0.0001020124031618099494328308551240331793086658875220569384734170737951001942226 0.00006508693935096446621890892939100788508812734274379965674349339610446906141096 0.004853233978338993917011872813425272831718503916710736584985408488556908372696 -0.05392782966596107744202537652667959624555853164810675048926671115208955644387 -0.03852927082972088937784469516568780610906980633300706100998056359867897291735 -0.02064254629164804804713060616994039218415961567021005190644028759999605832426 -0.01213263597096584901987609001182805786307700602006300541460329906504046663848 -0.01374847155487816734577941823886731893667525594643159633496420446174297547999 -0.009691597306516974743734697932725709044489976233743845826631125297002502531327 -0.01116758040156945186576347751248283186753199879058645549970801923154764186688 -0.01743639353417712998669741487918036504611168248670669335294965451619925405900 -0.008130452322423659058849050852204151469448659332953744318410929346704952993193 -0.003189156174898919688728989633546347222129126125050894599025798108907500601298 -0.001240393866856831054107321116312113557217945378929626111258951934229001298914 -0.001839226181640552763169633433445078658142045569206046484495350547350360025506 -0.002042643889445595018935314897474241466789300767680891279970592429325051157883 -0.001628795897510072977131975776796455849454201715719572741735728052776335113612 -0.001683709726989025283100552364724931767901811086610367884001228163798498455995 -0.001303536552172451299476227436219843033148482174479442663924627507791964150686 -0.0005008593017699864220555580082400371389514298092536245923893518119227050403149 -0.00009485840836837314561257672510914412577984163438896176762771738520950313064936 0.00006095741956725702486538423154140250532268897731382178237839875729357458945403 0.0001742916846612309006435291275874233690899176548010228506442871060191834667162 0.005620649487605064907884676090758704426836492348622948385044693153456569076041 -0.06068781693737445757529658744493390862516674717682568473542507959789868887155 -0.04664851069105548364109711966862438167151565785768450360215355892665878457483 -0.02563894309430662778268273620406090640927952917562124981989342374193053864397 -0.01523371419694668929819462233630074523729703625337333263233185320778645795201 -0.01756301034274869852220714337815722030078976591691174954866223051616439699088 -0.01261381167414736461984894768171762450721744285279714102928590842764431881284 -0.01511520689277658013748959267025369982632962421397215240180479364135764297471 -0.02383369327915968893355769391707055547920126170706332916061639710526090337485 -0.01053936508633438415028804591540734729132721017118934575290137252239167795433 -0.003742507754565897399721000413352094041227911028303727520776569128879259090768 -0.001646849640516245090315615802512353034954238890606458568718300875871433961752 -0.003135636193823712913039002655442602278500092401042445025130495274546838695972 -0.002565512802708384947962053788985246222310846705050555542496634711905827118450 -0.002038275458118495529322023162084812973909055174643844780839210820731733895578 -0.002215357001983907024991024473390052493012383805450143768417873356597790051752 -0.001872567752471396640184797316384138743139361426541259290051242260141529779233 -0.0009421638346772971003537498568696539418779481024911620084907825071674724955031 -0.0002453137846698884241586696427030210798101073397074077212405025783112853272429 0.0001669450902586273550410469366110536427209885451753462159952757859805552350232 0.0004428208913276757084371137853717933662887660346982508973085507025905676823318 0.0006890184526741272093247798852636856499651508487701846907622372601133137576512 0.006377276089107347232714646223666695217197540055635621185708067714718471601974 -0.06741838545117767734142981749082128316775200241161886052955142778692823298895 -0.05444488229570772744661196911792543782413942966239629939812223128719037969171 -0.03039928741468696697378604439300935983136856738964695623447661478183934874272 -0.01810446118031637468107691692189056204401007604132032059845656647181107590690 -0.02092166896617209628797338722967935453171617119129602374950084176366433073179 -0.01522704563372356731709664783045089667670455525410708104642748699369444208066 -0.01893219660506431152920382262492654772652217925288823626755548353944254952442 -0.02988481019437860536791717290894151449461558711455233467786678413796513177066 -0.01264615117184034681873952510706774977687189848071686662736889676779557310418 -0.004320296089824860932303381592369186141077113510599985159867786706820854365862 -0.002002345897176539868038318109551608509263829041466556180493889845718214349593 -0.004423974225455846560614286216948606522988213105006057490890295662886479387601 -0.002967846762017029865434384159145626146945695233112910941228160196902653548716 -0.002250991279665571616642704872409168382372287697937525541199062284441439648124 -0.002484946251914330067293942069146267633831685692476456349164831797077712112254 -0.002170014193282158606162285188411583332734697306413349601645943611588202104972 -0.001154525678499908658451482137992194187440801466101867052133203332645186517832 -0.0002378312701929973639103145908095823025470846113435093258148537823004717357887 0.0003505719985817122321788315488715534163171836966609982275231586438580601651867 0.0007382181204572903199001211533531485365890565370516422829033058392490671731195 0.001006357894843919676660714152991730885517623491026772999794203477684502235730 0.001110818856826177792805565513266651558938012621992069279443900459156195832461 0.006806981880666888386595964930529513707015882889634410423573203183395487857531 -0.07400570366968909986063581961835296272489416400332766470382004197319813914861 -0.06152978914025727315083145032204983993929267825280566323240771559418429237050 -0.03471643577130145504401110104318953182203570746462048352357757529148768575703 -0.02066277095995593068143606385115201661905603567006679017024074559285628024977 -0.02371026688183788331053292191469768737676251209056459491533526318005215802435 -0.01739030575630843700757840234451283019165141002743746555331005892824079270753 -0.02227986855359722552291206822190454129129296842134506210000324244316571653450 -0.03518478167940263081991747937004968018478571120410292517481890794523081917337 -0.01463848677781885037184788456145433526642182852306289502267166086289779028009 -0.004940455022661362221276852742772210570643300650912235928560263223283745339661 -0.002308696569542345791373061526582062841490581456640482953624675780196437202657 -0.005376026648629807561570307210975069088168423677675036128049718398490151171598 -0.003308817210368816621609226046293553207755832366980459611090559067987881569886 -0.002442980333672642335082388922591416342455191895848647050063920252477116893069 -0.002612485885458544152269275962392883463014212338505523892599489434880267341321 -0.002206091151215365942171902188163167624974203675617661049261309525011459263732 -0.001069105519358922006819275152508370783028836350652095413565154188412415107037 -0.00008079326467371383407299231857591320632102827600311690879137202681062598244122 0.0005305338484005077981242841357606215734473907440006562525617208075200965083760 0.0009375990055720089889911398683049813609583837869765657449357753148518406143449 0.001193633217921526466348189243003465333091114186713173630962231000876096875410 0.001248241747376835840786199680695365451316703840328113463968753737554656973326 0.001156813546647431704292569601917119168114293919202291073586156144190113245671 0.006954989202716936071672346770710063222777739209420859613533424624295251342261 -0.08031045955171102158218692990037210966565867443466798091841271611091846157414 -0.06776330129743844989346771479475702212890257876453103137261920159255238656810 -0.03846987939287613455089925527435001884827745754219695818837658518968737283568 -0.02284173619561407205927500285743989201462041345363164509643882182016666922407 -0.02588972845856499191929664060194974143265741088494354726229979112348166320542 -0.01893504457681395794993899529163069077287523099697652060625219045972324704992 -0.02493246859042764601952933221918738037250798499904416778738241547277977858138 -0.03948518499899522077357047995243316424204877108957860540796027013809781944399 -0.01649726710243365147382164212928952629032954913119794239180865402287591056753 -0.005560324926964320273362577455443626235291844513089629840208253006075670182920 -0.002507173766389750848514068493413219380092761846423346767483618820437612953641 -0.005856825649895082122227456585684181017138270776538255654865937989243173676029 -0.003600889577982377076859749021945702822772855023963744544739555563566644292329 -0.002654267287972015222148615809542958249146306946993435787931110003430997928203 -0.002631162422220544787065296704581492515190322992089583888183441941457606791554 -0.002003143802951111005991754940887143147630557795799359613293489053515019443652 -0.0007723440879695579677354150274065467081307888487155598472976969713619974252314 0.0001364736337306136131016638787843192401180730123384842233837432726962657837370 0.0006623775584843890144179211599308945464178673354937846266337054455558069557220 0.001018388290993623667724617581781778437192329277800446371717529492976155807157 0.001240800160961621112390659527254700339847378616779774902541102667905042609887 0.001273619993062713544302918396817223344271521160223727133579588717148908935072 0.001187642985331196485372646354095979478978143313741192422956757551965152165706 0.001112168985867958774071782012564065976946657883906190485696248297525751713233 0.006993313052703186220422204779350640782737544703934153531186070693687255797102 -0.08615419761965706546621019100805827900858916575340342938350444276702879914845 -0.07310270042722470316196994299533115078428621440431426599846397364233510073193 -0.04158201040756142637951654934531985074419802777577127171226870233201119389859 -0.02459693492870262036394304034312612529495426491995842469790435610847091016936 -0.02742427471216367057960471941695360735671587944682724607608583649405762520215 -0.01973342308313053942877700382641317710215752066590632540285553428222520118537 -0.02676111644071559506521054481121754066582005991071445189023561070175433126192 -0.04261746574154240793585408600205410627092590247192860044401891024362603686440 -0.01809414297007575845083572166765341641617415256574192202549670521329468691615 -0.006136708301699046114325797732839920661709509155554863919149134730954726890954 -0.002558080275194496967877774253056548517695721291701878907964916870348069821824 -0.005865268769367419689585159685171506448179618322069868615827477122795434396672 -0.003816401577826066095103723060292917148509394428291322658445765997935168901004 -0.002815877290555171806566156453036279710237108036588988383677574413182967517116 -0.002490162154654198536540815520376165194349745442542407931778115132737435491816 -0.001633472958850052364360043669759179136718226590349991057955362369899938476667 -0.0004151753051258140548012294368200105754205595686468262160867981344413026446096 0.0003399266617442872522145869771350794977712546639544141907307163454142182204197 0.0007383412332585584004852802165321925080510251950238733940847444528835532061824 0.001008655654295248271450857380239473020302145678387248014047390829033944844976 0.001189374314110789383860860808729511427422111949045415476003939358495709881148 0.001220999064395050109113474408885963424883869429215864690400405949962524602435 0.001169265532153645020761242829804041173031641773656731038198184570780812048736 0.001146880065994726120883589724745259613523217565278027530601675107373598376205 0.001151279629571464803031086125025814809400764068086666615168600056863692515407 0.006964049325256750572423244059510952740310536751127674000450543286517847450445 -0.09135837097348366314662668060088961580066672666883421913931049267662525371251 -0.07756549140000279279327419767767812869668453879796567320449598426516330333236 -0.04402042833821454949636004911146243966142472737725658586712615204150324937467 -0.02591031205782675620494220309488577453301498772966412675271063219394861702836 -0.02828062256448537431661028344912660550149635815984968921955004123010134581963 -0.01978997021709598151611853895873969007160622895729380862473023363591189067350 -0.02772942963260621026184030248352990321086360031444681187888076587031698301730 -0.04450356769723463542923327563316147533527473505031432029349618938615377424123 -0.01931606924678583116432820871483751476681020346229786700867176426518000153853 -0.006627700515802344357545274916475520684513388360005400310473753028836045888024 -0.002483687316355280936478947882762176031008806327702694966517246684265788823599 -0.005472007397147046065518397828370115262778369493919459284962817633663452075314 -0.003896818632435480191764543077113047883645978083296297397462078975235636459833 -0.002810143064153156996215859277173043240129544429280934020851626600975064214931 -0.002167447355350265435218800992757773442842000661625662587457086598895597702147 -0.001231648985213624725189502152947415864266483232734100652804635681644414178452 -0.0001014641403889492661920705695184023439735101249808427318161214286162713954678 0.0004988703992972348343664171558375380494917588436718049641116407636575384279775 0.0007677349523304575635879936133955075827917546747783853972566770251398312875337 0.0009442668657738614129726622978831822532200113535579890146250662944057285174794 0.001083788823966065012163823236495622820532649708535371117291143883710291275334 0.001124224052373394673511321893416954495729529417737368418698507769318923937525 0.001114981624345741229374530721992522673133647114550031550420598288180450769243 0.001144160603062184227229141342606822455098395653645229317867312203151471026261 0.001201097092001648178338206074547324651510162522711131168797603228059918075411 0.001226087394138395917087981832150677745477480518595542845623549760269400409034 0.006834489248155975226984299316186475739070957584851149026852597265144197955006 -0.09570538513667089509708092642498726041841854288723558502579330024917178027273 -0.08119110180825669748698830496514155627551224357766785968169905365233389731227 -0.04578915175434195464542700620113926080835215747390290278105986854983219239719 -0.02677390522584202441246959700737804264040645058684512054817754590773170909964 -0.02847006152469214802541866975642782049146413521114357704069621170586300129776 -0.01924149521323251695656362695857687446560485525469338531268080584288239462581 -0.02789158973850813271420601790736886857656138785002612441334902084214123444834 -0.04515317151757937781806167019294772866245006747778323013763829089218501425963 -0.02007711720518298950377824159512060932985165352396749550778703972196042686453 -0.006984450410032064099079825686380960528323903031011119153523874132861397133409 -0.002337140038997115875420288590564179318695014787285044503728280137309573015214 -0.004792758837925586621960209308121988437514114427314935297309326241204493803532 -0.003759510320378512199060846827352167185062270007182287369152420970570459528516 -0.002550083681870428777989725310684142581241311065057416982822227796733017195266 -0.001766768671484324904653309634584967613336728597765916769540236647169781968427 -0.0009041978433211486633884635976434056451830260683578001673278324749003998749645 0.0001308232988543015543065907545853080222722351257352538435828439811820333135764 0.0006044850696936252042992467685419917591180450401708416360682199367063827250730 0.0007585094083515960549720875467563764714470502533562830459465389679881165965986 0.0008473440115512842716809969146533703356628239890098987451102729385669854096413 0.0009488270262244572808092829328511220231400719536106155850216844031159592797988 0.0009996363781936403006075566704489717358179579516609172446033239763143119947222 0.001028225034000288439479447474977674714270233106192794897049170013018555914492 0.001096559077517832961200223389640547831831534567605619802478456465835498646085 0.001189638536287545190964918965776453978386058570335159102996023359136866741347 0.001249044548222074460103216597498845037973042974542513516830337077562542401091 0.001233023550746907521277860889565730886595571280733725114113606255057800875460 0.006556322932558373040907240789400982509633567394882287292003234520720403887676 -0.09914128599588627620280983807112911207383293768720770991497367191407200411305 -0.08403840598667477026391500170472255175768203639593248212426476419019197337300 -0.04689780112083420092902554299094418265823429013809484696749511769292040747705 -0.02716259790183626411346334779141509915594763332409461815286565352347838519350 -0.02803071089945908480360925935449182312887573073663746626607673478697491758185 -0.01822935881063336640576338560077003850428952109942510069134727143290245623310 -0.02732810701220000163907495159063674765159490252513530321344656624767788680861 -0.04461241079315504001439186678605378918962261774236147164349901523553312375241 -0.02031124778491745796261384382337411302925865763981089168776649190875517563124 -0.007186546946564351560633169850060663110077250648546589763341678393485313828405 -0.002143627335191910938301829439711236778267587551345301365330773832711262548496 -0.003883802954667865523261517845156841884708351147045869897374217711038495676739 -0.003319349769432518857421744404971740315866413844089798472119838113868103321615 -0.002089527872121866756818981055999720140669932091695224622605193615261867165797 -0.001430383863171707281477818699054606553366420223470616052803105157337362247245 -0.0006827888693558314664914935583077771331658764504267731980946495998576741963927 0.0002884768943345843989275729585737833281306121608745955860275322164282093273294 0.0006646963402962001380806640745089351257114239552651447779792992652484785037056 0.0007121286393998673069713979970746995985115553622564168641863620056108766195202 0.0007148075808111182044539480524651019895620598124214077083363716951915237683633 0.0007792821955832947893646273751876700981429730116054122912878323254748938691356 0.0008425719397634972909813391321883020436431412311180455696519947714027053716477 0.0009054974029846203954830464436347991850470846170136036472590144850646954357690 0.001000549233168878248036823239311634506541886306332617639575694513514620902978 0.001110900787874275343889869891491707808244630682665218942610909381359825716617 0.001186057870734314017156172561515040778328469543221410536861148521610106650404 0.001189945908217238237101836101145383295727671780784627901300625267726686739266 0.001121817061749232493030420189398118275661644534183071169398206870484067231950 0.006122306211215781687892291610434344202120371567562559941414050296422674709666 -0.1014185574727716338132565997165908534550980060013166538132721113315325186129 -0.08605067128364426028972096913746452331053311000918556111172611429947144732966 -0.04726650088982734684598286958631481076161152894985665863159723771102284670109 -0.02699794723844405719122907350325926769985134878792340156279490778842094485550 -0.02701330830737924962893317066805753657359039287890073740638541417171390945148 -0.01690490996185187518226957703863867252574019005702624112442200223765872390844 -0.02608065126568046004996349675768446512741425143884784065633766102994225807751 -0.04283809293656686402696842893348840059027739594991909922386489516255904288866 -0.01984525592136179600228937151682140010560304424735158387942669702641641087042 -0.007165458015193370820301507716839707895657911187814926772259762772771470604463 -0.001884118862229395325007349316336188670219032093419950065541051876392384694871 -0.002700340021408854384175690930122301430040643046560598759136093843853646257081 -0.002558705919359117825830069157393309412099366005915687837882333384058853650341 -0.001635044532105279279779140951608116365731420092109143326279052160717063331785 -0.001271290080316381073603672207049187085649383045855876102218360487859127184166 -0.0005984623236349873186809563594435654116113703442045888175136606568934401281903 0.0003748645645958790282758295404914088732857166682911235406672352686638230921130 0.0006808984693771594682309006926374214752409738237460078054801887145818978645068 0.0006037250303407722090379278155796990787922290569634725818759274649557580920267 0.0004962884721643815936898665244181594754119843532295162442100697324876568772921 0.0005163505997400712890009098445527671442126584519328843606124554794445412841468 0.0006050013193447067782123749218661160102603807112905646060762969510528232591273 0.0007157501141255426268981343788677686860432706827456711055918211591762198934076 0.0008352744848357464138900162988420890387743487327281977740288194755912628626578 0.0009455734674154062322300331911162274326756065086660906234964140966440487414203 0.001013284696824123916719225251732063966873201119940537691102165682659781122231 0.001017733627726878845125343834796547241172197664346871574406073655531304480228 0.0009628273584766409961456989029102290441850573169603469791645638043678296508825 0.0008520001040773201176049586576133246897755790208486535427187523770990351312380 0.005451770843762337563298917926215882827512817094343235792871952552751764422804 -0.1017950928314783159341963671316866116097111487932971087667701903531174729325 -0.08679801248249037220901352855064248963007778314066875275912656962249366033146 -0.04652783856958021495813235719993905041238026020496281847347259974204522292322 -0.02602471452941688462891847674105753150185430496594985673482242468714384956606 -0.02530855585876894821451450775493042139715732588846165077105313732168482578387 -0.01540624765781593487005899443137870184241351498066001406810219235489039128513 -0.02397193126623905120429182014488238133000649454195309286157109803354241726080 -0.03932763763281734815612743278524630686674150375010529060596169687969274967764 -0.01816865606685821867714771065492386351659215959187421989148422911909715628957 -0.006578498816738230879490511792811906534661666583848041356022159502578469702106 -0.001395679967204671160825734732404554445757252423457089900628129486626059065030 -0.0007936499325632907698012927817671265906726271822842755805452881744963281561532 -0.001706814894850076811301828214212731887275472729479072978664530771080581638167 -0.001418982683077251093676326566365392267646446360998857140018867909335309007084 -0.001497494400661401022357514243683255565720349398238795916266433230875079930973 -0.0007941509960837214996484144499967166297111734780892801838895948544682970159663 0.0003749889485185619894586784335596664661395523661612429647116469682148944931846 0.0006490673707867414337089298265674243994306013549887526635990631860951649516782 0.0003357415754344329926989410944009384670671754010395383309374182578988823057363 -6.721315271653863673287889032132143732213418370483319055867790520043972286311e-6 -0.00007579533510513525626164851425095986941793209395067245566357418702763423420755 0.00008789496694636786724474172219710197233047685269545889574598553904278004986170 0.0003223743156342379812246132928727083648685692038641831270120543455004240612710 0.0005017200280087217560969726028659165407495658120467757201947108766426416651322 0.0006015500031689989591591511324140829161905719993099386417931169999379044668146 0.0006277688450957008516813308382969606295871065960665623954589080606424799746079 0.0005966708276002045911079550130064852343378858366073918379351897300916066444074 0.0005250132247712765421144068874993758985041444287872814587769859194099459514084 0.0003974462965937904501335537775712005773493276666884198496522323329106039165774 0.00009997822115497755593177027505601945929314784760713697732604379505730727910543 0.003818647130020467235021699086661611571430234110017618765418497313515718338370 -0.1140706909080204065729091775333114529457018370959072238779312086827144214601 -0.08965037435227789255938735767373190699641094452104404166399099214252645693977 -0.04665099994936059152027003925197371866403950819850651010860856758668462251677 -0.02540334065787970015189925698160386280920240416735666791314787840934959714762 -0.02402414669377912542546837533205806680573014658417363496140338843455342860334 -0.01429865517445790610365456192403381972306850513592688788723533799117917456800 -0.02142751808242901776670637237001902732741993497881136371247461349050391681305 -0.03473923767520385514755580275142370558767186195472056344166555309395787600187 -0.01621179652819456160574721049425636742390613589414184640042396940839718136900 -0.005804990056988192283279503279737429819646297960077272696752825588439277071984 0.0001549231418490925094640601961005605117772308363015055308571886931858501565165 0.002480974869902654616816392490675490129212301113486284999996092878689841902748 -0.002366987653467542327533999214599652488190952498397442149892767658651412828768 -0.002457882768575682736723612480890635136322749441501299978922181153159983558737 -0.003027532453745243068281402254243271556244050775444656692906330428483331626684 -0.001517279244439292165661119591498220717880820155013851401648894446065547807837 0.0009103813091604821944539531420305675185093849265436855717698781786428385710021 0.001396767060209557479170813410030628748280715065584663198051948812433683074484 0.0004965294458227371426352897815431298909119693461108503141852762446198611103110 -0.0004281423730715754189424591445345222185676073367709607898834561158259945287068 -0.0006298142631989720154707174358469528062745564767646329872725320362452237088349 -0.0002078269510023574676571750977344418497605293606168873615811980590934956477403 0.0003611580721678498592617660808202132780663223650046514417196556899755563132253 0.0007102965018494258676535386233888119850322073722186641998000121694470577446203 0.0008050250536418820647076989569910890194551770205464298212883291795775228014208 0.0007302715918795485083445452335651951346076633553213375516686979004886352294041 0.0005868640909129368188635547549498252636687160460957568346007961171295585803825 0.0004391122074847096335781362240879938285225651066342557513513835133827960280510 0.0002500577117915324358744184475905027629175412530001051954203345778442027272778 -0.0002170030412374158852784378008591101391570890319228905711142761996934463398018 -0.002608634390447196447073007044529106108264874258588061348420647257268254498324 0.001567976037524100082227476275022093977864736264950885537604070731932711382428
2.238305652030000000000000000000000000000000000000000000000000000000000000000e-6 0.02684910471804326392592789700965205339318499613460287521529482328384073469335 0.03179207712251042863803865839115036217495558588912121965346879414059803121321 0.01042565452337398085796886984802767040891404042745319848341514532481755890547 0.03612218140495952123372876264779746298897256193958793114831020222268044662155 0.01724812859659831213779020186652740158923503204168029841906556467194639390616 0.008820708050370618901932826790771421045558467603351071544369673128188619998784 0.03948177747090981572594838220285980025463684245990836566065931809755681701749 0.02620138305276748586034272322905087057287286523184120430974259578449968150576 0.01313094767973781392065576136305348168123391634014930249622361222254033697776 0.007510960252504176982570781107182345326297956225414041830424411471309974839681 0.04241218556481558657472285137151096245015722396841610799074851275615947383783 0.03444423489496958682138092431011463274071194564837601241792337590638009970758 0.02074871703818799407014889864756423430487008360969924038153818232001499387585 0.01083868506443527530919399115638140338328203402262619324108225824385208488805 0.006622243434008349607109997429834364075165403755225890955140448514326506787147 0.04481896214971919449035025231345166911769702490014804689154903654752136588284 0.04338573912201129194450186168067614603327126381786999062107488960041747912433 0.02715845897170591926846912128463423751368668350040277974632870833743240468713 0.01738462558457902977781157822847996440210575713547499681084513775160394668236 0.01065484729954976885853351771041920243323336185298824140400994368304534802944 0.005261582690609166705219810718882982049812430838248686977013999354135392307200 0.04678456847528562968343663324461396882575090260742681963534307119233762879679 0.05178974377307236197366113875769822953154799983379319728354106449420401237747 0.03523911208248209907386271560206635614234001785289858775350917792047995779704 0.02442595393245726328592448112875328255060388552816018261325060413070210122646 0.01608518055238137680888338835831932941940733700663596616068287454769449095256 0.009366099554776932736389839333948752528033254001089323740737249147938075118951 0.003849780468745166419966652155122861520030001516504316621074859016817678431888 0.04807155645898600736170851977700184053203675238376580233430603593248465711997 0.06088986398032496431134031491098402147667356404914855883743496284460003515844 0.04340648085827065654713257414076150312528195962959473440323282457613633271032 0.03117101557222528439938086014059268776589725551112299667470866184763685251321 0.02352627415992015377681647085937620389666817277159702861293027136097581305035 0.01373852604050632802193495084092168117749557138842165161318296314790659461042 0.006757447093221441346320656106543085793426995583081361473005682643343722856207 0.002692398643547898733025374941183923653459831393790052096304034235960483327674 0.04919747365984634852495660096814840126215336857899003220100458749400658251360 0.06915604748954402602181040890964849624115101349402828734154830346446674883900 0.05200440989578081375284878649633570323115833386877249777141333053340668165991 0.04054823186897162037823270807664791401752436458591794207288609217082034616387 0.03034161975103379285855907405956643616994249765747656063073221116747381294646 0.01995585721413370996829369114578771805032723035973289800607038937475592193127 0.008755254005013461295851469956161764130836567311413621886179837099471469252042 0.004754118309131294578070267676900989416870614101888666475635853525921803512689 0.002275588066510644770359401639165515861668652469434760813089473778043733899648 0.04983551150040181203505657958606586034261508681062351873220665714751947301358 0.07757336235944925178922259843903685352184941543688411958389831908649934040901 0.06094766676957684937034863111667923140055606401504872575410729352243662439031 0.04901283150089050689091892094478578120560848983038506976891426433780333122419 0.03944505531345020208079504699022214220747255126440511973237415104777209100981 0.02508762602136288111583319871397047861366157386611251353861299722035765999605 0.01242319351457051854762484632119762838284623868193033330171659337218789845637 0.005841858345140428958897325010749374406105626152946954482755719488180997542267 0.004531930644645919242908284447697990084968713016600510206980696805674102126686 0.003132747746854527488088455537943680593684785186905363489191373657721530511789 0.05025894010805078751072696934373296552434368659535762316428489022114624702492 0.08509456582818106634489870188579867609428879133290541707816635080516214674121 0.07017669465426785518570502942799378170409244543576191117668279689572065290057 0.05962869116558123025089533913202373848653626938525785635172887031853160588828 0.04790639734004348566693438353705004986084061946435707489336807804900452507695 0.03174495004117815186029880298945018082455062496058872693881795424552336140919 0.01481152914556071319202318045602467011085401036166784511797675979923579145083 0.009633957799452217007584458979929238131547697757889742926453204902973089963363 0.005083199051532591281353295105647290568004497001389972217628181291552928739050 0.006884819435046242605201057951468152890866979758057775154131035782503934759502 0.002015182208435191833224460022855613723721960227550516717525914675476659647105 0.05044076095048235951888583763363915975207190009028662417081438700288964075511 0.09277676321726413062374993901024172357403161777463684848368140289301287404576 0.07898580903500691319480579182613337050009475492421389824344730277090072155600 0.06928143091023921775429751407745848947080952029627974361818500640660903373681 0.05805723598474707863310967154242348924657297761880351926594970529359992452175 0.03805441575703125495065564235464387916020659946505784951208342027406406159386 0.01877663566494607876081261497809694740451162603672557196484157836352812323892 0.01190878861409409802595420554634628223889025624405174470231819060739780611957 0.009108555262863576346959606421569596288005783280594230400702546789939423062691 0.01003347807572030946833660347835896555759553809477249335050742790506858788272 0.006596555855911524236471635387415925790487367364888341470552962893041258236923 0.002065596636868182272841209485891217403432248223194658817703881402925660853382 0.05049152822346063907202870738140471049318075033197744063305727711713634862428 0.09953391912651793544566977481014239798928896140114671943136823769785182697007 0.08824398176520966949582414968495843538211907360412769163102579903308888690449 0.08010104890384414922562586757275299710641853794599047328503959542187345425836 0.06782047900257779345539443459342202637307547395504442236927807879185762671867 0.04561553749678716128476455251640286687380850933942403440889071817451733944840 0.02237176424430117273219259628011361768239090573360246574354428347425331270525 0.01633980214605037056423263070109978843608442811913516199156898153369309281219 0.01200644418710691097719353476748164815636680284102911126394719006032918055192 0.01586253793331645040418556490941054994012339580821366216913338807682667183538 0.008174291857257801913132924141507316712049075759119198306071677237025056931825 0.006102860888125918780989101719095479442964660429238927518084272980793382792601 0.003924384916646650627546898883495064605859244747830368499594794461756130622467 0.05076640105722556270872394332476266966691763367346016394757271711301648335211 0.1063581127251454399273164105779036115398036009749009676025865702763492673488 0.09624988471890529923713942380186677833802111426545526061296677608614823296392 0.09018407186785783311222936185192993995926412420663570290487403021111041192247 0.07836867610995433713035293123599357482372682073852489768012611061320365382272 0.05355588403468780352501389551257990400918661342814983503987182097340833272649 0.02724659189334094026933608338252275302648264837447937927342670321739480410811 0.02126453710841419401199732172701259075378034063767758657737367116687797338486 0.01689507458464650167033032177102649013595368432619562484222035653746454158220 0.02141785779448208744593551168659131623078159038378087573247093588010320010371 0.01404120011890065171085882269584307133921092414531890178125834701680430865971 0.005885717296855072961105963738494548531490798687197781391551209745096004495295 0.008401611375473505038996814179579321579475830873391711839367921311995450020009 0.005485838605041576045571352321943084886995963960833905667962578038196039176745 0.05121813360610997754652395680562639767586889729392523128290735906212100339294 0.1123270280495372382731926390409830897165640559428265222396177971985989827119 0.1043453293355159446611881535898382543168395333316772256106991393414049479410 0.1001607336676494287747268574588962615431201434331356284014999888175694547037 0.08901425037603808572983626999374632169913095523129893515409480694541552320660 0.06204413860284254293903200087964832097895812749506541126362910355958543070944 0.03278812869710339376101898100608404503530965728719701747142693274550412174130 0.02734894386871041451140493992379729458096119082747785529519046319131760904143 0.02259026392386370023831270917717574735903147984194252873660079779782471757744 0.02835020800505882437666198646614781997747622659635715176777961976318132029219 0.02043548566885351766251945647693369578169755717565588401199712556575448039379 0.008414210356880084423588015738141340257621363344502395728627008410558250959510 0.01610112669327295505537832108913442176859145638726155076889269619265688233053 0.006299604991597426005582571173260069582149033945957403411354426103096625744922 0.005989931942942733272163712215293672165483028441891954013354900556585080746277 0.05240533263957930918819513367105189103636728584121308864521279807368982007013 0.1173745254499115804116442012564538865001689289140138617021846994437180513689 0.1111859612426820207970021126376568021614114225686203293223833280749134954323 0.1100851243035819914643153037230249918392130484191507954293639526806649568407 0.09988100877025795506345637336512166768560920521064352607070006700889918774290 0.07129120806353998402273284032230017193343943582279627645790901776887234767441 0.03898483338753513028030781399864154312969890569817211857324368519987576086159 0.03455079331987277898683560231794985796058877723099924764432549444855781092214 0.02934480375934128560628026553939995399186805390074174530519139798419102630360 0.03687276222509152183392550664225743491572183893737688231780224109027100566137 0.02839873632907297991663773460499546343603852263474375023807982599009492243508 0.01347928280616389988659064158426270902364100655343779717549489562696035592374 0.02398921749756365376006446856920723328704756035601090721950643775055153694790 0.01130220728728708166637661085499197837716102212130467489780059025193823807346 0.006968484292393409892369473660239838966782552081807860370780562658164872500764 0.006546339699403158491180699306032955968578032909587513391329200548065888931261 0.05378143606110992673212565300240323098217460925737887026946519578486379976704 0.1212021855297907257664144247167196025190327961817899158698906511593832062887 0.1176572760759777607829792919162453038844335003456995626939583046809186612064 0.1199546111338721258460763719218897033169470302296869191418729097296116067036 0.1113282046691026243510903847307783846452116593200482663881978624890364039827 0.08082596721315445073165868242161837158393167304942532560383896455581289567739 0.04532364192319937794962672571084867450683762565982864635393968650520916205312 0.04224250402786505736319850936099501385775158420817915973999717134949033052940 0.03662897179603556880525317777612292580697034135222061429809423227027050963818 0.04671881747261318432716248601953506503866189472897663055578292395611111181566 0.03865312156573160325957008023262205171951949848365890725805107373908034956485 0.01701507705945946539385484298847333894177967115291603036425956208127158082399 0.03432706049536611890313604572271275829192798996133355893155147695719851535756 0.01382810493679991601169356980380309165435932127746832025741477878236074816291 0.008040575440185708310427988977256247568179484978518254392073506421109530840217 0.005202477802624609519877463618357746918089610629224231681928770882284883365044 0.006176025405545331800013211035943848569224015002988807891513793740022547254474 0.05556560049564331109498396941204910453078017273631932213672467415719561182493 0.1235554141795877134163673496317313645486425557452020784181533492972697695753 0.1237180205410284902964765968523541587523856222430703079006356432249556405118 0.1302824473299114840355263445093369815265059735136313073039812481273568773802 0.1231990233950146579283385934090843781545485439322588110965865543716709162766 0.09053937606132779416996342777520505313214621659224916357906936523091608330779 0.05161709792866175088707380370742005317596070556147094695280712161494719216119 0.05010309982061232411140102754303044887441666337326691889883432901010399864729 0.04395276334355257264337005837052021932658645079471773188736533724949392467204 0.05811084068842717823354406366815344611095973869592967029496055766014212821632 0.04808205912502695451168265207496121810567774238996524948920197134970556942552 0.02235786043023040142079043921408676812181782156791896065569373773214255620989 0.04188528336849755216769217030959987131703025767290881612073856275408844111691 0.01852060507541872037508757273602626377610083901043481065599984001592662012690 0.01108340140914312135530155912512318114156717807100756767413391165166521781248 0.006248846177993330175983565815325416894480389328532848763204933455895877071851 0.003587107896337315535952018633130902838526529978414271103004842791585454602642 0.006977927275518313767930398918937286906918250892790285623340394988272304743140 0.05688227523827028493077294612238700757464561724324825591278859641633480882478 0.1256971702717516610063685002011040430309740951748156415663630869796300928619 0.1298277134827357531350436454408475257483300760075325881173437534685217618604 0.1406286916493255676551328045095225669439858557560745216646641808621127143317 0.1349686445084924259277116299720970439800822971286185204711010244872144369204 0.09982071568730428914053605318051490616578557723210059619969052296120926160463 0.05736730396018898729077703197785867573647756948345179709308125589543783151413 0.05716483490340791702234294904935764253170211715674253464159204844674323146189 0.05123378805694845845121306128965374923736701578654893506504934764977725402269 0.06857116476659058347010580698599686429235129696876604360364642229645934606535 0.05673244441898583290891078758667775873353429206370878319261168391858890895501 0.02575580681369275850810753027373151167912486628183639032652642145084795811060 0.04931519063937155433376210745626441698130280965762212955967408155209745943212 0.02091767472361916541495915357569128460012111407241266517080303697329558509849 0.01232431479272941889837759151790875029260831223885040445116737635135302152794 0.007407932559999834059132340664065682790463216426425451127239411553126848783442 0.003751392893961740765463840459132910773521132667440578927179352315361350008009 0.003087957289462457088401119875515705602658020921001208888303755346316054498825 0.007248423468350131855953486262470471805305502699070059995487153169698798845442 0.05780784617991579461945791003481861159483539259436010271646462084053494455462 0.1282266459589322407054000963690406509100277139838173627723341116287131206817 0.1362359943344437717879869476596142945426693615066992870974550315108565823077 0.1508207190144712504619348095733324371685426669833534278350520155886072754182 0.1460080561379630185870816592895964209964591197545048504172889458463268054066 0.1083147650787481014951060483032531208676643462444645359404180415925554147202 0.06234678927814675299417157241588175689840195359292289554790391236250115045683 0.06337923184541415017266884366027053463335022184711957004157041832524931708354 0.05764154379081971719172512924949874499229302323078105357236140524293157120013 0.07716243348181659430288919644703293527132573966382192883795783874787654669658 0.06355973262294255324529359135133841795267938853972079586734690116769677299689 0.02826608567728402082146537022062256516852964699432390708828996647582295766777 0.05503660824145308057876137240038712098307861405560679892711922582634983908165 0.02253011317436564680439862804025276632617607714396002148929729814812309316753 0.01310489626125352928252838938190611639819739305747944675168624537727967231045 0.008323439994976725229619549056730167179017895608707891952805235277004298717178 0.003769386773439122885924421865905492323982582775149432447094924968467732157905 0.003568148155187486715687547028216528977656101331549541408632956760129447805579 0.002364939204518238608527361031068984030203185164854667480650842587762889850547 0.007327649665026063069550474891245430230872896180826646513574142959073521928904 0.05821884919561759995545572456894636915627688642222342885809361373896862496379 0.1321117027051406471832334031386062557769714820347327322059827995553482484536 0.1430062440998751176154552556639410112561212457096787495616417276654834095939 0.1601817872322512094018529986898493720121014485911590411667450960500400956818 0.1557307159907928755256682504536718483377012111005037354294846119030351064956 0.1155754269072837038754098339965336556522198778438244345426752726673182209215 0.06646517836793165495912024937156918806305535013267867340914925856910505538584 0.06837271099064420056160167737101191945720653165134457428784145912938705991033 0.06222593623489729311442345300399319216563549815505338584061800403414352813753 0.08326182066841285504631222588959207046139913337967199480279668376286069764795 0.06767912454771637269387395425939395769815451513827825843222310996150626302093 0.03070935354614581643257849295820519253396278217388475573920517848335664268720 0.05769892957144363448208570499996641364805829959590917954022631597157848574121 0.02454043933155874806900825847783654211687637034648346472007165900970709451059 0.01447146106328347039378179275174190532266635833847813930448769707030227120041 0.008687301565261734001569690195187399899353670734936607651392114296647008909878 0.004582142702772357489755203221212583733056528091557993978326075230007518272272 0.003734806620843073785166008088207828328579532693975761400848813440571514579833 0.002712249226612265255344518870721163503791234051415923314837537240717604020186 0.002097652532005601295022382949241038574613818996207319845139958298795234098735 0.007594219201069915964565536436283324338224782492522077739837698940522657820657 0.05858906185050410214797525227678510669947562035908893842489079801030040619653 0.1373163699206935758504693083022250424802486625169714529765531118519142144174 0.1499573543923543375703455640190636893321970814372141283202863731193911138430 0.1684800875919252291047952462428250867916901394367865196154508125691806761092 0.1638848080019271287854907171921027206640006338492905920230058074700581962951 0.1215087140071710343196810986614797112227544574251378279506827937408637559227 0.06985861777612538553509623540032105386576088428897536305179162176435937211303 0.07183037678604040447573205424157222156580382915569454531567371990204046669721 0.06503869058541718031422934509659060962957884091890688981825619197692935763655 0.08683936942050849650045058681433276633017383274906999644285502632525614692618 0.06971647594127941112233597000632919719875100107622601242196433142153688953688 0.03223292966958396055164508038489861635627265692225193212592470988256371334235 0.05861796999534837304375579599376296252345025898673858141919492565949350790767 0.02584949155515501498098863358496297261711973596970677516494328314489255287480 0.01543043422611419497945788804284006272653766774734372491937802227948132711837 0.008782853721315862049374978583328804393177761305008245268987011897238136302029 0.005261117605826020739040611125374380389223526858802985038228244672854964606432 0.003746048510661839381955378026225380533431981438771776008245440738970833775295 0.002929670509063570599888480126807577474200948755790608198691060155733523964219 0.002470375786219726073658847508890696749366943886290462707764102537246566559187 0.001732089370136566784550149818102095201454890438693003877894176657441589155951 0.007429631091739371205847549620710946887086600269556216353643196554179322571815 0.05932415102564117400073883749643788214472200266865773437340799460414153471564 0.1435683711129541486515102794373541997520737670284014666072979113665975917063 0.1568195538153590926696917429057852849089964433428227939416579395384760602115 0.1756147006465986505605802949112470847141654852140389313115629078341945848768 0.1704100128724931849380573504702183446466473898527530107712850206724910954665 0.1261829561637163113643886992827936570375932460643248940428801645009424586460 0.07248115006058141088610152950048377218798248218780244951735564166331032928371 0.07375156540836130239490512556671276209530161832216448187471788351607994025585 0.06635862992754196112273767673031242013416898486621358856973070056191011716289 0.08825477247857494545712221281980767982507633583475360706798706046355849309002 0.07021355974213484826209689483161653600854204938820060635549683091536446762602 0.03262810652286344485383196595229830624307072288654703317276485939325791206911 0.05852277175652095455073212031364752500328884293255247930737949664283994361890 0.02610210345041112146449587154195146286776285130156227076033892051309001950583 0.01563505162377262203047783583338850082019400893469493327694706085305583042544 0.008747655328182661913440293701862377259701944631500238323424666118159588062688 0.005438191813381845676754394225845358394957521767588174541395864386356990482410 0.003677621383422655991085801763498138493327583398661235747263996899429057335607 0.002930594498911668921125935178554356037273662244701951366101954006125584518702 0.002541243269475136802326457931727300457280842238152022912034941926762936375847 0.001723295338354463088364613429695546841901626138228848840125539098140306660385 0.001117538417810578632843570100573865197447151122869431775288214504815402076897 0.007350133832475096432233716282302226973689920845804569546306105774509663328362 0.06068147501098584468082426460321625294987705149054741937927712304230303612020 0.1504332631628897802557302481083471008264394974647539318001023535945233886218 0.1633476721451476326149483581336379145524761393824800768880342184245571004314 0.1815626613857117543189628623734840811997875460666630600843897754963005022376 0.1753882185972169797256551976606545624865196372539110336268928955752451808012 0.1296703091664537573861031740519888268191952091738749022162094086433269789148 0.07421653184175782886219214018679913277196730442518174609488783241771771393284 0.07436327975943711183848310437070160632667658982704181477480699606643313096481 0.06642117716519936161803470431448774125551862010148416906386656862276895329300 0.08798645288896802904844103599766276487715180545996926725470650939497998149257 0.06938715707772103567084475377903430120206525678957349296986239756723050841446 0.03236925597614650835918039385213315344517803508116965357444247747197753445495 0.05734062005150745187951779536738180897506007583701007173974236176600065369116 0.02581281215229919064914401831605619261017689376151736922065984232219579939655 0.01549932573203083375109817365366583313666758905135800174365893706295589360681 0.008529782493022922225048639258519148818176983712811843046022209614278314403167 0.005430055455709496645919106645683228255653220585123560254965011499831082616890 0.003509023948414885962485890661229456646961718747745469215125477976889730006468 0.002848901512417890097919000898535683064001235181924330289672110649863709795843 0.002532636089023064569391228236433052008230857946815039302888192888588973532137 0.001673564486313891152555690614215616920772654987562221521823454985942530806208 0.001048129921006301638240338433490577930601617977375901663464099975809852648545 0.0008821516147470236173266071724807729318472838782235309009517875566810805655903 0.007256526132359336728267690643058908229606864359204984231531859484256084631607 0.06274025503319247390706038613067810426763711542656307394850354199363407301026 0.1575385327256920787874276978096256084809003390891853038451515136107908213331 0.1694072220175761031022906084851817174654373154215373553067274302042893273477 0.1863998412713995003380829505460862297903597393393003898255264305935673737793 0.1790515984049854268482648397204641652686561501433831770392592122012744103459 0.1320643912870632107379823647987491733334494024656656457250741415074523740600 0.07512710801415908984280857100948591555836002348558331968740878618456409524564 0.07396248508623474462578943907853451027108465860750086253813162411710353696107 0.06553558781502681391007828073100299169116037476480736918743549209182084610709 0.08649286288174107351805889100711993156856841129802982918716095368657669969581 0.06757546646595338050967139759375745892536274771558870030727743664094679067875 0.03164706346886193030948894869047560485938561776279338778556070882908620523088 0.05529893842111328837558343545325064224945055813625481276750438894757971515204 0.02512688558202065031593610120698689998800216966146833931847857988466091164826 0.01510812564089055228207650340403406698143469573529852963875532458366572383352 0.008142889846691759859499100614175132578259999451399907294365668386320768118510 0.005292059506373638873089883802283534515199000136659176835258367039236915845811 0.003276083387553864557435046556494622600321790036428344773943567208958003665107 0.002721080774496012327480752436283975532008530029950003830443917617944698978844 0.002477549109990898438163706252163138392433202828187512194428170339186977448069 0.001588645149624447025387729800799319859886261884949935997568953594185831624034 0.0009482704789489596210967724880252689607190235845027498109129359554384591993157 0.0008075926094912652511239789234670211452145726055555426483264435918284931912124 0.0007243728761332382204413578215966950837950549131468384649877007056117758521789 0.007108564086665957474247403697786593075005876601355280225412174435841376439117 0.06541955588895538085665779152926711875000995225152165516135048096499009260056 0.1645963579373224695875791914548608029274930201834308752097082466531091516354 0.1749061663654134139397381542510286403971111408629254624929615392814946845488 0.1902185263047435422142034913827400288634374937757599071073407660064453600724 0.1815920117033283606746740914452200609298227741845825063340457588092286732386 0.1334564680331967600703638177903802257103986343895042753580687820085589412481 0.07534720669394650026355710371170272729920337794816609174503682487643313876146 0.07281116566270915253480606837445088092535323324601284671579218808511024314580 0.06398429167211884049253025994728915513292406048390792862095086123732450337122 0.08414488092065526568709327686571032690550439408399242177247435220632277452488 0.06511672562167116082020755795012118001978843434448398348985301689658391453918 0.03053923479823000249034696329381149287984422362222138750258405861453304144030 0.05272146223846364834535225438405337209911551248102386931995859378820440739352 0.02405710261489564719964165287555237733623568112654068244735325856797821288878 0.01442677998850312155492529262069852217462129258114729368132193647878413144609 0.007642620454249567003088163825343234089159796451119155304872321809995372617564 0.005005266912873035183552904978437459247686461482472891125417175522894565011012 0.003026660210691977686371812397091634542854811519377737282664200902012306709731 0.002544015137896491269706438403122331027677153502475079402072221790985267332709 0.002342926415158352509992950693355629721641451388788091752306074800989767837728 0.001475441016282007964123904061143387922642978202611361736593236958844553175408 0.0008568488873638172453079732535628816457724166958271953227174820508099665098970 0.0007405682218582702299976055398316719163787052874032788447257770176203647769863 0.0006835363675306222816498202503245606332713252542866141042141476958415807189137 0.0006218588575647797397768109536018816049718161168834854236560328759560380371768 0.006944851453041597762628143819969477049913230614187644597828655722130244380127 0.06855698185859656029951363630004132458996047582475760378845561717381315179245 0.1713935812211681867771408539010297521946726115893527932137551806417882832170 0.1797859775233193963242553134990488479904560556185574925280884193264859358487 0.1931253209497705586015354752651461460715574528601638659647581399173647664595 0.1831489929572619455113947883904508238654608786666219231002879237547228221516 0.1339791010702914252817901435295801897532718045212901689647361042697466249758 0.07502366472561113037109021377492644868397269636492158663059770780975174171985 0.07113935656507775956913998388109453382353394620991925778833030304101077112483 0.06199515526745209239956624235223528953046323553991923493790173480995976477479 0.08124991934122108661994468019881661439188122771590145427203779059529593336399 0.06226551566356138110754774855047983548468675131294498448450891154751027732783 0.02919067459287895048195354587832572344141764070232677904644257608126485003172 0.04982493150739105259575714094550574490028485080303056220932187306871944747974 0.02271756156146839466559033555730252081175392351002141126735397371678019828706 0.01352657906986207767477367031388229210212372576560744017292241270235029488138 0.007096484071050679232337347600499546118204734051459590609259572966256741399451 0.004635672066831288964323271650127541100649786267236008869345609899222698525605 0.002783868118138703804907756941056469946608634866804351910071094062055254288131 0.002336682468445583661563555025715999300452514009658036808038695225050312995804 0.002149601545786091153291232650408349205756006074377206450029371971490220712089 0.001342962544790326755854867397254463497120004885021049504812019742228793866758 0.0007746546398179176031307718266026514411392506934264286005815308094067120601427 0.0006809852133309922814803724490591623390720457597082506659988595184445315978113 0.0006474301080042696329073552084662012718781987339404434800563809868873329459961 0.0006120289730664317793012591484003013258674268531959918961817389639219632983238 0.0006049196432687178128251388988297368779693959018062422860372625326936916757556 0.006750870970580555743267591995744407824005369782896513750360958579432722972064 0.07193245171435819700495946281000315891233518900888003672600617039608755086546 0.1777505121385317011803059472148172598123682486609707621571932359298045472049 0.1839863861586735732262580216608232259046526190815380586328628160066182970721 0.1951792466744815886112185050182194106310916942919235653493946968567845137699 0.1838019564930757416963297044453591807084633424661847284804168962174929009584 0.1337562354402303058702128782650120434106661086054784634778190019059914544217 0.07427651806732767942256957496000801717521353168290054238288500379066228222389 0.06912045209848413478429020315951832088387370264096871978957506038873044682683 0.05973313773384458538487049386114597739623690779482803293808631843899774062440 0.07802562070490848968331844171370298407461347471408209248066139469420477055106 0.05919520764345559880823819412805006887238436399030675161244074093062233828368 0.02773136866433531451207522809785311229143640688472453876018248311095151206713 0.04675087194865776021403578354479577542470677109909883668501766707071967081319 0.02123579619327449111107376049013395909804592019957476360693269940006399795029 0.01254020004438055756318602487418871184013503256330574993428276198536238559516 0.006563261594306448337914989287016979277344796543522212962497649212861420515647 0.004258465908717171441268147741567012952271345619812134457664050415156035708122 0.002554137146069591245953690470260058029092119715750905282811562251603849918133 0.002122693518349084760260182380568024706361841997268666512137020837519368946325 0.001935280193380779509031469345205530751265453712013263866536066509638711376090 0.001199481656113892103576824250756714593435067351218929782778007978877122241377 0.0006881335388052903361208833686738061159207805320710905792186290380185227901290 0.0006133688311520820011226058848718789518989527837145850531431091311145632034963 0.0005995267460204783702838207646020520316085181031019903094657460142809220834180 0.0005883844230724200161817277486741578612995387379055677794168921518399891023064 0.0006048776206694173946166351225940557551336213938878809732937912155466818230343 0.0006299043472427603938816826031421656522990860880329454542033041774408410648232 0.006486280393902053443350663298356520929567225798911834617895362988770012080762 0.07543365085744778159246422545845382913320910039447932546320040695747655218449 0.1836290005450621357726511097071134696346969146797335886094639009770621212260 0.1875581981468808758835463212961955037771517017342989118431512910025128184603 0.1965013676025804459235181017470516500406488554020326465115627454512227684447 0.1837121159746119437526604293148918592406535759195399298468267237727966756265 0.1329616005448194805562583634220920172507724039859871196568758488544479244785 0.07323184392249434026741506035023569352769953543687792396995822929061659087181 0.06688808846896051003396548328138177168219080217896809174987609946791383709489 0.05731822542459815499137872220089569328715399317750122938867807856036222739268 0.07460946905139944326848796885471899375112201608432906022500935611018980913181 0.05602597153453749479086109181649948660132549526857467437725800324242706428962 0.02620946007811232456973115458942423069613020862549145470265700934436987795327 0.04360113055383741970574077357484266004758164409248678700178198508459972639329 0.01969929019329760368397404126642424153824019787716760700660705667965230882151 0.01158032068637435637361628790968626318275290777241812598321820886655230750275 0.006073083814679760493130806630474647145501260477105308636285199430200740930941 0.003911501626360103823026587941804667390635087448389562163144161788967839230707 0.002340177778833873067765639759560229444392580620225798501570687164637717038230 0.001916272972356115691209555435670377158926798367050366646048379488598065313162 0.001722917156001850746184726720012886411274840067529037166749595773868090563569 0.001051729067473098596280487756062986634738591264042312923520351924749840874006 0.0005924569451288862985730258196244981189591591606162451021321610085093365558715 0.0005331133981374241760308288280560780551647477371802442587520885532507595062323 0.0005360226898633059885430436589371204918575156706346588702376464162270382252503 0.0005469327768560921121906511557130837103699351037329182422518149752819658405420 0.0005865074531514436568354717514441523512173954565536465290710320441568861669383 0.0006361931632653603236737461528594358020595554425751546976628916511997872165545 0.0006785909232223943831601108102501027274839956955270917404587371238071647381727 0.006160558269257039375390129239396768719291045828715322546157622478573132336149 0.07892694845098745381409340410895210764502897959629400674545893451204762265355 0.1889631052869546778935262001518508735303833271388937132741095794468777254991 0.1904993909972960426667977253951717339478067121876327598946230117038991312410 0.1971392952595994717399918059889988662619487224128508038194669180450044477372 0.1829827289050292482378039066315726332663305561594476095254313895488795384772 0.1317067381768019523979606681380136170272090407474727209836687797719049746944 0.07197227553129903375430079562314903033404895468719520912174771370433715512071 0.06451983204638604256493177412863695388398857346465614524663322017129727062648 0.05482556380192600464152868114098701943578387097549541305642749567540989827769 0.07106317333575085468191689959058303007856254973938373738984749028856013587599 0.05283720058922724804880907202428748007704900576226884107699685097621011209101 0.02456721925550875286457144806310089399146097596815856843563386480430146034917 0.04048084142030414234795554714777267998117879513612190017848033119343449462964 0.01815695691349763099581188512683315924754769946643934442065469487833098014029 0.01067400450277006529956343884219915083837097090304327260661866564562973403909 0.005643144279658797115578341747602347775886019288374934128603017198875072993718 0.003579207898905412222072783856893766568183264335643474408008961151258450512544 0.002148626557878645238286692577042929062057438477833017194368476493609240393174 0.001714494645765246793049071839362966482008996796302440646451571636169150757077 0.001503552456377102058012807320249757693604763135357403467337617916346271842135 0.0009040099861018059029342302505297437062336900815445406204831975276985828258771 0.0005032157883892772040623566671903791699565197967652017905173109051936805689617 0.0004595243662569182549024854562846137320873614931113534895923476002253141931051 0.0004789345223914280388341759381368448130848334197476574423746027489950924951729 0.0005117333012353371400078259143204061073202126019206259984371570409350997967672 0.0005733720869154031532742418132237612552344475416367276591146730575436692036905 0.0006465237458465702052847756391820346562267317268554715850897241782945791193459 0.0007171817928269432558461937560564620144552240903926726180102388519021982681748 0.0007854046181452993525458082099939578743641986727942868773043729578271159243730 0.005781432114312061461926305566124404066371110449685296996627265847245041482318 0.08235374194733611258553019126181087441348226618497012926237674977337027194790 0.1937108359674819574454560525888924592648275105846646787843051027344095634583 0.1928404954979566551146221555030962963486509064366079907770583109632461074752 0.1971617168956582916287103032784861042398171878701585858128294518291158031036 0.1817202841229948374648103499928968994838416416652397827558674806211532199944 0.1300925125926288839862995126568523630917287132916276350874758250745909039913 0.07055181905781527705432632493978907509346226074762452375118163000883518455477 0.06202649708693253778004515102517391893660462980277972286351935978525545427479 0.05225525801671532787146429318376660071730376659708592354353978912102967346144 0.06733951452816519900303087445110732290240467896084377559594768201430456527026 0.04955901976759198745962784034167690603303165689422060267692102388863843015469 0.02262595024037652955712246091136564380952506688374291460744226516964996465197 0.03751267516607294624235961891865186856562592977409491382752207661828947943281 0.01653248675701577361308325159595655207646741301343971173383004520760759881262 0.009712341307804168479615721838205253643366117493332752481190389959887375262132 0.005293319129226920260169628153419782773239957077764217059842417417749890514145 0.003169061538924463090640807362515362278264085474159986299524139093219178028622 0.001997208654605666963809705880395905138571316139244285448814509465974893128652 0.001489810955533691621038395368382841657196585203855360146526685169072406574133 0.001218536020911010474288803064324928995420819971887587356040889908054840382874 0.0007573493285449664339843721489311871558702006797672247217598368568062699665477 0.0004685852899082139016404445748388237661311197002453650327099688995898197798497 0.0004494501544534699128851087376477937725316026966934315512577443129106921443039 0.0004903299710440568355152159599591653380783309741281077824003848864106307263284 0.0005499675208657795111418721878980754873062419828164698801918003655214382046136 0.0006299975947170327615060737096419695438405511077497423875743233665163075794975 0.0007159123992438778314456445562937959879138666955063718136537181766248012432619 0.0008039295167753640945103929129504254699419630792476358809851370549496765986409 0.0009023813666347248109197083565927836809476052350729057958797988128171081247537 0.001021968246227866388892698086877457523953751644635270661598983389683205109216 0.005354872389108751112551147068286146458183440344043572627178014790037970181488 0.09146079459954299873854578010777087374114811765784475045808844032494102962757 0.2045672162924934187714230685028701068934862446011923413291738662066762756102 0.1994212461718443521721158150074151344406794878824334702252895855997579596587 0.2007818522501060722869641764373978629374894135146042494586301598630789009405 0.1835185949943527284832003146667050718051440553094354784766560368482713391470 0.1307660889943401194994548941980863335985294852693870634802170126334997625576 0.07064451712657653153289749082371556360126859849570826053917164790202910335862 0.06161551692871110670285030186700304645733375306548491895815774190242260613138 0.05171566847861830107080276545397682530351543353538410306335959019706974270593 0.06646028881293647293113800407574278277503980933730240258608618167299524145512 0.04868210713672928057503628937910629010638169773306758662030291648810491938822 0.02249732487760698416402937343364762741347375814398345775733575638947771454147 0.03732103380058274851247543909962672953505792512137522945218562376426305077030 0.01692880461308027485986647952489500827386507663030144308789055255768594647804 0.01008704749129079607734252947362085746936594458757452824703514113882041747397 0.005323605896193327412769584614701625697225544457793859525573941069258914482714 0.003504771850197399597601007749105275734269373163354742752974089555221066788377 0.002037643179027404869490966395427366656047869690150775054633727368459513045844 0.001630374083861670240710344524799244018312823324822959335032319437104119896001 0.001425204211430898946434853058881529677535789586645039153743140151917549608883 0.0007875058603658535288471243409034179402366317204208035977066724077972868313638 0.0003652647136009690392137652193921040435272427710351884579943625455245140636388 0.0003264484600848339821772362346564100368035244439293635670522261632178170287449 0.0003608925033441437992463993092984873534560125607860753603349163224017315593828 0.0004160883881966347328961749312736434206060214576889634535214162970933078400825 0.0005120770284692872752825777593294856946991883332478437751675056760709216329895 0.0006299001583374618877090476838947981723890383861379477256593762681454297687089 0.0007500902367468344156669064093888327288827464157489706767431746770047387485110 0.0008706794573300801485090685860280503766515798649955952763287414111638032421035 0.0009971978731767516383071211705749834136535418327025242379557096258923059936257 0.001125954712288946429734853064039636920907281577132113255995771556075965854509 0.006678929509469665509320774770174687834745504232084176293507395496054445954019
8.332799514970000000000000000000000000000000000000000000000000000000000000000e-6 0.05090690587252107755164659081592056506854388173922010372338505123284061987000 0.06112545483549971098945133024999054054404140327372677955638822571819165648363 0.01787308250136973308293710267191925651305837439890246047271301462527492220761 0.07051973496509662962178984214619273913992881801459447796608288711812504201135 0.03328944410551625086948379198163296774012328549420577274263239067518346341081 0.01169166876893414345774828696778438789806595531023528542476807738744145863542 0.07866643249661164189433481472503355464874963135223737323007507152111610170330 0.04997065223200108771611607863162474889718465759013915478326639133545807206816 0.02105735961466315387718026503011697381634097511611717472810526027769280422352 0.009886260080320193366103780799737729348065935335131947389396718933693824668802 0.08551192540848085059681581009262250185357312615260787266612775458689914878958 0.06687657205358747066865828753018424550619845898038793520549043961035506685326 0.03296844189558348658204940849878027632008206028819827336916239340426387114287 0.01710901290867172003385866499195132610779989211810659779972986093673978452781 0.008587973089168497366931722022768315619328268159709636116658661646528699802412 0.09142152487451165277944396223095850449914389874270551653055448939437262393182 0.08302697850994430829493587336310436149006179042419255182310853354341301031245 0.04688579462951330236467549050038107411976849861783517399716027955569297528714 0.02810465127430318654182533479068773218689310272308776769744630860505669357772 0.01178795574886155089177737949650464986765306836445185190284657836974848846861 0.006139793806051251426975544069689597182085653477886666373586036839347049405154 0.09659605945589570669318948262726283394428909726624787502799403912176767626421 0.09979842677521972229206955672927232221711078827600814097777167517777449568652 0.06048911802816929941411982252416457172127589911473291554754708103546249380683 0.03805395746202577106172106555882202414244348537067879909013363487229698784075 0.02147840432442470781788799535460674523502073222290811256500882558450067137914 0.007590850849785497066615548694692891086998674004072288838755745533590258442788 0.005120004932874729904599000979784226108629417621693089700735628074667833593821 0.1013227669612437204091279984211239160458742199693836770020023957459818645905 0.1151565241012275199222235731750888257208819811850839832803700436847415110041 0.07496669412068373165326945644065541236870046104043122636140889890541429564479 0.05193448896805278447615529687894263196130418715612400757994026776504548042078 0.02636845856881974540343694268872629308718455974920753744915941455850871254859 0.01457700310459254288369798768592520843480751661902771525222693670295269663755 0.006819910748784066688759043727513317531056575241367272086761079829809226096905 0.002550276360461869399238863151372823492266428941747007692630620526774911810514 0.1050726943094622271983263283052940627182685690450418138300296012490436350688 0.1310905443372253837223818653371919280913094519933367318045802484261152316108 0.08940381344200940794700015538530389927277054529719983244712310353907646222787 0.06257977093972629395760906184344655678918339236494937412700370256733335279062 0.03826176591315733917524644615091322279758315011611297265509628502494086433170 0.01837203411903442432991620116768047585493254393119185094644192285455857612042 0.01086943926344701971400276462589930733868040339919053382257918450571692713997 0.003273486911734517893046711959325300822380749076440856813630661172839817179912 0.002565949127855535362072657131613397695989198959401122506046719419024119997596 0.1084071383411037772751506563998789470930200083793868072418443811207197664138 0.1452636811232993395880867320519040292501452140633290729813658895282479568433 0.1039415101410016489825890623549777522858870670074908008632446851096181146800 0.07703754732592817304428692774637870987012916785914190256201339705638100887634 0.04395923599098548006910273662334648661036055427091358958762099833683716892994 0.02588981167257735614644094147012195715270891674488060187157632221481978888577 0.01433066858578296636794550905680787158682914614122049935334936840338591981172 0.005363468406183179842937653847391618506162868859774389529164006162675344571644 0.002009416686986555650232680988074724733092078318725958490533298296600736663803 0.003723624244316275816713695559471007940654166983952713191824859485880112663317 0.1109868067376174973982626760134234072783589239800305340108999547443556894830 0.1595488029551918350705791475148502798536302276118427028983678849047080751911 0.1171366774764589985831377457940486430947287049534742091154913123143526275808 0.08731088081296481192803583462576745829211487744366444665501213228724343173974 0.05604167628976789058647710458821310302593469962597263409834096013029853415836 0.03224028746200750187621109927660685516321216768378225399546218373170653654390 0.02022662008030659094384568910533375639996021294630633572439140342426730147828 0.006966954957359850288374841136580238423656575525830695255706014909285822455691 0.005383620026158111042698375131292137414852594042308103512634498942948821013972 0.005265128833785639496653505908042773777031107866798215991488692483007212964635 0.003313309677262240931862682835830400924127900383087197527456118435790468947891 0.1135900544128858669812406790668058925233162284014909904511938087179448232771 0.1704008367855718434365151535626645030232873580859799257722405937247659636193 0.1299806314068844643677032417991347678157028231927873391697469409892054294964 0.1010993559720325161537966390406520524529520595455234722005258158011881428773 0.06306962461846210407548795972110316068745310750973116879063359372610793679018 0.04157263008729799509283402068634099904590476922802436882660342867445011383015 0.02553774536226724480315663909236474566852994648484365138650372013966289235185 0.01104221894489492922412779866407113990271010429707186745101917705185571714126 0.007029920445752633345757555303080951838802167771039237892379120651464123925130 0.009378330889153403352969510309093998421823490367456879728947875405534428181554 0.005441526239331194665141727052248923815347433068550671991970838121271614075383 0.002953566820233493423681188657984824257009198375370250033570309401565188660330 0.1154347756363277251881776971198298190471065401716190451777686668108102878787 0.1805738941621429574342578099726821990735392570470450782480300849107040320064 0.1405459565183879927291842065917310574375617648297082109184063435939460494410 0.1117370308152784244275879098890843377505747379470746680056692941264263525703 0.07587911835602612670400568824329106166092436564164695751607475419584657017749 0.04999925160553802559438377915977331507690316796888404874127673582089015689026 0.03259348712225545312940648536908897662352958081466558479042341036960640736448 0.01392748237259909143551581224741220607764782737565402557401142273632650656765 0.01053366491350039593898305744542948009155701735303152782333569840456027621572 0.01468223489007163617758132133014882374037791534477911270595145914818637542292 0.006588471087637472952881141863941740488713666938471665242571234225378206478916 0.002440478974872535664881469656730479708092402763282008452811476632548677972523 0.003048380600998027209072503255416089007313668718596294493386192386030436411424 0.1169664430537172216450443126156939470822603138856432391877825643968709933754 0.1868810790082313011846436819429644984119415383890086427272090740002481857789 0.1519597411497453414193416142294563949840943041812354953872702058205185386731 0.1243123462541163794204396890387751546276686171400053757064722981740517700004 0.08441431647984630113988875335522620305829313776283706536063618874207207138495 0.06007164811722471113713738041237184473863416866884040372831027697489257403901 0.03911261739578765948542222774926217947498562181982043479072786618458474456809 0.01773029761042886530399320724463488424168062368774644034684003772213494872536 0.01496539974198574069278856974251971709191714119329745206666079628708759867625 0.01893252003107464362013652646331984955574121408224303449815353202551262726062 0.008169075714718386669424875166518074624195172601887914004549894089141033961396 0.002499717059249074782308789216199473471710577119860087445712264755938045383453 0.0004375486047619093568417440000039974028698344616764933126001296733686648603233 0.003333993212120763683606881078750382538044155235542501155736954391463417338354 0.1174922019313418515469747179762835202986842734036501808863433188180832485568 0.1926779335668515723304696572560894347164325104383093829450917205641498795545 0.1605864635163971227539971056747173317378361841335428186785688850627867269375 0.1354139258389684461982007530798691822620375406434232063576625440524318758069 0.09572720193170899061003615941408236203663575493419649478499215933946562543050 0.06832565438655147494769416300508058194470891003458057587934731854127085971511 0.04560945001350792444731190107771386751740971919914606766809553441452299551030 0.02196150681719349160507267901393212272884266049229100339581045561517317191017 0.01699420149638146323142313094305813293603858060278912847694253048187871312359 0.02258438513558790574363755918162411028853856572282640620881184500629622500187 0.009974689222524722233163117941374526320532292401101621806300725936952805110086 0.003175872473163044140164615469312393625239797592198844736601908695447710259341 0.0004580245587776519481973725595105585997026911494552417706119538626383465105863 -0.0001805484189812296011227449345493869466213839352537060703462412916590782314142 0.004151078263441165677821446969775232026828923255950160498918530683911513343206 0.1170833057319932761496135282174820699814571018642975450014234869579544142153 0.1963918552619035824014566626687948485729867206969476455968022953854491055240 0.1700833390783879535316714767946804087383453458542522389058499636030942762263 0.1453056397388857135591562912530738970315676955222682227930439331655456473425 0.1031797405778607856792089417864960908298866123219679111204278723501705978679 0.07556337726088675988071495488624710847468598134196405709181918543722740014575 0.05109236185119784178733147873122267518095000998003538482094310409924343804946 0.02387434031920067185384394694665542845671878861715356126940070462648197077980 0.01903045577197805784309237481436051529488000052587733200434150130576587491371 0.02477100941929908195242187349568789789442842547551500382357034141253347220801 0.01131260886239149944803636501328604240894746540813362754894069624993112362026 0.003530482437690836001651436430043466126077298900070177821968417212226016203233 0.0008271461262731042756609186731041577609906639717356983113397799586478645394675 -0.0003645515659205685464046178360147183544939413252647288491501370409729048892975 -0.0003486781988131208427368112689993028065779085580747998288164754361474717820679 0.004426384620242682115301784026748616002347034029281764761061725652683913372711 0.1160465779883554335698504210107861721757561969386729025049052998626878965086 0.2005960734154681761029147177229956790103434628430527953488984642016388583844 0.1767116018303904143422694433808901921988087281708458737441632461864129873401 0.1527092874014432962392519890898828354306875908164456991189742909248368566745 0.1094568850373120282344142048205654880925889710119978668213845553302812426942 0.08017936118640024603226955612829028517512912050530545905619939070776788639719 0.05403305726377192377216615326002691848554490822596282725742756511968490343256 0.02494074384771911412376586947845468042953959422284124602657915094569740088829 0.01950221249577873492127871706607270081560923145416141982410514298199916018850 0.02595977238607067511226425348095414014985499360848045675183822195991926413404 0.01193932442167839284078337016977425107212780728635037633099610347432906899387 0.003690332693715909927569260550393874830761876207044808490304346360473128069209 0.0006784998394365483485706711228695264252280878819957343305137541852096812931495 -0.0004045822683483497576844039930137372499669431129449000141282229006808153923790 -0.0005586275100895281588327790410265241354015882860627980297903264708696898082158 -0.0007983230934327896532389525899781515728003268030338092979976631558775294107371 0.004537881599681092234768270595753254312008566093732536301633757088647102195654 0.1146648195454680378820477228424161044416135759786611721305784397696347184250 0.2043120079224109616217774782340003184743023380971778120687769499409890861939 0.1818773306526146717216883410597799984203132826863049174514584868309649981371 0.1571341140622980197822210759073872992822683419554335024368527551850226902691 0.1122082445774062340296058755863927660253029547593296173234013379408839596368 0.08165947695842317289895424449711103919083874344604592083696499386462637482081 0.05481876319049026755167642351520700613389552465711996392482262526213045646940 0.02495612391900246526294708474948432435962214033863244376504988220003842654603 0.01955169889579255134234532080919263753186877576638753525738381342363512607851 0.02584290545211353370624646280671468827783236441727047285256401939395665129604 0.01177461567601058781614627957282044300748856000894685422498959619231223134584 0.003664237999438762870443503971248621380658210901981626161749342115260779863593 0.0006008110116152757654674342328964293174677180572154568435527185713895046416408 -0.0006353900234810065054049113882481708734314136972055009992747643033075262017668 -0.0006827392020162500165191124588515718401305282727973187616324512716241251912218 -0.0009139892998230557493225010879471617385267427974935103199958963094784489471908 -0.001083229689830292710845204268008527935517972871153908291200618407230372080982 0.004834175542829126346321930667264505354841709092750085115038079321550414040386 0.1138357994468435344471292367559651605611864010328774575555017447121303713633 0.2081133797957187728354075935684778799135279717646733323626076794342597162170 0.1840799097086197625295378650086612434273862332568570435321780989011569656158 0.1581892661852650186234325764205240373142909116508198110727701378299364564007 0.1120962820761429443199102024424441064197128270351400656104987421400074841095 0.08058595950222241210269689966292143816889304971016615870145930115243229438891 0.05372721317512850835296032427794427503551896516583499033574040646934761456045 0.02428658263872606630290758171049026224741557835616399760053825911736049586757 0.01883039166333321979823839191993680541132776239866482628388762959598415974421 0.02469366689684832794911828372660476129116111887106783398986589703132756207393 0.01119158580634426753992150110922464857918049243207732841536925133750601947162 0.003494626213178839107559649044222758759334731480316916432433333819642129053510 0.0005740594023700759893629939941671686066370679315703315783424690002102683174595 -0.0005700160012290741998067969785288578115555297395475588825491319667318625513676 -0.0005710212003781822746918222770526681550680260679869672145906844403378509567429 -0.0006922048322261555833678642914625451899388866765974798316006358483903304148670 -0.0007277659540719640774999596127695110727176391752923592398568460543194070246238 -0.0006920075971763290565637049896123376907263136342658748692676845155295386823610 0.005568411393942601549653861921284011679594614390980366964607265536228213862093 0.1138697144743891512045851720905644671012528844528095100086300651079090785333 0.2107749169447156690902973171306881525954908347639669731023734370012861583400 0.1838189287907658769483823556200107637441134742572549807683417344866273294641 0.1562036464623961196097882271020088540668362172812380874360684906450349740954 0.1092871951877405750500139647257856953609311873705389961673996695289403057925 0.07739245605258590320780926188613537105045743476753536545333151877130718435057 0.05124485202102030902032105052233976246991019047433159129583343647656431347958 0.02301716381667307935873750579502169143380685675455244085518643899972508818754 0.01756000219039327503378664099218100231087724443800955522754616922226067928578 0.02288015496225486828992772697194839821626187851792575463106874067719626412384 0.01036957174248019435430901667755770577399741825692463304118923036603474766667 0.003177262377790343504651175203619423970302564906629830250377767148348677166867 0.0006568264329215764994737683104289296310500067786037657047338489394057311365649 -0.0003103814115910261552600804175955868449126131717596527937836797141329846476435 -0.0002344131323756022189167168774562484607053968082564783847624801824703959528363 -0.0002465518079441457429018192918812396476798197357385535929784673401012083483853 -0.0001166924123988518619776425479406533254162110736809944090850927011529403734816 0.00007905713323761272817632470209581513362669914741513331811781722837012754328678 0.0004309330720637118962908636385015202404049644723031132032378272611846848848664 0.006248123111472835236479485745203035915364891000553744802801119889001080639017 0.1149332956259839387881597838161414482615125670404750266103188098336527569695 0.2120391335384139241059266837881545942485514066987042317407714958027151627603 0.1811217873662152209007403516399092488298921094675397988185798289954251575902 0.1518150499594394709132404809816465887087583747267861145036405375250114310740 0.1048065043818722433922718099941312103140173321927661725288320724646496695806 0.07310423273083431775077841225527190694582495495718930610427591968735997766476 0.04807398232399435161885158939032736848772119201489079873438068447011001779877 0.02136866731656049373988713162276827848642891258184507955896055158844637026890 0.01605646490080994494782434327269204371704945684405599636028884151865996395669 0.02084695747750420236330231711203192462104514606283933221162112794831881233381 0.009377494817235641688228183364480404889229813626981674499146704593688247640835 0.002854574984715704167027746642875903282649502150210292160696785660182495718568 0.0006755711397205618651872584704038462989429187785559022228883861418150128735766 -0.00006958494203087086429407857921644128044342938119756998269537966164822477175667 0.00008547795025453517403690503497913575040375897882543063471258849598638908517499 0.0001863755905107502771605898107704751833432334013913884685192703336908705570787 0.0004458448373357885212178368319386060067981522924189404360962706180452176600742 0.0007648668650638736262654567501329967756169211191071475164558166255062166549057 0.001029093879094690776727126186556691483751884071456623592525964921118743429583 0.001010203468909973176748927693874650047271492733751956229718102777948480162435 0.006445353334826744229517237108702993156141076402038542996072634699347739850694 0.1168396321811910782594224809435818137266583387470427321166235711359812707651 0.2114397792446708835806795123524153520121523798827292461148170754452790393693 0.1766033758326017101870346328064709382957218087609537500020764810330905938183 0.1458871289024428303097297015738961029617859152095645789131088634198118750774 0.09935691982929285586331072019451973236752030613804880364197957890614146362918 0.06826138914385277622122827321536068595033537168096906678516829200509884607522 0.04454676204635925128305790160921792725253245718401283198753903586841382639313 0.01952895582705735349673133510698455450305571781756308200164054553831848669323 0.01449976499344926292531993518721818773181243420778040563671123580730714279021 0.01875763819242398237222679625929963698238048714795454505285513915032366643270 0.008347463548090698534077310520042523471083593507111823406830152563848979659525 0.002558468892091616805461009462868260317109871613555067805808238722829213932694 0.0006746072676284848183085596042254822536087350538832973292838200322372856504478 0.0001288370386076532528487824495296769899787620753381528335393226373124027943685 0.0003668523017220815005358115194614781116211052215467274291711300043660525749571 0.0005554520915395341850870014310907558456266723441380593446271834414676929575955 0.0009028733325198383916262461524666404075199152239558811376726550336702322299262 0.001302975007951778788272289168615941782827886438950498510141893617563631378727 0.001503329774021288392015760922103057558196002806646793267785610465154077206126 0.001257879656080323817541303614677589385772360562760470331635033939743064720421 0.0009480042043828287685499731720456627357385004639750450197541814387913748508138 0.006453946625594791714245747513053507184592011312859025066178388786544560409453 0.1192389296218799486107688004703282069683392313805656751381065315756672246814 0.2092318684598638955805518521272904692027619277414094063365206255566670924578 0.1707482288407716763315053051598010667146457877049958991775196090648687182970 0.1389606921056853928967371359139768331089412570829254440014252559904772429247 0.09333787121009521211730240476463568075284376159769159547976674337613181219077 0.06314820073970437540032284341824457351033505789502566107652284407227934525718 0.04082922725438644460958820768564701806172206529855682603651342516441630074954 0.01763263466122372334127353865285331940717738530094678576130413774521903570569 0.01293828510424147137048687235060998102951109437648860599677022830811207577363 0.01668020435178654740056179777120012169856291578099870159930253870028485207344 0.007353463466983324098841713857441012284165758439819296258034284100039273277350 0.002281578199579794689238417041314515817587176303820586789120880740032074081174 0.0006719645374983496229534639953973275141236148576355346954689026711240707365542 0.0003082884751939746742784325863477588100323712907773163881429130792678630652362 0.0006139361600260865776315266521592745537789919660128702027944191562981792042432 0.0008637690233339707279042836273950028079257028168285935828262357289698596047247 0.001260829916069437311145563818976424078067741817825117445635729969637439822076 0.001731756542127607559894833009446512101690047494192807946587780533417471773436 0.001903753190792205901032261090314395370197232374952598850641684002052367371452 0.001484897198055385335279312559851641056784441687640443674259126144546387354924 0.001014339723839546749894486323988701308645083027608673235187936124755915233807 0.0007112684974758815474939944580527028848814178083729954194651794620869644182054 0.006401323307256409133445112360444094542548739709222978027559141333802470323049 0.1219101493731033159571781139528538918197873843843617424854085816486239222816 0.2057676926760545908154533620534099349282189227266665574505641212283008328676 0.1640878485237912942511505588375559366872065601110079534040870651263686784438 0.1315325966809862747918322933196691494706170924969517732101604813955118476663 0.08709448000516482799413683272313513716517826855779885448252368895952964945214 0.05796131388439351136193307227592408431008347018834405136928692376243773584091 0.03708298515270546185477760640346960130700688883435234372825013867647761953539 0.01577205848559644949030217237034212951898711263400932982233334723162705862975 0.01140642356203984716557515670821821496881913897162309001577584680122935295560 0.01466977504760031855281174255931325390458907608126503411821987985108780874054 0.006430877832116281535867468536531286036741028511420671022045386420549409150400 0.002010455871963596092643234787417119003591612246713677489684043652913232494576 0.0006726469253839787083313682979805396681871852216153445567973198469084100380670 0.0004735456717994798340427557890996824691187310571275680602866338969652706672093 0.0008156540026384561792697974396657262237303959426671180236814131537430463414341 0.001084567850465731656462527516946138766011124860766861584315081752379939081169 0.001509402288741454798398696625368233983819809429760897780551108583495708679934 0.002067721706894616542332578182526610012374274666330084240983392263207498183226 0.002245630941373876463553922137630656281519492611196008483686926485416580851936 0.001692899145711277945258598912202200797202608665083652554601483163972808659753 0.001088049593408783577659070213981957260879752089716309236379820346921199751584 0.0007002475437002652807878186610287474449869795534347218770337576266641414724869 0.0004698612454870174060516687879679619085469958216572934255457668606917152462326 0.006297882973011567849313161293710883485536931765421410625735385729991049608767 0.1245610054629507604588078028657424175757247311226917929272881529617758390505 0.2014362603504508291610823732151712110594177113050901933621529803154493255333 0.1569640866118833191253230700744654997477612137390184183973867447284626593598 0.1238673220019302276752625706270490900572008867481494746890869210110679013918 0.08077948282559384777733571186258022132636573796149137466338175172129982080891 0.05277817357447700852716097849216532983208214437791277941873925434744527778052 0.03337528790307796301451396609384257933588596264374979171698487214082012106552 0.01396404201579666492397436184594693903217593335757147043655839685781734231132 0.009913977602588621993335831002729992894504947419107424349473284569603010299118 0.01273207290543884392939452838778348641243288140238439861014132749057813669170 0.005564634685162392181625815107657552931075774984522490012554029718992457892782 0.001738875641540377626563016075474990005122781561992918819698550601733573058953 0.0006667874756221252105842890228382925685162225561591663800387794332828008687715 0.0006056314911921984983236835844986883863594816830255777693722064171395657140410 0.0009374998010483335917597375279102104109568922400462796104796828536321483049207 0.001185931788092353914023389517201813979900905956418497413612558906097986317086 0.001650466931162702129825263060172399418043150016283330163984911583343565768403 0.002311130078848644006342993625788259773201339250687885905064840667928596889648 0.002514491407613808782344099529475171924201435668467293816990840773273864970295 0.001867706330595292279586960287848679279281848157889070878931452271896539530004 0.001161540468637376765225339710011738687995090243159039188708021877631350738838 0.0007101611049893058332401620346823668687550239131311023898684345803992258775049 0.0004439440003382060441815559561526919066440200645346198230199573933184302580177 0.0002973646719821706726821659468711378536993735214655408799554512761976917851074 0.006172077899794325408294601491441351863268829809008584149138687223481335566463 0.1270126266405910512379554710524310686023952237714671603164395767016968400720 0.1965640501280545843500253430818024925394492126782773789361201444735533794300 0.1496523374817117396220705731147951103064886017366813069138612531766489539357 0.1161743800813152133287823902770641694505072880254228708998622154642612295086 0.07451124417619687089954386929449409260006105700182132790089861001169065304185 0.04768094492148900543420873638019195265917072287002840943694444708516081397908 0.02976308723866574200675766855538043300587634113534395956292789756085811179675 0.01221384525731683803190790036227301829637152377223860126441115595019423428353 0.008475679709202232986626913444866747316239564070247274309285301306649290770477 0.01086582931235897298361075179834438661522203062974875338666548763431265846536 0.004735571540587715989148033204459832750750254292262915699573541659132248802945 0.001465639990612140954743066276206833829656315415973779026558574846292808857061 0.0006417535833238998718216837008335903034559034934985512720158767179767820458682 0.0006636868177304757844300486824326464320804248033935712128952556568883764383036 0.0009290253959003733361457233789145347212500340701290539978970818179456639093067 0.001157099629626485444241133695891660089879675062537652666929385425525509184520 0.001689837458388848787136992953117939918519607516647092241095524765770856949043 0.002440306831756763772389924272118850131554673007610057572016527014878107101146 0.002679057172195475627580009385757068534934729090995414111558390468647456514214 0.001990871860295693582326845874797116051614750129934260727762031528546316040488 0.001231991636763831731159293723203976168178372928546209100560656127485478116189 0.0007493885763431876135516066376904186652384135511258622724540395826058975587890 0.0004707021105207276078950335844805569376274908243654223347471729435087896683893 0.0003248992374528737761604965919394610180489936155017257628313998248434353337860 0.0002753559577917932642206726949498641787056895655476435107040062838501551959171 0.006072136758983651873594999626507462936282521124888888962911147402397887320306 0.1291734505361468280858887891148142054364411371023151683470329452824019902116 0.1913891014115404024871547574595590709069433751999097864322423812899749299228 0.1423663756296410459560948482563935462936922158584866221616633901559438116740 0.1086283879105952930988205066417523613059367993569806118287439352754360736268 0.06840885420738620947653582247777886100720297810967286464486960914913572026602 0.04275820645835406545450123182377853935476021422498516831143441929738891609205 0.02630401703884607695878505776211896165530109949648291547642623225542415687379 0.01054038645421345495987003640477405257374951925070472878723689976864862425990 0.007102504008512780217550520332243004625666760410180410678741539642712020853079 0.009072729693706720980620247697313664116071462353741506664913381061157681972211 0.003934872614891834036924650145461593037919571542617387145590201964798955060501 0.001191637857538131889941171376123908767996677599687551569240762804651909363960 0.0005801853830928912557805854188929935440020195525290382980433452478649905419029 0.0005951992835323354267495330033029867077693186598955619985666765938719173492910 0.0007660634779813680885356458851911306620299390497317850784931311941683919576463 0.001024376720955244638265463274844304212509908082713992426701787883313075436409 0.001630622616724173874276523483266338361023859080902535968937896045473568354285 0.002436096072981753519345963203800796716585931428313532070637159928851994633875 0.002718120179579985879509271671003585649570914237332790617099283965523317334423 0.002052097023036711350834837885804185575913277714159460242416243728752649822659 0.001300446338773462935957236893698910395967432614534268247798810363376796976528 0.0008273350923207613533255821958483290835244307139776919554261333006955128378042 0.0005654431552721277444961787377597724439263843021660667413019377282413053203954 0.0004435992493741027219184502016103974103607114688396121734932435788677763627016 0.0004213780064282661933221616294737668504431170013891623517619319919651498906755 0.0004926712506685239002369669874895067592674707647301324990560913269650593161779 0.006017850380856409522453930889642506763143559712492687799707086757631040180982 0.1310631133755345992922835662759703839557009848867689711141803486691116591609 0.1861493540941584336192247400401704348391442439941657777324196250032142006556 0.1353413674256908310028467504050432102406296542834577361974951578720447597013 0.1014509472671311436007180049358619808952349872665355224925843807083550165745 0.06264568817996330899842118425210273023632315638391564990951937187438638043449 0.03813766944570480514388341233701193662750550574578800777648477937706155924235 0.02308208259477606670120826759111041633590393979930721048348593590072298809049 0.008991260397787776442082281218048740514097580709146141077738468943299787810658 0.005814467602880395246647957025786779272999366646816073929547305102295856819082 0.007375030570580842329889972307550556075447649600053980964740090886348210543824 0.003170739458042556689794081000650622628437405172505227524026820252520126883597 0.0009184359516584235078778342759315742585573634368572647830936659420424104947615 0.0004525217207500681479705539414394749962332268674025442464159668989145944994817 0.0003657238841906474916551058074785638684874408901227498319276692283762522521390 0.0004934175845002972964649462675044450720633337558243221712990520170856309641769 0.0008253813185628764161556863354941547773486498075466995514488031140742649327611 0.001482499335449150773711385648878027700950669538995134472565989625884000803494 0.002304657095101288280256446205610221986840081841741292079320260382715274001096 0.002638097512469059985344463525376492707600850508912328648124942660053520158558 0.002056301003445381533479800564389723862898697573908976045502990496624514102687 0.001370318002983020415297090461331284137206702200933603372469352271946988195758 0.0009468015544870643658433872350234351628372726198405927735878752493562340963060 0.0007307291924649620240005233725915129553442799970527820571662310231676220415491 0.0006556980847128340276155458848661916496290700686985086059980799710713604160716 0.0006775619766891300452243565756427715534204069423275095026926438264003275105223 0.0007753977506993041277626604142749538999140445728082239336063249346653717681569 0.0009084963329445606121180882362793851250332191906891271756659562970997890717507 0.005901830574890041004170128056777876120221083953914680351516116954638246016242 0.1326639515248156037952416574351448026998368718138799946494954221647671893001 0.1808700148766909364878520686550876416363039662575204808201612317540302651706 0.1286132175477416251420648116828085928326121474057876321061959538532175086623 0.09468920334755202994114263199038690801157785834739057106768343028370318985996 0.05725283422036655557796169591559248560946128828395926439176554979985526708587 0.03384578029707862462815538543380636379496083692534403226854037100719842061534 0.02010998686198676667296390885924573268672155110406309657033714236984784064545 0.007582546671834658876933885797371785318277608849170700130234938747191204419307 0.004618730726965814989529666412210814213004697317922280754492318271190758000744 0.005771388293207875324363478341346048046382383131119201630592180153273977007346 0.002439888948131228620639738876321749394528904502745059986370612067024397042050 0.0006292656523612258667436018097620841533356423882039638289020999130848927934123 0.0002022444820756591695905401374744391983503866342192440604294358340170382797683 -8.378561027471019252108453856586399122796518198655884814471211321905497931405e-6 0.0001667436273488370466261308997507285378891157741968305737166021599011199106023 0.0005754329130803172482017173478389498190202372777216342749837705079129502274602 0.001250776216721014947010214951759008421003454279999693627050229378108457954399 0.002055416464846013221891512982639351907990395504533798841887363633194339322495 0.002449325180858024007871359125466967423207322967288775554626667639703554038720 0.002009948123278744506879521037355108838334795709430736017542473766756788002930 0.001443986070793097280912668252748323595213731121931449021514236768946664498918 0.001107546266149883593382133890325892880653430941208923787040153715367087648948 0.0009645918874614882286362123084813406626846401529275915833491165387692090360704 0.0009578120046095474320256039097809597494295852992686695634559230259685139489510 0.001039287677166674163741916888725260566963305053014970398804040128335688853786 0.001167171255627029581152383623387814824915039804218934394677375528709196284855 0.001265177028057944554767625017455506480056581620423967548272616795583523845369 0.001256737100499056204519037731088723720691451315291143945429384081067864420625 0.005551246529168401093343408355949477838134422078582085478338079424624168831447 0.1340406735824492534369641810540735766034522921437228297015389367040568498496 0.1757442879546442098950794922133234499808152579611645230294605085845343643938 0.1224038931387729937421134350363521385073477652880197245679071752672603118604 0.08855770685450098621003878693415919548910449722706894770185670587186316505325 0.05238177317480150646214330329922854851279441165486654355389955685086428714849 0.02999483334145183375085465144282932197980064520095954118923477621208194899165 0.01746063808323713141563475996807375852453228251377764555610937020564756230355 0.006347622764266935680087182700428819616320239200320080256108793515864127120988 0.003554613485119347766144034676983207091137080440383187307562348768612272700842 0.004286560959773772199921620628619301276294386689053270152178891573872879328430 0.001728052267313352564906457700972550898678703780596182243329258099446286351428 0.0002695743161378201414204972619581064069233741997656589811023892828577206898128 -0.0002008263686852505022143624906250635878766261965628466988690324274273390998246 -0.0004381649654163239338014587958633753520356999457455506225881808495147406016655 -0.0001682209200668998171550092031198796809102165900989091424165491430508772226053 0.0002972370557951133260741761623552714124119399130877783090512126003387525460098 0.0009615991623289896873320410774485370922635255011309984915573523869142996429597 0.001724611017867276229274381389278251218547532496412312227386700585735089867526 0.002185989188714867002456273261877128836902118095337687908749672430637314242306 0.001930438593133883467109924834059252781681722286018734364191497511035789641441 0.001523148133013230865842545747293788806435278600621269694449393251951467422815 0.001300555213393738005030592722158223468361123637451782566395922119114495956577 0.001250238840763541376927911134320995330331090863864936919005724327848604574222 0.001326789033358784277515906506350594396485998444116975060135999529549837570504 0.001478334739614507543335589234564449538929450511228321722465783197162655415088 0.001637721154699002608025969885797107250081128878082259743585830698922943993859 0.001685862300806633678623954028558902582197508462483017777070971855031486902757 0.001523873623495749018759524730082257056681272484250762274557244202183880331488 0.001173180083375030862108259348050833512940325348656617603368896725147721500213 0.004773249504677394731620857391655077363021941310127666610517721513875011356261 0.1353576134109177565118010033773505110775032876739200660810835994478066385648 0.1712889936209741585769691962831235043536905860994563957739950597547464571044 0.1172372345149598764509768355562979893684114114986873484081812606683249099344 0.08352519296481293349778027267282192151980891880385932853855537720775848956226 0.04838818848703230828863538181269316819583296654636182556276880681391453151241 0.02676721475509206786109491993821811116704900615707706611099201109970833783230 0.01525469431342570568994199592650160905216675700683227471919488610604967310005 0.005318337705510962259556509828496240332482500524923976186066452198811967531489 0.002665140019016296155135175686384797831010780937101683320830440250685376739257 0.002948485983923768698441311855590725059599489057733572340659774205159772366212 0.0008959526391650602808123692067463722278950061110019683009594280056697446044067 -0.0003077168802176882928393158487635717891184656960224909998736836586322780888224 -0.0006424908205268342265100162758690581959795914662334011012852950906416866895551 -0.0008199303412505147743711707310890580261355435850002821059669225215443136097438 -0.0004602598703570192269343381812904530183209104288411545539585111024981909768566 0.00002989185432087922809602480200487851002946533987275635470731435154805944167332 0.0006587856741004025511729899524892240066621944691185903578202230675649794295688 0.001361962412845086306736110915845127391595779359247875732893471816958732533776 0.001888373933329668825432313678608859011211253339407408118999624029852812089825 0.001831147758778610747539133735742465750752425281388107462680240890326985126874 0.001598609112669323279489979464709970519474868126158477282608995412076665915817 0.001500859164710787587965099041617844083788304222030501814567391253390498097448 0.001550416905975745756519192080936450549444670097699906672128676199699829291806 0.001714744308989670617658115608367864665066443096970220961707839457021689771164 0.001937982022675539147743171430512013605100038104518035687196273183426068698704 0.002126262664293182273941094594229537600571433437673263878885961473332800614730 0.002116147813418921717052403783677557441310400727408662044000661688559283143753 0.001787225644463825965358529759953881657834759600666015549012298862907621471046 0.001176184156745674079003220146878173402861050080611389880021501388236867507302 0.0004495680212324952269296569402165248204096692207689984412985870508706949562165 0.003193315320907767529414045259906743985914631320968743080279744303303115477203 0.1290456397075451220059473708775773080990912053375843584404524077240192825190 0.1528906178525550040516949626170383793247178692193941422506658988273887591277 0.09984294956806327687130983830719208720058679416759111831066230929768792135710 0.06810944845851307865919578638568940612890758612352952734496645840757867897165 0.03716135832273938375870173455099349592823097254064062164489957621103525978669 0.01841585795658945110700459898846529245507302371025606076510633114294719861995 0.009678534712513179443947506908269578188404899695402567322046707616095741986223 0.002889954970690525934160776638013178779408485570135467119750268561057393176900 0.0009273087637297132401714682226851010284269359348417720711571215999089409135856 0.0004627256516026010097027806022180511376052044322104541132002152593145974870608 -0.001435065983740378174018733941724586511963227275949989416426820233338999644113 -0.001238833088556633577917461997855013951759557142135642863210268698322805268016 -0.001222180441899929870782023833376374289913620431255025610659288782062545811495 -0.001510773414176037190418555596528280285978856197173572871547501966762535825782 -0.001030719101790818635261992762524562009950808860206200445394119684341143306538 -0.0004853816125148652723142966132450309599813791592353485341941662493876796084518 0.00008378127507523285273655261587455235138128941705463116207650781403796030101042 0.0005939876853195059379783613171885730272318958574214081839566210605039480658078 0.001146626213139164284966802961008730882763929396099053195146775402536492994621 0.001413447985837948340973034846879753937134178148763577225790228621916343094351 0.001484218913075105949035698657705605626366540991363711546368710581332593970931 0.001597202927574628236659219644340314618724363637304598608064649052548336272567 0.001807051569588964109882391498186139625728117089130190374788415526254219562981 0.002109169708412050294625781142021144977552349289809461904533393439266976184983 0.002448247946368250100683952659982874300216117764963195593154218363040642116360 0.002696771653052898241797485326890729646243892610998374633921275957809722179613 0.002632517177631904012337789640017950116415883867310912421550468609896925742030 0.002102409787716104917995826551575872617845167535150388148245474714988996943245 0.001156606366343067217721259893454795096711515148625046818042876754855580967120 -0.00003353474660392615897537806453956414835515696732517321131152779009278718674668 -0.001996810129654782029648737739504763624984860167335375206719790050820490048318 0.003198782688714385370213804445871221418982553781714349989113771052578601171629
0.00001563016469010000000000000000000000000000000000000000000000000000000000000000 0.08932508854396607582076698578964434736047073773654324424911637485452726976477 0.1052832174453638392573042914589641080605140741986499187862479326910562533342 0.03029470272919088293046359486463464553079697998354661980698422604764631563599 0.1186442087286882368997185154140529398744007214316981296281943467982405830255 0.05461145058929546585026401722607893172271251751655344624393742443334214083886 0.01906392607438012366839821384387635036030827664885566785298583735780323748448 0.1299084517276348835804362947475077110340777007341918048702020697349153631388 0.08013112059520493586034195305715589868885355844724205189616902576493731324542 0.03383506438097958806746540156579937646100158621068478175163896985549129010304 0.01356115282749214018016924756062132799273361104560413276493950938162935720450 0.1393517846715023549863634428730365897623605004260152578760033296675831984654 0.1057841640614093520760126708228213626549101563959211668183508871088962624175 0.04942896365872723515319209509114926048540603607509510190656795687754791413836 0.02433721159092844284791375130804344753445339152286991472731829156051232888074 0.01049754551410412779418415901886126103024991244083209076679712605580727075229 0.1475982775107144752209305813711245677662071345220615994548697844197510051698 0.1284239901175074777127201519015902463354927245029972276449954244783138814883 0.06842119064357781031798279218401669094715666003876257446757858829686953748020 0.03688682312389830936352558868277728224504066528416043679243581403956792479757 0.01627291170657974904774874671789638104450946095983749436421279355407618750756 0.007998207264354959680427963455992461795914333191807441176799087385958968641135 0.1546809245403425276899886846988951285465345927482106673436251261184786643294 0.1509061263284101073839940137456968694705648905560715917263478993645956746814 0.08453728029213780868629802790482067246162892177279345544548670477152432508781 0.04991171174963883022264921606419372980914872877032587089731256682844866898058 0.02658209300476094048770983700297898339258074774329197320094502548875248215961 0.008792455926476632398024090323765691304723632064237831205094830972967402367571 0.006023787429066530017371754568593992705393823060345479008842834059922232160103 0.1606096235221031976600713527984985802499023528076682389503592251040700592536 0.1698943660134128487100856451928662618129668202762018895733244909737585897549 0.1017572308064466407434832920768205870939151834317284310320927509999218317059 0.06457691593657522426477385410499782651511167075250102825617946265665767438044 0.03259898357111342347883843003447370216870967553340368299581849592097704137006 0.01441268283086050837986876694988740383838699562611552427201593205208296336579 0.005792630056861328228433869542507951913548283938116644328919857749873576174155 0.004853717891562469622770993381229322139027918886634258643739716783515473951541 0.1657286069326546209125234831248662907955583593917245046983105097170050289480 0.1876323666995737256299874017885676766237219234755632375303116197383910497818 0.1161240478228479411712142596540625715826018779310795938543637085740228525045 0.07633331473010608794767790575847940864603363194250020947296183337428890153129 0.04365274396216905404005084446020680749990319097378811477937628581110251354076 0.01700609165891814911393965344071767666322083365860842057822507867331255641474 0.009390236639671090878732142349503463473659636114506117427658843340389588849758 0.006753808150815647348933879895346450226626466468465978018083403274149963164375 0.004958297052522644210561349825496037410632889702430104070765467624457943701672 0.1698921288125066883283785759187653563111640216193296446909463983419652951283 0.2006981958122555269684933796382859519143555506907444397853081803260775091999 0.1296589341882926889464242227612399736486100345575194784290282964305416905874 0.08989093627171303558571967384270843947156809306615773674326462690396788019641 0.05096197068618363348513503581419280272404614991615951655738241426565292222348 0.02237175170337915113663975280421228550711536469753853946349533206530378393486 0.01237100074481374351485266849518670253873552197807115989902894377162165383294 0.009526446618340693068699589710313798686696944929194406865201020777074308532210 0.007022730624615671744466788007795291523147166445195946387675526493694622158355 0.003850427381855632679444140295890363054577794135530164647122339881920422951331 0.1728981557777703136453434799255105605978971081783728438484241924054836182999 0.2114360920436176832592008965830397249342357578320526014126846154159072674369 0.1405339790238828616258339525960856344603754912837851458303203709777505304325 0.1010142414050031992833910809529280856768817651155320270385287429135660861280 0.06086484047435551024187672016518311732309695713355627974312713476652329458426 0.02656679326421176645383395529956583915400452728849452925587509236111761147539 0.01565801099067153018094367967757845375373837816761071227665396172420476768962 0.01321998566744902856939067374659955257585219699643460199721214438519204596633 0.008552820556199071198061896574282656271178327280158949122942486215749217366740 0.006118907909642541276517839181168347917206821328740011061740905197863532865764 0.002250505589341074277362272459870305796967863143814993555548568177837895248877 0.1741811013784420783830723829477853726104899886317969085101334314943089296832 0.2179329693943520479982900655390415470040874493822069022350331034170933302683 0.1509976948334680398349668429951258006475741706425902270876043075827280805543 0.1116689508941954394407616783201213253810464072479660260149887656229054220720 0.06799257016368925926492728182248073716551577478133456904188578281968781336229 0.03023578838211140762993504876325292537335894950260196761942257521389361100194 0.01843004427952055506035602908982684003519364776917896702957770484908001777822 0.01511898731146939231639759910629136616814483408564964000484846874774267514735 0.01175116536040344346458311639075214656275007154556735889069846530672135036949 0.005149815233799709166943596092956218210074777252456910856353705697796086245113 0.001562922735958744080049893352586620898287905936077296381216756927414958537203 0.001904072083682416415585541014262489518838776233824658196099514525410895333608 0.1745652348572629104094950549135303322794690829164996553081179025526207255818 0.2229766680022687008756024844209626289253889195750010993865509342065304548655 0.1576255263098814180451458429049360427363604726047275482957872777736956186546 0.1198453910205851574528777229730377636905533306211371276523751668712797757822 0.07432344529727652785500864800601505341602005681270019018499736488098167978425 0.03354710434191351826843016640442850868720961890248402010955395955220638532668 0.02046659815877996484154133441384016670609193512840555548059231177022916015559 0.01794207425927463904542080422284606672095895842797070613272544618014424651861 0.01199312943628853481350766632896603673215464663014275480853815406242700345668 0.005374704260000392810752714454087984884084110489286999059932213290966828179484 0.0005481521265021351815502610582261525517192721549893489730703226494667813873505 -0.0007842195589246229382255840266006189043521501757481886828368261127148713326677 0.001743506249933135096891914592673755746270274294875780567495295353763653692605 0.1738600994748821983414528493350488599898209430526545269182939560550220362768 0.2251787222972196545609380825808009213885319421413081775091576399470382833113 0.1625415661857059816342008101497588316679260322873723356323225259925298726247 0.1245991183959711990030065036336088363749284271647889099382790322262587978992 0.07799921475312057600971001601966795610642234972939703350473293206882602743624 0.03503522794715465434524698094049475272211433463891938969165212667721632661561 0.02202417117403622370955405186564846642418754639813751855722510424581052027191 0.01872050103429020064197158293153719903250406914423286586923807079799686118993 0.01222247765336407115789118141312395510637953356884750759936844654160669986347 0.005231582202381605575960732153282424926820950325827482924118647530445131456655 0.0002286595723976851366528653421694935200631085571300347624683393473468874190381 -0.0004447073049296190916888050211848887504619407766118525455540489983771398554771 -0.001083510692312234312065450486045691419368267668358887672773205840780440283719 0.002761291882172427226849359511071541595783258059738261113338745107903457562871 0.1732235159975329061663694963744037695666482705423165547490498815022118962167 0.2255574053366247251982771717420137719175895217659920915505283852256750696035 0.1632013841548658901084372847795734203918292772302191958710986828758731171579 0.1258005267558537103095242702842308025218447847141932225010551534866633028581 0.07859668174985350632215185695443096111277791210218596974545336268689037625617 0.03580384141529458537849341049854310026541181693656245457839453340634650843044 0.02219467633684100035360272511369394533425081668235113313078273170463321798991 0.01849545306543927886530431649970133841257789338248346151968956897815695118872 0.01241094574331446003327358488751186976304677305554308773606283143968456880603 0.005323771253417394243366864097768839497312357278810621786581471965649792965673 0.001186159478722091139157251103989032348906476475639510034727160881318801532095 0.0003414602754710243631978321433606523755161371897730343373461078052753609411591 0.0002405214545327694690205073218077578185770097265813402376469441660224146435123 0.0004652967224234277208245889199635743987219942732107497733770534947685041650745 0.003573520224333320933542100473611252266976565272643587746276656871601064419917 0.1721217489191531086898829269255216233921632269542343747609778401131609262991 0.2238570221172442611537709129904371945231285530308354782990539379214176570668 0.1606843692247226283567430910919531662136253969320555770756165878300453805360 0.1227243228906699728856200612995433587778994011863855760456196713915598668504 0.07654026306993682660145592170083763820769409849223080262074778198587848303694 0.03442549586391772142224302792760460794021242422288555104551618253779255806660 0.02095376051215289059721778091758915644709982889886214709262188311076243527204 0.01749975702743944575344857840598885423746654112152883234771933788863681131016 0.01188969431312166825647783745965879735390703965119900413876572248282494606078 0.005889143157308359028545118554960318571761767916179474209709603607817374373963 0.001506570253125111286914495456346582384063184768134795758722776977391047314836 0.0007246388682415889830924843341435191516945559400095729147339918316378572310650 0.0008488610346872920829971987359120456237344520986053760927130634191234675178082 0.001060518390829679889936648549271571740844360559228398737342159253032696135428 0.0002345874324416453050372068268411124593523557081209693843873597168599151896066 0.003553295853999476071142165791307496077909781412830838297593878121538602269364 0.1709468934745317822499119741667934509667384350284025652259597058803566602487 0.2193895706102293833601505827196394712344119415784807874170236718185545954418 0.1549570825258307864354388030994043832561882357295879468210770079521268122209 0.1167405762904629511558947707013060449179592223233805454042889515172196352809 0.07181482900060016607660684807003016966643037833273429289613084878372238572763 0.03205346607995061774429198375763203520873639068582575184626653872475826324518 0.01918575976648275831253448921866575367259085405470892994313287696657461343244 0.01591472878263612262853511284229202957020649360579927419736936916592756760266 0.01119648399572339065199048427629395566254031045952005813097206387941776061666 0.005843343771984807330613285301980838236412218799377846356923055961953845238477 0.001279920054010040182705524573484585722344527914909368909177154498475540959539 0.0004999420923107321048699166350770975934843462242955841388304755272688303702069 0.0005314892580654024940958917745973183301670762578525836692117914784785855174961 0.0007037969028874919654705040236123672405018075324547879939344181042215975176460 0.0001991641577772414430165039679182475550862265479802491044549201868587724821693 -0.00007301370263676718896066162551027465186469301654885168516682612300283553988680 0.003886919671187859546796304942081980840422582697556056808636110872160233254157 0.1688462272443449267534406059225660715179920987115088626189217401553841430379 0.2127917683676369571389302653535843029968948255612751518552401678446047455953 0.1466728240932430750748147426472250447575978879246612937689882906556044251473 0.1081619935044792973265178239512625363973401414207998376634624381478517185719 0.06557361040059605959375935970224838928415135793757281078694066147759572596403 0.02886285512770728423026196139952346485281564752561623864058640205347051247296 0.01695942853846936143277606239146280836115024076433624934735114608877647203451 0.01400690143597462437239838211051457410348367757051655847691963374852466634261 0.01001304638520358796905008481381515840460632603064146903778398666608005152070 0.005070034982060603931448663733361774919132340069292416354861315408972365851227 0.0009909904713177060918188702138740496137550123243860239752057196515981696378616 0.0001317486809272126729315587794540355263170130047375088059008460040446708552318 -0.0001416471963928039126231092368137782661071954009306101336030304490277028544510 1.410308870832273157012646243861259597060204627115861059313288869252366191873e-7 0.0001419371217704785809080710181303084481299890825474858770126374566203402762316 0.0002233313519684858041879047389541627792434911695694651735751806635811262923587 0.0001893575543747916290788836292721631121965834871993756882842293101833905622074 0.004329492514941399289782768894585204719660485473856582723604919908965114829484 0.1664141313041665073704673735589691476774311510216758253043875317049256532304 0.2034982137134010932266176965753833741779736057871970682798054771557847003683 0.1365771056909224312284600947069153238036161260416448713969489846953001149328 0.09824038548925941736250716730974908807820966234869658097979402807628074583684 0.05843230170097666235151989045169885915670067203153028489649503047492892073087 0.02541761761600489951732503480049567593416248848271498694351231387390601732946 0.01467552718604865957717624380960972230275483592099155354866606142763471669181 0.01202199862107853474545197272573594763179424072056135028797978825655066493758 0.008424721554179438454502037693378854297977235307750725871523348192797256078634 0.004049567455375634230078066887344214640318047559403961859349024659473648981720 0.0007342810463602865124446740924902084524794343241618399152405371202958046311677 -0.0002050751545501112918249410787769319255640737471227583942722851590324935406800 -0.0008113869387803754884942419912293742275479433557353489414370362646334533829801 -0.0007171672292767978510347626319132353518475134067216841021797859900315319483047 0.00004634274108918301742188569054022644243980007835635430532957407450483822660402 0.0004967954980222737123754943838936741035844414014304242496916996032242903124007 0.0003932216160308619792454305260098820388762921045831685755221051709210678156660 0.0001296951197910448522091705230322095014076082298235847316789299651403575163600 0.004511832827473202114075643698621442431378542860916014703844948197705487661998 0.1633863763870058185430338130328003942993687206058944807834054039627663085408 0.1923023034778324000186733227695335020439961741112815979245889627225550191445 0.1252372613394348812885475730347012643219287126526167154779714926256003091830 0.08763181939767723781052636999365499068747420210011044722073537517576001613407 0.05110581407518753725178893140151342238559937704846451883261938988667783611841 0.02199494173921985631273014721517930812803042132550916701642987237279765569585 0.01249761634281576179616294547424871382114730540856692573727180633575209271384 0.01002576173568066929093219572979133914453271708623631262305980537384113963622 0.006652456523750040359117438932608804714247612825189340543214114435129112867674 0.003069686345910159709004299389045921807440483752817548449056020588410008813978 0.0004001009264236218485319435860986550013498814457820897946816754870024482277260 -0.0003769344153193585688972516812401484122772585575290223098737045602994148204707 -0.001301574533958814466473844048994421156815446581802386183475963908470507319917 -0.001275084590228405145977774507173603391308764990055521431648035868495402024124 -0.00004552161357597149109309285283750260782038241136537827208957129637732512389076 0.0006830903544530887358230544133298139816888117878886697714127409319761492363282 0.0005369847664055523416505988075431461359165175150483292667990194381255515149241 0.0001146769742923504502253689319678297594708492532632563032470709199690504555837 -0.0002613522246965367619919460806859551872391523665529366506295423693813673998701 0.004629816733249051331632521837386841676249930240993872343251737963660869649273 0.1600667559998057822094327334153834427478102843287011386560532801211677873172 0.1794880398185877249363248094224336316909231623960844890612952721943687032052 0.1132783010677234289304210261883163449508343073767957761772904681322226255335 0.07692110554213177679004814147887814264082611309781183546076401146580877011764 0.04387373334137992146882909116201780536218294379819811008941521123863773847699 0.01863667244320727863517117942110947703939906986095053572761245593028295090157 0.01039128315108476814053870747808210114305690881334683841545665957142855631484 0.007948531152903304301502465917943954562670662394254518972399872203622956693188 0.004947296694030307127503298261800195278385559146761399242369099911910199488534 0.002158179449634651123380472648828594347507601196968573547915234955154897065865 0.0001308983215536665118716383732503488559578614920070879268576260417871161633588 -0.0004974585612040992081678283527400439429384707347562768510696201720241219236473 -0.001589402557995702153942678353415697133199576651712611757187065531538858044819 -0.001637883583062644918423266742558431756982023422919594789380159427321599192581 -0.0001452739042289428542344082207469260280967942550269313895659788786482216585766 0.0007454224946471954451028968530013045127530769728500869264992521355078655995602 0.0005689467181861998614094258663952080123550233064498891609517244637838639802911 0.00006352393670360777131630025688696906313139934871582641095260508110991998681762 -0.0003810430135119825477379661055096314400789309934376649022036261529989597818346 -0.0006816050889222762190256675105919960834977531247264977699384874641718929278377 0.004709233484686770402676543443591140732585159156716765034458918536994592457295 0.1563150730902398598709171250989071099855094677880554748897586328414167225377 0.1656399425227049590419690805615167661288214602412187368124848791497633243224 0.1010180774003852591617222661425195056105147950570553600295119503018564478791 0.06628189487147608688791096376994862314915741600651273906486714682073422438381 0.03680754125336630471190688292611794570507982753166484796528610795174145100986 0.01538600314071620469950412914109475111953127642778926333369521660596545739775 0.008281987627577200460934168800915525617158472842825695798965612853913142270874 0.005896612229847241614378297701076983399871887231747291958910344976843600108767 0.003407565270967293424762259291760020530386535486151880485897981300681629237665 0.001345582727369647924171798185497743840469111086955058779002403273645647224832 -0.00003485478512244547244760513357133048919208439215178073167308932416793931408860 -0.0005353824001028034184805496671870486300486914727111200035307423202126057871029 -0.001610713015681263408450635433492768225061737155193443361032298006164050367291 -0.001715334356189014625344466096608894982051860802059102867365230745556474264079 -0.0002255457637674643890756577506471206778559494407721484785814264205754033307531 0.0006744314280435451997027662318972971914230929356804477379173476261928614369994 0.0004997653414666413474231280465948185777241255963490152306515946209798673947403 0.00001440795658757363680688240627876300168537070802999934477215972969371652056090 -0.0004079537924361651724787375335313929762589444679081852235831129735122036733220 -0.0006920490951146435190527755184962570190464645393632836107408449777775751175478 -0.0009492965086524583612232557620084831647112946229903428111784925213475115275042 0.004871656447198257910089483063962256299801464148215223143753884063522378233645 0.1519557210923972202283458012991861571219293308002794249257758742782902608900 0.1511622192179255491061215338863513420747909933098708767175065494223315470353 0.08874948378723795840789104552550680498761043837056876654809809290129880661408 0.05591163237691379452903132903556881681109663522388025445348504912167980944286 0.03000034560391836804866860206428745312046083843440073064862633415884473883131 0.01224917888916507766335692451837402140718845581305780413519641043340097987633 0.006193060725512854734729858618692002305239344132289761553714324279350581779304 0.003988837879561145353989564688427720878294954742732902355163011677888235175766 0.002062367208448088309358088861234818028408149280993110855604378017381745915979 0.0006675111999193112524726313577997249595219784280993696423035645412876834952395 -0.0001180502335317127050244568786480445162855957666786485522350044685106102900701 -0.0004945413546597206307014974603944352661478654349888967805067167190779519908159 -0.001426771616257932995116599050503499360014864842678202173999273660568983075484 -0.001575248999417173078537567557301855724580027380337021758738501591213148659509 -0.0002891933300108870119462317761977485997719408974228951145741311512398392221108 0.0004970444005572555109565774720529131365658467392821183930700149619746619399069 0.0003564896822861302147172644613525727965566826842840611973022105577244077504562 -0.00002685907641294964296135459579575831060336416291769079722613221310475517367186 -0.0003643604152025196714057419366708929404987456792652103324633611000836510318549 -0.0005898903603857379669470318923874278397630728148427781747175830052160734601961 -0.0007969261416103461348195136097385546645288392311908553177259258588156718948454 -0.0009031202156989827672143312276569108861949166257340389474592148685384581832988 0.005123997609966529066293578695730800920579696081262583936175497758342016206007 0.1467352854791718075687187250704592810503108044759389817471748020905109589036 0.1364233702967523342456552522155112077357906319282359971638934578734537145678 0.07665622094406009531632314514391882002644978936024391265322384983847066412835 0.04591963609947647604462319988837326349957227646096810919180459497217947213573 0.02351158738358484598237455594376487783050652536493042263311138333580286599696 0.009231137747562974366814167600129204406058640221605626305673702478159238162350 0.004214713048549937832489514153937547442789663149089581358101452695637888550998 0.002287017997080900553999371433614864321451329724124341165793700032375077487343 0.0009052813329038404481545958422456842407664032848809394614563383763691492133388 0.0001309919348155065358901716818800865531780469335598871167599465977222625480490 -0.0001623334332110891523788006899943541390948768631186863475029112723709206787060 -0.0003974433237590137729174160705370153553843897846446816660967769279812518319013 -0.001135128530923501331447279743707343203303930240988306159699710289863511989090 -0.001326090346893851810175441634962539874889854427592472662012363238149332018437 -0.0003410011177349422875217184125187836301210980509708572734774881381064361685296 0.0002745469307117299429861571789395359334957884959164313984504852751063431112539 0.0001898489850865187162920272243701203614782160928055986624767206026969255816834 -0.00006319026680173169186245916580115949949511540297449856528700785264606764928928 -0.0002974499210474632914935096544879098173727472471027307777590971507904532286129 -0.0004509134846017800024709001910044921419137268050780360617174374000165505281955 -0.0005940643243854781593130704267799989923080695425921363258000282155598951238615 -0.0006585187485501948395166259573339992252820853079227901209809585097950226664816 -0.0006063800993852313282619855900415340196448173695148155357506385911428765782262 0.005359695139121841718601051927768371667768518758016013448338669430333663224783 0.1405550079885416029267182416355077567912296697966103774735249838774102087437 0.1216095234356130695415318602508915209502468005413426540820744617858876030454 0.06485348894796374438044120632422217938148242341840851053997229338456422887387 0.03637198370160165359492332538442868428932101785131186723765395244475747437057 0.01737066858233403528485263380314748595499348594663002613189301270580297879314 0.006375085536437236751797260100566538759443427358377128176475832901799692861224 0.002404190222851903950006042092224114054328299480023993449772308822359927937717 0.0007896834049952260800152549040393488268353160277858376926185556462000108380653 -0.00007969573882191526871230799169115886506283341173900519712529063285096067307122 -0.0002933739274766957250376853412975391231381575990535847491689237360615635697705 -0.0001828724988991567904576380969150497941642823780641884529996577349362951154576 -0.0002811605547609601301938932124153572181070247878603638437130071857610344376217 -0.0008136181411466078059887898332003271760753545091389172357798732726925431496691 -0.001047698282876920187710870123185726010223749078209145557117796865822652165387 -0.0003796565635613435168434544298584984111116901144232871348920702693882118006576 0.00006942305871859709749886558413850499655939489356258465201990514413432010380938 0.00003884611137244308738772991754507454252938834609760938150724441879289922081435 -0.0001027000393641211827135228671408730363773567473229540550296038906118517517131 -0.0002447615455476457775456403362281529262298689093642547781351894188478932086359 -0.0003325937122294277810643814022738854160587371018653030794625487474102731584395 -0.0004171081386212830424000703088372567918638775650485625483086387488727542823755 -0.0004445118929417095323626641371625094713766962437943936001941747801799215328436 -0.0003876302241564629748958783570815243429578163800790718121219351201234915933908 -0.0002611134449071183830775405058986850776778439126354376096438908190078666957296 0.005478864110913784662857148456828591598440186777305242732534122021410675187006 0.1333993926727158024284341906451974675730479868930097995525481597241518153903 0.1068047232200260500582288061704340179803175958495818611387938623423523424639 0.05342983677998961265543359522395662221171453406747728749255232152435076622000 0.02733488193714439712319854057670268149068069104342932647534191646105827647959 0.01162805311076798436384470100576533624987546697011566292647144868057357892851 0.003737723993672442203155910729933721959784366203803121103608526669256012586895 0.0007877615835743711392065944442104222385509826015916061064708048633839039973686 -0.0005130288681677068817450033529050672209005488946185576900546846292377955808825 -0.0009069972291797172908537906193083493067583428165134085383923697912236078766106 -0.0006360939939579722870123260942564662540876233276425352162884904082754448872021 -0.0001851745824108769232703983404460829126787436626572593890405145040913248088617 -0.0001703214339439544977449460940539389026171735362853232665787473399850333387554 -0.0005076959037223299564131131204286386126395108662929047590498144328397619096364 -0.0007774915473065783660654683556525914383350084282170818144635488343089406803432 -0.0003863209616215085503764279059259426307168910738894983624727397888523060946617 -0.00007900951358533252775604235068746024987361876722905026602681373816879500968946 -0.00008431495636692692497435998141526471382008442024994375615754556120176519905641 -0.0001507327632660407732878271297827795858782307538219799785361174911184576043838 -0.0002225575241375063335488519535946278058606292289706787145200717951896810723947 -0.0002608117306828677566890182357922571972679529749698907953496232047019960443414 -0.0003016200700043792611227782912434412700407063076428682073715430116690805284463 -0.0003032707277724596419853853974525536110778168599363402278946213205607546593882 -0.0002435033814364612639202814895895078078481626146700445377688981592750901060163 -0.0001324579161747948673142800748238306241547435316035755829944569710372679714878 -9.555542290139514843479977483412781479180568891059386493248134066585170462269e-6 0.005451886867814413571719293595418312283059635524629019569411557853771398302639 0.1253103180162031392880059804154604441306615840409520294697235766122359812113 0.09206890455478932032402639625943536023370363800521023007555553135726931017622 0.04245294005302918998014306679062425457770486743060306958989624598423934269829 0.01886655163978580006006495743880550800130108840218380038791455459642567043185 0.006338488810393141807546821591218985152878971514514133529533214875284575477302 0.001351413226840850715954261855037037010898094176008185760244151038514251775057 -0.0006297153751201472007246422714640745945360727979764583458466395897212394776608 -0.001629246297628725734429388014808411897918395813251799841651443733424935126306 -0.001597061447798156150515334478062887743842543470437722787864379460444621554917 -0.0009205698053822126200342343648673930012200109001527456137066760338795761154235 -0.0001814392062048671298898185827157817917530449961286323010732713561678538098889 -0.00007635340155456224666186327110509117975894821184937771788578578068003088552592 -0.0002412909483660109422286937530743617603027005385068724132060285849437767328568 -0.0005161230378780123882887867064405486166986930277628630204499226217324130095205 -0.0003346199514570991926765058423872427934378116417630935052783567224892152232237 -0.0001697451272571539938273762028444781430672927218295491056066266550334936599487 -0.0001841728305703543385163083419429036183060795700682767235185411238589375121565 -0.0002067524035965532041525948951537477360984238465701772209079510107032151896689 -0.0002297586455200349930122985090446826066877104832588196037697665181158363856997 -0.0002358570401093319254853801610685700683655608226417112958211294506781072481411 -0.0002494231298602947907267222447386232269226626629486536550061586784096921653347 -0.0002377685849863054025373913085295669780968430539002283395397430463912174025154 -0.0001777845075582922944298906656492421274707613050413543554512401656378837068100 -0.00007332530351696277005418139811517581179679035796327253152267854123306628312610 0.00004599521255463549519742080798874762890215802767134052704556549861441160729895 0.0001522454123664043956251308382250110261699139028337323288312004950945728348033 0.005306505554023993899890713296035121714531085159991610494774204055563543567526 0.1163271656522420366391423506607284883461203483390024640743918012156656951785 0.07742000416759238414917419657104248532301138998378044081885506674197526220266 0.03193970048305644119243231639364425196671703498400703825145224060954839336691 0.01097972628567533083499153824291067492895530002498009817878490795224837254625 0.001516259174229970436381852147951351264746291586175289228013174949512199315184 -0.0007861079329816677591978230315788014733420742951693269352792647108281870605880 -0.001859955511771399561558671179992115645477467092162296112428800037649917948556 -0.002572777608981072670287591570438358777102333566225943576023537871357656935126 -0.002176841456354879488123559075426328402077940588664243618002801888888549073447 -0.001167288847065190535159544846603041986887234896018536702261522147643976387756 -0.0001868804803633764649563839997189190759288250248532184363876646743117972771729 -7.062211203114820373186444283506647820265997954485208653775854907107317605704e-6 -0.00001116932738784531854978425811493645036161022424015048205240611837511629021689 -0.0002246300240869505268207036037480615826692770676037788297886746843431092819852 -0.0002244978326049315330054558455711700445125349441815049171950378928438688349121 -0.0002300375493457453542853370154968085586154054125834584993555490867286601277285 -0.0002711814421650485711289254415750650142588379488887206073461664280996040669574 -0.0002651956096248073602806639266113470033481832417886267294162664103759472251427 -0.0002512447981606852089512565841827261055353852730434380310754811346172850158562 -0.0002362156334089655680024269197760509860394141174424461071428024434645926929557 -0.0002331617579695875478823900995299663077965598231056743680236114350489422293287 -0.0002169894718098178861917360402393154419771858092423498599550228522505214355504 -0.0001603308720541580732513950636377001855852327486791404239807969012365504170070 -0.00005929176951526019078038919875165760209164968175015552537517569129828591875120 0.00006403778050095603954683101068613548240582081763151006012888367962466305417750 0.0001852070880052994606599503726548427358493989175129024021744347698617444446213 0.0002925093549908933484238659423620607833487279858707322321848895962395965882239 0.005053892564900231460390298853372013567964948019468869450270523689953350460672 0.1066124380284365885660257005962846264467531883960880449022033785491500809186 0.06292642266922386528031813336849791821761731721078545164857708023772220595710 0.02190156769703492114716238878762167992283211426862938479279893639239543062986 0.003663593585136994565551493228568653313932171399117257065436926951709906818516 -0.002860218898404173450218097260980723477914200641001339959043408311935624264824 -0.002695879427342676635290742367492323963517661521614202428834052805524251069129 -0.002922154169006556013478518573469822576484240202821456523000323395765847323327 -0.003361621609724896150546745884510601535721653397933970930605544316813700016048 -0.002668519817620896509935916660237843401208203394480682823789442859304359502350 -0.001392366589540299351697770880731406666349615569591829876723243492124124239301 -0.0002124728046098256496054993472789636850113461814338222738861076516992970088843 0.00002955497089525571482232476241944475459385964592615574646238426905137690275586 0.0002379884768321917179674374861428066631586726134295294016544548519701125366816 0.0001575292623698019751189128310144634423607012634806274281464593746492566795174 -0.00008091143490634685091220543029629426917001782374616908158841315578123263668018 -0.0002926163812071280406679852982780627496509934428625718247742274281025254450032 -0.0003575441740938084673952786525688023669234948643606982382692017677230863781011 -0.0003147584581108702779232046023772209283106129780015679113793042619433944286287 -0.0002572019139747256336062317607206847097036438174190669714948799616760790313212 -0.0002174452985731853390775140530619021133161933064129725574393561765151021336642 -0.0001944894556183774267861596361378078487114199031166533482419238003712071766775 -0.0001731997174888342789688039522798247092824531782035035182692880762503874655646 -0.0001234895140926856011760839950906661996695698050016343581479369685618790911683 -0.00003307039155397802459119397370895779788126805036925946388669746560441199896206 0.00008623976189653059839305279243945292279277845949116412146180619585018060986734 0.0002159866283828844087988167055519389942965297808395602728089929108410247620524 0.0003448260653571199654037250279520990710957645957142356764709850327912744611648 0.0004666604626717629972461150739703954102824490334455008104398262852322984894852 0.004711382235819014133658035183950431907085161515801935312571777101783830336546 0.09638583182770436650042060733485259185096538358181722646723941847756682551270 0.04871072312908104323730845734621507129613078208440572830182108002412042148317 0.01236323666548719623995025970249292878242851981396863737486438190378638227091 -0.003100751448312674246230557737577440803536991215176529420903385632968333694954 -0.006830306637770091365981326748907161603797065532758772871049602653034324770521 -0.004401774224900838993775750830375190137469399630207712384840935002440693212514 -0.003836498483280467713665356087576522087949349620430622396074816136038582117482 -0.004015808620920997157444352598128334962343403153895862909400652702357782936344 -0.003091436061441082366463717087282536171685010890605462917831051697220958855679 -0.001616943913387921053420791591289344372676077626323819753317597834911104184666 -0.0002649342080351189867305285337509281406763701828208855305067452918795038801730 0.00005035210974195890306252512509220799393420016322275426877057357604252038322864 0.0006324942767812493193954703978281146920000214510136194802106399554780897303462 0.0006818562332346390158856566113715444628395470883640181769648690263534359547921 0.00007022928413751635070576730756975254275257631557896952647429066332755597021148 -0.0003961025661952529373156053678432776467719648150951198914678638214739479293223 -0.0004593154034288792788895361434187484286988241414206127113992749001262370542626 -0.0003373457550702467193008882582087046706561793181564800734266256526314405262427 -0.0002010218873363102701872747060776317744925976361415876112693917244735253581226 -0.0001105247003103923163708697756933055334330529607671595571118704280059507571572 -0.00004293330932940659879577313484752667270561266920788389034894530875771285156280 -1.491201659331994413841312120294969447036619844815839345202693019543581315880e-6 0.00003739263278352794980429464457672929779567769372947423677134999816806323138210 0.00009377635999080485723276199059600351305472239632449557803724488263156137027266 0.0001767051952452221181903870977282063006673007407832670207825231664871075003115 0.0002858726509239022304499009537752470443914992404632666807322094036422813516754 0.0004156023357359179643976557616044379155077049007846899572416007124413122720295 0.0005532807330257404170539062624142717392288796013838508672223620722038965027108 0.0006700991037404744296242882335654472858628942262329397107924904883506556515957 0.004194031293915324130253093949606262319129901554147575523657840392022633814715 0.08614744023283395311279252809476543996658129780966928077880339599798844583666 0.03500856684442755499385987448029845346942226460462631849398555817530100398030 0.003347001137975717374518387842775684629227354771422709040716482254436321675460 -0.009388580335636474157236123800138202561802974372624615325111892112942564591151 -0.01048768811239418411408639306030812665056918426312722507442996741962760612994 -0.005950697365533189936599958544519689725159032908541176415227137590218753318241 -0.004633775130848367023482143751257216439118016396681106251709837875504058475763 -0.004570134461203123602393906558422366821950113997132177200467619117401259730415 -0.003467844022706488741195921067634529654340955150745237609752625795506057629637 -0.001892884665520843842302574498707975041831143930510781549248292038945488269790 -0.0003219407529647959411577999446338295478621679980848263338803804698126830193107 0.0002179301168197939340457079742426031550665926644463251996355222145241343855053 0.001397637351335122283628327328252827474670932273459799190669903732498132381326 0.001486682121947279181085983000264430017888952471423593676013460501798809987499 0.0002168890450157100095914628780390661095766582892075841029705997576058675197552 -0.0006201817086033847326642763772567693884212071586810306246252490161520557872771 -0.0006105678542955189675755517454336404056330955450522754899802283878459266592627 -0.0002906919635124511352602360899702232350942916467665651513469398392575905059561 0.00002308566543701874392969331526963082634166008124867851449574106383868046616575 0.0002386184968222532607453281814936634941346952297367583422034075348750933635061 0.0004226321281319863575401696183798677926715986422860806856127772179315326153547 0.0005305701341757059049868547523227290756015453044415972464229452539216623977644 0.0005529816563962000774254979559879209178266136710075934996504269329104901924728 0.0005145188164536580323456376349677762034355584538710307708003527791919022172096 0.0004736904965660788751534433674534942164366137551178442361982425305979806108803 0.0004820488663222805736637780848117026002415913621623913383205927861704821838041 0.0005544997750547014391026830778274558846767854960624313787114090865531122663994 0.0006654624076662879171091742611209163538211810942401289206130414546844517790026 0.0007377451080356296131795050471268220586654656070271568706631041454230376427084 0.0006430448225974814662574727675845188882156170999303794082796041882610360791280 0.002963834796045764665477870691442630178775793970940945229116098561420227572884 0.08107309378612075419485499465450483230224716691231664599383088068852449978260 0.02778281381275879618199116218670144043938573639342005122883783894974324849625 0.0004439767460061850012394221323838112438430927476877795862048300836168549274594 -0.009948738161394436324645415956006342038030198243086946569187489946179553523841 -0.01004711034597654287322727919444982300906953113216731128983825230576486618750 -0.005565176877229619528888607503582305463141902593799086814380897999956960636537 -0.004178544252625525184386534277492135694326067101641404742413008366746639912096 -0.004004727754712735069930896389846017997272128329043533649624019340239599655190 -0.002956761600383082421152682349020060604800325096293830302173557644446782335531 -0.001729694856391877901852560715655363532714411214480109086756631971543551067106 -0.00004276586177240888821112881114348368928702513544677408781509753932766039106551 0.0007004182336380093202447230299385241831891254954856615959169543669713916216683 0.002049558822311925811111404745669587575463183788725863483192078870269329932879 0.002074871195106331835402175639681344794732955625226262572149411397002736009359 0.0002000158717453605742535514024261254900767545733668463775393454947101455637139 -0.0008877623314072663345133765679745427061372919098012391794723587737033319786284 -0.0007081223158499324106562972470250606997056124111451923519525680143481006479164 -0.0001221875861996265797101717558418474205986659834887879944407135307258773005870 0.0004090770586333751278744972986628519068233582317214901294986110167017753419919 0.0008002637292127219243887179853295009765164059952032638505950859991520962073436 0.001161401910842557520759892895468886216264301164603724496658692232209151197959 0.001399802693400595644775585564900263928235648114553350484338636363699151867649 0.001436989817776121487682124999110239797161298826404576129418065457652160243757 0.001280540233991627444022046346777041706110482426805216854538803071548313760571 0.001051631298575704629632566103996328056766816441279241729691244213494600282627 0.0008824525711199938430008396898618052390102056744829356584281438490267251800532 0.0008250641167353201264961086524298385897302196828166734889227084218456270613791 0.0008364495217353739454401565110463491502193880529832855809436713050270804411432 0.0007637403010947476661803172695417512694336347619839264264080495606681799835843 0.0003183488302363258436002715270514178427237660875258218963738581618430106303539 -0.001596813052629302487584090816024127491904502223013507277895307844222179606765 0.003102478209562060695845575887582206435661334861726668152840769373684893197273
0.00001714650106690000000000000000000000000000000000000000000000000000000000000000 0.1270763843647994993452702577574025446222825017138007879069810216841455617854 0.1482271660771723997546371346833828843963821721978511725364738032007302218171 0.04127690307834266077925584145034900245530823142525586418819756823356846553071 0.1664248953067767004121146397397658442173517549226319656520243527724617929521 0.07293663872989779524054011824922196730993218323016692575929195059013963190831 0.02544088106362921760655832698543679999112199184074886193601145781641296087274 0.1807118305779262088992377196597568976682216922991438155530864504071359318830 0.1049116058449735462720385668675578723875834094675854448852738557867473517431 0.04435502649755502004995872587745080974531154701343011852331138915946313270909 0.01847167107447092389637410909969464526796128238627638172438755271504510970482 0.1909207549004830834194447505993353363711850078663839076927570082195989075666 0.1360634846013737736438547024199915037738081420135578969837098001970615009680 0.06360490185982894063849910033818713302058489913103786291728786935361544492111 0.02906101958997111247453596928325296186133534148667849747733093069176869318062 0.01282515494882584503426210361874605532241679274608918241803590002336433060947 0.1980454364379616578688140636175347662316258041755163188477380279829822913296 0.1625612125020414241811079439467130264677985023825435418080676386868238244370 0.08371499667014576752655021339656742847025672446179753281741201438482235242034 0.04001697995988633733338634331275254301758239367024352782350223050289255082006 0.01677153334990402084018762701582830464924641656626478761928112172435764951928 0.009160626514739536894579196271680565635997717272171370125582641454737812826762 0.2029668791060484366957148211747637962505623514893730747591023543342970373848 0.1851902115103852527116859678401140799397511732506724380723347444833075946486 0.09976976964521261208655504916393693206640654979269729303716433917322332190963 0.05060437518443006181107561453418960845864530888106701838029470823683357158595 0.02259287813959631135742858990563302752770242951223093841166939710255396229698 0.01113179326023997307150396180863077478336604441438061288060938792892604473196 0.007145701527379166771324256573665788818519810987557561949381467261299366068314 0.2054701242993489099821261191073811740864755046624697573017212607566072678173 0.2012716640341643898946241564870053472938988634053745230909108964554619638600 0.1142196753637460185244090322573888030962205816923540701943267801499230979965 0.06010176237607858873197288266983634838560181636326800258905514221917100676042 0.02893433310434321887515308135807105550214550213310840179625508787050494624881 0.01377545514642262238979136961797784938120461292478172058917110727628104810358 0.009172835121630939871529508060547244764670084051700893780087934594870796853046 0.005643917092825509820557401875559793189564065971948922555826699795955986019716 0.2057906491819737164793510460077449218062632033712689373753984901187841591791 0.2125845218048371667581709344797965059339135582288300622810404800284794290021 0.1242753142801799939060583500315839247847118535812172549080642714624670677821 0.06782653388503480081114909338771118102146251332119668369672882569036820018876 0.03312313568995465295200850778248924993159225851077231738420098273760663680030 0.01808609763646872415407109183640746652959078417958908247268696623822272652404 0.01062609112261109370002194453388376190192755199769124019978630218814986759063 0.006463774560850212626782029891922087588933621060238268794763988590006446845213 0.004341428293860643394640285899583135132792932877979052565960617107875458124249 0.2033371138717739268435113090775297357199411417824875576041579567370327383246 0.2180571834190616827513415700451458222888506108933615790291118326236262881650 0.1312035883835858390617288087443419539254946063573709858522829682238288051861 0.07272073189716820032934966095214912778811918369429683674479025092243666493757 0.03762874051666927466286664011196257081256196264944397183580177240573616266766 0.01981226239555742902006226416827636025522615883384716094970126920526522077098 0.01297108070229244413146178167386509280029553001019743823963196546529270453255 0.006753113858741463724480835965980431646848001234603300121215415686060431165990 0.005337180475006039665302312814157479527683151681222445701621251354882054893032 0.002704042643084563739594407582896719108170475809294718619321938327008578149667 0.1983517088920176619117151230804050445234742897144065119432614236293076679706 0.2186580042942017019333183923928580832928453572409098318453457635217931266303 0.1335712689186763403613217019045895380712878459306757063048591006004466856961 0.07552832034312181744173944209210507200335988198438926470520497409470908737864 0.03819588889841589653037632521244234523072722836478736218416695125190188539044 0.02106057709662357672903169889331367940228318560181953635928442744880037721798 0.01297671449380966875403115712365820261041491308604999981826258100808820060866 0.008209513526939135195901236850521909277434488616086101106398879965307569337950 0.004111992934680997237350231333451562504834059338515643963912840722995821089699 0.002847122403905073257766571615474133998729923199998785633241258196765231896262 0.001642675709297953529924015587792501443842945817776295684765239830107569277272 0.1904915493726214474014537043427330756103286351113998230049080452668377208138 0.2148952347345463610989080180731578637210383776713664886849316467507025327100 0.1313649624947498571365268592350857900162746241939156628435593757971922244582 0.07388785426123130397994255461273548083565850599160379082908352884468774333685 0.03865449643042518322370883546893059414411501182399461117965067395286282755456 0.02053886182288500479148765709347954116917720661172858908157066630302809707503 0.01339746788406062267642803837659417734704452357923470316394290956227608920362 0.007111010751469366076142799273662809811250651041625854531564961778997077358910 0.004761028462632073491489147260766279469270857851229313276241683296067333415839 0.001223040611614838553572664882696686886655994131522656393020921499245052721591 0.0009642163349472543997775155614870585540803534153346730500784425481165705785387 0.0007283324548992586114673162496487824860765289949665666860275076976568836194699 0.1814136909805846280047062284379620382258971008388410087975378231924348228971 0.2046717541688091153005196182877948572735710676451851580335047772688446924798 0.1254605546710848457518429677507178378199470413499437175145036118829338837059 0.07051262135225152003384780080744640409798872335986834231847634709689195652745 0.03544133602931037494931938502523574340399952312104473847430950349339220811745 0.01943029453432768319808576099221343465990566636655977124182268518403637048482 0.01203330759289526381198237021266566060412441559688175162499988046682778727887 0.006898126867443822721832302408159553480269960538805555396073663566961065903917 0.003615063762140677952913535777408197928638293880240041104225746454500822668266 0.001216832788357861895600290208498993868208567604779347831962673238257006740712 0.0001847069274610123986338238487399325282591301187811436100944918042007191211379 0.0007692367223327819213885480189644666852492041601348606656747073901888336707018 0.001412555780391920903216005720603252320610776796077941344204207594448429651758 0.1700112304449187909344912727998895526268708466371667274408513358378519763914 0.1908518720845593483466480834239377845059215452138349347843914282219726286316 0.1148744208384642478350122608424547060593471696171962364493994001528697676845 0.06394335862128710899489911880489421248867607990733463242167033124761387933337 0.03254118208099871865769888051196843453298819095046419979711215552200545362330 0.01699903071766884215807632591121016608020328318681670922702196383393425450886 0.01074350914715320632874106454573446127738785588274601564765623404936541259380 0.005573687051811476595187064857296745695438101257309063635132921471633319378272 0.003044056605974312943211014696126414091439815755679063357141219384972206873729 0.0009404636085723376450433275256511154563720809646590651734938355340786771987945 0.0008057007649393487276972466092204099283739783173336592410418629952359542806785 0.0002206358660827704405315024226070391248620268716448972874605684277119770039930 0.0007628629916901785207159091126187656066375663396771154991403737830831761841164 0.001826507699410375053854453652381534474633672214065201968072416847437270082581 0.1572830312961060228176711047283309521424747604816281461757640569126573039800 0.1717212528996835350231351730246757662511321555307387944046100377474536702205 0.1021780973919907104011561059323104924350749290346465657245161810904264983650 0.05571845376898435889919357822402265403568922401951630454933279421617026954593 0.02736513201850845888345761583522515909415129280188542733593576667768594831119 0.01439669155589628658435574265119933592455295964140218894338313768117551236099 0.008542406114706829974629112003378665956043713436294776399245557456881841922794 0.004357932528012104894723297325012310242643701915790062707727010748261442885279 0.002432027375509739101455486150117415481805457269242436917221363907198756480932 0.001022898354907083223248824116749739379351111057606725490666675133802604007929 0.0005386623832386585543347038594008381424208939128200034842113052255867263135733 0.0004318192048522187350707908060629764177175019327684273983743800118647076809279 0.001094825236045288788473515297671431005921603274664074559116156248290713343859 0.001643529461043239493682925695918807709086107624228956959753620536669926848537 0.002533189814975283630997124483050871810466131612495071298190439329158624288463 0.1426548171085908041704450219476051695426468053200532072064600100503934997200 0.1500038972348288066645743030758558766444135890963415618184434842615524921253 0.08609146138835634959693053254698593298605491939739819589319982259176577449244 0.04602396554457707092916544855989325697704570570952573355341202579079593193797 0.02220272549314699873817450833298998999475745559015097269250461211628672700788 0.01104386980960020165710566609427576056124130938019481879512841541704212449306 0.006192833737215507196866580225373110796099796392698586054039495377736887216807 0.002991037423625337608685301826284566399532092579259328814079097033961102382306 0.001804419789523893615354888774143754961212917705148355617547889997155648240271 0.0006488490345215202017997867955327697313515505514199077594406573000458405643839 0.0003085582014311204970797948692587060219676257000201664822904513749902734917631 0.0006637821913300773354734111243989194999855751000584372895154257965928796938138 0.001641136431366151459490662374441870444810727266135515519756440273934258136014 0.002322858729685496428065219110285201575685207111700777390309545995533852861888 0.001414826720345367905229382509769344838487744914176893206010539802686119696787 0.003057458669817649010953966467834250520743872453413215027446878796401304877784 0.1273117470009219730855811911466947775983718253672062905582880478986402483721 0.1250506037656495619101066675987719375879206054817902077340476772542332221685 0.06903511525216272048992539937964478250139306948481078164661130106166237704023 0.03550671607135371640631755227787347994179819537337860129556447514178114068407 0.01619093245976576889375790277844893175699803664442896309890697745920783707250 0.007569955580712452827259256562497719203833961499365924745159040324596631000620 0.003845009554809550065307097574670584914371646593416731392205574188207721799737 0.001664630598459581624218877031146536448317785019011624199809400290695985919564 0.0009894629090220806720220751154013923700488734840844135490883386042863783305968 0.0001533784221403314427370885425019445076828638489922919520547974688301097928864 0.0004274181814752795221820556324738531363177860648275671341156240759260133194666 0.001222331608905824558486699591467318008537428429980800749210996959214042830669 0.001972921860481892628118890829445298941867085462789673899162300862264388547732 0.002866414023963375033269113751472546300032015075429267026813137588103798634097 0.001685808780968588636819368562446649187045721851396416577897547480518245385737 0.001036866450403702321453261119410781716369756925988986948643093434354582261946 0.003531170986313180393311836202823499753425922262724898192928414469615536130670 0.1112317605520467971113205959028838144621833393800977263269549170249683548045 0.09821459308731695706168324946553667241139393674672037444329197817666927391188 0.05067151886887087848386867805377022516214142346377551271019934969212369331624 0.02463962693829946469723393142701680794607497982831856059664491552955678106291 0.01039025380494496249299878486545091939226218194444975482158509651358271172040 0.004311817105557092609242443564889928636564908955104698894706907904713138777142 0.001718468564021122498673520858334994248333331316196612095766141846193828903827 0.0003925835547659146344508318127581728717901700695812235156863912831383595854577 0.0001050739026363181197410770538486869965832605532629507143153400063772402833715 -0.00002440950666239951010270171710751944564082882367134162522953642810485413995481 0.0005538949304171590127009068812206615971497820530590613342889157629785825593735 0.001978028931214839497040156052681123811960152932603471575851278093122562989606 0.002173315272362785061466501673299044363607441903552607502484596340177550472869 0.003287923853213298401158130113281318790317892086637242682648648775884488787617 0.001817885415541072392073380267282160290551560732058222697078872119651908913840 0.001089537824363264865989279921749545567971293266715905890263280534336356914637 0.0006533479194001385643075290359511485801922927932645644169615488129413903254604 0.003897869203017966032693982238865986185930947668331025089978104396019725058487 0.09484935716292168402234855434892345987625245347867211268489423410136112076199 0.07021223873342002490195873732580301426543463070182693494413212648799579279622 0.03261704565216651288023624587193015560043070477752936905083748911984297469945 0.01417524284368782322488109838733368655758667373075316701665236189822715209055 0.004974840335978360079534061094099202712240299610459928253270676120705211384035 0.001406804290490114458054219602809283438708805624029634949521498143046331532229 -0.0001439132774762001665218098303173343232614271342098847135513091593633654132625 -0.0007772815435451646039422916796179058398200682403590650142402729031976152301545 -0.0005386256930718580118123179727011141114231071661290797122251672617152597710463 -0.00009561954279913061578899685669772123282797495569873041177992035811970800604948 0.0006595399635121157206235196462295307687459063758083870100568761564966443603968 0.002544049551012940990938038608461660424981536187635787611105660304260032975244 0.002329412927552304637226146701728955134468940540936637231847807919345248625526 0.003528984736913325430557541352931337689272138577486388081716126375261236919510 0.001808355795529130603203087069615259282269374469709407538694950577440116672972 0.001037372246951275726346109459772277459968793865332004731918723674349498586889 0.0005450104868168296405367327668852740613432158416403603051580036856076029814471 0.0001606399768794484817392144199435623460119239897972135973530299498153725407550 0.004173695352715989923624431380115083347062844502843251519382482645411115180530 0.07781332764622258238942352581939494214636405732214259503625520555855769230740 0.04231771769360527827598871491534147418634460460058842645776320297103654496186 0.01512496060023352073714414660181773993261576072989364091168296049831947732804 0.004376436698082447019717607235573958544734141985759412317037997734673441313844 0.00008337861607295911716871567746511684881752306733517166425710317431789235574583 -0.001138832664308883674679657909560662768085123864586268394878982853340865439863 -0.001777351227759536665006713250145242199030401967481878599633063164181357928214 -0.001735086796217520860244885795082722872692748022381955049021613592293916512213 -0.0009449650797464641039420794995392383540598449885095678926527191480671068555869 -0.0001915655527635095280385980646491504974351055946840660591960577753903843288606 0.0007686863690116053975688885869728523615716353041836722876505793865782937046249 0.002872582265481736869616186460932288818583404793115563883593268495687838584493 0.002487664777073850598165307371125677938275202316187272550954580350545893318541 0.003598979291182462089377066521982832963074848216245352647486483703433005354816 0.001713103609393509460972057843878423348865383590555932009287486201710084638660 0.0008979300794845421202184124183608905390012382205045995340599909612001858849511 0.0003781313128510506624197407494594779206715814520742711154569018325069877418030 -0.00002053808013188374680600970807078659344074758159854690740444839918368165585789 -0.0002390949379668887837515828071543222411626541862237679680458068155173504820852 0.004466791113410872262963746436908164911539671198446570370903350783042314647042 0.06007611627136851906464286343426049148310453116356839045166476369544674826945 0.01563823787427506677235187633862174143244791028485206104260348993830993424542 -0.0008121240622256849341537172996368632043770474069320493327128958390971161903168 -0.004275840498533205615031049035762228180548479175055575444350246556846775864688 -0.004121278109809148994974493993506092914425646608289100778698569141200835479968 -0.003305895483039319842556805790391348334401739562067564167101053193267673104362 -0.003122329475554134258066652642076642206995210101540500790265560280651116910293 -0.002388586038838649235426775395995576624060596729038597608578329212926137848717 -0.001220302838960973099383709706744459501489035618727573387367151919368002629707 -0.0002874658728164589469630427893303870686287862417210415374036922581552937161430 0.0008110768294337144863868968915126753799714990841849880361212986171125461081477 0.003088921793295976672863955827379677741654277998779775897026486070259426506937 0.002549729877279320563427654052306495189513142950249686536826614996185432150903 0.003586178293341372469296623450563986677165396612801360223409549111500926199665 0.001574268974479051276851146953424362597498826901455922559424252987021308256256 0.0007194193386217281828721188487575455331064239026353693502038950860243635225794 0.0001784440406149339843863268634372716508334988536486870991496360996753667978250 -0.0002202360431627705068151308942205983235117197920575192356732737377541486598260 -0.0004276489937411916588348797350156553148806448459215889852627392825383653096641 -0.0005635719647685646928591966743076703569270048099722592518081778753184141574615 0.004651898861434742679125967050934599056581703575326385819482549756563779501022 0.04151411619858499986751044476068016741725008400504446286540753975877688209441 -0.008686816639851016704658743626402445774969974863427168441954886508148568168292 -0.01482835322485238876182932729166470579546465985771458195402696265839685449176 -0.01169519070131702160826797483165183733252676666103473464623563444245665298571 -0.007649808460484997886317004589896260392238014095322633325715094336440805135005 -0.005115456221094750988627629226624019998021999036896349885412028074337214301956 -0.004141783986274547180206599842789600553242405081794484657205344326106912267387 -0.002814627286643210023128146304162208025811526705801858677690267442875430748859 -0.001409848647138427781118593403182323230750412854023981166065970010187024037804 -0.0003653589760480850261190727549040049320916921309856530820224080543821729644312 0.0008225763873778269000740897783145164844443514361781497699001259745552324441797 0.003167930265992154260213067315568093392632688521790121264958279382866249679371 0.002546759616246661737611624299319188600617892763497429967176432001928616442956 0.003492009418341388901356895544273989408154209422566362717898336862981297214422 0.001427953402214135448100956959672798336091439059332946661296187614019518992210 0.0005517975281195994792086454827326339081446589127272367752415211948109817815809 5.702068994304668038772159282264171410483327954440610747955917352061757646300e-6 -0.0003831020443178179763434046534270135465035885812748196529813737428032869642171 -0.0005825899279894172899549341654977268050805957267197835838974867850167729256686 -0.0007022477349626959401144166240547644887981077928712111250605039004464154044130 -0.0008684283342995095780395359011524390821751425819913476666395176890491631531153 0.004742190687218388638831011962107664074289755955857191376289033772779226295127 0.02258111141340361886499250299855390023635000742899386364587096839059796956544 -0.03011626680082171274644889501203977285053832480278127367457063002080024772084 -0.02676815503553083692119628306135919396302753996899837599751689062563534985390 -0.01788649431238919042763261479939678123941184498598825359960194555320944228112 -0.01054180835561995775999463817282699766464412597913550274777399303800607675607 -0.006556423431136195747740015807247143273445043505628800032770513487153925677432 -0.004854641437215404588220269276382760211494845518073748497136749502812778748120 -0.003098760386515076700737336086203420568588772993052646065087971972346928031586 -0.001535706494563124390362353562867828862463990805736568278821769941264179079412 -0.0004274456877500467207666967000061374197578863253898842839852691188518313554669 0.0008134496638084589427733451905258222650805147627478125546712815454746718513826 0.003081276120948575098448378961873953556632115877863209195458652909948802705599 0.002482833056011743358785873343247687950386182977407941460176309705125532038206 0.003305352072109148240313909699770106814697544167310351008811638175637219589142 0.001284137004075005481927651396736277347682728640508097516773046897685330591736 0.0004264878539820480661602875869241935381514453860082109718281976799849551488032 -0.00009963142609126895309295303427083594187244073576115162260608789180278999838910 -0.0004699935940476364978177818997465596555127743874671593981944021942882016447774 -0.0006637004130379366690828071654109126761772060187401418376283491132536086158566 -0.0007641420319835432955846992528147802008380910799469011334219181539759871131586 -0.0008934389943809309925076954802367240390407227558248356892544057404036989293984 -0.001056189280981083710522635266300495095076991870481707812297863894833660917359 0.004831245561362434140454437555374133037308115965146303351511442383184657433821 0.003858676758525172597247399109222798611429204235158659524137709363478022515564 -0.04836624543585743413800223849159670524932517346199457020694141731758908390332 -0.03661744805750276801585789312906365624584887050539667240011100089621845265278 -0.02289641799397382102457461750063964002743785307527378911589741967815321660819 -0.01283228673449712235912716157502219412376239525702036125415776848918477374765 -0.007624235176076385051954182713952564147239894654764858934862550079196438316741 -0.005333024466352196553646946972964102181304962828393541052022430830369780428297 -0.003277315317363196913215762368250490069133774683030844077228732677684789937449 -0.001615628167159526272169341797232719517987083686954009351426613714450149262933 -0.0004714644993213258881519735565577308059701946347954547236390230338569072259099 0.0007640391891359458115137591107697330271408103655164062613116836490013615393266 0.002866602372753145374080973171811216739141177930496936608882449577783558670950 0.002335500829485895655551035896575929674667366582934739177236862220382492708569 0.003036563313759147283745052672293821856743906126392141570104194713435366839665 0.001139582236535120771110233228360982981380259042915971088776946081714398055269 0.0003431458669259875211839298260329599023251430713225886896498999009314947242087 -0.0001475523984893679083553053072338298191193873157521415829966803797688604738208 -0.0005002498644335534221538498922858856243225393181353047209330450221497709042789 -0.0006846769350217034968971779322977195958957753821008851492968254210075317873373 -0.0007591524348313069640743783480347516791050790648346701708560672030947446067298 -0.0008409744072493263185627568675759061704055389965331706748386069852324351659298 -0.0009387730105682719839998287211202856097223926773911113546815644428020439232340 -0.0009937160769873705911070856372073246843583760470229924912235386125819210828255 0.004965674219471700079804812190875284673520867060186023337958594337151463502624 -0.01417364025552016307250993812955674240071599685477251049645699743179512565774 -0.06363287341464524969454512502849126789996271879863335117365213864008371010210 -0.04454690993377186402926820069902601296122657803514505648044143028090027579182 -0.02682722531091244082268733183354784353384667035701042184460664192960051056860 -0.01455832783931461921585145475984876437447924195236742912274054792569210867024 -0.008359221680889110304259261693659031014575191321188652197835040199835107482632 -0.005629501434213202386737998982824130528054936506114773886142581054440060543372 -0.003364645951182740406333882356021258985564740506055542269715711128721040755583 -0.001657504296622175107549439221638472139301064134383732547411590823005562955935 -0.0005052080176710876265538597991157649303596054669657921132067537394786253028349 0.0006737129092008835415128777668598961006629482671388928334023912727364631976553 0.002536982372387491156943612451722560514483846766842629019276316380519565685626 0.002110411518378455121889072258734414002651605547028455201461353278237168769453 0.002695240429982038619742557902462563165744702791398896128752800428697982074377 0.0009997235857749723090722705604592103645537925287811287826447184264787125085328 0.0002909826217150346538497951563838932905805589398589012736502096430867779083859 -0.0001648828773478611811121167287759985122811172984681374018902370152287193469463 -0.0004952693007457753592061179809579473726850369904065276905822893862027322299522 -0.0006587157338616634745445035308166562298299184289592295825867707292388515999463 -0.0006991571706715794856426458300449535387199889766337873935023744400310891524210 -0.0007265251466397036488260802339053715351206752297375869707445382162436073198592 -0.0007518507963505194315865396995797542839614784538853927485282110607550231309374 -0.0007270334717138976728344615107252893262884559294669016114798912991491639624036 -0.0006101762918728481669715785639946992229413630559236924010542159741193560646783 0.005172849032331806093544551498925225457497872521414785447203250564455021367763 -0.03107313433420418426745334956765208881987424310452505268657253577164219184201 -0.07608849787275398100584602179936001131667309146606288158576617488793005675704 -0.05070292101776788623046623372697988132446824695844225378032484148938905920263 -0.02975844473236747536430639762740851660486175429344069399661281431196143677570 -0.01575819251062019760634897935092519929588653620240090725178506472888056899361 -0.008815640262937136757944183730436720173467768094740702312132289332476817591729 -0.005774922035480820807126006921671625130999200112772587840237812576293799823481 -0.003373453746018004080280294302391044091984933368721023553936058385508467108231 -0.001667044640239915101199873182840679194113685513062121969645176147561418636222 -0.0005357694951763711971353958994494922343448535729652730931565068281139755380433 0.0005549081629774447735204944276659987636118271772970167388633054626374398381450 0.002106863950179386888675391721842512867217519972171960236226294666192329053869 0.001834777375251952781052217557090384555590370780788526639976632830407062168847 0.002308068685540507567015087697377652885834382904593038876797135398643251847366 0.0008747468397571396540048753829501427665867623539882726016678252134124455932372 0.0002464952070285693847940599201717275838512806273937719567033156214107505556797 -0.0001762376427040275353274004988575079958127343548473961017116965582779301771819 -0.0004677749230083297021711331087113804982043049154060505676423229818531191716165 -0.0005965243097993749494830174139432953094469163223545211590573824756078093438765 -0.0005977860955610588696398029750343652327132820708925099599304262336682574659192 -0.0005685744069320808567332370639180117472498301304379755518466458273370844279720 -0.0005203536716151902871414229239977102248351565663048000921480865287466330010167 -0.0004174151512690990918408288664548557515336105323485224588287766338765832932580 -0.0002407360285952773312625582150735902119718226190092714720873737583483892547549 0.00001736699850281758873110278046377882824809829554005378152764441508272535143772 0.005334356427989950396991575774714399142913303589851704556127148939355640876096 -0.04645617492521228340424848677459675092052074919487263372402133405209278484384 -0.08587437713920317117187316838760267988197272189712840637408108634714419909639 -0.05521056341627604471420632286602210569679514066161949524316108921476226081015 -0.03176239931140787197252894209105979132384749973583546199473058231774966465099 -0.01648606083150264256763308318914581078407357149628617269950232094662941771984 -0.009038952816436101746948362974698766190513590367368515459817636471529574149822 -0.005790613451229455281034688364674747044533086695092355100267238692701431572880 -0.003317111304666941795396475152442975023583404813418239950119552131666806763885 -0.001650884814565579723915631550894854914983400482159633731705296204115872328333 -0.0005650522916201108197455198213108202594092336932829807583046289020564715225539 0.0004204400975931331154629751334787807816045222525502347496995162229862986562952 0.001611098153774355269114357929385426376206739466951347030787747034742032989163 0.001542973449460317150735553311023343325388619629640844046976703420823766608521 0.001920446113814701550891264947390643660952496538852931684771874517325600311581 0.0007552641771629604240815476699348963714557918145897547987134425741682005252341 0.0001808145094115036678854134764843323527589126162067983671403657275581280421085 -0.0001951377876522525381187780214345250631600316648246839161103895286787002067392 -0.0004286538563606230619512630612796864938230688678045031324202317955746470849029 -0.0005140005441519794685855457038255436930407841185842860878506901087520208663652 -0.0004769971554820413637561334267690591243696762695717674824569469908562633726674 -0.0003965370914498051826601812876963074593967372727295050883755467397538413352224 -0.0002827568922205627311965256975903354402007838629374770243234378562532638608737 -0.0001121989309314232791444645510402710521247576302963622228186841841330644741424 0.0001123480497200170673249569476885113218849469523757356386574095875690935985642 0.0003580863704088679848643278699650038225836652169256780851689012535908353937545 0.0005496152356017800417465431105987193129274659640346783939665970545264000787189 0.005256559711185961728752743599137797513769795087576880006041573679103697461794 -0.05995769183577792567036976534861627277714890189616441081053825133097851508213 -0.09305250468201525353359451791101950550319767018088053262721428205860530212863 -0.05815512623439450108497887140230600422927505322394471373460129251247005809254 -0.03290196132693719879936101507217312185773138024010974422101464625323795588084 -0.01679732019173524007763285000774691308216654456397044186706835507333221031636 -0.009061662017616119871042850442556990143811829615894680933768262355055774235229 -0.005694830741905811232808710868430392597100068563644643546413060900012590578319 -0.003208623299670217481915831964771526701464536210703527033877224628299350847116 -0.001613690047965043820472178089923100114745214314556451905200434314457277730060 -0.0005908336971902496208828109721831941320795715683437575947296139393471920968701 0.0002853097099173523874945218760107854502874919214804693157891676019868402392247 0.001105270497014002919770093258429764977304324192208604436093746090942510687997 0.001284142751343622860968087991275230497180828510446436741317597920555823625662 0.001571625056373567935432677802569425212231591711927064791501198857373929148226 0.0006110568986196856744624390774132420295677690329929114863500773057716382409767 0.00008404383483823312481151620657780118568816797426602446970669600195799433088517 -0.0002245613500395933894421085573836649915183208075104045520334897029797956925044 -0.0003887904430123071760083571108346217739533330685604146660767502500447542488407 -0.0004302133020297030731600014671773643388243634960358104916746360889549191545195 -0.0003630974471361520017964479057629577106099187132266789320649100141943053632378 -0.0002452678602706104663154000107671267344492271367147591632261658981345765410446 -0.00008436992948701974002874580635910807097986100317971702334010449300975729514384 0.0001329797796668125682489537385837147654272068005566949442485193815951436414929 0.0003871760952506240855725755789409405902895784978500213163376429144568304727190 0.0006143133968298980529669148838277963879631338113691647096991884088103157382875 0.0007261191167442006529840512381873517515205026940496114460442696876909080494139 0.0007113325561154063044418556996311219665315678063087334029040068736685367658924 0.004875245575349042259323319823555138381638824152511998637606110717083017046305 -0.07148919051694072035044010785918036368960005459525449721366955567488912142070 -0.09780564802503475606870213781633786966704235992496053675965323807294568651473 -0.05967580072020821588625753563298592837825924526302414247830366766250532151465 -0.03326998248291063943901688490123153233419238751845855496394392069085390403874 -0.01674885567374897821533346719616713284269164559974602509788376692193832178043 -0.008909097193955670280623711289411794542135143039571817762762851794482798162044 -0.005504446057707702424881929032826226820173115314733470326716052004252022779421 -0.003058717126014373930840337967636198279089504512900472561913698491384576735534 -0.001560072853737984181989974464688549604508202611313457579580517796427006783703 -0.0006140425488923429581959006825929958955984737631799184954305453645484683512821 0.0001577656194014707565535545875728147432229042492871002275431205001465516582903 0.0006457009041581581809311944836850307521418201501983058530265831874404409386177 0.001106538036045719774637766933289232618947449452870074448604191612897961103281 0.001249146088593965009899270814633507585083432415457006216141341254520294579751 0.0004275615121546781063770038365362625908868641314622825705226316217300262836119 -0.00003427096884467816252116250926616559992240484536755156466633681845568834469285 -0.0002626640280322543321260319399557205826755756220395613100141260630790734163821 -0.0003564270348098692789559047954017987680042501683469062887841905736627652439573 -0.0003602592189519573595698285103619460199890617954532237282733858435781571129640 -0.0002767183263654836062137316415499046287803448396624524297891100596564390059635 -0.0001416965700203240652756216653413374035983575935038103744978786923868506987119 0.00003993116400695714998125344920900959024583673054772134611201049131749590797722 0.0002750465503071642193387468101787735245615145280960168526254041327231296522555 0.0005353536762045167352415642010999410476465597061897165107649644149342919601807 0.0007406891996142145297985115791180219314156221030870796956784414134228713008741 0.0007983516754388272609542801574047826758809996835189442732465446832468965671795 0.0007164588070278163997363179208973044229681669677147398669225175464185389382563 0.0005907518918149216025364718340806172830111124557928272918756404011952954135781 0.004269638843027137331219780974244396361485599470638332299963043939227441205066 -0.08079246374137746306807586424170809515736643105459748769215276540769800931445 -0.1001290875631403399906931071233658052394458690356590944471122229453591339871 -0.05982095920241695771948015822409863569673563492175932270567475185752948470156 -0.03291819977710381575506714360222902672722067489453068830031825299642958258977 -0.01637430454755188693367890530978666757514415855163809910949659891221030752072 -0.008600265132871254798510948537279431517353639513969537295943923643318447533192 -0.005238536372843218691708294206062633622490315174554849648462820682998350592284 -0.002882869243153635878383260682316928218760154541891032096747671961079304363027 -0.001495081167519863597002022361558507993434133516191280501090737473944941385026 -0.0006380098849021574180611101284930797314665336783967779334391092786770565929658 0.00006173185930060484689261518017366641238426389236167514628505806789071451028689 0.0003684098991284239923437271224662007039015127114467469388134615212461745511463 0.001019549778989606923644180354885533250966049232131710682583159528988892633794 0.0009355563789323048008778623051110105387331994548491727673618490116763375842915 0.0002292675818275727431000407266049328153486182214903619612315174197036807440460 -0.0001553763297169762053881851923121946413628933799540779913607121022757296054304 -0.0003160495134683857662267168733120012923953193307041753146166269446621059592050 -0.0003599488223255098736743395778732932284468297548749423581288398293602995252915 -0.0003459526564881671107821043080790110441840170201980048126447893167431703904422 -0.0002694723515675056567397223726025003221267549419245538750815950745104591379905 -0.0001506283268576778120877059567416494332678084762206513161827749059128977079296 7.807539276070083355504221073944329882610299959831411547738054411730147469027e-6 0.0002136217570279494316125666755890376565275459304514795901565555742509751640316 0.0004449019244294429304709776881756957446200260607180349795754409372640493856401 0.0006326450738194506340235977643923150213517883698703128435453389636387624141318 0.0006935360751073854530252116355505254621842004551127009383653383073366504902750 0.0006300496181743968877383274386265496338370569399125179637988153940059429398466 0.0005224214756807399042645626790216392674430840833273269513729420089886130899417 0.0004256680169337161340455632462569064540516971984574533873591189239059626064239 0.003458343657184388498792827648757321634948565901712042183781763953599682418277 -0.08733876974519279619829234057309668738285755370019490352822681371048103650255 -0.09979744129305583949195189991437787762252078452265659797382188708216288423103 -0.05855992139502824654016809545145601203243211845868093698723939293364903075409 -0.03187167596291841547618517031625608740187118896618779210681301524416901452963 -0.01569939290095748680501717421576108879428762909343991635856935411110644564933 -0.008166854254158626180010993033295479424158949202075885371625362780774964879113 -0.004933885053648707752184449977403678737562122806035710986540967977803394287154 -0.002719720903507420969658999638105316071163364362074248167919497429124154969085 -0.001441151716191394556238323791924325298046715175829988511516950059546103657348 -0.0006863263596419818548124240084784945684320984422625905883313055334334556703973 0.0001130946830097285603986528556480900515031518337402304688092261179113236032996 0.0006147676968393526885390347633437559114562412636650943604386639144193035237000 0.0009283847405889929417729194357840609805861284604668251871647438048100618388000 0.0006934434780550233329314978106993576845870669995079995430631549591027553993261 0.00006069120776045095228251690674324705461610296729888177600735018554089311698098 -0.0002652974973567060620665153759199151336096401407913914093101253395143509641577 -0.0004323921743827041462120902813471400712930957297496393768495532692667616369372 -0.0005038003258874400739209125626505167756085209917035364610212887142413069790532 -0.0005298836854971543127152522750616200492878784118794903108401692600038185420444 -0.0005139792526771474136209552065387194613234281515832379350665163313103970583177 -0.0004882438976715977770868544580216074129269288612836419806725219317859887021888 -0.0004556038237971883422633950409372428132319438582598764602905416506897646010200 -0.0003869828447022097774695587055017370997313274508044088588445027705725375534664 -0.0002597733776991862973312676569140287596414597853595419834035956050224217445674 -0.00006233350209974464785665394905072717144496289658875253084359861089220969682148 0.0001634921333315120076695484644388945778913466091849365297068334055355322056944 0.0003481188979386591972365721364622980664373119062368710303006616441029686900323 0.0004650303674306380707760929744354147922443916072787316445442812756427432779081 0.0005189717721700959637963587785957581811823667306071388342932722129193675153653 0.0004442483577252282115154522442899375522036267045957628994512039830326814519813 0.001554042825807269399218758241597856219108363783484147391276891791319285747638 -0.1014526677108330686319835079369473975571701879484001555775397965863082507667 -0.1045376783953046389189248580480044662189595437113999394205922779123259238946 -0.05974074151639343142128465473782436863091899632273462592716983441620256608212 -0.03187973156289268261393634580989162137371092911677235965552482143786120081506 -0.01539060253587312621418617255737745530064765440637993415363651194309148946119 -0.007821037882868776551096964113765925703114841587549933900411955675423397560998 -0.004584961610064013127741231086304399978527619917394065878738977081514795881622 -0.002445356221433680333047156933312347940797958537287359411930086376959335749914 -0.001555962383358302799544735668323788788861416194653638947181246111483292361331 -0.0008188472152715354187593984152569908539849611644354768550618201290180221120370 0.0001528393371862408820710333770751871747402299627615809399375639957722370347952 0.0004787158372296289384180100178501593205752009780619562936507027241898493688421 -0.0001816562350023652106869585491545698038231951894478491363117410399762587261200 -0.0005147933854404962798855147789496278829720911859714308454262267426251053110313 -0.0004728570931369101606284809248228691543164649897341197737789042278090618616596 -0.0004630123280373307555278164869267280204258668912491083447249851006172735442285 -0.0005489583538095679730314989803950999310161276966019757059752131013283741324029 -0.0006009739082921176082175136731426967164348565520677448378905929444666318970393 -0.0006324262251657673186868770797287137682553767378732066143734475483425567979600 -0.0006403363045622459914919114143123499669572901894984408061386973437990590675730 -0.0006646065496952395545197923259519151302623169837705066921561662083109837178285 -0.0007087181991254308914424088229132672858033433950642376487559033635771705465096 -0.0007399606656617898534433475062165407075291814957527339249050554343373120943488 -0.0007110413115450568591006210094680794794205560408005636004499157311220348978235 -0.0005546065801388411667456750741629689217971003286746979937445237972495012616603 -0.0002685530641471068244477483376312021568516131661828474129195310092134977086001 0.00004698946069901692938230410519986794770295116491708030462677813401044560636447 0.0002976944902489715476785747734424910858723867959680322036237562355175396817718 0.0004531350519500347104395238209091979009142388253530674661041803252249059846518 0.0003899455496608333093279437171267648045107807632631528722303173129671020351309 -0.001249839322888414876123189173283229128796225553984159176151468452627669847565 0.003707709144791221752807891914189179371438257791893039240703935536982944889499
0.00001393584780470000000000000000000000000000000000000000000000000000000000000000 0.1760040396869995213621755153313984510413622748277615096369314031115393141289 0.2001597430769639944558772518139326628395823688053000678833606688919566735076 0.05302193990528919186318808388240277963379928168594008042692347870854978313196 0.2167255441884893192149705381665587639294488102244298474142335500438630365284 0.09272943851769920133973916704056432668540840658049112502716546231589947036678 0.03070910806318257967368436171907135981236766672910522257976690874703134446503 0.2265978624894556402927221449314739437621672708260240090933691074094036407207 0.1306836467971854013706308876922550871330885060106053541998924827392520409624 0.04809141984086051100829871468034439669769363418215046936863034334970893289803 0.02144747482176422328787168408418220561664684757721398103381099614378426182006 0.2308509002992025760852941823162585947167980084360789751293664780801126392706 0.1626197832737807254550824022637710776242057919439600636829206329855135077019 0.06580844683770831645734903848859810592987613102888293016209801174980681991734 0.02805438706107829585441837835846924229132876282335556844430008137766553095944 0.01458144091133663489993524793528594114708123367872525887537036662833746721057 0.2307375973342447389413625564714213922564786581690478456864345915390193112864 0.1852436441455116707359901190525608484730391608400153489501882865811026882169 0.07957147682062604404832158040653709287865683609452780913821699575575788077898 0.03753157072406540381905603055365425726793327545443497379283664306898569486959 0.01736043437855310720992973543321271572203586537595383018450736956435528578701 0.009893173368587659668564502885051458587038066619716520626157116797859355474131 0.2271999072731651778350721817957405963565105421127223193060089744716590904205 0.1983850689484804693202935908478893859167201685758802505718115073697186355449 0.08879576432592829330332273041857832093418334842191957833692138399141698185296 0.04443019020295111187622277105936177695560287903702411981392842908670022576485 0.02080091762235893840228015837243159185864478858877565710649039548792839862508 0.01124052070550584935794963897525791126201144151874443227306527830903960128456 0.007047429821526357049878183783000883204413678009734770263045032461186882717925 0.2190281535328278863877418955530103262012282279985752432593148027190704824496 0.2034258587188165813489852238104301205098737656685165660338499331694946491794 0.09332418436678381235817860198321002366299722249770647269211366364403106687636 0.04674904474116298613237084160067037888003469927568931978081736861986656944351 0.02466996019094628153529676762860847270572161414060005708892906475786269556807 0.01204662780901374318701341353711945750120721357356905891274833023873395504751 0.006544881811643384765854701196121113077085031256118794024344011893414145135884 0.005356581102701449814154077823896639261227539239867332933014558886256002804638 0.2082580924166950869228815084846632801895375016246018130700789159224026327849 0.1987923939810308944519263246880488024835519308416485846987755060353831656431 0.09277021922564548501487690030199206182786549743852618108176453281072106873866 0.04870822784412968668523809379573118260952745953162929374613130910259563895258 0.02404174042461001148747247681126149295615540482760483298236373214631321304470 0.01309652079136323286539462868283983590064803702234572993565909509020292156071 0.006180509502522969760783013643229294550659573710157569070420817361698645961072 0.003267114454102498348326886805383558441650019262666598975185721662686112927115 0.004040810590512705788349538822240718204947085261563777188355261530052821057867 0.1939017667218613836586559967911514362224550070255618909985182473153815996934 0.1874382827653191613079349231185951833488262488847350360614919258833863668082 0.08748378207073786673418630431001822375011738854480417193716279039757186757481 0.04472875734693746099282728359542149763912647142330955331405452800522593065994 0.02348072038383752889607771498204368828158979216721833940202276697248308273886 0.01189883721930355038574029133244187716358986727782976433181848130456073261252 0.005840522875028310628317824458925908686748009528631818537936753894834438052362 0.003189143429656244073755901866238982322563267977104787976412764896432187738380 0.001280341314666175009799100650098849144534848142732934656416576077420079286339 0.002931252268376459571429952959702361622765276680974709253596743567141889391893 0.1774715231905596465605101697108164081722342371030582084687013967951299336729 0.1682608177336680934344554122355513153381815236304514577363888149572539074566 0.07836722569654854589959533280334238224082696815123232397621973860795833083317 0.04046927433124671410672308408019818082737962708518052608358780617742311834699 0.02004612736297243994775637353057075678059617605480044226968392852650103988637 0.01033363538791207063806818665847907649698753025286121669884332811949696996389 0.004964534232079523492150380135023129675124323120416721433536630884337587869027 0.002185735659863370176091169348851046532704351422348694085449227730477855334847 0.001558508301378844660420872096177662497302616545568991572453027090006407409796 0.0001364882225870325497652637672855796604376176913402380227526502435180502869946 0.001212017876661504410528254324085304866337326106820568024177989744954012509720 0.1581457940001276297348199576144890128560794257261615513267479633323082579949 0.1455051506920140866291485485890548295908372681565514985358836220082045790831 0.06590164367272230061199998416851141333346206361358362687189361893997958849027 0.03301187170796289923718825150744418465931992707277886265455871942890813625304 0.01648205224748435710372778402105299180784295401337102714145741660458775933909 0.008181900289269976527707196507469480265887405597652954158025104157100835128275 0.003753101384281000194996349301601318156449710790167725117143712448540348667569 0.002036746832875965096192366192147400807492991717929251188981626559452380079956 0.0004007396420556292410987768595411143552386641149552873308775846670582135751058 0.0001581272436535169638776614163851170990566177614584490088684196704465626353193 -0.00005116910646149227920348263040600447336855539600484305073110164378193527090778 0.0006664658838408141745952429099433964148590612253502332009264952557335475807087 0.1375464021710200074584520636095687534970516869343032734949556186869318109933 0.1179799641118133394302743226294326487005632749807614445457874569876731861857 0.05246880672773935447787165366275550191073477053773874766616842491663755449246 0.02543703455689545937633192701021208464923464450075860598364713494964836745276 0.01205788875044936100745398952766417204267663358120881375321793207974094509920 0.005705880628069924490925639117805764107356814097089754944598544198985527686923 0.002614718830073812990119941600258055075876063706441405615230311637857967636893 0.0008482179729405393982357916099430742417488037893167082419930042210595455291999 0.0003444459899162096983790025978133804113275041462944349695157140187772778805786 0.00005760815689813260188991574290053477605282714395033736370226355756205636655284 4.535988002906326742926331515473340502612156220070259369336503018509461905464e-6 0.0005883177422041224853102832870460476104347508305884609148627859900944362617265 0.001425125866739712552304714627015224682934256479544196144472740759659935305370 0.1160820759798605633907585970298141399673183507254124424947495470975725394913 0.08897941793474115529675285798921377636556634232559005325655950185116284473120 0.03726834575850007698804461685484990710150482633785111131541176345094377634389 0.01715796660963763031685555378843424472418662465148410945485997300127189044958 0.007506604266929420197926676593416260178627267093909113422252639608007757113250 0.003343539947519371219217806458431205218638585856339924801805182062861184219570 0.001164654763519152342561100310232429337318553240561323570487920705165295966150 0.0004190736704251118873261554701871301779709265196130025660333222611845208724370 0.0001154653196823272152638240876547670597441272816142603058612914932534566618961 0.00004714550918034691515603297856083978351348432612743076428779224166859399890077 0.0001576354951513740205959671274949577041153408051588911780181516990107429821889 0.0008147034348949867575460277027830699989051037508093290617331622646766180023407 0.0004568082088236544451884265662121470501773930231913880449178296825586148397458 0.002086403072903280907520708693831300023792501303178865646774799607794756922490 0.09445180365786389664915838756515166633795044602585009270739356339909442759961 0.05852363640399726483823283650421970823455866917606336691124125137954177403273 0.02224792327906324002541347335838650433805533745384026549149573188498138074089 0.008763397351855551642303494129595516905436056235308084737882747968059268135623 0.003198018421829543915775509674407286878340421655961625947334856808305995900508 0.0007775134241910172174035523441750312602262143493899075578451566673220962167987 0.00005431813343994326897139902907439757549748573387982341499779115707485586711529 -0.0001021380949225607420270150840632740260679037993220625154839963612089622163884 -0.00004053222948382404679513052694093746081698113653868512071553000071781353177618 2.149707484748435673297088750941766266684026887852145486445371056539372663010e-6 0.0001032330942399120333371254934354406588992351076392910437113830065053160942194 0.0009316889876131730047464352396143663717103976236196648313593718510885647936159 0.0004972548145550477157476835680401434298515431555158120459373315617364988153463 0.0004034724807519862850519548320606129573583648033704738382744010993696515834555 0.002726299170109400149837220858552350457508258177783834164032855378723544248165 0.07326813682791233916152371881279128040881642748854218146784322472916968900512 0.02868773691442220577466455698375313309115476463798862868685258959187632614945 0.007614466405991535324235461781921950755597263483256480369111787265368745363494 0.001150741000889251063413243106409676678166652568428168445283179984200608906580 -0.0009492023486284086570779987451292123069315114647832774110790297097370592217180 -0.001215519989624529987167302078729222850932859259303781355859938114512416997930 -0.0008629181765381720632379623876801505940267577502128236738793572483512357774908 -0.0004953890514022909803909116272141641119555698116071590535372074359334387290050 -0.0002370317347002543848556555467707541246374528962553111487357455353101593036616 -0.00008057965674140721361821322323647818902647924888103591393487396461038540789121 0.0001302129790774919091020742189364482706644935009766406056152744069181727927863 0.0009484477476530794726130186296899214345755121670174777594264044899047820610371 0.0003622081060261199224352842690747230222366897693444103071187094649956054518992 0.0002848430149962096676570241447738761283701015778122673290066536914158962967936 0.0002786033246237012214700698251951625937607131794729560871552309361210276918191 0.003387940442883321552525385638103002980237045945738565773503180443175382608631 0.05201405926458140012707405091150112678546808084267539039410642593558264866574 0.001235305736476502850141482617887181431658442476254543472583581014894508191943 -0.005307477678274613985223744995938070815226630667934962704129231248647862620701 -0.005487284023069667265355412178369065725322793523656163739486917727763792386115 -0.004097388870521211829353998903542571962487131715580436552832593111720895046612 -0.002755732460874742702071418581874574446723999417165756046878803128031799262891 -0.001525395691063631614133078634770871618763297363872237485273221795003114612365 -0.0008201615158437360474809989672522080624775072508057880197190621853560226082180 -0.0004010456381500511877907947910548184740503383433527059888730772742902122435992 -0.0001083276138796312040081873637331852621929801283931175214463499536462415745154 0.0002210409163369097015767038838682737364852572182696360125674367951931014045078 0.0007291228800849264864136500328066590316338478158014526477890051835305899950705 0.0001182269623500601579539226872494641581270676940965038562221461989603531412413 0.00008715315224112890185589282338999815876042291548315833788717793021894329566631 0.0001901029492495253104631582720914533705729841684843878159219423320481594676825 0.0002738304105412967190528072699610188331789564221849155062351846580067574038429 0.003995336669245820119126151231169902427019708920089904751566327752821819334224 0.03131340378530327443365800438073464624500571413659957298308438371869681147231 -0.02275325338008768160664875368877657695738509675025007145992195791393951720756 -0.01594804384433670419714994418591635102111922867645142027220291694423710201220 -0.01053854417455192393215072716742286062993928625279249647110415665953365283571 -0.006414919818183938874819824953010847333823499110663392254838640626375988515683 -0.003773243340085087483183513783168386925190680706991623406246654596613844228783 -0.001968272250777089711434577148300761498716953821911953022764019728760943674322 -0.001052863916803844565752276034412150590633663966614887277570302270091259126288 -0.0005116522126142726044920896971657865496902338365342083168218580223147611195452 -0.0001107753370170342208816859643887115614271937953490918196024312526990831588112 0.0002559204906587889582043149133903188751409744280571377549952646092215882743708 0.0004242155408099559015405280781694253749501105477718391600020304214630462773090 -0.0001544077137806527644382664730762495649641714820794753939832187258663464297646 -0.0001610483991062093633831539980134581485544247749367971711090736454504020378069 0.00003793617133585431449661570068992850388791683984943127086630124074086121881813 0.0002374561220209615715379077608926940151629663087500626544156763628325033889487 0.0003894370408993967768898061864513821892240217270661474091819213195228226423172 0.004609081613381208998085381076236928766471175344470430112929586501128276566057 0.01100956434999950517258863478168923433139735295120772171712915174722805164922 -0.04202541741391871530697930025067610744013955816007239821312950875816586721749 -0.02412683562630046649127202272864873646706373193129600464222525354325890909323 -0.01419923138338222386658365050179744256089947794644759117090850689541989477245 -0.007917529640499312887363911041451519886878007035479856040026856777303672679799 -0.004408587216773788424562467443995061570732693722071734450264701154216476876194 -0.002239905157732721104254547745559597421883718003086761535168265542698811252052 -0.001189747492906853510243530895264142797206903005386855394397538522628982981456 -0.0005646764050045976549121340676701329362917533730913419265123451920927539532845 -0.0001372181662114537446101158157027235622735256609176361740537793793229845435769 0.0002304935046452029589132125244737708232765699954573270365289336296197210345184 0.00002632875720264100407937917493437182982344799417802087240813951111248751688077 -0.0004548389440173530949685234473407955102957767861687975788282797242324889538727 -0.0004476929689626650449019410452842072715375982405801150347918809683256375626260 -0.0001635108191449828056350300656361301306120029269492625047500446677222063997546 0.0001431893860878779708956981558545950205004345580006582891554717586322970369746 0.0003962277448325179987077036764041336276809119298070208116523772959609391131013 0.0005592272641242498550110906802119162599872533665408312862687601758188174971482 0.005127744871855909499154282959179454073458017758872112121031938434993452204340 -0.007960469478347752357322125309852800506267805943666496986192414310031107431986 -0.05657931281724053803511265731742273780850770470703010781011752495005486344589 -0.02976932200455881245985495326403632216282477924808681041949788543983202940652 -0.01647952380497962909323887579563607663698056125070312630890270520857946921641 -0.008779162537850207320635626654030521967385089552709557446642573517806963795528 -0.004744502833857005230761164367767468532767045185218944379853125544185146154352 -0.002371711838472297757177297834931426375712203367079645798568854651104952580442 -0.001247400907729174280506557592354063821804421790558610210084028017112433151680 -0.0006098011826998264241456061362577663543351675562743169103016993737465043677179 -0.0001886440032195133819403799514911290727776868910485310123668227282547767733012 0.0001518348058407165544825708889103897022478452986742189703886623116693730814218 -0.0004415258356142538706837604199373484026991569123873638646194028041914340253413 -0.0007380153899541554503699993707984404716555857836919282883742351876620620392565 -0.0007128743821799609037495745356503497836394240469103681119261246993575269280471 -0.0003709272784204341292652289511390668291824488524510033840386259620492895693823 9.824299097450047789537129126684025936546076877961199940481630592565449017631e-6 0.0003370232491070715778995814039227322052975306524571707134604250183886051296673 0.0005715149031155655185496989331825644175616754767720802007219178511192220511801 0.0006732146929013712962503102584333254873811725806042125848437470864270306235181 0.005530126050829926482094332607830405707393200370686484237821545588744839142350 -0.02507089249837803940531471274086121539450988309462928827796228084794043267047 -0.06626857921088860424380922088237826996430807482660514115727900843014530211313 -0.03323300691292986574771420822659448773237703858523389006474776465726941505245 -0.01776168395749512691141286016664119225698816759697770400030045761165072711790 -0.009200196983128274188971352586474767704234375038654767468606105463242632076106 -0.004869802717270993131446621091091149747917114570647704092461477578461596280558 -0.002398594651932419158568192603282552078243899439987281675078221250951519116883 -0.001253048600402645800718556748242962978177422474151511446052104941193860791284 -0.0006332372453059068746057402422890745258513817525686590334805687587859082429238 -0.0002414264508559373111004681144600433234059879218931239596616960830748101067420 6.196302935508033717184279466318148671547569820318122319823956874582689237981e-6 -0.001049273183163806036609016466223003969129641197094642165456554085332396111397 -0.0009916302863940711144253302463923192081366274097719472137417209816523141484871 -0.0009204154284963772539598330556466655128968340793408683549221254693531382341894 -0.0005514881328589310604457569545016220147412564949914953030538176039123497651360 -0.0001398256905298110754808388942363953871382047433062469164507670827709666575956 0.0002196494536402374096153085574832194597434353343565121043170159507954723640234 0.0004926950142696024633254331453304615111989614045985324928979192797307896759894 0.0006332389830846097731496630300572777794248656981719580722995292220790545133733 0.0006484663470460196694125522270628981106457878356387309103023018352302926989182 0.005753139577513852533408714073806163682648785665518873826962568638813979231471 -0.03955698618797992306697225772393234414514013984370797099774367858417318462828 -0.07184929627431627597591815354072831627796527176534770873022617052121962720207 -0.03488610999706326404812602833988808746576602852988334461923399702075387430654 -0.01820844107230390744418837024302662626767825088404951095199933246496576058123 -0.009246145715648816759351841830267583140213698606826048902013769015460468375477 -0.004802641482074583007917992617598532645531511559948037402487211082351071429094 -0.002330019036591415094720888663708888904753747936998104042857849460267750258275 -0.001209620352344944539537194250676216954733511225713210799061127269751581800777 -0.0006290855709145820104387516185716837301074087936645856704535363717535301350198 -0.0002886187678622670972036381310456016952924692283933892931964374452114452865318 -0.0002297906598318611175412809287125285992153898869003636943628894057143517884895 -0.001841727206667302959262108617159266823796904474029741471030476418898868001074 -0.001212424646999102916966288460682857719850908034511249373792743025859261393535 -0.001050516965141167875140767199849328880956906146041095743165543040643754856194 -0.0006822372383931269982427635894944670372648428738947178969706888962380807459987 -0.0002810792943250954167884163282372935857231655485128184491422637355197765109405 0.00006485884329357760518228573728245204503126033311287821740115538763636806058492 0.0003362866840968574366730647229478616057689748779443349327367431632724504372676 0.0004950544686992504053428888051912791263050450523363783506132539691095791388157 0.0005464020562466546418882827411493416018714161771509388289283624545227010752786 0.0005096975476134632357355082457375930921844368937341346238706048161838564415830 0.005836772358579176056886442631493989100275409304951204034085643873157382408968 -0.05111375675176813120398791414850302711423663483582542947811402551669780057450 -0.07404616185950879572973728151012733084481927415117484117494841037494835671196 -0.03508718400608516661995272518251733062083450246878211944695186308580769609265 -0.01797473897314223212703497264752746054921787981924161409886770089323922864849 -0.008969828497330615016445268134806111064184835451338284568645478323961505319354 -0.004564609835584881626359907760197438635167376885970367216093296470146588336422 -0.002182846349978578153756665181359608661879171287722074539646885101756899383849 -0.001116449339177817013328714029684389866674589626955408122189001913644487542881 -0.0005937886234794097282833106506439768736591548090930865608447077257216455591982 -0.0003252889244322073124704443087990580002750867572751802055456915813694695906298 -0.0005293606240118448327250723129475338167739976968598699470601602515311681675263 -0.002755350473027184921209831729896812150238533579555785661293365630818222059509 -0.001400677088298652444389287372116704115018470108437331183877143120215913284514 -0.001118264366810587074848242264053443036667887867944253045762618870810258512252 -0.0007665740855365955473455026120688309913444807433850473252571058529780990798305 -0.0004054833010204446940394406579219015109218804428137185996072836793543309389771 -0.0001091864829263871899709961612507332062205578009556399827966792351470206570878 0.0001325054970055220929118782472238692399666994569840112069923975998372119451719 0.0002990137395467614852842933455539725253303037656129409803777191069285702355675 0.0003847756895524945206276461814846777046960782351850559650056028838218421601764 0.0003814875370443288062632553195286274357211681405480104708226152342661880553163 0.0002879766057795071665444868349594165252601889760814956729523422163652140477273 0.005806200980926669537251916942138584870175962450982990507620448742205173202470 -0.05964835322405728631025789127591130401352374353551960157161120064116022622980 -0.07361590980021782156735827964365329607177362183246037097401841415652128935480 -0.03414695155995462764799866634823648039066810638169991133984553747190719665220 -0.01718999902053837053770541239341335711227166618602181309893760265016401658504 -0.008422316266985017249832899509812903261707307150950073250743922128415892051156 -0.004189667105676440651515396897435840302253039657616764200234674005758776481526 -0.001971514485367677065952849124508288109466810331089188589919687219378448129002 -0.0009816763763868587133106849065957197525572579667538288727354619859610349599847 -0.0005330603860903070295952913465230734709426670732386382157390850936978747023492 -0.0003551285760365358405576381244938106056975294094841805632286357186209987547124 -0.0008486312341594097026896313969388906200108674120382804108634864558976654473631 -0.003666722071269443185207263315243194425195086035351689326541213556611173620750 -0.001547067136596519654479352589801395282261028650074320668518379638521911950080 -0.001137448140125385078043464811038537529682129635360602056390834386553897730440 -0.0008141692711469549084924156459610268712928439891039258754083850283289452039746 -0.0005149694544161928269770369862308928457164186042710320191158170092725180678973 -0.0002901284365984606617626111831642912258748130764473500096888544536151822371327 -0.00008538915257457067394067825488197330338587349729331739411586692339019207634935 0.00008932185296212456789475395617340168907481878393738350138613971235670775411161 0.0002087431282368956204117138940755916284649524954631225319066622166784732738609 0.0002365966160936232945745748133230122607423717712426220699317847493930026850246 0.0001538153730813049182224053242176851601562828022623145004167239662605439533297 1.878126163504496786141645261525140826037872889794215617437130539719812075074e-6 0.005659534189193465046102477205304495945268995964502665431119414880183327328469 -0.06524792229369185600652565175738382058430663822558692775505103445621977226974 -0.07102770884963427895162189599144860364371527032402307273222014982292173425964 -0.03227665359916954848817278352411400033998138008575422977114278818945023491244 -0.01595499375769722016258902840596559547013338663603856999682082372619258405437 -0.007655294814401923521055538232914166796478703239814497388871393023146575007334 -0.003713102147328356665666854827069279502992265509141405088515056785643317559625 -0.001709637061674730851469835568415032931239934434923467997565711514200370178871 -0.0008166140562044975245043786638318580603894195155498394529832714577215867959909 -0.0004546863726496024534863754064797008224635129166683633393405043811757337105775 -0.0003775710879426954642766221690827188664491961778604319530450222603015303584335 -0.001146141222438965383808845971875380750604484533113854824213302565699319901438 -0.004464658105131474636405159758213913732383002408425612248160941609719924797646 -0.001639514691985353081823202031184573090403196033813707092715227699475705328170 -0.001115727431809028783735082110515029931400043466643961202041375577616964913504 -0.0008356291680838388094488362511183898373045988194440972019879191397768300905979 -0.0006177317256051881052415321469639575104255887292268372754982644778173871078995 -0.0004685805422524494892419706233740260968726392584177642196222899205034240299649 -0.0002944834445843369770308713648385794227492886839954884702680294736918967974341 -0.0001092388046573932021451794477717742481392279275247701828066935558380629813002 0.00004224273868396900908327376200116409843891390108493872529230750577091036570298 0.00009990279458504982966214064862041545790207779894768144474449988453595321830452 0.00002903170018358848883322228626290254444071669522762152868953215142719265967309 -0.0001304621143150205755074031072314735295756221925230064248352685320591013475315 -0.0003277139431005283449900392731778227588549385489103223047092959271187395317711 0.005412559128943035284968083156756057988751158886470931495445337111527170397762 -0.06812431850906782024418569553182641259263203438226553749347920229863881101983 -0.06666247864027797292779696133876633151462518027287196103432844365266360622869 -0.02965947606595184213287774767858226580666928401731997143067998277858225385894 -0.01436532194529406830270882706237112309356288594933633005878360937457498673290 -0.006725700363804600160255334850990617153897130261439202901723467474751055171452 -0.003164443719639292374274268885229384368286957053582882482642968440260148349627 -0.001411029614869801379575467876048853462833857235919943164297259406026089218167 -0.0006321321364825075965950482542180023742009553760754162755930623814761567735235 -0.0003663394657965487632643959605972789499443886017204447111689754509586368315909 -0.0003901887025598435017087468921499863863371506038270678617806559647061955182430 -0.001396466370194899525689874616673191105605683561865182098217409056859996254041 -0.005087933358047690882239484242624583695307026444286669647280560440350069349893 -0.001673614624247962898011779856889523206597549393459124258427634403336105132802 -0.001063104131952102141033858103836047672253719456818882222505818995996428759924 -0.0008475028899692268434911593137445328495173976927672373318553535749276003029315 -0.0007196288507759078576483220574377395236440814289257623225135872496516734873290 -0.0006335732211823346967886209997334777447213709243523525995299260396753039082914 -0.0004823999761767305411560416801162273305739804552612965969231492860386903247330 -0.0002869211271607054571820144076801621960911268913830078423219720001196906153210 -0.0001064289570877444577843336788524382438937297082142878864590809749760662230114 -0.00001966442331230076121809172148007818087098287809170916244553787205054992805200 -0.00007456232020597718506039036419776487585743881558181192456626603640907732519293 -0.0002331777175822827055509217018105475196627720125998896210537638384836262732609 -0.0004418493075528611491734255508459694025700564836354431563086682446003749649687 -0.0006791785438341004737205494640354104780779387329777170948947679109365156930182 0.005074129607734847060740959055099523528760659029692385420112194848731775747457 -0.06857992917574050461257764690465824173697576418332877420326303262812802937181 -0.06089005390592407997014409401470222723511138086116146886597056460165104295393 -0.02647389064321671750966515222007762873285941546852892149221642320813479229577 -0.01251756792618626612022873711945704902584308158494192797687775605752742964663 -0.005686703869042678848018993244706540084984949138096515464340691850576527859459 -0.002567247724334674371142826890869903716233648603330469887948852014979150728150 -0.001089058972468222881419458211268925395152085334066438317703886345394644385050 -0.0004377936548983644735975373420566367910854201113038414609099878898948293803446 -0.0002735875117944512824064637994555343700220599907129720949545688885086610871772 -0.0003906986210846149351098764137770291969839776560627755727568544963645083638743 -0.001587590941955135182628824465173198871922226147168155475737176521543374870479 -0.005516953809957880400681487276837030343693714574103340846064744134685823952880 -0.001657383492304300053027391990980275856974819600129709490574797484665060343536 -0.001001814897079289209891595334322799466579121609311365249815449860639325584921 -0.0008692171312464117559735888231560308374261811850717154116849478597111692864570 -0.0008178942520875490882208424513597112838016897200931197061460438004070897375579 -0.0007782412841232128300589417537423600913802001235990702891099593414649760253905 -0.0006462500510494926309871825782317392305742513775581061644581061468691600402622 -0.0004428079319772237731567975495538185002241482569549183993556635438472494405578 -0.0002370296396465477778016917457305512271662694608607308924270450825753454509865 -0.0001214840931621888865932028850783553752464291455824309236353790977986555873323 -0.0001548384244847448991746593196806908856199422770678652759298988927273350525407 -0.0003017331275289077409019401784676259240690051240339151342340692542483277254649 -0.0005069044440713800702696541439438666098582981335167897530550428875555234385286 -0.0007455157195859780477620798124991127035668606431566548156948364364492342105419 -0.001031913576949345288999363169450987255755356355908879286636830955126422614329 0.004651022919621626154191445292828566350788922810317596092696453244259304413863 -0.06704429987693682721864986497111636063068418785007296189834681667523020578370 -0.05413978136243154345209358298424691046349159476688466580795099281603604340266 -0.02292011492876658582818512219047089179998776829649804015236043177529427799415 -0.01051596662198337939408430046915616176130343086161025452875511070521500488016 -0.004586743328205424383653374953639287715206449730621467137544943795711382114095 -0.001943512193413217514329730216652565209990218678865647556070109764848739104646 -0.0007570860834809923313211276466686568001395303410998923021697720901866527656947 -0.0002417662615442294064808364892691479485543998569626041754371431477420914220088 -0.0001793699135903283028206710622577830448939616454882548936823507867032971323320 -0.0003770423133127570965804222566224007251341546167557046623420327008964249923168 -0.001714111374632756394580196453584993297137117306003926239971528571078539503757 -0.005754518057353220304963270807690960133825785451201835018362222141695779633084 -0.001615344922781682531790226699639767366438547855503826850583586215688071523678 -0.0009667549027401927739246905190005456856921856790505078727018275360877852289381 -0.0009074897318893729603006266206899520316392924097370705232536648498216513026132 -0.0009084455083724379140817590608769953957394197251700911882832695787585610160913 -0.0009041175409094309776771399196277265506582675597862381299242212292730598583568 -0.0007897487375990677792192593223339665799868364601862826548573242315238140770533 -0.0005802025697514415307754462379167343820409880452675792901549232472468564070166 -0.0003518759447054294089937745080623300718685837488096166986195562827606637631561 -0.0002067163895037660349212727012297042573576152463021936034882397671249250714537 -0.0002115354349952810949585127573293857251515935243939609237869154977326187754441 -0.0003341185825587673215797557414123872485448415716280421471296309468043683734748 -0.0005186900100119461903218259142614570243948645325644292534462611868809903784923 -0.0007365430035274811361890282475501984609635705276325824851151345677177026671436 -0.0009965116983380198226587994085846984961721825971372735847895007357387083612308 -0.001336821666820068583134086070245283649785850957214703551857123269333254310850 0.004164688637695181102453590205032158321762654352635036030408405942424469007853 -0.06382126706471575686033900384165775221209866750972918610609002824959228491351 -0.04665546029909460603455121837744264704525981755101062504422272759315314364579 -0.01910557608502109878558082248815927465200464776079164544675605941615335584614 -0.008411113442512543675192860788117080870380293582809648252314952266467362988558 -0.003443634087924873494939987722803289968495881501738168144543446622304516136790 -0.001302140845863496148536425584521122695898801015911166088291043163250670639007 -0.0004219687698674832892026285300393494516302229026000932090517080719455853052880 -0.00004650992498929478667220429041949745049078941753306610865890790906919086771222 -0.00008323895808837917584645533923607147349290562136743471121293444677842136319202 -0.0003453652126536129263229415302212074662148800499925204156193880832422574951353 -0.001767238381110200381609950834479865804482711641651328082758950935671097040447 -0.005797402618913456772496212061814358473767466343803100149921345696525659070861 -0.001588248863930467404419447773654230371225731295963313492800158490339116871667 -0.0009805392755134371115238101552088783754823058610798770558753306996851912300153 -0.0009540736024686440913806084054147985104283373650033732627157446531629649879594 -0.0009914244663356761308600951382690047431957339758701544238685582630569414143724 -0.001016312070903572511588069774675602304648912497129050679537825407950968419419 -0.0009182781042537727577242769292694375415964904976618273000213419027673377978026 -0.0007031876944681271089705926338076553757332066422569199418977686093062628129275 -0.0004535191842223678038452660300883274751726839743048560263986208929314356674701 -0.0002763331510939338407750992738371689656225722928540212800415429183731566663224 -0.0002439378403551154110877795511812568461714967775762543049682540171103027366441 -0.0003276755095439282245931244785324779222828071864912379876451529782828521367392 -0.0004721666124830128038702250078847037701799630750891003564013979463928427647862 -0.0006441405212989076765701026002541400608469228701349478564486342220335358267165 -0.0008432603267275072264848387275146030750379326828824651398702395553331918810061 -0.001091300823305629706083169085544640246422137588602693423144076143128792238762 -0.001401732610670144144454472948557289709224407029102321709871677052366040212646 0.003829789440547120113032787882800606271722029874908509955299154450705715115499 -0.05934676287314122736411545355630790930833746839884816399854414425517767768811 -0.03878147644674491163879353659476198783809024850751381205575481784854797921253 -0.01517670616180970289221052735068440405588046849805960447799944083295333662984 -0.006266754736108050256813277029084732676636190367960343690385295259124240085254 -0.002280062990259833839496072950748973138384358954406239757040697043436465890209 -0.0006554603242795800334374350971634664375136917975601822226409264328110857281335 -0.00009243374867844756864219853986841591396354604349582311600982684055400752954003 0.0001459622987660999143729221461275270379429613041873104422613062177389052216378 0.00001737321864603655965417456953750561733753334596656124091064234111864745847638 -0.0002870140567043683836812779839338604638532049542533441669588552657304971146882 -0.001725548941803665628712163891719898340227232509514613541431978582084927687962 -0.005656808811193862819882359067254727131762555735679465895934023348734671673703 -0.001628413584254439294042486854360797961847506333771430155680471409641366135437 -0.001034677653934101962333391844008602988522325851385614054047155085950902438346 -0.001000668516703076034138801591670107191901693194365497647076811704498328535840 -0.001068751692312905127132115168437944236988260986139742080097600547632693494871 -0.001118610591250279312818491537508399760320627627534900485220403656824668083795 -0.001034465878207967991319341444276082983293364659361029903043425171137644805500 -0.0008119286876038048459242396336713979345940600107815995388530669171530778504924 -0.0005397744527155269138896141331685832208414446083807482142734485928565150411610 -0.0003262641726105938555560399624533676486118317573178253853323051018538260709999 -0.0002466428794784140303859794927355216687326414042674286419363075471275890417508 -0.0002756757836786748551928635635679506345941866704063888239400337282161038668253 -0.0003586976665955460281542688915026260085200705375526258712271127766395599512801 -0.0004566998850854523764905735802299160809834836163186922078287634804621579222249 -0.0005558206487790652790598459832234398016902150579591878887340846493844292837157 -0.0006523663847988579518921794669440187870314658950314459008778340059155801207454 -0.0007173214550678061333413924954768844380650432335933921036645556661692710385903 -0.0005775426351717434742037452330929807457830447719244961013301851060933228586833 0.004060964695172273608766418927091130240048547915968382924141900335818753821200 -0.05431301738247248490346783397326468626774292544733060014268440679026791142761 -0.03090657160860302177781405362545321223032647488840055461014317372493788687408 -0.01126594392262239674224498617135500148330344602525357284276491001099891631533 -0.004121957395316296311669464752100382823932505790399536444864441319059448840185 -0.001097386387322574232012867304905046042914600831358802344636606104280869848404 -3.262635120232074907387335805679249956862310281862209745182089975440778930225e-6 0.0002290449388169167157538173196503003643326743399986932480029364085105095332378 0.0003373447909842784978180134920813789851995512134973967827913893360209331973007 0.0001346705353090427781178484985966525611585791546842472083609779002123841746202 -0.0001686805840599822915607076357767717980453828134492007562268468263933803220529 -0.001531303282079022077318579380739163953435891719939011656817171366023476348397 -0.005432888852997509298356353986028039117544268085489828036200093254797215485562 -0.001718426107532591412136417720441096288079776894127367583208401129080416480939 -0.001087072778261274262273815164038546535949333589285596038937669698399316306340 -0.001028000450715769590991520008602631079327332074050872060741782588771596762487 -0.001126733675493835759769523298856371432737222977977052504317873625328005601608 -0.001200972174797048304318620264284081735948724433815656089120088682328176636365 -0.001129984372339455555671058938853729722034524133541695678503368466916451031526 -0.0008973004612938467185254036304242330884641465703411386996310969103198882338104 -0.0006010508155699650552358552273938243621047419697957238912704491772694505500651 -0.0003480109686912293100310627560950775585155349434131792469871549020573487889492 -0.0002149536505379259786713712370158913962124098085372770584235840058199837194503 -0.0001786396333878508801623479270797416202462913063316792953579738767108100157859 -0.0001843418626760169205399962593402637552570260689253527715702296140047619932515 -0.0001858346710079962839944487642688625784070000856890712266268846357872699607785 -0.0001518179195841553859843710692653545638481661266648596119130464762500384825450 -0.00004493955820157073780143242076126837701605410524087934714213881665014854765735 0.0002204515510501535076081332940255150354540509391282031854991159212817053337671 0.0007872078344408772954076878942777607881948464786007655643759070177648617258553 0.001452636164641208160259299846677539251752688073996383606500501679615193469091 0.003995367926401032168539615673715352526996974010907459077648050281826251465246 -0.03801518562641672928770866753400777495365362175674787483259600128802631580516 -0.01616794209350797428011159029062507347788161302831667136929365227930822454134 -0.004671479882127423566861893647582430599463704210780089523200204457663498969946 -0.0008975240666215642364813800440577896786935655852018611311120555289632216913424 0.0004383747400251935502502245644496197025270195000609596402227720230318630664338 0.0007537487826311557701885380565980357951880823351161746291899304668437882422767 0.0005829767749840125357495828139751785419007469203760141257033819771650641324921 0.0004874636940309044978766272060040214102918860851345593718275330220336901488355 0.0002232784693558109262672352866159504322482748412807574242690762890175641227116 -0.00004452008550524101553552019339283043421949859075371648006841914037389564872850 -0.001421751601924312358619124013760878258215473898629801232195123920517498274141 -0.005487075117138455314825712774012351364819753104956185630282638191102012176520 -0.001435670432316779543771434494804284601278211597694289979823204562835523008747 -0.0007644156913612642749551067406564825354474476591209977199874768885638500930220 -0.0007491359786975611385619748108465775390976890087430521306026980726512270433206 -0.0008809140591078665395407080240570525984463367723915220857659780869680076366728 -0.001013393727658189472893537936759874947910252175787635990494012827934334339495 -0.001003859139387209516258702695442665635040785184517388844173502981348301554556 -0.0008446818327904109163994367100037519563788156427922132196767862678623994235418 -0.0006159643814048698406000030001282649882567602987857014990695951910703449051387 -0.0004283353895698433590403049015837717827378701654909091044224620328837230277609 -0.0003596999249021747628538064626058182703972666140759658297190492863699550841305 -0.0003951383918068040419219110230817996140100412990937831031607089691531940092441 -0.0004903339750971459541257979099320938908982684213831656250851652016096756997605 -0.0006116006136150429246632430245025519664498363591211097089549474627879166331796 -0.0007501922884825788749179631117520904801863522074826566846950048000570425611217 -0.0009114662616498531298635072253170246031287342289778994181259799423358477814144 -0.001081995331357352621658875355199258198817815769788578492218365397041449695035 -0.001065675987473668638839725680403709413935974563578536750360586930824757480571 -0.0002337087959087009806373732720787038645596045775659502508539487070562390922485 0.001455110860186192826813514831410071344624142357679669906537929654733916622116 0.004736393573535831121791462039781385948645597791514507914529437792174739747462
0.00001205514377670000000000000000000000000000000000000000000000000000000000000000 0.2102272769275582965702478113050229422343949492518257291123697262319068216264 0.2325044899052164932106159078446834718199762103865971669628667344450184278213 0.06011975829513090872409428388456964490131832846601248445667514789676840893334 0.2450735157695141298261273245332804017106999618801593419806901853628395730893 0.1016153025515363175199308521569584731478799400370614402650311631688633766177 0.03335427369450361466646044330413028802021882886750761483506634793979195077372 0.2471041871654402057727293941100277519059835037724824852528907888347423258371 0.1379925355844138018742526045825619044876605716448779113004241494132441405524 0.04766228808340678050486038756393119400981479611873205675341917070437217113452 0.02206038394111638610682688414032732702356956554984924574390400165175402124283 0.2406677064565119405356329599458583279463371928518640463313391185499023481653 0.1608672668656138887915940463973793502344613004361795033150440423616139458913 0.06273102642868555713677866575042239605526680469764087281326429019093438056422 0.02640877677741294214700961274703142745603518769999387659293172599227162631617 0.01399682757303508627334606532793133206615184865477639906358774247363867381981 0.2269481633668826487384771540662374377526339012907645190081249354858013187329 0.1711917732294809955229858031650421355943855734999970602471405508308511112098 0.06868783310516190562814198911224282163853145748213201237059212429534049846593 0.03231406347189236720705028085908818632132605207714579940889094049124445241909 0.01358868334354702237553159851771147089931227241456947982856089705158776433421 0.009013349626776716948162624252342785384892612820859079087196580822806269770506 0.2079976517391861635037142139444554639914198734909619660043349674355271891494 0.1677809019516703035316985029246973119255207932196423658697438267579477188939 0.06981693993955934317568355470245315538031969054854673350993797088564886767640 0.03293644518829706044833373884467604025416546991855880577316785528865343463954 0.01448944674836972370758882161233193137065594665544643394156562274512618668538 0.006245085973138898358722102895638298886963208462137930857541937039800306918448 0.006319274937488488995877935337709843008048311221750379325790650769625841990431 0.1846116605225068507965874924881571805560076565291106206571731484732269342489 0.1542141131430617696030855333643219594933786422316556291525047885508759665149 0.06377047024850426513350397334948648661493305443578151322263274121670237494944 0.03019800893334799386676001631694648176405783189710005684620553562763547222507 0.01293300660572384394133827366671940030232488510417217295684338921017708732448 0.006056977769730055273928974134294652181982962367196906249460668294964428216811 0.002145556861680274052234608971344923977171514112371692812345521085007227821756 0.004209458558060197054160136554854279344111489081026020934726116583149501992524 0.1577289979003142932810961075779159451031569756744322579562447849227956178383 0.1303864704891827423309647075692692676289729256382878239163053068393397770568 0.05413197336066109890073427410363896995626428644402860386904066886558425554251 0.02498881260117911921897587853938298546981456875975250131341018423013817026889 0.01087227983438732143569048712669696809189193899470746337944549547917934488840 0.004143932821158255888337797927994646201479306546990545730702677364398275221171 0.002193811011210482743761701569146290716765284280551433968529985252222108901850 0.0009759460579423051079881589340806749376545331626061195628197597892866708895337 0.002904961195288702385502681584566733037905210929113122434473156008091135215986 0.1276680073908943408442139900240211266159688393127286420159315445229547739784 0.1019674800987622630920081951919738272251109285472855861359258143126691347567 0.04104871476415298175147225875924006626194813022904947550870402715682925026364 0.01894399620501803504511110841731205182332452851286732290150142955601107034217 0.007504889549221791483306221921141487284834550600987112687401072653984068976419 0.003367212014428736818852572839852314819036982040104452596324072464665406435171 0.001171109344508500117538240938694365352277545355110340991999611399776499653304 0.001094664466869155085934362820324236374244500937412696282696638372259630397082 0.0005214574625959524411522870399632425824698611982610349293736210223312941206293 0.001666524557996938371310579138260371507605247232111082033868480723649838006418 0.09524939732115143891620188621196500443374888499933732310449002196294012217409 0.06977442305852361751157026289007558149261215769835681859759924752400610583790 0.02764345541903100092909312232041807441278158582078722679255447915280731868691 0.01198622204248926713182836400001933092576794900030053023405206332201514438786 0.005052086292383487801797719741462992250701661479498870754684278891024221187977 0.001797282998153801197814684215282104078725178711207719299683732644563386127797 0.0009917015771372045642549035844978768207683782697566802648701141359093923205962 0.0003872539558819048330435833550880908904875860329509377729397573548112330980214 0.0005668428725067851238026819262097894338384445647301542111726361652555796333871 0.001005893016416248881295308016392460103618625381076360436783319925843285498775 0.001153169911779135987006870252223978689164787188922030951666236940500923939803 0.06293559612206086654108839012431079575416095638938140046295346334242433116745 0.03718798972251326162916766318570568337442581098732846792857043432870643148475 0.01371956274533819992899183515190165799805586834216315296904583953715121089070 0.005809327728729936394335884963772212157750825706281003407762762285166987248460 0.001761515668486909389875055899446167557491264343934352644855043131089021002875 0.0007722476736673624799837801360520515386652980037541679369606046498937586916749 0.00008880443954710516198997069565666761587128279613807592261537661262910322836503 0.0002511587986417286417240861194239162064744682177212873524110943648749576780112 0.0003636271656813736705281324182222759233948682885099979676396348572308880670379 0.001192921735125105844515031032808316480298175411150757763313803038277962624032 0.001794611378296813515439618805378021799432869144763203597082358134143470666268 0.0002783118693101160541743586718915869264530564366330110775080004111489284707792 0.03100538682550954511879155362506527848710414966895139010145108976188296621994 0.005422505135161499956436760829053169501745795424834168575914655852602778942547 0.0002103680150788937414998762919878880568152836168715568758934696545826420097883 -0.0009646574892165654636448615179277106825020183619408507898692616302954752693333 -0.0006270060375446689005602213302040042768410143603695018436990690886910299189846 -0.0006083655609937275566089895061462430338340465358703899744315243198481887264825 -0.0003142056531370304628305532512441631152783458585546788487244890839265056323693 -0.0001252402823179296701077642380970680635560173360636647099526913188556611354645 0.0002955571378554103634112313460934098393066205227499459639158529108066454293851 0.001484237966490658494520127824286449665274396607155992856892737267281932876274 0.001915584994661915336808524105260986965513190105435830386790693465081745379123 -0.00008504755883650959266431026444693712198200736815216716597700441859314726438086 0.001699929965743329597302499569970980578249690484529976313435391495120313215608 0.001221867728402956468298901190396298603587609718668098149372832260079947872111 -0.02396832114997663038267780768014767634083025784131876945426627340497749866294 -0.01177923647201085061811970710326187645041961659562536898391542422138307731078 -0.006409730856127211550414018718901098811715569561646233031346929691885327770391 -0.003339293719338297525771553726636374451562939167412546336098665961876791079559 -0.001528640266186516344897327472620355520572663029350911658930448075297017072967 -0.0008777400489971556367218986516025858594908944256625080419613152717852044430500 -0.0003179281006857883223286668034579428152588713767343957604746426035381228534730 0.0002646156774233902819162563787011199700779186549863439219297296494773600679900 0.001410312900874077667702479642233653968530873125862510173549984597680163147380 0.001755915946357288127228112462846954113154211104506085117772492197257037750156 0.0006233117494537994034971641938651562170689697572828464999013128508970457147693 0.0005466512217185539184414741647131530264148068131795102035551489144408071129024 0.002590582320401275352631081788703505127572742010571853713544024764320128450745 -0.02701067670811133078763606601920440951085485228078536696578692183759443340357 -0.04816539860683117471218321589000214430743795951991383932994238589822444462745 -0.02197466602196374917674080786022734715378516328227955540355482062990356677138 -0.01100924944049252550895694108266273755766463613645302845218934660390719746396 -0.004956204429988211774403149192190750259125235736180094173776709703662560866703 -0.002335143349836557205972265391122550264931655634172242682777805781218997631555 -0.001109502921633885375572887176756274688929156327165625308509888057908178390945 -0.0004110593294869824065676769595392344351654151519657083718324128046552677764471 0.0001486082786785834181403291667673627603259589901321648453996500689578804228737 0.001118416287961916696038957558126633855131457197784971022349255104230075839692 0.001446362370453868001087156983066574381615402183087060014310462012554468135438 0.001361951578769049594119415354481197600315289420634719845707169548358783076513 0.0007095718698192468482305189417582512034000556468835281078760662359754946478729 0.0004359812933809057687930927080070391236809911214400082096186003595876030699967 0.003182952264051187811652570590077292404118596511841174930919803635208977967132 -0.05220263754500229596084460319468937349542711699665793257440010101275439204453 -0.06678338785090252586308421765844825772272123597241092134435403712236679920471 -0.02875047408354081291416957975826763331175814649034687069889992188599774457913 -0.01394601816739367924233528284428042403373826584763399770123613735792635507561 -0.006190778102460991843999359294312548561062807107912765313090728953573512977638 -0.002681256488571307278338309957876831904058831708175100253388120528682090268154 -0.001203651848834787673150324655874851363334602863501610882333760157163768658892 -0.0004806910341287843578168223021085581019437050696099837417503130758288792024221 0.00001711098387159002589856604607474011664178346275850963055233010042573023232208 0.0008060492354851807942772691931112414704711478284261903628571765825701654422462 0.001077347979330603621976957263050101245904847089562780323620423862847330663152 0.0005509317912390277123070684677697218125859166686882795211959706520941854976251 0.0005279238545521863387642176988942437746075476572250411329721893364851056336197 0.0006805031156036673992046204412849884208909251628350569324556651079049703246945 0.0007476199618180257758576388328062932150638564395339517509780478744388806414418 0.004031069658369282389323307842938471085173723078891577234762208112157114113558 -0.07371118230591601533408710896570560329022996684611285841049595062631274632814 -0.07843271585200547443898963744873457158541320999294623728325269190922927921710 -0.03300865399779065377236296800890917863321410729260624491915272657549099179605 -0.01551174356233502854937147337008372276832031148635198454269876930499152026618 -0.006579108972250961966716756474377380108409143015725496443582731115425515566941 -0.002752430705310841915879562358418345060492539482078948847470003970282766806489 -0.001193584449087460537049099462741932820645176403987387166845978285478320784691 -0.0005238677460237826779832952153501856979364054223678450100552455433743767791907 -0.00008706676306448769191490692894942603725387715974346804963043592218749753256531 0.0005047608589162997974672262310750202249284367851402426804499478284987072020585 0.0004239249110048740951406450376297925374048837331050003616909209733781458615631 0.0004001840598450446094015877151064165724103786248720852805632100702860873000300 0.0004638189299171216498897170207635723542814213318573346237237561228059688643361 0.0007105907560281327393010807917683833468111999755564592079991158520914486958539 0.0008339225715502961314420694191305286881851819243793286112495393787823346453649 0.0007876321100096309745982215850687395752163062117199220821268900447993635264917 0.004459522835140928830267208099377805355474525919671895676387708246249328694389 -0.09049523498604119759315707226922387648515493793790878517241637242555571515057 -0.08435038448120045903720170858282394781015691991558780795504381308131826220846 -0.03446483010221711628094435841702940182616178036586590438242326968420221825809 -0.01582180694441320479508072118275196496458267052128324743516899553534361290864 -0.006536422422730726080805343599867073095357588947037969801960864783556022454801 -0.002689169701982775188579880773238080594728414790159897727341195213794933440721 -0.001149408297669456410746130451160942989437154549719522883681535694889841358310 -0.0005467159114200767115747963175697674626584182142399148703964370213903442577448 -0.0001527367894613086120436648534242525689002569963014437780552119365330293759573 0.00005202985372620425593259346992896350622994481529539807155849389559596316878006 -0.0002633422082919994083755789380574494930037033896045053264627038769617027323996 0.0005258604941426844655564117293967730957026791397241815303464407695290612145312 0.0004420820012906970675223126338967035546843748893899245344175652822462614487506 0.0006062164041641496387617450539484297820837325428298807553103739291768568908655 0.0007063767796848296532591884286563327970196381212355506931287387407309173070359 0.0007511617384343375092037915111674580029253071031037244681470131992524609318091 0.0005988455754366638365774840876736157402580227168577522117129773571176725401744 0.004830423601537805534188061951446703472100888158009685926784340858488072345137 -0.1019710070250202985149388477435599931375565130137904508916206085616902123610 -0.08459788389161771019955926238477614127225100063241036245073882907992753330534 -0.03388539501479593153689504376614002787863584281954124679829513403006045506113 -0.01523141929789404224178742189021805461562637643323189645985259158369205529019 -0.006172674594282226615867845679630332836360901278084675563086470440057197772127 -0.002518396647245933619097284717591526854498778721351717887228795116727730611122 -0.001064196835975803372229294744695316992151280773973448547374943998305187137576 -0.0005226273802185367243373165316425429205935467661158661085020169485200115987812 -0.0002577690920278237606867624893599427995077599533196051072482948617232829497405 -0.0004356319445817131440136211266263690344675091267711586490579458490676537287873 -0.0008213464254330125734067398743094540061832053210849957174200368371942066923340 0.0005874064296356421570234127770100975597238421846974728255861241194903977964506 0.0003670316572602834621255675751742431904796830096944804556673837416602131658935 0.0004334402995104703629160071341597138858797304825064330136742579149762163845031 0.0004983538996254550507135645323774512344289974185037594917174546431970833253702 0.0006261822222349610693099594030709404177878556687658146348004944837217067831186 0.0005057162095200051481068604027058273716948600547785332616513333866652885927440 0.0003537798931208387136733131515275613132812655201296897386633216805104961902168 0.005093930356630620732867092662607098446233505107395466657151856185295317638683 -0.1080259817071260624327331212146748077189476955650967740229184063341351488832 -0.08058525637941639324489934375395897751484236872497176208623695562290054056171 -0.03164193453280834996274091612718613779635635279404629511667504266581952541333 -0.01400515355479385270804335735466276004502561354519182192552584900056567961976 -0.005601613417581333861347413999235718922394786641750047608355527972249525031952 -0.002266469461587686060947516832363563324105149525033262892569128221809962391096 -0.0009315626789343190153334197468315718127128508961023996331391405534931582278203 -0.0004935678365690290335089539020931161345689258806225306082945264249170172872525 -0.0004142172374829678331477604406718902783351641492815953922161754601678745941997 -0.0009003130980748492537555918167246069148633894942587497164910314310919958564722 -0.001272395242986966686400968926613536019980521917201993657583474000397748718777 0.0005716195157000954723601718927782343661560154128065332580746759748708566922437 0.0002461390629420762136073662347812784328438959792758648639248240241002617665726 0.0002121736313933369417298518770581576839684781624061585011721013242154073220866 0.0002345937188375904198094828914237476380741176320854079582931895126521354086145 0.0004241256865811870973892218960770798240554587043536407124349480604580532079452 0.0003468911965651726186489874086127090543191458462880069140851219041828606629421 0.0002149837028132280730976947631486776203811463140689975595042093848133599651477 0.00009897026690210078877763396222772692231253599826245829736465467124993255822049 0.005292226965873056377889907306350594930230706991155934659463533636977248130319 -0.1089653185925379691189944207742480379422889402547055812071665476553102942892 -0.07337116674926883445621304277898412827929771399676827185697171893681729264181 -0.02832740010082709237460067824874790224974109200875696634088523023366304725203 -0.01236296678031548671686721385153606199385518084952434949680635381268919732303 -0.004875236278420217578528145103977285292551616779487266891153229365196303304696 -0.001934893129726631273353436116433536648057883075793703803980953975489332050867 -0.0007586620397468010137684499892656610961821551759996981772639923722231868877337 -0.0004859915757516199176712004006415441523932729049532030728596696047951316583684 -0.0005732446835619317996292946418907363967581880281206893436090784070979473325841 -0.001294354377531313612392292646226478269019661762802494888280854494307894788028 -0.001616282690647356573195585899909901260742408163961800897709623402055166510967 0.0005248779183641967090294223208340453847265648272677561195524528809774101435817 0.0001110144018972223793556439373126489486357153949642038542291314612722905201432 -0.00003414745448588849023662143974471465855242639039177965604703886112492758772203 -0.00006428938399766059745881944806559979179615345750281239135473696664917645583385 0.0001739541933175634321978434964150104083921051751606532025142668997630669094325 0.0001442456414826688605217635814987474824747971486143678122759486549083886251123 0.00003985811678784803416421446060489997283902539585355189423612962136707496730228 -0.00004993382722568295529118486087733445007476919170540385926586185404467786534143 -0.0001320450945270605611966478518488643642464916774700700201505379508986851808935 0.005430273022540831606238206411800022758166946746613338959636314062844128098188 -0.1052522093560638950779619494204375549652306076787159937099449895698225723304 -0.06423638743055846505311595538627222695459115311562165354055482858874856312561 -0.02436028363865460841650494187192894436403475307108899213825352463559525215592 -0.01045796064911048949661594391750918864675221256010078820361334417349456662111 -0.004041900781241110816491482409125856693647753460933643828598357719790659148656 -0.001545378295456200279326335667585195054545603450562241479941235689727813737774 -0.0005826845893961909649605632297767928973006590886282914305308414628497756684820 -0.0004793713713404031576722825143358629120558834110912655575298806422301757833810 -0.0006931630168793925428959114414791742113731551105941281081900346444184193601717 -0.001587470053031907202894791327933535298646622528991640209357882081743308519744 -0.001854740034409438591058968658683253528051603695367502619274868729155852557863 0.0004626534919666033478954178722194796647801776218684627305798573371042344000758 -0.00001544039109727885900311375687811010301128118488033362916308207424190818533298 -0.0002648669525655363732223892716109160260403524711389358235994832597293591815506 -0.0003466053448893433946171980287394239803629971317766351605782852647198003490262 -0.00007520703300567185019568994882003075285256579549232798725213632398779649033671 -0.00006244545961604161107464623898713623311872490397810812359505370677238006051940 -0.0001369217570039703684422498216898008789714062180490314484715519197773844404421 -0.0001939682116852214272356414403194819422382358231895897814838942027358552259580 -0.0002386331281392663906403037235043066670687619565960231401973134015543944391065 -0.0002839998634277756022862981533828319089757354622144488722737620355092147407136 0.005552872074373605584702059775239451420905103483039852128877454907910317924216 -0.09768610518178425940971168470858301956898057736664363934981260774146195583122 -0.05397420486935562254264937074016464854868378243112578161976933424891347110741 -0.02003726397516511030192065855697375130667854100356615412858252557253535453970 -0.008415586312652042445346643270723362741302475397309402311246918915045662637431 -0.003153847467503521895354539184327756427353079339155959973488437568583031508930 -0.001142735499917194124083600957209298055847504797457038091442081522249435339558 -0.0004221601618919564318807039227889779803104340672165772937307406308944861128792 -0.0004537912361567745136726212883614235567236424873946491751590866119840753627635 -0.0007544571976266635150163156630596788413790052774867963994715875581880670187323 -0.001756990751343470849329150387999055259588019109653763405317784866829700832081 -0.001971358769706183286940149492474016205990854228495808324760867290787641152522 0.0004042918267982112664190243072635245063640355410039782620253838535765315263018 -0.0001168180798421635265907058506334867725910414496193847476684370840087523152906 -0.0004517135579128909465919775131759264095971167577034643067927308572350370219961 -0.0005791932961163960685572628064578610949407752686410698958642157621908842358084 -0.0002892906756029820474466422483714508232986464330842073564383406077742134073805 -0.0002426288819101095856595889508429552890038065846033089747602119260240603045507 -0.0002849595015361136066521875410057220865191990707975270540879985341222531689315 -0.0003068548198925704916950135722714346342790596195285212837195622925360503343376 -0.0003157740598443041012958837991931586131119989039903443432694851207582807699900 -0.0003284071451135856699380069950449525211747747467695838289602406640586637385333 -0.0003424243557355385245285975198996807086798034289658196770780135852957752937433 0.005652920308748763544326349146252139260538342900893890243415916432355851727384 -0.08716004382325248695485019719085957676384151426655173260815329128312553319841 -0.04325978705468297079560018220941184678374879531399236520861030151966779178341 -0.01561278651669134528306587458993360849250574957700235812986814081560950184667 -0.006354805705602664664778722319414139318053420545536153921286254481392406450756 -0.002270450904099432964727604802518128785116899558779976827608185674021334904255 -0.0007669402445211293521105091033484948212421162291175398629626240110077724826372 -0.0002744294535478875424035162311093745690052909575220614493134740258917981344185 -0.0004009943791760771582634034642023018076110562082631941150905670646679207913863 -0.0007534410638502544333078308762436451034178899232219053621263092305530775648746 -0.001790159495369232199865320757321360625216305618957470364169795826035370643392 -0.001954383736329942915580319892383137001686929669556534118519366526363554339864 0.0003465836799122223279559592130624973460147077299924561796889079859769104594946 -0.0001903134339424611351693006083309584550911520357542639593686485547812551087416 -0.0005807182734965460364485000377342996006504110309449021779834419346248108319164 -0.0007445919156457288564702552474457450962121470290923514052611081603220997474527 -0.0004548183987027015875302563310921783732104103323811939616134566054193806204011 -0.0003797275076660539742674865907698046977132585260325302149314379821995542871558 -0.0003864349759119880112350454490413235734645233002379875286447165697774250628506 -0.0003755739715978302156139496277824368557408140376484405496140395737419565850293 -0.0003551570599279874719331453146931979012911662774183304338217375806182689063014 -0.0003417649660585822609553205976953097188470270101936440670851851200244668492734 -0.0003339781400291349363149635055010720548410941439755391410130160856530950706964 -0.0003262705559045107347755103815482873544042007224533510809327054974524031092215 0.005698287546269977223746322418016326725752839906316585372652238203764372893448 -0.07466311076935427513637120761472302966901944641091329611594249372151264949776 -0.03253463708611966571897592849424553670281492480231282342629772532174733558084 -0.01126106376978370253495835068061672430721550536934423813363002490272797475075 -0.004355947790939100309966761714779120184900956032584790952773189389145205738264 -0.001436440469576841081934802744420861020299777054152919808139415745923741953321 -0.0004285184198585272093135099547969010209452053343987190176026566804062229154448 -0.0001365031632757731043691740917046484892653016987902320724480730828294987064913 -0.0003274530748692135947092290801036747607133753084571393710734806944037576810690 -0.0007039667187006414799698549540124917083587845656810208710605734909893168624625 -0.001708721020523480865505934194332345463344682476129309192275641560668516687840 -0.001822345779180933280301768647101885443953519340943168531578637283997264007816 0.0002829913041846923514248705923980686605902206379105840761924718296476896608122 -0.0002394456226200445510294940551807226920840728801692399332617619181103088530844 -0.0006562818447287145572269904095442866216330648907169609311193114230674614585458 -0.0008478072150846680190705841491565911694631286075615288359235736123642426467864 -0.0005729097860281250822037113497233645107951944373591039470799765799407824829458 -0.0004690158608243862471109110057957371518593486369876312770188531015077281697942 -0.0004404408364079567903038047620531624793005029977122550797731092913446636154402 -0.0004034654315130122114131321539789921978170404070669593265377145083560833924463 -0.0003614888250612015383113982911949297303935290648449063613578985541229708045298 -0.0003287768773418569083723051404042442150009571455520651924717424022300665615144 -0.0003048901457044803611467661291028382381181965994048123879321903137480551204407 -0.0002861618144555186295759983265462521332278362265538723115956988390572437166514 -0.0002637040169181885838374090303234917214215866456467118332457679497821000486283 0.005678229269819016811950508037062692137993015573404640754589351996686178483425 -0.06105037002839170124298725699211646975427827006696236001905538034513128169472 -0.02217448764850086288536752743679222728434954267043180366052530886089474991149 -0.007126251209697962893796190639861582450730288190846342465717001228064738059834 -0.002485133831778149296274822623133347026157222392795930623988080439454025582441 -0.0006789727221735601168450470241433850553100736368359707067901415955389394698036 -0.0001259519464498189341623318560381057848839243864216557425814223618190977275748 -9.297225205348636908624652456966873346879834587951559783055210413559649044523e-6 -0.0002431564221104482435722505962488827486722029158141630363657065739012112198207 -0.0006217632629782490008502508424965481438377416105445214349069515730884134459957 -0.001543179481263434173412980860592810993864507786283803282862255854791537271520 -0.001607296673157731763283289971847132180172729716859559163936431313254688424601 0.0002110782495849844771642892100893391855145949987400066853587992316301335510141 -0.0002704539467594350985748606545716213310160612588537526908302394575953932317022 -0.0006899928560436261799659885884357732226922023393555279367018029867306904571657 -0.0008991446120089970552235535408673394251196515916088032578528391825636767845686 -0.0006425689759807199895298604244289624186770695024419392221465160839932273149151 -0.0005107307121431841673698546472027547535507356197838114341003235143414563976734 -0.0004534895448915376495599366643053273855956074581060499419443226276581676511341 -0.0003985735658951870038820932441832047279458910995266336974165638354138702067942 -0.0003424017967584571985924536729582302199114338862296017732126845953546011865888 -0.0002963420982799053720036103441645157985894753907464769043249019301551335930312 -0.0002612256985323123494140568640159282816065683725745641884253306129063691953704 -0.0002354424426086467750751674898840223664788207834601966075674687501182963803829 -0.0002110229038819524130038240862150782302334399885706803054091592836766344802798 -0.0001832660937128357663287224040532070198615206756009728119951095345440349279771 0.005579241980684310068458345317948322788567612432031851197327922471016514094829 -0.04701333697571916793178034866649552238512349463588131791785320270036527850440 -0.01247102423785869828879613879316198446023134957203844888449208628078576295570 -0.003316976247144983143394055887709156135488437333998748336233958294004110876011 -0.0007900271142519339212372291739620613683801093484030869956756358751139377898647 -7.606274337607467478553467533623674095374414887774173926462369809241796587349e-6 0.0001419409853905693809853899795070681458262537771556557104593269179804569591134 0.0001043531253672480433419187715643015885970348231677987239395883012434308891197 -0.0001561958804855775559669483484879544745797550278494564285902244576995741898466 -0.0005190520595033359149088259271404407647085931992749575640989334042500822065913 -0.001321247709369066869796497222849481500691512254901236195576625213269072390674 -0.001341450059667118877862594847207556559036003296965318800421682524901398031009 0.0001293621710002595483079341852218235032265266011827153545973350363271941250806 -0.0002924033343685272766437344760507221897701492319127267819945902118160105230451 -0.0006948028840246813986740894919554642727542500880410512638192399237470285858743 -0.0009015163874531729219465918570495962110163268040995008123456378448817765154370 -0.0006619523725096008244699342053528973292665242963903945759063273219320902593386 -0.0005109169939222385070162460561662994659986653831781514673520228796678455600065 -0.0004342424000772460488619875652347737974338427941919014551483898700952118214761 -0.0003688027462556705589238594662684274570429970569510355173363493803984959846775 -0.0003046859827425769807809903550579153685752643893746431102132614012476353251122 -0.0002503391116811991843601723409818560815712979270021303459294442326572489774517 -0.0002080245267129894508340631693284530687915478209862741926636814239933710401992 -0.0001782550671240878088070074010939979690175726632170262021148828769783558657040 -0.0001543509976718885130658016159897526197939458347373170134970930382113664685775 -0.0001317102891490913635758474452286626754372571613395229128311255259345588227919 -0.0001089788728616441059852875836907009095023682018742308297904073388624251386481 0.005387625496257771688861491465970720236208149002782638046218599351203145177167 -0.03305581743100775105909442228461771856465507969484681474065986157952767328611 -0.003639727056527209699968958828162102907344026456963178609007180733300779820519 0.00008921480242232054302611192050770475102449147439175100639199632246507217561505 0.0006997357935292498204765477832014019093017081342269605413540745716791587108377 0.0005751608975299414619583206767975091073967247822258336146433146571667220246203 0.0003735918831787497839168564362073793601436874294404539588172131613263117805694 0.0002016092781181930602018701536897834276428761831221029830452144633622010943551 -0.00007029069911571359019660621273894980754195616737974745072792926413169846172421 -0.0004018065550401523008083537543850468843418923687183508691229479325924761391580 -0.001060789099798605957964682030177174046590982235027074341363409852041914487707 -0.001048070507060912293520919602896654715948701417419621622187870668650969374278 0.00002658884761273989180600019893639314327661954161000749211942188933061545148778 -0.0003182545626312796818540552836336427057438586196708431415526496373290436477689 -0.0006733549034068960586241934995559349620545226012209701824169771815559288454808 -0.0008431036953283689573090838521979046897885474747179267905291764635598652576919 -0.0006334749531488880378538443082451820374852836769463611590652269672086859046242 -0.0004776615300656729935778138897715686896004559267116038816782017195296126184354 -0.0003893936271240092019590982458347544048437462365094692281844206412512114162570 -0.0003189372096137333928197214351499764782459691813733854809825309077549113967065 -0.0002516676611924767582750617576956451575649625980296781644312559616949366697443 -0.0001929239759635750886500673420289101214299720377208696280187984913425620652635 -0.0001464067434389830493326699419679601690457904664959761289259281944177564872808 -0.0001146966007878399008462411674670743993817257149628771315752886977266583935275 -0.00009280533006212331064231682498479318351027210684922924498591693646304073590317 -0.00007658101942593702839490983622708635312851994974846460572501719800239283795335 -0.00006427052416008026589529587258451197102574066528350550696648628875994769611494 -0.00005496974499203142480467304912145216396974466759595776406244285115225929592405 0.005072473646853731592802900927097465955767050202750320181413527471985738747511 -0.01944352713423663779516194590345492197640574323183154716675402962670151755999 0.004241149103121328037029261687619682514690623767846824994081955933184447110615 0.003069109418018487673054831665276301082045605632119714634097577421602058803570 0.001979949711700997056282961282522939709128909663797776929556159513217408298055 0.001070019318124711383862776599074341246698395181787550402787403307259553513256 0.0005664420821312379894636719750553416383613403727609925992039168992183407095997 0.0002802969839540968154728705473689176215971669982033728385915207791412996879571 0.00001351405302938263023813564896662585941529761556035813927937263170272051572243 -0.0002716363576019509650072519673307998984908997618880403774535503566882466969095 -0.0007687627782975945530725053841400532673342506312701156283298779639374265108111 -0.0007379837314745909081387745924794041357920246659751887919773481329470712925069 -0.0001260114488366214317012283039711085808480556054915646885676289644781717296419 -0.0003622322565614777341563656632521520860895736628456337476958701542510313264171 -0.0006093921357630323260878885624306788024453645413078224982024439335590108755650 -0.0007069392306274647024158489896461481548926881581863622177728421546034040616512 -0.0005620465570025760150320063221873086551777649830228830182529199387017705481604 -0.0004172385339388918830355265331372728521584775658286741187085782475682219703486 -0.0003219126007545014657107779098950256640616616126668752939166153525296508173178 -0.0002495608839894942519389081526091688363814414466093984904099060455372429856171 -0.0001822811386960048609771150877503463328837899763718896924297060504989161586968 -0.0001215873356538408574812541985072350401985794598541278142832638980512835729385 -0.00007258090841505190134582018966050364356647354651162059375157271024601486947466 -0.00003985081720251323414850719730146185506463803768237588024185768476848703109641 -0.00002061921030772492492893448689980934063002484948174927696773316234966224868858 -0.00001160873073654156981108436779713637826005054789155624930757781595306827883883 -0.00001089320613161032330131647952564231405640559343844021492969696752150915450020 -0.00001723012521954316093095817601564114877737542432623096323299289935851475474235 -0.00002919791830803203932230192893698359408270683657239228827646065783916260546413 0.004619507996670016118171823333848880024871024110154184782011693706724496213974 -0.006330047065238756516686584310830290281805559217676850513861678584414372996235 0.01110302504638534264976695402278362059968766204167390242640845319488320259654 0.005600027516828677698347907992114957835378632678746184710734776743432009530090 0.003042235447081614827530562962478700620877751830108206437487141129216689598947 0.001471690162794104154611750189959348725115522005849871594737526632941326839406 0.0007152879860284557294876436112298619347091725136521399085170389700052486527386 0.0003385983188542398797450645974973368822108980209962666644809183638953243094970 0.00009729449765244408863588744864933683483131282528699576286309974371898182532944 -0.0001236201957418789030001786600261255653197900527115950597030990736198484977036 -0.0004361802762252088161885519942821777847820708202417640852369504746535534484160 -0.0004108616234759175292077173033784586512541383735137845297936415395038812567264 -0.0003911384465225747958296770207202112379496835583630591361800626449734034451712 -0.0004215498342348285531426628177261039052003268178829399224235206615030166248131 -0.0004667046756345235423745838316759404757037323854618360912309254104612825232627 -0.0004639383203800630781270946946321521794832064942842862737135822398480441640635 -0.0004465627273295914388496104698518261366231118727521876691646106928781239517535 -0.0003315614436097010358034134650889858868824946314665317371416766981920393560791 -0.0002302228803683838283298086973084513281571384833721519761498148181954283603760 -0.0001566065130552871244079742468436445394701650422011442817856710690945610250335 -0.00009068233129264150436469992753081368228446962600176851576968666161129876025432 -0.00002863690531646303725714260720626706550028485371988849252107901714552923599062 0.00002295414150855225731681436547844034268913644302204707634776217730905329794392 0.00005746940299135272133832078092040537358410556968391932043603137153148358464835 0.00007467434185764602076478408842892029569884085130767911245349200216834139911065 0.00007636141486963878567580933558280619497151831253818011992847838363602496169967 0.00006437011660230881138548393119604870147284122876920320868629212927984174068590 0.00004004839616048536961123370798186519765584104381806977017593770063348489163982 2.801302881265915710252546940837900302435926673307559948543391867570915883232e-6 -0.00005387847185920105382565603963712403412155472859540851277080700543934538877786 0.003933628987401571988845697752160978455673932033476181947697943096366165661023 0.006477931015157353960507522372800178965135806885651453783861316605548490876681 0.01700586315117133683363528853871925978874678043437961157671862581705026583649 0.007698275320257151246258840364100477097586501899577076236915072223960853257860 0.003885608142472563659737816774697789097993224033703225844150954512236917314524 0.001773482834229825782688056251438145595523661970465313652890648717394021666526 0.0008127894543610421936798097461170605696294488046761988371140244995147519293701 0.0003750947851047373433875764058692504773713293758029680104289547959807092747492 0.0001911407340593223527663795536006831633997256139416923910528750957637577662418 0.00006605816482701782263594834853819489119892498337456179065272484969249471398113 -8.707870325276065113331410693239739710189299183383870029999072311282037428408e-6 -0.00006286362419425661348930408551726540337589209580519041709927421250784278215528 -0.0008298131493759915853677775551549366642251842089342002761084334298325197368050 -0.0004407169222470148162981034052662469464235906212036900370147197396082941123833 -0.0001953996325367782364958867332003101696741845446859286582640522321853682912767 -0.00006482037475382827328405458532898440419953741649215431273319608434884718807989 -0.0002654038673735032357032836339443488851311540620437293231667836969608413240457 -0.0002090621659189719892987588588132518755795813301141972494427136490873485613549 -0.0001043657927069286733851532780163865070018120092367828258389136770154162477422 -0.00003059792994228023004611352156287348144001824036375444877824423278463537444553 0.00003244042733983398924538663306200443959885668295307517753532058710269106323053 0.00009568304311208274337923979380629068889953505047830377941574160880692000886127 0.0001508197289301609113585940088776318387026470210654331586065762069500176301717 0.0001891556427696342145556632203649887229545636330750789511097162145976699381356 0.0002063558286104346645967591170079603484076515469078477387854992491856966068831 0.0002018869470001683739399493296844086188693265480303817555827104930773553922146 0.0001771998444068054100228981244877435824910848522356551417492580823586698617135 0.0001335379994799577165273560590741228270006794479902931750606627464778945314557 0.00006710646255807037391653809851622331083174718428170980554325868287072995462286 -0.00004014086080257219681137786948351960491262681387526055583984509856242663807957 -0.0002432661274586625526577452975471000463883902047380273744009961776477642231448 0.002539097683746414753546040840851034566104150975300002189831690117663668639951 0.01406165131730953007214959109079977386906685601024939074845239781964810709916 0.02118277527825266908445487502018047748272368067016729561548751236430488159977 0.009319367853355684514785679772234969950705311151550201450554764927901441078086 0.004577978200826992556580752869292969883728413868930881950426814330038094858556 0.002026467436472401134650633002758393095854934523544707627577948741893752401132 0.0008954418888536586251860437122971434886640718029884564625209579418119711305803 0.0003918720961744233238255720743240146996863373951288324587642720271171955710797 0.0002178827970613782641307163256778932194459585737738668207707318923156905538154 0.0001856724046716486198739090814958135477114470608600926605485301535048403298787 0.0002988821639998220308879691194811310974506885720624959211602942704988230099519 -0.00005745567837858739736810540349309006470070926934456953493713023896529236908884 -0.0008182473048949770802430833820245762379134991496178346885978369875986745939260 -0.0003791288153163260147148423542392334754263556466486153280285762114972065024062 -0.0001283651775323917146677094073829833696568353157043019875930769464293159404912 -7.175918801124507414756049991451238540785001829097871939815813473064940224678e-6 -0.0002227632226399611718248645004757343484681091466421739700337503143813015122618 -0.0001797828122449265318863121969681442290220617866431365787410935084916629725849 -0.00008057941780000937090281196904238103333563897279320206060500726743196905596535 -6.277419290643879046510212735754650730176262673410223962057420942656939674189e-6 0.00005861752712240102066895361254232297274050068706933781736734423095885486674753 0.0001211004894199397349135335260988116379181911104612528686014128600811012392530 0.0001709551116142694724190957423092214789047001324273295359936677883827058741224 0.0001988002018785480622039908764837182135766171109148724499566414271707332607966 0.0002025550082873093799046351227499775776969077366325067518526542496033617921763 0.0001825906702545578601070224417597868951961888201793405855517501676320727496610 0.0001412876415642462728013214918026310922740450446727919151142046176473983406337 0.00008054374823577633472946834104887630409897235442166584783210123983884753602316 -3.141922272676625272900298179467490367356759509871835060922423155665304639894e-6 -0.0001270064092284357420483460681083944729202574171957956015081770437085050585035 -0.0003400955687096016055494493730273540892571363348279497458508212012435283919529 -0.0009132156660754169983437088477937052199055923022866124613258786803944525252438 0.004594916097462656623447702692134987177039688340072101529173067819802816901221
0.00001010647740220000000000000000000000000000000000000000000000000000000000000000 0.2478481391481920036900680940895697914736909860798862889930263674097575659651 0.2626708232192623432210683892849833218323494983031524322239179897396386982232 0.06710644830930243623767760779649621751038940777175078076685601704438271569298 0.2610966834215626173339368721296805423364857645588875505882611335054043879600 0.1075996549874278645535036936417957845123548076943326686511992136306290339265 0.03338143736191036327754180956968603359096010577770022910194116310723130055671 0.2464412741173594791416835778447908969245075868265944843730113714094497202723 0.1345154864732007786297525535589032452157099781880304798903874705867373944759 0.04459152428513877795589650381087414974397710649469074808054108741413225475361 0.01938665426500484358558828367171928382182614948558434642439184694892555298058 0.2220453014687440844742198300851082705973491813390289517344134328817541068198 0.1421067186301359203201311536954595897261378436656318161829240659991402106748 0.05181794431202908928725682318707030209126245846767875412871097749580537787487 0.01937893373537138318062374737575371335257312587180839622783260509400621819745 0.01100069166783029687326145853869865469254650746939219075825906129959826823238 0.1914124631519752035861662894700707289967260189219399964435208922418173205109 0.1331051406981731994945713175999989469990395725102229793567623457927952782155 0.04852226950481409902106228398384684420327815994561901678046129911355375522468 0.01925427052912056483028452217630469883943229765876628866426280825686715080728 0.006815604870457976811651356669728185207784369481659982610461483542964929174252 0.007183897018871547330772575058257909471075545466448126761763633867524791973233 0.1567895304875807236958845606056942126088903847461586236719355557980074043482 0.1099465058156155464967593248000782684408880068637418789571439508069572806435 0.04013269523350726411738076962500898988181088827499911138593528521555945220547 0.01495519902135261684749169078195936547153193098944029981713638940858909679090 0.006036593259762043694203282900632241712170786808306312819222893639657549622659 0.002006108686224169468091203802168727038917116500787705308451081370923963390595 0.004596374204031855338946073112418108905899683735391033950010602872263424607842 0.1191471291240276283241426440638720301415364843483830704682828636082107616437 0.07938330539052357175406398263430756771425212537318795282062642370329953610333 0.02806057826944418552367006732159400752888180945740998621247452871720748030658 0.01077117903906987086559813386004529929767265930174757267543840488274210782504 0.003214991254781148374086232125484737044558985137626917127185393383920361780028 0.001705264263081499876012848090108653857447646611574958467927754305568468184972 0.0006423158761016203084287168598263480692849676808800273220317642137546004387450 0.003018867049804466511680180515335411859388922110007976711805001268148351959861 0.07959689977141178980079421992920796964073756372845728607721369422364609058255 0.04638019519764044149377619187294283487465803631595731759656364234494791119746 0.01563828938906606851682884143662218108912086210017810380007876909781256306248 0.005137114822359299862637466217219396257513999300136703584545521706267597349870 0.001978850096789940642829244237738097826002015647093702833922755985943061856889 0.0005508356409950647596681561193590423523234460169946947985463678645126591168081 0.0003531513306777859967375111525962578785792767757033761231089206978677269923021 0.0002752325314671205142226471216373076377508434203844777537781829315602524672944 0.002028830647371734183540889857217295041455109498810165174772729144257599110319 0.04142449344945718602425877446489808898557123532366690852978012370168455178139 0.01450061456308924863188769910750501981323497305123740501999517305074759825596 0.003856332262676140721992718030926683181951078696576663872975627871005823509785 0.001161258594096549270642112096738373805942334306170652506519775644869500880781 0.00003826614929267273390880132378786010329007108895376206286215565004786354998740 -8.014562394353845306742575835658626354884586404998020185434674845327261138039e-6 -0.00004782666124356644254355747977402782029002146555944807007138766110072588066115 -0.0001698841682695735293078892254345809636084798920837326452884787654024780337025 0.00005429974149292651894193800282423373827847208326277009924425586734120918867519 0.001090346844830214824613447388674103608805428937513476419072032825465396595146 0.006405036379093188963116772214436415578776480710788544342628995643625583670356 -0.01380140656742416105690470553204469810767493836571194460440758289296944445501 -0.006730511966924700803873305055437409594319601539102055494490461496211614351171 -0.003186952400660192340366054743655438848270984277299428542724390139196216676490 -0.001239695990324681634963542485826101313317032032726910898618264534802889709344 -0.0006586216697673995010761277753867355781020907984724838353597140002594640283237 -0.0005332520475894180336426710274944401465623579014596933325841652851770555141833 -0.0002966107835197878889908320161805472120891862950442112289548667770718455155829 -0.0006168301439445915264970614774318168938649080746051243081296407383071397735046 -0.0001920143430165600511806928810153010825071129093965682058820515846810454329171 0.001438960078447146114492706982093161938051873992252665044295279287066865067694 -0.02341429434316810500152385153815112933726697297989507132468510402161594954048 -0.03756136470711428552662129123275923607352234034131235964442060446655117540182 -0.01472615528462588698159144179976070241462840828661819995443430398084171844468 -0.005952319220435281586354933519684733158717292538089210204559136295563521248284 -0.002331186858594891332026679651898459284879341988222266686142075097532640698521 -0.001187994075098416467400334569148198634885041005699861032207511794510687654522 -0.0006937163690075475064853664022447446801254880451460494758967629664605419666529 -0.0008773888330605700652372099254676381407335389914806815808962884603852043212774 -0.0004557984405510830075322100691385338670915117631324681239408912375326798967918 -0.0007934760380820023685671061447704222550576101843691579084760026189036033979802 -0.0006458664820643680592382232343365318962811435692218429567585142275650915439730 0.001648086117845211184725320508323027755409797616029513908570941288830603255823 -0.04832376484520909884380303594256551244530103741102160541290804157266832746161 -0.05297946281662623289159096513029919795958460882454736751690940349288446052839 -0.02060974084508522408776834999223745007460021970122284816315289940124727291559 -0.008038938705445218008531004686186061421267376420507721370704130117600413226979 -0.003041846276823855379500712247104054470791832334901911917021999383572525369162 -0.001366462033229989887324933726924218184536411986046353970524540912798060990983 -0.001020403956027099602703928877475375174189377720535770361764795051674939486673 -0.0007260887240762009891632408579364633355611845410913625250017283472900041202429 -0.0008020598275312576618125580810783592529574800240754085413587783296827012987850 -0.001081588522166387938400546624914068789597705867160460906244909751721508215608 -0.0009347423015671267983716355423037292084247237014261235181440205791692195219635 -0.0009011875715964349550562143440910971021543613938076617062306382424476289351179 0.002362579334690935832354695383299892160493226367719483540080088451940598682447 -0.06723056725108418620162836799078226730098566144054841594113387906627509542829 -0.06105047119008369503485051134135807195521844779964042166008529123998586310772 -0.02255510460733322103946716261736299636551428899499706936162187395946780992581 -0.008637516565719234619534642063684197585763279175945348170658207243964867270354 -0.003048229098175642794158323284411559190574281054759865477556858800845185078099 -0.001443637985573327150562538517648398611426374268334750578929528985863824850015 -0.0008466112372118948898905111605157323564033443612740663509164527975161712470351 -0.0008562548343346447668475805103257904794474030548405661888949742167627520074082 -0.001002141245378031718117520374449608364283722245882184817777614438508955404167 -0.001471375534464376865720399791279196919134742644588405247721605544605651781376 -0.001144300165480965794741240266013442230973362022107794748886280168577803810379 -0.0009895966943930088253355417302137036967761323845719636297215439073257643339598 -0.0005610454235466640768169136735700797092714060212287550281106527626591463092394 0.003051496371140890887022626820291752151345302430292230656197349712490386627634 -0.07941684888236667674362204128712342890697946093198807372929987098146839483121 -0.06136312621930353166469668995626728960106041697519247159406416031633344425425 -0.02226573336555977356540443999454888781636676877058042933658303499300269681924 -0.008163002953607931400876402258508487159970453517326926178219787993385322080715 -0.002877620724110300249243931145853482381464412519306933203646402204016962020489 -0.001125623048299407995084382764886902574787386736025282209273748726637037070185 -0.0007270475888871328605315988759164799403549874834097351696546137828631572464577 -0.0008547061062013127990173753912850700988022641599081257102323936616418593136013 -0.001136297919141868866812089578149154467039301418226505195734188513673880575884 -0.001720542356213049070739375993318465094915195404185453901789840198565818393084 -0.001329968026306486122738086154327748632683411689549754923486223406140245772357 -0.001192676447769094755368223217680859341398458860128472171976261349459880886095 -0.0005143810242826965788024141718635969152621790709042383191780386761877987794198 0.0001724082700405240842680044866378387407174819304075965418255474106983373500355 0.003951094177145632593740593205540426852982419884138213872684920935385074729349 -0.08442956418174933782618364695618978858496795392221183267536941272304281078426 -0.05615736549850906720246935607791479290632492570252034596469924212998049882159 -0.01967950682943995271703519578539855557628137708381170796893922101867602337784 -0.007061375568490468828984284223187891257192933762199510213972988358529554808766 -0.002234145309530172262201237030037207991299700558578935369263281360455214398352 -0.0008696718330597939399468573617170123728447108229875299278681755054263238365465 -0.0006140017018660668323899140771514541402568901010842611705325166939796320202782 -0.0008597018045286540273231525715777503147702998531455173723162903859349279223428 -0.001234583914169755221207029513419038572084277131628744893751430838966794734629 -0.001986371188789015239252762610189824321644777222217670038050694842799777989076 -0.001632274298802894940383216335476733009912691163216739433722537178395876794870 -0.001490354802169120544486776240690149726035479748529451786683666941818178079060 -0.0006227817026231298780445165858632926376918552953433751427443544065171956895483 0.0003058306235125997484051477003429848253060186734193750222583865389078891104544 0.001006948871602776319066198274908716265181712953995293487988298179022089029405 0.004669749802116303479300158664044630057414490359348727653317835879056838163199 -0.08197255209721884392848155223183994959386236637828573804797034007891028837851 -0.04731762652027012954810300352557886026427751438307786199543085362161154875693 -0.01603248276352630882796701771772929981031574921680472250664213464934200373430 -0.005503361757471377672917131723676445443353310087873892923965678562879913216504 -0.001676498756772007427020490472649969796661413949210878537844788830793771488689 -0.0006186486708131710536878430422543372523644855132691311786816910950573925171191 -0.0005107071275770763653594800964521476520538779799092290912932509480571083078106 -0.0008261699085225757681082448966896289931491467812941464252990597922181436158527 -0.001279798996264072697624345680249890265859301044972652065566625570172080452155 -0.002243820921629484586323867518168653683824854085025227971936556571629709458301 -0.001816566410058770379054421677545683449670311392824605446711695092157502806889 -0.001720571621115116575793922891421385864146680462000570446706612663728251689672 -0.0007848614860603809250012350885248953955755431565468931282459310442334164468781 0.0002832286507970526399934527844138888950843693043485486372469467609597665945607 0.001184665961486521269862693806395925049278577073095821573934078409667708311793 0.001464360406055409898840766305382762555082309746975753379816112124480679274178 0.005136278497429960672400758651911287501163012068491941487931418440570378897550 -0.07340248608527664358726719372428864145617844021049285421060860034291686134372 -0.03607308643140894129893829901882083811584153364607670051637650904208913416000 -0.01181869769517248540473469290954496634603244784745841203483925276385853383729 -0.003921446952687811997574861101237741871825616857655196370096095356943317017586 -0.001109806252958374488399176495822165924195472632601523223249537591787986978862 -0.0004095300832254173315022153445971274207539547421133587552976228011663978992154 -0.0004160559862229870665437779424415716179275689905731298948800230646445336385518 -0.0007705264173195456760623744847759604623839522360318649797119665164456280214039 -0.001302373830043710892124652864797583941774143432486828118067515673160289835423 -0.002291048890370191313774948255704597710669821785492381131838332410636182607463 -0.001809713634051937999530156277089843054707404069531497046893283402001933844966 -0.001777207634130331807147550569823162106375809916464769509727446019051216926883 -0.0008592112419052930809309303123429415045784424841106699044086940178683679873861 0.0002744442836494687491764659342604237287899327014456521321599254729579861501275 0.001309138353936242256268200141575713956295466712871648401816012004440729702275 0.001685466233168649312484578448019238824745333429693651142625645318279356456335 0.001576465121369376532736761478212260610959634422925750541214625443794303506131 0.005521566908241523589384156924598546062198764969455748550366509678988431895761 -0.06010911855201274613371596672587954123643473082721040962574733173408607127395 -0.02430996423806324252892243474129182052506008797161062787798696928148439575158 -0.007562156613026436114924654655239339423527934793943327448092638546981506630339 -0.002388110156428424934521807364681359930881927801117678444773354493607072144139 -0.0006184186390486797366748360877733559355776824661727318357330489667054492493778 -0.0002218024721938645384277257108641575258953875560612539561421208940020135400650 -0.0003141644034392255629091608779237359817632396917394536793072095149093348409225 -0.0006989723660222374467732195833800568592812196866152721964029206796965662170777 -0.001219855785955338539229445346156594672106342453049622187103547933717572780747 -0.002098683815483210693202523012796377127362451895187531684711675899695465187685 -0.001632943621305079031013031813922618346064628081356107023400870343306090597626 -0.001673140700006783393906647145000531386337411611968691576688485037796436803529 -0.0008341504379495916624140324870161771321793882165851416671802681314547735804276 0.0002816944968396792204054892991010095211962860578903187495960247005403190288159 0.001355400656896355013518559535785468719927332932027563368394773075676646053178 0.001782770381714228650342872447720849780495626491149585811471131666890515276408 0.001701898072438417929341943292738282219680933790354517054168290323498929043541 0.001442329126427085732698300846497727831462870534997261823317943044851445478520 0.005762304008304411635183813522863944005966165543901945272854028944869848445656 -0.04413248686527448647361876351117873751192684749020702316877972497744306368350 -0.01277751246933928037056385481893659943548102677490531521234426385366091455021 -0.003620577365485460015915627482831934529573872247915971186389829481312363446667 -0.001036745164488774130488353328836639791752982803905959036260827623198435069834 -0.0001800307933005862238731988326140193068950579972301557169794102451493868646926 -0.00004999619397285155046136350097223248908409012024836167728410222679065207125830 -0.0002176521840487250044425898776252277335099540957551659857156930322257872590713 -0.0006010021624977358526138902790813546014800509738965540595807829711234302520079 -0.001012900325851158469416808008229912946675682447013512538522505813582959889880 -0.001724905676185645126177155981971068950128723374906175887349062691393114566544 -0.001302772005356689814459172908159752242033219747616283291279136548862027598064 -0.001390288578176656417368081483193600903844748348692285205434138048006390148966 -0.0006597866007110488086188419280675625211925639388898284558654951894993029295592 0.0003684652283611883732359769233275015768572369725253793747883423590819353054586 0.001372417106182583660619937088787282184538540269266407381720212837626125793390 0.001787736314236669530373639948515274340840863222942831420216397189796499223262 0.001718266371284151479370409723077511534067774536929391291659759742496287220502 0.001457282278714138237235768693669397112039351572916158168068592036136580720228 0.001169938554200030761646878189519801168576625208331179733940574239970517199709 0.005938816181035977368854816831748400340097630849965833798669914587649908443345 -0.02693777886670819029479763953170412585235441546494708681247143946173687114140 -0.002605829559791628087767216241556049740300185955508397377352543186018077702268 -0.0001917242666440899259457045426531349874425974788758499683750600225702186508610 0.0001475283698438234461478810990218597678000774673172978699210178098037421136453 0.0002025278357901165655439691548032574760906576221706567348675556409333434825276 0.0001046448001653424078936809806877301325360451244686093948997715141792365601938 -0.0001210952860135686966501226520083818850405739068836767331705457724101408556562 -0.0004431120720868149908815431608520114908042162173634688183339936175275251432569 -0.0007208249127496261523331699260258327828498891235069966124390662111156110820847 -0.001233295832628221080117482779831454630222308748392013353543139616098571024506 -0.0008798688315297371004796490494599036449610041794165890386562452885475972234665 -0.0009623281414103523108276239068044344020653677265357120347699452257273101315798 -0.0003548716803077250548810831163997661202193425872630768892219302165582385985834 0.0005214664444290821634372624509723404138445596093303924555540445220399815971839 0.001352794277571834226857124779458813542254033406826545865141876839216771838796 0.001691748549809221461318566437742511276755738888601777891952755422298976757748 0.001615760802608018220790773768579971189095328163599117853119747469154465397950 0.001357450408363077715621838037996265787262021730909751260251616048950904779604 0.001078153853042382258701989416310825858815442444242470812204724354509464499236 0.0008101732241661029288892701875448989708065552009552330566030196840759308581998 0.006017974794453817294864079283302591355817670306246242656914303783024772359861 -0.01005307365394338655841073647981220439151950403896956615516097084975042751482 0.006052008617228954584996327331812351988744340266239453723561730248359637811150 0.002683918430000124771256087122085825703473347517818416716391799404835070783455 0.001141375879697903105508015540446031627812613197427062411145633375627210446261 0.0005182268020432731238417820475954529408360716291383280336228000031570391819943 0.0002276170485942961963906708893687639103172219858613233254497820065991654571657 -0.00001564634115378253018391322665068052632017472988113791133569311153953872887540 -0.0002442062016646748440882886947475527860995523202158264612550411668303019049395 -0.0003974786819834518334235117721672742487979733738256534599879207965384525646042 -0.0007022296372114631156633267819863928837427590611085379737764789081814809461781 -0.0004279046109291997228596618002814889596686305951004417335788766693001165089804 -0.0004568965800789084965536047641988371598102344232153926030506816691232704771374 0.00002300956034654781901532922078633839549786295361293467648785164621089049432295 0.0007053386929059161961993840236891696085543999946219784555345508292923831922154 0.001294486706197917449222525439144506331961602752249889686142120640596747768839 0.001511566571344433290429350179905527755957280083472969930624957748300210094175 0.001418216733001732288749964736752826478303941091308723649941546955496583972490 0.001169100641799175052501192304861987161798866870210531514060520443411895161329 0.0009074022695111717132435325096121746205837943311245850025340005938217953156445 0.0006440400462253784985799015602367170151316086395008762504303212530627338350659 0.0003924495112808680582164168556985069564114157759405492768546000499523828178900 0.006004150945650244808551710946524732568980556283372581934508021999871614794594 0.005331645993852279015540826380158130156328617711863142654673209732038239717857 0.01308005316881381821874196933003935447948104317703085215877176479353865711022 0.004998162199791728788195505592222318262783690340844518274053122544859367472095 0.001938189031943734015124034860139656957876683160459380976644708550467771207563 0.0007607882758238057925400027745020659381334178661419266119045956381609588207404 0.0003208337927791597909941226867177141041515637768611866663859808581442380160754 0.00009862533660774370819075043373446526942121701434875690472015448774926611712014 -0.00003588612425182166021191182988281402671434458991049540510091706198855935318537 -0.00009065351709035733559121651604969316594024796826839426753840361870129640828187 -0.0002022114690594227608814851041614754923577076310707727189868467339750668528634 -8.530361365612832855804861954179462038043414964674311859179127961207711676135e-6 0.00003346296629406728803650611766241615179700292204867121922135500336066465127016 0.0003857758656181922731091457870780349600267706273439024977130059662428931715450 0.0008587656621281035770048542832999079764780607387515657064220243349866035635944 0.001188969176843719719709927958721529337629182805733456659714364223479085272755 0.001275347492309125233119228544547273731182279529194471834616691761673159832208 0.001169033160908962492978213910132498132394091021108238763358786399314276768433 0.0009392706089160970476797377102522199380182830412878952740700495458338564638735 0.0007017327418484525722666999159165301503046438467909262677418743605289687833233 0.0004502648699197869297341598757896223430290574577748569859153849017384006789883 0.0002011890745004326826184167786156463766933981961027451558150368082049520698057 -0.00003616957813084056971230689691163608077995371091164979587487872875032541653156 0.005917214218635191989498562433977877763266081950705231177388725827255487111802 0.01835392422568588463286743123930188264585053311639521199872392260889419494353 0.01858144567497565867136908915669497131297216254437803144043336104421824059766 0.006787757362134172682737602107146251041103434529972558120512562322581182300141 0.002548671923727939120598512232456200186390479829351349481646298686941795471264 0.0009378959911493311809410017642807687470203241999235431012450993217527923432653 0.0003983156543156881405964573842659209668453247194150510085142178374416151900052 0.0002072218127418130561084158663185421543783585069478150279344735660046104320720 0.0001479801156179159830880765654446151733431480085362969646571218364533227422036 0.0001670120649371626798255427146697412487065370393596586625091927018887775777470 0.0002195559340311998034818202268125559006750836362394962370370773636809262055799 0.0003407617025969294763203830738168140703995578932580246955634514037095320946085 0.0004444934147010722849139531530631048388428597021478977004196565626602898876915 0.0006766967095591030527129518498841888039980394243313546072609109252229426722329 0.0009529993893465207757611951580588646022464557032645020647409587365697183091877 0.001050724761112070738146544609351119644871804142461530386230535026299612306282 0.001027026687432415412007242685086578130968491568655411875523942389715471816143 0.0009183017481489043487580231372764704568242753801863323682237418554768373285174 0.0007123021825227092200171776466803258158268229190186834749543125877136260594999 0.0005004034691953282887134403672520926215377607385961546021118452527914181498628 0.0002668309308874555336291308743300405728080937388831163979975890193053525996978 0.00002959305785623984826170398204282811020239177980624970105489744280584524382272 -0.0002035127038656943521262887143191398048819513095843207514426020739504933875991 -0.0004221036913140868434098344629908405513340901115065673997250239456531399952661 0.005756894471488904856521166202920107303870691716691278660091528761266797696361 0.02882244279667244044147267167714118763134387099444627661277698032538004484038 0.02269670305075308669464487080488877681453157066883545802931102491313795520647 0.008107727972556737886216651536206852200537664778254261159742640968891641195365 0.002992736952384773294920258824636678556998250475206249954291238038599758831544 0.001063902254846706182476166984472008752765463824955688136741301007742027189782 0.0004645996844621612531237579602689908733912582867359355576082876970394352567966 0.0002982201030920967316024855282707415628527356468009488696907292685118378461726 0.0002925527244745842656231102101782652893269336763674577044645982066961303580220 0.0003641851141771288956581610072140386919380615615086024634325710476345383117881 0.0005469304887904760071932759783864902497198904415937244849311362324192859237900 0.0006052439829839007842151993402122058577895314581790942318885671994547586006934 0.0007519708485565218786566540145020801031683313794994306380283979780575374761299 0.0008755348904392071728170106741390477559323863436197849562031674080559376511403 0.0009811016959794299247038390721594326977367492465918364482789187079987254901874 0.0008931476404604259987149626566992224957031601554084204365143176352320560768896 0.0007916289706769256828205850371448378139486525142787506935857091545372134516964 0.0006868683641852067743868303563597904126770105368420029725921684595814549796328 0.0005040069508949750537956577967195130847737245620536482838714913679365980852113 0.0003188244506545166233941345232649726852501037747626523937776349763609099782251 0.0001089175645622386430385285727493161313611863868469227942812444469574082708079 -0.0001084681772314099168775746333365998471888229867668225377821297757330945877023 -0.0003275071434540552375165754081628698200717470930659333089453623365161418906407 -0.0005390708403612136131994414190173143998905995465947945121188993930118053622983 -0.0007559877162662851095238470509659463130454458269696689375191851690871115050026 0.005529908807842368295604045800376052332507592455016188037919748829415500903565 0.03682435536945469527891059913531119666034570986887093849453413703418673779683 0.02557077100724489868744524356734922427365075960666359382760580404448149848912 0.009013242370133663147923336703246092130166363385597014027098043368461589260288 0.003292511481507031644585801753645954206347323699518958453414664499469194163012 0.001151488256489255377290657731878942456973168076950435798822276773149605295306 0.0005171354278267147575574878882046674618636271388387679712866102183217808673406 0.0003661759823735847098240756311242607390889691870934350961869121033666597117128 0.0003963633170553486717308202820080306182544509105597312228961872990776721866163 0.0005026325170946049839341169512451745863397776689847403345096787100374084415179 0.0007813551600571393444973291906685088524812565434406800037317897694914808590259 0.0007847472140389876740929957956780632058294460726353668713984706687025606437027 0.0009542499036992269545980474119666191325434878542996837201552360965111401911421 0.0009814879041920701176404516287530666167718788280537464922938182904089001611450 0.0009472960731118068813059591890043722877059815176008275259370735175487728525252 0.0007277225599640472504966441918768963267915659992151352874754351295256536333465 0.0005765210041275861342864441921483488654835173315947653075730810403806217652184 0.0004753642179230858902841854257348336682788121511851304278623002659089219084802 0.0003158403902229810752001588518176207059637048644253378798418729403978163456809 0.0001600503122286439965968772367994251107583825264158797867785578018397229271555 -0.00002062522333639749448824771011375694104074366380095345787476460779868134452135 -0.0002112070654805466126636729969878572095730495449242838587381058621179553642818 -0.0004077966107809982247158421488993944380094077029575111088524999369537323441983 -0.0006027027962332653042202619290579997138817947962656681604684870754896988774877 -0.0008090050736570160341462701211193477745503790444932440887912826800990589975813 -0.001048358571267362440050533884278058618594614872095324942074150739009863156284 0.005235639896683541988339461174878404346650603504613269805104279584539516518133 0.04258667250964849945265845650164305470415859131658103870858130640260391436474 0.02736022920008887547097313790792208319108429193392072044431837816487812367984 0.009561887525913651683318043066728754643684894993527499731875051299194758612559 0.003472153388025146533938091528488262409384389944189349030598484512115502964878 0.001206854405561670708204138342895707520890139226541336028886760132540596255153 0.0005529296506906944362067907438348817254603942318065479009817622905617819836473 0.0004111094894152300933599806218926829764016759060149787111903898342715001054223 0.0004652767382300134644438269274810620848143151348564032719611094944179550484988 0.0005918883643731713513969661391426872240367419060056398577933179309577607614122 0.0009353331624923683236219846366725106630018328876951069897485551307857228355432 0.0008894401860433583936311506746987434095394755893423314691044562992753166268713 0.001062524165012742604642154866801864950491850953775952817501090011046946048810 0.001005502501265755362996814889501895569512650913369288540584331455821672958318 0.0008659897697611535761510350119612023578398696394081538589847734103465461427204 0.0005641905492636953677111818994686476012342779646517643758993365882202014889378 0.0003774934132135448783323862981674779081093895298874159976441016155962694428100 0.0002792062742814900942777751977403532486007409262012290250931549627644738630126 0.0001460575985028756952108361001715437697894376378502376714312023910569946563323 0.00002298472634456422352147489602533973817445091890426299311996847831736219647116 -0.0001238650120719692954438994980193665447235295256208479097995574410336407562277 -0.0002822130573164508660773559311338196222495800918478644256062462133318489415759 -0.0004497775821086860497108511220225445739204475924433342877297843887197166217523 -0.0006202675101050396254772087658137269882015754956204410658782139849996021353417 -0.0008062448032086100264016719948948494905233774609277217039846995847179786272418 -0.001026902001998920868124637435745977655403432058854293159200004345465322031983 -0.001310336532934708630761934849168050693210333878259554571028824617553052208421 0.004868162300949386716127578926185041333102966515404288421063847484828409054400 0.04639904810775296468219609011617938878490417379967721296200102258382410524213 0.02825200184362009260684662971857701733410958737407032047858637887669114550392 0.009820592472040221632272209535910542426449554938386571175986345993566676458619 0.003556571677631832780878944746325901595996621552733070980028171152725090589590 0.001232684848402214342628134785752641147885698806839882194560433279316736602577 0.0005705986625118713059440315039873067667434249311843943439694091742568401953631 0.0004356973669302637201110638684217889879083588539031279746425794522312430784095 0.0005073322043716775967627918435977042945317111315343991142383397035265443083027 0.0006436721701957216790229466797221030960735812781326242027417248725001865400972 0.001025282381408189816722986505654734696606390231837039050698846627150501021304 0.0009334868698481631393307243240270863060163182319582290378006278237470253123889 0.001092312847037953854485315550006187872785629490042634544076237340119399111423 0.0009654537971565925969271646268358362980564239243909582666795711083385995118862 0.0007573904020439294747629561018239305371137297747067393048486724825796224221754 0.0004036669635542167317731815886443173750136639904770363346269551070378942212660 0.0001878843690494779751560338051716702691410217085505507057620221649877285333703 0.00009577783980823674427464700920612201088027641404133130196654479521943783751004 -6.751925581180241417461653924493593322663373370757432883919141845612933547265e-6 -0.00009425423497456166541990665447339815934491117222750193578976035052744413058164 -0.0002041463742882070246403042514025759260093005936016197595668624816841655818732 -0.0003266728565198861369549466654994987863334226620862895067396686995146853672223 -0.0004607270032984378420044016159003497733397629503846386248476848616882546678136 -0.0006012215571513635436142401130995916204322922061823604860278673371494811978459 -0.0007596000168676783226327021460371470763810421693575252228984091901947637616094 -0.0009518615761597629010770185350816963913886551367197701096380847698896689392251 -0.001201826711541984219407334020588848507691469366743854717194219779914803940568 -0.001552378519960428415058809122691436339892766593304831800102562080555216598858 0.004395912668930030057118961822603430314519159951153357778434861302006564927648 0.04858371296098356320396679706291796508074182023091700583451918314002495279858 0.02841539297644071372157439030310209172320624354137867331374480097543233072874 0.009845276963019874525985758819200336173707739677901616770713553887530191161931 0.003561835912961730998232610506783032801587619886583951736763925469722517389465 0.001229397189311871253498678362957473167634719053456919261653015345096974888235 0.0005696732996043498607525587014594660963005611365304032138131708408807288451112 0.0004426575672044737198401859711166914494708001680450963328917578382214852987678 0.0005290187043241221290551570107325899724950975229662730294378345190000435786695 0.0006664160777937868227128175206839049378709003830898802295526775679360880045993 0.001063003126669088955261662607607790823494789778198968691358503434704497932517 0.0009254387496529342697761459863036780841294140106423815929738034005649915178782 0.001053110319554067352955641795688819295464467196465339876490735132032781097741 0.0008795381227562298394427076147886302124557440239766507741089001764060387681169 0.0006305668610855149202559457950103264440618542762323095356557868183670664152395 0.0002363591351360622249551570787863434457222468870007437131722045485010347341622 7.840366400866346214067874999933053279739940368191285156450302853046253800742e-7 -0.00007862125534927767322304668881813578943341673658650935493652665316332305197133 -0.0001455861692922895054450031897629821055178434157410063103966647139039574221690 -0.0001945086071045156608764021038872685273516322108993276923648837009382767122278 -0.0002646723083110620312652171966772166330717179299254083151075052453217423841155 -0.0003483698839552917817708899949070719299742455540110368736129706315710013706982 -0.0004451863524279481806628732752898824534283636761753268469298208411683231459334 -0.0005509373146499979526957628857619448297558944013705972136515077365330175719836 -0.0006754416749195686453883665475970341451754485812869186913705032283274460972749 -0.0008308745368827397367256932241750288692701643785532995133667806305609696731388 -0.001035656751925250684408906614322539608156000342008916627290037239118480960284 -0.001323850904493966983623034004546291459943823744626251632004745495929036378114 -0.001771991130478068954673950464462540144440541744149658737539191780370304210317 0.003836037367470204753585808505748884199710818447018888239519051249979467415394 0.04949390244909222122221922317008671150090201558448438123229846335117436900128 0.02805734507761077029194714930951462596547553370449689419729487830006168103949 0.009704310931011321978910798946634815753507391627192187696485662662491053135234 0.003508241810347454779762046078310509716632474073022099790678870136041579446444 0.001200334728217512289900154227412078986469117005826760964220693557454030959569 0.0005517371199962325644145780394906823196588595705825303936856546987515805961110 0.0004348555602001390586565922369699351129459654339332383902620625095844315015277 0.0005355943295845063714041897833032397326694152852516056254216201029429376724813 0.0006661156537077638898891230924813301055501771156727633292672205395092726718489 0.001054045298054583042905960237643653852051676189509059487644615462899351122061 0.0008668757274354023893263372733302642729006117361666999701248881434404173478643 0.0009530700054858114879433867052592726462279038512606182937543000903258877419653 0.0007657299132970737175191576701716702507319601151732486675771121639846161295223 0.0004772464666204182831952318386841656436646148378604962049143113066064488301409 0.00005097422506500383456831449352260326316856972296726634117963783933524067964568 -0.0001900915608627103940195395378405309836567352712141696332781278988410753677906 -0.0002482470854584054834823889851116444576337438283618767949503948052214631293015 -0.0002736634180600493597535157858677099781430323975970853789693203643373453370316 -0.0002801410693259168306412315572637859035709354685266914117192366509907465049601 -0.0003073208962490454439636659410422601662833708663645619977562904758293282807824 -0.0003489160762582973311410036541646559199118924663532561112808751236143052094710 -0.0004046755270448471554160443538267993495386195356770418750979668302143556283395 -0.0004708996897577492222609820784973241765137563467936364876805456001121401453886 -0.0005552827188654750130490469570045023250046854730199865362325754877876422136890 -0.0006655337768617097305524522447136043424344283903491490052888742339081472997291 -0.0008135238283032009083670161080991459728827573639201497715906012615484294071181 -0.001022155428375993809859479782058368206943015014085289288428707503124625837025 -0.001344360068971368165756697261746308471116876065070170307964636780838495964220 -0.001864125348805214324464002897562618768327121381365921206848571754937062473601 0.003279263121859564004678529530709993854820755168580585156397850250829422190381 0.04974279682307864475355604420148513413091511023795983972353594588366716402987 0.02749068148987646098303628201590056167357971013521831321523690924632637010153 0.009504114566557813332198205959311973703920540826419184649675548779063856723744 0.003431306889094433228619531067762023059595724738926864115110493918538424987182 0.001153699312364278153234280069993311426486655808919699078183779496018027770720 0.0005206303704057603323037168421666920530952006215879988389564513281066133559869 0.0004171003806238032931163362554583804653498064755192532817671872989149741596885 0.0005340863930709802071609431249207074640711930074737300480422005247572690925504 0.0006485300875163532131979230821238492527412382729403761012642151596984468390094 0.0009900531128635921708631928961049411506827021371981108389852284237185772389595 0.0007478143837895672733430159852317133976454732662591651703520854897575733753558 0.0008163284707100542671315024640314370580654821166254302021886950130579784288885 0.0006227355998543712426247391692094732292770024812814014702505032753866198527459 0.0002711911531427101945177777364045298439607601461742775844395671708466808608682 -0.0001742700432638046431729875337919951718044026118911645839649669374708720722148 -0.0004033777356128681927988456853088024811668954091879734166490661722443867555147 -0.0004285732642751003951026408891465896080362461701161415782792765456477389216989 -0.0004024351042125783078287956493639393722675255551921251826615582511758824767362 -0.0003585291461397304126976929084821404657482602463028704474245127146636034708744 -0.0003359370549617614289319959580996184020178793595125879824456974671246242044925 -0.0003290624636034055539341615550625983009516624708560984403386512559678736862923 -0.0003371743703155889336961405516463079980473320324170148164454027513155078683611 -0.0003564094830181546391291886097093724629485383922859172472185314256282140423013 -0.0003917608944343662931756822257667882989083976415324297043656933949998282884937 -0.0004455803232465171903073041298299940311436417132495044198999987534458922828757 -0.0005216438598438501368546075159716374285583846856356980542866563142416112994437 -0.0006286161252030751957375459690269475465301282354822960241083594393993647379459 -0.0007886825344451000997243719591326762955562001237977815521663776871238673324767 -0.001028025936951859533349468265222011884879633485635178923973551681091763607149 -0.001303320284550912552874871794195741826637278833535483552737569069456732714846 0.003225416480864463330246574923068405940424245733726842385435677187183066006275 0.04728309011554481238713220258454980295508538847698264390278236932508318123514 0.02469473269803609493857161984753469504260808281518081475148447604641682321167 0.008422758438621279596186857896937842509648200192419706032255181018101529190779 0.003010905866463823475109485835738340542934490854921112084325202145224493426525 0.001006400970077714711221078583538923080603034582325181903468319714642202148600 0.0004552965941447983129802248138526562268613045895792090934976055977860709272099 0.0003781099848129755722511468225308640764784975848740087106013669802907190080260 0.0004728458922429567388813771659953460696336596361260364462478451558340447374901 0.0005563085102375586507634785063592332946695460574454339110099754591054625914650 0.0007137880654598680516315363815570270901469003790499335911673805832606635106897 0.0005467847042645464445599865114114674108014922140696945316796982490607223728125 0.0006491471109873298127714726739987422414421943987447002120367414693002227414195 0.0004172982378420995535979787941825021100394846218127280045256392048204281811281 0.00006135085695652751697721161843245953758498886638330133624165298092361380514150 -0.0003185839376460664708549073169839367578144868730249133621666563656630492020396 -0.0004923687472442537174712755247298997658478815238887333675035060745636585324327 -0.0004872699493726109118502171939821711625018971687954512682859929384446639839459 -0.0004204442691251908326069883164931802942591905445370934771324390498772261389055 -0.0003431387755866609283502615841154318437316816511558911108251256319945704854811 -0.0002805307667358403862010608384573223306412037508145461527498420815051289904658 -0.0002318686560069372541380280252848149847968691085115031697483712900818075823275 -0.0001955039379518173289796083502978377379331041238094136202515506721108773477477 -0.0001690125872745960322576302375134715333308152797941427048185779265923159515336 -0.0001523441696565582256401178298217440262026054532233173730997191026759728919593 -0.0001415518841148729658907745701717010419919050689243254813591592057391947812814 -0.0001313158360278155684590385626606914774254368232212465010706799765205966242523 -0.0001142678738122651461622416148992992564282449697956443705966898091249617561785 -0.00007830222167930343188490924244143100410600358280456684913909609158663432270914 8.950236265598357477281647836709236639123466646933090279843562031319717936710e-6 0.0002269697876064509559979256633036983200748911975261825430191294645172080548439 0.0005979362871885607039833236409817931833970316388573782565007884845770117738525 0.005760551761561993891224245575522777478021191463165843273902099960046055056372
0.00001134005362140000000000000000000000000000000000000000000000000000000000000000 0.2554006803846946082085616627868600935371178549510220872773891479709528157623 0.2560280662535750734674019202339823099649079554185290362454999193425580965919 0.06463748947628133121822101125468143437356182206641226466491302061398902744954 0.2387263155076835139622618580920137928697791945080834587555935699273327178539 0.09807924798778811818949276666834277327821795929578479183903370076028686352330 0.02575228641963514362084303485941809434000502832471080960188035974553657567864 0.2062630326581027221852404646715203877953587051447276177076484978729249362726 0.1108299150410289491924631822067595062668074241270533194260436462677141370583 0.02775982406579153365492991267590934978518716031718400215328719805122068001735 0.01259885784694508303082409581048400816180676982737817620884261166300259672786 0.1649928175206232993209102492525356606570859420930656686540405191918908597494 0.09931979584297630071054983214806182660114263217117894600119011894409072820001 0.02484876826807676043935005119441861697308083423171247898266490130403292333831 0.008051531726922163992120236819457052158713643839163931440118276232937902023575 0.007180293892214129349738751686854496072544360171119537482912117556169507434677 0.1192761838275224784212741825366484055072002350684328379286050085611468636196 0.07200923628652620839609512050033799488733832479098363859348411385559963291860 0.01792251661397776101596917076093684624639500105015176243255192494030768100682 0.005544306100201640112868657429787205415013570861419479062847459015612792553240 0.002179257225457043263526645154972785192229829303163275559807025740248561271671 0.004524180367522172521124411307560674037390957555830431786136405304187945523768 0.07120738918141287318004289335393960220734470380901698631163387059935114186635 0.04017096278765404199664230036515678015231691947873967019723554335800392183328 0.009583649439585460040613472554898746041848434826942302296571606810830352435731 0.002780735093726379976961687146812788028899277225004535683591448555177853715249 0.001212023715367726253289432635152465625107371153114052991746715392029174603803 0.0005666794828687167698033239281866971015447785442583671644622052137454314640607 0.002874141030740166834474016210633394106924300976262953281610868557273776652564 0.02593725646302357458070100529008081915950770538162675669305987547924948247735 0.009881389904241524669693393897121668691188400399111392652923507451823768065322 0.002093675912008855346260318831331400158784848596897850403632931214787995470176 0.0006289522913879727600079623453763761442138918903950707273214204494492553331345 0.0001070813160751693986295324759407069470545121433388901785979072466151312742215 0.00002723359284809408708181453531172624217086472581416047260750308571464193171031 0.0005454444431248599825800260593846330456878795794236004922322914219186930880094 0.002156601979765087480143969868873300543336915466643607769631703313620877660312 -0.01489095019959876478383975468270988612203057152159102366381524734867201042363 -0.01514381623133709153599135084303087578175987102424247315979431719759080462098 -0.004281666687191477469752501752366592291257236500826058120868117771328491629933 -0.001468127852828612844811476343410892942133096582524231305407559992439860046087 -0.0007233015551121239194773976858097784264912366393456659385778539406688621102807 -0.0001419685374683166553546248724756859965722549547763264197228403753510815174199 0.00006636003526416136094086226638288890148628555864089295479108966772673361522664 0.0007730622123529427353696811563546879593059637563905598058491295931092996368563 0.001770266829148609874033602016379135654475420587860658979127038846266455200642 -0.04764675395407813186139871124823765730084542159018389487990871770061256842251 -0.03442748730639977738878564123660287887125954365589804844138927196432183111267 -0.008484125204829895269164587429842920344452288291800800360812334218678006607678 -0.002737377158040282118356280548124995322178527446211519894294659140728261937646 -0.0009957880645496635177471785858178792772460016757324201267100958907037068598738 -0.0006792895709527739204146674279342799775126649521382928588420204460467517429206 -0.00007561085386349596673785160288172306949219702091758223930294736714279459619930 0.00007132684432060806069225123438835715063457585783395025121320012880623854824282 0.0007735025836792693943255029007087962822585292523347160829166340274517279010396 0.001642978200089050554916749415358376664067507421378147475129404922190491740245 -0.07337240215973293066893286654172030870062720332414324593426565529734744309307 -0.04480897712913836310668004731448319869267251576273604826436864524659844551702 -0.01095172808217639114147579611100700186713519641223089927387200524305978324845 -0.003249509596136322696975766486348440790693750055798919173524851601933144041731 -0.001528444808948284137867849317297858055374062056971664390795395061546938646151 -0.0007241857542915407456005069271092834976838931236991617780246465773653549237783 -0.0007320914273390194458926589494994901651509804324275928163525973850324205790205 8.427552645955126763940232553222988047991497248620050849186677212609329241874e-6 0.00007433575860108321221412763767014337825516127760387524585867063357781118886236 0.0004897962815213881582521606368951924840623400970388575377036768177926989954892 0.001853415820166971637053757799352553565640070236459969640363862512640872883366 -0.08938279993491976119340862823266205550282015101176178173710968759489174253635 -0.04812139727535196863983387848698016667398691714393026535907213920568541049143 -0.01143210866106110202792400642760861623051238433950165366643350780411976690553 -0.003602100033110015605631856616061901263609241083997267162541708597949880761063 -0.001327891366476889236854019345026040322850340002640793474162166793142575660082 -0.001011233245004881463873008335367317120443105981918068144590280142739215305788 -0.0007355913321478848374223452344754233231954494730008431360374552834322597082348 -0.0007029643826731132827298979546537808607485138269585477913739872984757897651400 -0.0002072631581312998081745122672749450501026774491311152637992140617914841297188 1.944756574686414651864116094993398962020832446012998932552810510731609795028e-6 0.00001178812288103685472833151995918557326878585089813538240353964736620642868512 0.001935713482664741240024392627424454149833138875391259157219338346079448268029 -0.09582785463832890503270172348175896658422448363275110439517463481415603484838 -0.04514959301099799831524694160025352871548969627187071812333731514449475240998 -0.01044670813338700001664290210259686058949348436407317011332069010030388640351 -0.002982355340979991694614003579889531682485423930156035043694072405244391362361 -0.001369442586014562879993411759122112277448251586022260430938745871311567974153 -0.0007954069465181365246317606366998333671753089204201306849335267052866290137681 -0.0009622416339619967486958416566298426939135142813742496416228559122877046983322 -0.0009995947475430185327900832154394229348918784264403457560158595705358071882124 -0.0007994973386753335767102204461263699584250079596656903680441717925345496177277 -0.0004755087320855261976354521223113939492898472711013895057115580573979005873872 -0.0002723421769791527549182850453548728337268910374462573461088440148031354257029 -0.0002468109224311745611098815340115775671128842491674352515866154372598551444323 0.002258759282256592417441759111063673724847365394461842661340372765357858892124 -0.09317036865497653165065138221875601186972131451569020070013744815653849783538 -0.03836355411966877250541262009963380480773604829158270357407485872373771238106 -0.008740134174955654599343033734868909351381632003644325567911989220986377880981 -0.002503779760629876504134553833730799947067036332430582287972371764743095372642 -0.0009112696529447126821274849635143667626509492639823293481987091246608389383144 -0.0007227976300805153428208146762100233719352480823016329030954750369406581031646 -0.0009594403630896762891095366512845572960219282712966467777095163910036250624777 -0.001447578093563769320226412808137087611660344756481942385402780978633000675297 -0.001337942457590942447051851127339725741296068545423188470569710472517408103615 -0.001006643968575637308267755384003605437201319358457552395758596337548403675755 -0.0005577980911960840190617691229569298970078630524614186869963231460977702184967 -0.0005461640690244736371039171405042076100595745521015429296579444688392282003418 -0.0005755113232124654576967077558209067134876392083647425754204324709399253547985 0.002421690284199599848299271113686610691260710525193891300159337331832287273486 -0.08259280463903333038628698214551050313196984565112702716214792789846192928983 -0.02983602689907296689200268905169988491925611608575771865444271569935794741081 -0.006334923181225083344728106706928471175343817282125588930272564760717142158943 -0.001673101390332136668974851945498737951113135808598026088523375034858178140414 -0.0006641907765469289933877773833519446427766180459652764630917541322487067592646 -0.0005210002178736971570492588954421515942623488075158708863180089173936304356571 -0.0009974339033330191020697711013317378640303454429756640988986527206532438908408 -0.001728208245496705143048775044275759506318628481565409768858032986914984761617 -0.001689033284196992540183262590355445622292614963899297557572313515571795027421 -0.001330102964367389019186186598101212467554179882047769022994734331431620312715 -0.0007918789527527915222357757513352736959969856422199540428119822983115848567102 -0.0007175111927199296061913095702406388937495621231894817158818761506274400258903 -0.0006738988746607867661122041800620235635921605556989810031597075954070358149675 -0.0009454916881044907439507383303729062335056443074081143156837758700877359833215 0.002673576625823374332313449162107427610355091012336441307034722196498246591438 -0.06714586521881205081924180979839742661645099208153063649074120157814040140086 -0.02047835423690462595342498240424223113701451402284399329744885418500781230557 -0.004235490263387937377699360264405925188198811967811566154242318507862006147495 -0.001005248766059277302597798741826425562995533093601118321491585945664340011174 -0.0003314079750553351171141741688734960946142123520353595448089061067261492938786 -0.0003979808357692477085602979596147995307068277749501517429571434997676097623262 -0.0009470571795344200002713939545441964390725122543967403418846421293587866451824 -0.001771675560585263438115796215053402544528457871245236748038716739232636615132 -0.001788881679116884517252582723957725851907544742218842691161245721715253441539 -0.001477333571127439703064986197556541032710374848970132072292659221197207156509 -0.0008714726580512319791589911807489277980965824355643993546125848297263687489809 -0.0007455707272556992412356596835015108157962469544978344806951479018125390790451 -0.0006824621676944007934824597763840536392765465188015007334571545896088394103901 -0.0009552994900832304581574334290436407375286995080852037928816320937157166858289 -0.001327009303873665121669933064590462485452268169197723212168335184686734554869 0.002894884265824585145201543078349150046929690725873386192527262119485727955550 -0.04926697449792707751629154467609930817252742800396481130219465277904829032713 -0.01183723970941666916755471441206248627270293392570256481129597111815325541347 -0.002106477269264436644785826237204780740081702399575394453784330334164142816477 -0.0003859186027135162167938766249658025915152766652981462551194001770217873055122 -0.0001157272002763652328414480022678093856240835296222721562778794148256583613757 -0.0002691393279190139628950110469862335474715480243159748294566920649714684956836 -0.0007888913126831523870548325365403633877607029503644611313368089195725568501023 -0.001552272339797419187557805879076756362621677060510080732667505876056765047620 -0.001611415015847286636674238629586439667726151277893868325560547391456485136814 -0.001345166090648731947594431117561881318370975151554981327162148814379071407284 -0.0007670151759206105083428809645583497953419668575275531626886571757578884926145 -0.0006443207703486506689540857062283551312313822922016903546990611527180239847087 -0.0005863014972286252949337082983296770343866018448609672528291446258412310183388 -0.0008211489785061178622346861505360452242144956419771934062205864730636030279003 -0.001143267596439047821662540575601095526821112559070688267725313415563635505759 -0.001613715695236477184655502130364212282515621667747084485267894554041879027185 0.003221506468063160364402928560119407035950558801864735610742369188831115609254 -0.03163729713210305721781585227536618042836459782531694209839806012693210146600 -0.004137506448634163332793534288428209526761893991516213990534512464366471723863 -0.0004379471261352685526136106279586003822932428610618459383919068082749411251205 0.00007039086034868781070197741771708763824423445531901315565689283507070509180625 0.00005392940223649422891837263535439930822550403584325322502720568983362716088411 -0.0001172884562558909216970131323958160634519432218026670063409687747592040762132 -0.0005353209648737397543617516449039046998626977883621241353109298158186209609753 -0.001171490687678033477926085462240902154493812214594895196236896376491450367500 -0.001257128873995528009548819658245306063061432038282269876611486142628764734637 -0.001051511645024423926583738949110882636972185149104464435460211717568829675912 -0.0006011651023502261912271776457932767537558262720498861763940340095407067077492 -0.0005129008791717548719914755792436851514238502874631730373360654857796603354361 -0.0004612264120728964368192940148217910750328024664778496369575841980156951343247 -0.0006275373617285529145740924423893237798424785247750102618556759752602933664214 -0.0008643229515896910840654011472644875912061052741670431879521707284534297538442 -0.001223543763390281437573802960907261528372613346910260036240115259957360623110 -0.001584607870531398645427672367519102049716517158490029858295852763681526953884 0.003806928652342962573064094632768316517083584146892311340343531394631121247877 -0.01552809290485276751279460977436499903146790860543578441038884697489617141942 0.001742961814617268049970265458235390051242247864381920646022545943013964901655 0.0008362289809411549358812497842460237569901763232334932797429412636376357438672 0.0003863449236805755637593884142869710972233459432749754756651226345701880356558 0.0001847822846622505013459257056872226229388866406811925343682609704012232812052 0.00003241466701869241250470017859975723953973552440056643710151311960637054426226 -0.0002433742764858896733385673448040591624542518414226069416413986475329136652870 -0.0006893795741366526281200939138252775595606509393504520876992022922089207077914 -0.0007715674142924187499821484444913390321948028842750477242713012180379563052736 -0.0006804079098274785086616807996893763978331624036356905739388736762075551541345 -0.0003989862070714308090481151904428661676221346967388520635256833810733409726815 -0.0003554481855866625803632500666140589162933885826578824404599230394497328019169 -0.0003109287297449683831905093327868163973024344734774796612094725705496682907850 -0.0003968296060575141891238233863778646490732691936738643338241477395022410021650 -0.0005374990983740819521232056102627637108229200395823466694008273828775626753729 -0.0007641848213807702453678006566576875497361164789541661412536020899760726285568 -0.001001003008926284422884796820660056258255883915370786546122241324121486078237 -0.001078395881065429202546137246396391726036562142532410718489651225602145784540 0.004562809269158678719857801809158761307452183612765427013172367997303187067494 -0.001858786330099041219120095988022188565894340129006583861142063281755671069249 0.006008834793137383143682667879648348793018740338459511028135630774339529445763 0.001688416829548660010133668899110364912139735065949744454357113714013591087054 0.0005970559456027844926651809249762641670199546705037300095471190028543504748511 0.0002807637540223434136949646398868984625125302085147685828307856588433886384982 0.0001620406968740696090828623726536177921551784952251034068567326947563466824888 0.00004247189986194187192343122355006377730850372923114920747910742508786128764333 -0.0001709057042826975574369610623060612051843329226832992352483386083952690378731 -0.0002474694824142594127366375517575498304231043169497460797014840168596878474161 -0.0002772444782171098580131353443334207008717663640779455497155240079792039533100 -0.0001769732616743159879530133393561247481612362130140497061860383699526439429584 -0.0001706631517326611647596672623953062636041116870882004095321308744151510044978 -0.0001372611943617655694365457984031155075094289013968853670005639810546515873214 -0.0001460555207115115549673566088311509629550112095279774917156183353203032108356 -0.0001923400215570185541481996167932260725949443876841899144280695011449760230910 -0.0002833079637175225185887682032479408936961451332441961847402237353378362611641 -0.0003898061007310003819257579677423976972445232806931876392528618018249800930248 -0.0004337008960172111877113725079247068572339369442907263534312928843885895507029 -0.0003456493575674587072735486545768417370212579612174806657259886357208202174028 0.005246943410819016007127934236562637479859929481403839847821373109173571046586 0.008851379470868790909694210850816077332955470917859570584336784067977027144599 0.008765291230173463323064759795639572786830199313407988404978310045853452292778 0.002231768685994698426134673192444206233029973674193162011673273320999652577994 0.0007263088298349488231805676670627767872590351292668212797999129050283424851004 0.0003412460625853836111646268375380151547146167023610813677109065091015880618091 0.0002568338818969984368881063133482926688442629314223912564574512330988077910384 0.0002843491536230787101081132618336113586091469451331541838743763121518734061515 0.0003009518835920935710767658153771425400702819872485194718124932052985302509001 0.0002291589165865307876394358356803163505888251633331252689231500225539743090904 0.0001130653914852638790176000681207918297200766417387699019556966974684276965829 0.00004747570319140946877823875314791896250681851867896765046156113098886013392335 0.00002944948364140971479646424439060572654421524883528262621523031768468490749693 0.00004647068899538058045642046675347355171348445658076941890764341723790756525970 0.0001019926425644530366478402478391278064412168986928429734089089821346241149966 0.0001426615967461430137268092615860276764117578441663050581030105410080882515036 0.0001815868343955003738861661501682429637055132711965836883263987249566664141018 0.0002041346148325060906227642461245218292455594154840344456908766169813606737994 0.0001957599025969718947855678417657628858871610615560721188290995499162352244979 0.0001321241151392118858670735457843723324849912354651642315263972956973851003869 0.00002616746708513082343279141377358078609013697606892427613926453307185384596348 0.005565536177412808447627365693432395786992995373943913273535230105680084780708 0.01617743913672737545739980062300890032950680987610504415060864350792205833344 0.01039681251876865406138971708799606312214692965004043572962400978012718338386 0.002542989145101261365919837949538939409487774840763522286359693098004436544698 0.0007960170602598071392788078585630142010286660737848658292457757067009395053773 0.0003730641333777940061011190141566493546715912112725002516514368720731919332739 0.0003169901408385392156711299545095018626997483997772292607942304792882885761243 0.0004585040084197244332029141063571598908623333640109328617265472033271745412799 0.0006443011088582473167906047874189363439800112739449911874794349017230277466914 0.0005731839968851506596971237816301718506987615390073974053827420732980213630411 0.0004088349147247122926148517351308806544686229059360625329042806683920204092940 0.0002240208805123579993033432594046966893984210492684435529660646901692338985963 0.0001908314895289738678431101004992744282756796833723611663748570186978229974411 0.0001900573300511641723962534335762119731983614307690649415273934557252591521530 0.0002869812549977909551695362881655787637651500453048667088480479645732430433263 0.0003920080531148563967723898344521192066041748744397924299069197701598157523816 0.0005315021118179141690971837716956889639293320588019265765662677549443847805098 0.0006580781202675593669635584794461774189640469624051896558668634679121137447669 0.0006810227298755074773702856239226171710344513748565143856061836361295809111448 0.0005000869509937900793156017373047870165399044081531719039031565365416404147906 0.0001692426276330697543543306681671562738180720865942070661947549490680522531099 -0.0001609032013591858415576822219415122951239136886357066689638179132529636648290 0.005594984299580006009780105098342220400448553519907316353870427579965026699719 0.02046448043147348344569835807258371737295980685339964886163258341131787143358 0.01115268265998568387919709611834175327298087722238870403656871157664945729633 0.002674892907306019822496982732262392922665306718743522538240445316790258932989 0.0008196852980491851438078720703622487528274263236663557350242841579531791029019 0.0003829309035968767736206615019028809206443927025476306017712012855787925499608 0.0003498665113390739844239734080814853136776579099899107459107758252625783734685 0.0005609604030983705597644577859051274348248152971770473398470116423620232409728 0.0008431721125109412456106253919398409941098839751517229808825433500691415928331 0.0007684924581930744713725983211960653750183943723128535727494845218107860199152 0.0005842868609159823160486202312533753440507113785814672220654244063589179531617 0.0003314731046498184825095482526595941612627712006202171962530702565952740320180 0.0002867350306352341995580647208991042369730905036348046539693493898048188400803 0.0002683760892934036116518259827802155392862733337239019657153510600764813698228 0.0003818841825141090993103562388036391096188134824969443667106071540478136776184 0.0005220142274086031686300277242653708353680349685322584152491464842205572742526 0.0007228146283532276353340554516564853662781780280914064431445771602595874799478 0.0009154047360100287611233315074792971940867202829153723504927986675483471519994 0.0009589343620850929272773350288587205420548988825165746748036030800576608936187 0.0007099370988953720734094038032446846208429386163413829285779927029716695223433 0.0002505683378403257262528035618478704209454127669627467459442248477239063611607 -0.0002063476940616303812746071087659932792023630735977025659197345379135611900336 -0.0005526533572289805246071472704296308086740493969246279864764725361089095918524 0.005515120446119184317893647453475410868820869928011423882303241472787466706593 0.02233535010057427104245231211659891241448211521132574300232333207088936241696 0.01123727244518773119862358558264659460100963970900917451294221324567852995220 0.002665609267056072049159592428779287460270930645029921528463746104052555237365 0.0008065443838287951549477395177122672593055811522695017986505365965796411112586 0.0003765973563019425690913237862630692212444438073483070532490816510202070074728 0.0003604196625822036999783686002150059234140010846808296930439820854804046907397 0.0005996013627945741485218475357553901475207779385830746013576862021990146722537 0.0009210816889897711276955581586305989417821470450970656572720565354779254696196 0.0008447557631814311711155355131616609513656610366616958991380516101513275061208 0.0006587916652060642860761327209324800557359560422704931318256458871484240103820 0.0003766990290045768844983537080701464206820236479609243077842795841131332502184 0.0003211622478236657369877927712783577239154434391399665899248281847482780463875 0.0002867228664409864797195834103676513728307792575931342249872289200934269660774 0.0003976265704925220436711165043362450713255291293440055302853120281009708199439 0.0005482013886911194426167460453103078770773558133029588940683288030438308488306 0.0007740881550086045539615317275766912106620671760061502283834865129385755322527 0.0009922224220780609255643367555584767413743283415445612724125061147977448253799 0.001041640733312066762458443992654413993269196457802391306684225196908991893497 0.0007708471928790394041248408025664478995171499660820235660466652784400102502302 0.0002736466520407327586184346624857139446378046879761135627158043088613475205991 -0.0002194400439416091458724111383396961450412462183480943321073809593369908738289 -0.0005925405899266596394058471554244447437377322874585014761981207872593045750125 -0.0008719952829165175838118401474429010226934933658631987889001364034408150432230 0.005401778476474498713037256272551424124134501782461075535455615238107431927442 0.02248358593181517826450332704011351539899683429539734674094355766188853088042 0.01080849435644208006255957305184585922429051965653761372897112497491860161932 0.002548390255871197093497234508543921650454804747853450430405227761680922278104 0.0007655395939987131309785422018794083146866426824044710500472699984219774652252 0.0003603297261908544853666500404639857063605919934457929961959716883474834794454 0.0003538078026039003391872022079881738513815748693438943209303450543663829595969 0.0005936412422638242019802544017478709925164680972351795604163426735560443300008 0.0009213737651014604908257970880601680200278097564035487520405927542015630147068 0.0008491561499144299536846824040917181738523695762236265743799990643844567391772 0.0006736466474783597801163995915172576901837861905014321263859074992549212248208 0.0003840929668394957670831824898507852405520184530944820044036560501458462018472 0.0003185412438793162742359023649480555157884034140277068939648948064801403286483 0.0002706237254797220940567111359057681515623752334613401079132815670151223934026 0.0003699091322015150906037691541082264314411691586584973655902770899750284892161 0.0005193487580048824539399498692537342697004684566959873337923050710816344756965 0.0007467695978847335915182583354893529025603904062177861075574407499134525834347 0.0009605863214585020366674119942644437014266796709421307429646385601473335946244 0.001005590418963597897102378616966565998988537552516684365074660089738238386981 0.0007413977218880306624571401978026905649861555428002678001651159890017886370275 0.0002610792574824617417094486279923004955456344616246803724850047428981303679435 -0.0002138178343330520629366424694934329213278595999258041483479520760772102673219 -0.0005729301878128309236983748035745775669744081579343111865280174423356931832720 -0.0008421957729130850435271032935438187657385928426309333152088192943807949959117 -0.001058923555921046470181347482401155989114300972360012944771827456256925932943 0.005263406897843168982869351231317631657476803143078106584983193209537929032130 0.02140716758952346881936269437418104074737573621752813068948386570466872976915 0.01000402216552006814765856713539852081112325117631025780428710401287830264420 0.002352725841634982907910571249349315324671416618518853981160573876733501050305 0.0007055077740933949350877814709869557987663265272762998682785494144611165971733 0.0003366569424591821399669065986374278402120834552837171964738028422090110103819 0.0003339656299742882897967895076271294357997910655465081946757370722627347128538 0.0005600139181477697069070402966477986005899552709043019386571431670685400676702 0.0008781622992681571626982941139121781168573698773758027726841065107135985396515 0.0008155490284042794842992944596989514879822472361519533031004733897125132406570 0.0006566636228478024460751329946401484224293588154797638156881334785542795399206 0.0003707668900129235552766650399820871436095429515374409444774658292253124606043 0.0002966615467178534735173874042864779535006932157887379537658009639695036314187 0.0002394751334949692053813351154434926895993233070576302984763442172563240799902 0.0003266733220811256652609317598366935330502419246011934331602711568545959360483 0.0004709667939772857759890292986865827885541145001544546843817004036477072398727 0.0006822835758706212851161270411145831558386186946534455761028095046428206844691 0.0008741549056384398010353299453501667027737538222818707370348770950571699557389 0.0009106070194095658152231210657861453915885364852473965177665859634438182173962 0.0006675635243638293748738217488313953435162952779852344951630177852205223268516 0.0002310306382128853813753527707361497029918314495056521855845707406282242907393 -0.0001991084775328472111349703227054507415078865904559865133438187992766204722156 -0.0005242947342400549734804759034660275089354195567994209062812868296428365940834 -0.0007686294332373049519827625876454045034776063387205449194248089835252630930525 -0.0009657080617737227913143306596792418455043429337518554377350293937445499496637 -0.001150608359891473519485830039371003282350466219179189004266759443030704363809 0.005084614006562220622797936240057625637287879925075067171474720306750667117370 0.01945644327434370088679099221401310011835020499093200167875860732495022862225 0.008931555375857971049299471449697407348926337863079188891306907941316385765404 0.002101681414217493825458850808346654024291241051663406740676209545713832329461 0.0006320560462156358507428110107020973364386463975762888573536048315965061560314 0.0003053796228970362147358524776593393184841395152396663265461062325868864581693 0.0003038253658247363675541535047376916249664572068176427272490807166877239866132 0.0005104682714969642678464490629779338117582620026517767102622017179023133176241 0.0008125480923150486919104338093974043535711132276939873098009736478839619338530 0.0007623992958925885596119046876075807639234096467101222952873421632136572602121 0.0006216905598196461518787130431779081914377769820204640057359103862203083605777 0.0003455960563935680037668478258758674391818881628542541835771621804464364393116 0.0002653456758776706748491529296766507716101200517112879693913812457588752295943 0.0002055073860365787279884642491573063597745171377146750587695275544304484025195 0.0002849450536360024322673704298237236770495163627383819801956652570162537778605 0.0004177044214129840082309252574051384336673493975526836947250339595411688350481 0.0005996102580103827146477425363876528800555907923483781096008457756210058626820 0.0007627574664513902609994020485454129528597435229692787615266714238619123718268 0.0007902303039420800106225608916556395768999390966654414286783506258638297558264 0.0005751316748988469824588773274769914012281229105641551195986023851446699858754 0.0001940035359720648567473104576932616288263131022518216578132877430503808935212 -0.0001800766493511458784146925836719263567988203578525190340743733780447532158520 -0.0004628378119136430439689651689008881478566286050102402948906468465948665194657 -0.0006758835993211108543941497211736952635563839004428939892605936220139568634329 -0.0008482638111338512171720932839425828655833822234758372836978085278189171753634 -0.001010333724114917900610498479282882088166074321083828089417559861753922812695 -0.001181945293169191871295263806758969459866031664885252044800655977539534174447 0.004850864798193934177959688655019912393384125895235948167829023859990748049729 0.01689466473247944801438320818880939129842441848645246436123112165558804624394 0.007672506990754468273477547254502350004517974988408697541024981307602120388635 0.001811236500956701274933497389689138159588511016746306606709296019831625577208 0.0005472669331572941960575277266693916881155241394872642795295934557369529490454 0.0002658968810257457261356403640543023279252326175954883024681731087687417265143 0.0002654128730617081236823201478482882795036874833338682663645394120606389185656 0.0004514087145417214007890390056449912456673277683117719338341534003978573116106 0.0007341012357224698221114879978269032639037477598074156994631571029687867822736 0.0006968478359040627672420293244852752106036125129612435922229315332388638452923 0.0005741612064626341973271436326425878354978719686572688095510407158236093086296 0.0003129208329429543304396277120503234063920690337770356344314836842266913656762 0.0002306054696890298941879648981110767157409370090074710230083012565564876547096 0.0001777120192564270063764343054424775303583910543035029407727221429675238361168 0.0002506604084164966937178273796408159226281126785168451277201859167404440301158 0.0003601128693000764805789134692005766243760340508296069653692078749016374686158 0.0005073148984525377799556542881400325356671484794397970128754107380414085300650 0.0006408470110997616858069991867319109426771461251834319205402904511962929710466 0.0006601943152495719223429652593042170823687340730967970625316501184961255907304 0.0004762248029723517314689261522846361773540801980311123799959388224991364967919 0.0001551477363050954518804166225665102173304101913843864146597045168748764005145 -0.0001585443046238686298509589078806800373842155849599636258416557081770190716408 -0.0003956019853278095019190643458926311507016595390957433057480496553086438943578 -0.0005748108027867511474414840605041129498253368651564450874339853677937231195441 -0.0007204127293814630586316540317375531987314252689994747942454616863397811338765 -0.0008577533462732112268811842459857207617771382391790468491718804812674116377664 -0.001003607220792146490007535002739355454078815018407955831088069677155647820680 -0.001169214767206704075035401329229632965221257646008170242234008982763725206776 0.004530688614347615529739329152500337479828022579829327192545523732269882772642 0.01390112515391681503078317307318113100521993507449343734006153258081731477722 0.006279262191042329396413913297211879715407157852554894269460448687441483478568 0.001490643740510433038724597431865631392178418596074743469836556418457782796452 0.0004517685240082792299751483809455047486090907873788003798432126728957823898392 0.0002185127494411726811519369587530065888651985472575204561471860780220370561714 0.0002207504762260985719746264096310205735086939299839472438935718422134257423914 0.0003863160152935084043103245378957855146910374466175057426296640705837031244199 0.0006460240832461450700067646334700303535977043541691277292965419703084258279284 0.0006203549665798219950546942953034559325060417658261021928326253049084082121680 0.0005146104332708164535672958178463717889234890774519969051008738121242658877795 0.0002740484198075651280177756787853864934339528953300419225960189079897983424197 0.0001967768454318964774295308550866856844120990778520426961620570687349272482320 0.0001607845678310438979997968753193887897906560464003226600600587070313316756006 0.0002172338996375707081299960182828249364775207061160924944633524361240177345817 0.0002946864725244677321351895063280630184416006620791453504877332959123950753384 0.0004072563180862680823101279710315374292187616307043301977645184928833900414757 0.0005113860715594134020608985090566831746421245705640660969502037123862431832684 0.0005235958273119175096211018348183726817486934573581331438949848998976435856852 0.0003733519728991414321761495612633701991922152699551920683670367787676573889223 0.0001158041209223130883054032701354660956369865917555076219856816571437572195022 -0.0001343894191587647303350902333367371423977102111752950209482940963236940912231 -0.0003234045496232189933357450915718574795372045525213926384436383381945888847445 -0.0004669295977071890909157518029430593148484351307362041477441176962072111534659 -0.0005842234100098789737002920569170255572074487306779148528219023823765664556603 -0.0006954482409891126930433164200020955300703347559741229315918362244426408359898 -0.0008142218184269664542082182637789143058549043427161365929473390651380021805363 -0.0009500586862679151339757353761717810901670791829284069766913347430811623900918 -0.001113971237828101564470132078385933048795470933559319617934216276735120040060 0.004123599453691432078669200894626730531668164551617866164980732423962428593505 0.01065090944701540650778962627890716829680595614503243008193129089414366313726 0.004801525751154650368167087567271000345877059023460919679362996386522715486892 0.001148961473003548829153313417185571159040834504163424037946588262995464763593 0.0003472286444847868524488031762969727225102143025571927834708471709150755801596 0.0001645288706666406423348188903062394848595140108806090750556178002222144036994 0.0001717544414054703534000206910935825538039777866992317650768264224275513414839 0.0003163733443386530008475721218187271356534430489674309019963867285325338576582 0.0005465217555021948753564180595092579290284401210675692162438866799082159291841 0.0005296383737068389006699291186815855222271657354454229950505078738024383180832 0.0004399133192383860803817839467254368865652286788872120060344791181199757553849 0.0002300647423708034372939656558532234531785601196894435245987683907246773270949 0.0001714595247994568959321482369494150007785649194462649292105389411200573845552 0.0001501231286356739412163911658647315476291728724647768356304219972417517320842 0.0001741422741042546948633815181755355871357227132887432600248401849297938116705 0.0002189790579055360873545849663843468681094719792082762154723285975639026236747 0.0002975724692029082266760937543076688437450883731782817916054056857724070030191 0.0003716642437158195328456190624263265756944707405196839031405163772763172088981 0.0003775487375947703981447510764406471671337697432013795632642804945573513297075 0.0002645736003375059887005861612731276127109416916354685420621921015472954860228 0.00007567522282162278329369083183993426434400485315131696487944030857478725268455 -0.0001063586127968685642905473423298405798465771054055069197551456978540497767288 -0.0002438461179694017299836224619293926453298790472063941072927180627532585261465 -0.0003489786072814923430898169965080724505653471281558995846440447189977329148005 -0.0004357133689527051257229695576828957257041949203470930349896806002767015481453 -0.0005187332249092378647955008586714290424910793154765984828004239115319715664712 -0.0006083473434407463080576067079485225345128469336141799237915250285225714522637 -0.0007123597759268607416943955937181418504120902441333356876819728142020423219269 -0.0008405562580083720732266790572923322317951879808345130528560365689712562490910 -0.0009953115201730282652896379552472778337753998704813731075813822564038043544624 0.003574661508947129581586914135199467831534589400315807538163099499174639250327 0.007329464605157788597704334951985528896722834437733504766697010105791788195222 0.003306068650495038096229574505307577095532153030307731297433434114456762448791 0.0008012468408923565308115017521050455834002729534445879282770685478461549295762 0.0002387214332336020851613769012605001603353000999467293311987782458057889131323 0.0001077414335436527969366552824957918728908102943556724382124922679388586384526 0.0001212564877293847983544878652014191151646905043521913747899935844243586899326 0.0002396740627057050287232850061982076395685642296194748278957599814301993160450 0.0004246550680092400635600558953314540624301923230257914971554851863004526824909 0.0004082953659028540308424079614451034985027176236599227126534094165333880979076 0.0003345608854908674068195801792905575894105402287178860896350359648935258919678 0.0001867093764660293082989474876610892614270128830808068196066312413487151473555 0.0001659754765801532582159439854398395596951420525823939302930127292304931531890 0.0001286748519695277672015782004630959546658025473067654519616194308994105958998 0.0001131694591928045212861064289816191982584507573655319766970324916068501286235 0.0001267997772867722807046978570718574767471346064256050934500893989539218436773 0.0001692361317177412886934325259554345938988448779372894930511590642871436954405 0.0002103455444903929365585495445522276324232599884795703462476068497965783273064 0.0002107191379610557742090051373454546925256859772800584450338700225781243305785 0.0001420373926980107012472430218128927170222817520041101046398010242419708388639 0.00003279692763002865780293740246568327809114590216692143114903238784897394865515 -0.00007068379545591448992856056461653860779919745164345783756798771611829937540529 -0.0001487559304108847817625478274024445198966949317853258803333395891534486914092 -0.0002093865020174531010364504603937042604509974319721913176842989641512924919345 -0.0002604257713290727196265938986627197947068677176868740142805077600403111634980 -0.0003102348083846583547119582681974986615988994214668967230860809855205795984130 -0.0003652423550352326918204464339304995182576583681443722327807762450941074931697 -0.0004312000916437860833142489074534987347664664259629452395060043178964932994729 -0.0005165388342413757700703733918390477018997638739736514365041184890560045490642 -0.0006289446087597248998139023315960751203233307705337302403533677073561160138660 -0.0007863150714894844218359536361456178176277761083157336565627457637400088294519 0.002598402923207258129919279522891985464057435169569673283675855074967967087149 0.003324874306290663746174256086525131560781830509982682578578599425231671383495 0.001543417122756138472530532650973588951701079735058040504052748184255923018425 0.0003677856405954276080309692207173687477673723455364562940370861169789385280862 0.00009972550368667579332407770653972777590344019825987853560267516103968033908208 0.00004858392329487999495658307414645154638550908603039915524393863288633268060826 0.00008992454230992418742305275040673061748785453250013865938469493635690825553940 0.0002242986764597071492461719837237777256511082659401741565882927873960335873290 0.0004073294903134592361614072948810364304044388024053337625559379340205001936130 0.0003499678548656641075335135223284307146239539936484653213666832549105660644782 0.0002408613049355415636905319858223442611630221837559494165640373601443418291702 0.0001872439609610106362167426166463496677113321541819645252436640550475974953924 0.0001515052787049366483855357287466697322337860007862155686376398604226028024021 0.00006139151011936103538110712810273553736067283956926791653077525302277943752455 0.00001750866749193825627192069511695272282322992911298337221056131960709080331774 -3.099948529842862641705336788492357298967139806925288836139444981388675517038e-6 -9.375161660460697733442618539572139857567559209499792914685951017557891171592e-6 -0.00001723634345619065719344626866716444332407112656887720449417902849840237994188 -0.00003014915532548246843301452636753124986314920863167195321099074697882150232847 -0.00003950035220973773139419817944521807073869025549085329473860445374879428037860 -0.00003847262335097272983898838331848528695520191605816230539124628985885174616036 -0.00003399305842151981920300247432586522379663194976669124055700148829743195692186 -0.00003291266684772782775309082871024257450923351392082409494289385387751215774262 -0.00003705197193141010362744206318041541841034545486185564888702314725880820836052 -0.00004495950624239927700195148119187938457611852113513809186763311073584617909737 -0.00005659656542070485621452092086122355727155498958973663857280827796720708572873 -0.00007359692247288827049939268961123151111880580152749649962163037143012821763310 -0.00009932314808646536600409116477777077294313812685944539319822411641256594384052 -0.0001399363007867329184872361741730620258464695783148298407701318170710241359347 -0.0002057334999449690934228279026445707063329213286406639647790485751406034951058 -0.0003158149950908502863628650423879998537780261280624708735686345740120796927511 -0.0005319342676899867856713322942030345669619518160220713183273275435778159140849 0.004907958447206509870886654197276681780317790464884198731447638011688799794599
0.00001566858941030000000000000000000000000000000000000000000000000000000000000000 0.2601803712513721311881159041887800808253285873655941266769206641211530496867 0.2425986208878386942177709865224768819104431673324486918614766147983418434190 0.06309175357303505042278065971507976756856906323645080498196446182926568255226 0.2036768840620981493902146602311258644103627881598087157033293688091667869994 0.08159457118765955752445937475239631759601026397104977269279211444916246834621 0.01891827213826471548231755858447484944823160522964506048421653321818615929300 0.1531037846350372406011392162627649115480976826510329958403378782590072881492 0.07047174751405488366706112835997641620347416042296035455491380673988079840312 0.01340668352498003612463372477623486238933845732083907824679720777477778236650 0.008924109040841758679638773238100221522335236719233839100756790457011344116949 0.09729326196220161347968721621714410027371636248766457101320055847229963990626 0.04288991719104722605408999761899290176721435826252163166050062323371867855331 0.007384021569409451417293059284088013820330638920568989303606718104683902614277 0.002592391003831233722970798974458562493791141795267262460898859891990802669651 0.004842299830935447347264947668592034815617931792854827155347790294147365088202 0.04441239299358783805651448948261089496914149132400265402273958912349884481330 0.01444797625162713084379613707163338749270453297395830283810613224540229043467 0.002581562498138582760315228455858667968754655745033196248800689519055703032974 0.0005804282213572186519573522509431364278072256976126001719034131674332163898366 0.0002656391381395113881525255861520882631126288552928448690021100557082462144190 0.002579906569305200657872072943927277615427910228358875566357984088451296802273 -0.001583579313743999850037738313089531519322195916849971259365470446716782844829 -0.007440570732958706761741186654495046424236700057338184933308005070046450992601 -0.001708884046983717231989358849031984926506369333301241297674434650809745860893 -0.0006572036747118142593511838691628153781841390939620849808801961863186457078386 -0.0007527661317904379033886142090829336418354437411933267526570600592302275323512 -0.00003530245948331973900912231267163574635803286418232044846351893430700957842896 0.001824834866988892856807164281355931419499089596570345911710107374318865085723 -0.03716515252960876402050870258612845956741725393806813710832257876814329324425 -0.02295764318395252755021115140812786237706564010225997381897910273514625018615 -0.004339210802695006508864910534435292375415840575607709103046049673572479442651 -0.001857685014662539754851793160133752568780776713552459868992729353173807900959 -0.0005711841192286216272944940392350514809096691723922373254464101615017563495998 -0.0006221397363250457944034308385588338056892306238216368824597938310117842335311 0.0002046610257717982400763413253071152982622106758446647787592960817120592801969 0.001790603045160733101697630274375626500589665830673668397252524298568800032713 -0.06186006508257233143609674791713882560805897484684524687793427591763822457353 -0.02973995331538696339754289151808721142010644776870665625028021159879896317484 -0.005489438432059782933974627844354251830212588864889155695983202729659199747656 -0.001582909071230017301381594212173318842906882779566722447774142124486154418979 -0.001034878096589357999391252927027682877454602364030915097421823158120418772982 -0.0002227162285842112280487368356036698989093073994828929384069535864285250216294 0.00003501849833479362352444963139306358487404149290141251925927287953593825778922 0.0008502231074227135262452996649148313108792748159057520857244658932556649779641 0.002233698687067179674976599791768387929184989818303222954867566451442011381245 -0.07414162986633464038934370474847464874580418787608710032923465955436952860899 -0.02950911001059492367984886132021380360221011062363413847094794933891937905729 -0.005111954104720318681456324242696360429876421349856632831003954115390554149702 -0.001874873651146506684761189825900204737767465935826732054277661671922945941283 -0.0005096643190486186060320176273809870375856121456726756775001758915367803709844 -0.0003139937838081504192215792359310386465441761943074106017254560991254083412846 0.0003107769031614004921792531389550008538077970766930306369904259239734490433420 0.001199540640235899765573500881880456877198390712049110725670135358087162260476 0.001455111430262066053882544793472090126072388170981501111534494106586452362169 0.002275255218216382072288001703937595677680749727840036029040592298437915071562 -0.07400114543591600530557797807210470149161217596181901479502062073833472084128 -0.02471010379636184530239829801018940659097602531106935887115146650957552625610 -0.004120360706193128531016811046081488213480616452097175370651789561295072515985 -0.001110899048108035852953725468537998580085012684410302312756075100616242825421 -0.0004205552229940994481852467368119787740658150806918489561076489941419151327509 -6.388230026798982834678868583916527065750403443444204976133411249176335509744e-6 0.0004721458376407061102971996517282931344018332837091464549707444437404878026943 0.001098320520802124886822957649277022315342015355982244348050122501507500232273 0.002066714370657105757364659736882437021160366884694508003545725918243876076796 0.001564239965459273838015379996644458994027582068331475309956669139524792812951 0.001548104734538092072021883751086546218690296381230077078443155637014763993297 -0.06390322173781448657986012499018301927232518423109212258513857525652632598738 -0.01726206171664803512640961444665682607133435184127524047515828633902403982235 -0.002864738791442505714203924027551464602204505242489910759763026657150661799218 -0.0008941213011758351856932182721729545654296109080119126356522345525603128898075 -0.00005667742950751338290627762587889162823354322669589478425856000443121525599008 0.0001577715787591502232960366548790827871063799973884531525218476769274659566857 0.0004351695098047582886061773024249508233675873056509149772459063891991840708177 0.001363963625949754126112159085755791419993023238394493390687060689862918454466 0.001588708745293074306922197076723111378986363469134819894546096581329733793387 0.001973019370905456841429868748162520942321916206516904728774224277384566920069 0.001775843582853276211903426917060077567315288204101761647952369461491073728219 0.0003972952096495866641462262968787555539978890819072174204442022529015095205899 -0.04614683484651348383755457270225536114431793394404720727528962010790442515944 -0.01049614410159207431866614042380548165528527179721293891992116800465774197864 -0.001459413484077864306039623807224381434061337889781859802595365512663286909292 -0.0003343883516029451888055464849334492071465317968154996490292152084469297438893 0.0001684882589930181657964082554347696326429114897599768389993794225561087038144 0.0002658140064273726418759635356689031080285938886869766489852022877576249890348 0.0005836144011880832957377805217945561782244831531737865826043509701479349776228 0.0008511633980336276403854063539403257926315217087372834974186414578853143060704 0.001599343057803955914268587527787825467238214141774030747449760578752918181162 0.001867287219429453022878796261616620239736057434425924915905358959651837722571 0.001724484955978233752258300351652941189462104899631346203340199753972154302248 0.0009900066675530382904896735482959823085847210854499175621767111640660789337813 0.0009062735213266785258721800854860393566102092846998048594128920114697913288468 -0.02615718262439912717081736448776515373704870306269030965470882806186980145384 -0.003291509089827823180538274704733493336300005645502179881859225776841767746702 -0.0003615400564771521844823165004024733141100548251279360302079017001955985252897 0.00005005757559549735157006873296964486703169123227949278506497993453194516849096 0.0002976935858490567442563836754010899269266211503812766973725816569870897323902 0.0004015578194026182818588029702929114093903542627073766124021543844680884804640 0.0003930809408815322583270617059082078927389254878883469309426701289503839567182 0.0007526387111724858332257830119992467825153461178533560624357469206005018985073 0.001265213936449185342176201910575400224217003556623177818780209317385774619161 0.001533147629218512902825334202988923644786733901618974920331364562546463744548 0.001393410340121387781551491161450792978985134328693591992517362342604833236495 0.0009052165426410423058885760072179073735643424407047667667011715083483530530456 -0.0004182994851928286037013439933761783260575787713284058784830789949171719852254 0.001682944024115603359463983645229507231860817782472091840814477916956115824109 -0.006714957703799361740819984385451737632954010448195012622697446854988693787830 0.002263851324038410551815968137059403570443473229173955052046865510115650420548 0.0006621059232734876771892134324985787014560645997514626407269114435348848769532 0.0003184719197225433156735051264140082984847149282275461410201791177400314258659 0.0004332118282093216000737929441509531366296854317737614539148697508477538599976 0.0003355542500025718784543125084925689687081797800456632386379566800157858592877 0.0003853888021267222698523970058122789921791794623355344876918030909905161594727 0.0005693143606779842579060243803876836164134638819917374600189802683366344300182 0.0008623385149713233276858741080332923617983536608486752556252810815527011886301 0.0009348768588969619996924881273702359969003686518298366358236643031600847783389 0.0008559870703170250412808722737684433808174705982067905451876167235679141303295 0.0008021607076805395984684646074783870890149388653876243382307256814926787379648 -0.0005177699938113559083151023230220981595205543528859894286079958268164201091387 -0.0004311980356904887101250071352416828224321244464093853555856448647119071897520 0.002240166684079843601322491750496778173609953147052846517216450318871451337370 0.009462940632123385762413476924161919403658683038158883809573714906706108502171 0.006534327659300276941699907923657197770896952828240761826911511749281145575409 0.001303696541237881774662992887161913973618738169557659903015001684488326227359 0.0005430772116589558150314803802192413435838504962723603438388183301314865707304 0.0003633455937267275254504033985163862986943184818794688687334918739246524490573 0.0003271319119905883705666079131673710916539628620874294656306726579545413156571 0.0003902463488482838130094717806306337915107653349891307909567738038800235256621 0.0004475669089630480396410017116910658802436325272664147849440370173382076894791 0.0003928837619887733280007073270954961349628101935329892262921139256328792252635 0.0003106337661615797323187980063146954324316746680070211002592407753730022629233 0.0002728455942566425995572085144051914933263532848306837896197395866579350109453 0.00005972961900711333513383583838524654037744232275134869440052959619412334548579 -0.0001424216351852281749074954179839980431272148539579202845106854547106292958920 -0.0001720811860735249095145096117779076076119345558120333089195812675684071239650 -0.0002215924457366638547712317994106786015032653442745687850971360234921162561765 0.003013326706541885040591254401517518661636153309535753825584509053438286578105 0.02112136290003270651536462046478065110068778435638954610642070514452880868759 0.008989140389505153909360578030787713644532127825812949343883383431860476455742 0.001645933086424595898077663482604191542800471608291236954350179953173836090137 0.0005704856594669129113205924465833753415127634262581623569544100270843466124585 0.0003222466030617236265681350669064882258682661032111048292450830306599794608021 0.0003067781184860247328950096880631060754134486937309866002337162245318562942251 0.0003998344284878271485683058300616520254134655391866972973055048326789493891872 0.0003278082625604311320824024654966896670395613522904310592373905085499296272220 8.769105751869089655124623402562471787789969710334275652293003470636836310979e-6 -0.0002037663595654204100541962034809946390163936763592118052010824276781540013747 -0.0003237201715034555916649896770171858690623322325542006014934898793565828751310 -0.0004770742445703318024533720969620411535191252269709193505613233199725680296339 0.0001782737801470464983133714672001115383114350951223522284411372048496264647069 0.00006280060274282914389064664909933960654835023896397000819737400398067907527810 0.00002067178989645800936487338243940640270153830544730534606115127132070785281809 -0.0001351286661403291150226906455417053846830762292375024648007831381564553259651 0.003532827307497541441507139513566035041655350507008994603581424469426759684492 0.02877375504527702377440191892626169776504267586585949471154152849977579763233 0.009747698857157193231979343165435166957193317885827361040245051424962474214016 0.001693828013456989800240198363328357025609757275552102144020201895827953901569 0.0005543811080820376803827938832529997751504467849065020682554327834395876625607 0.0002452474209630870924316096892857587165187102249848325137242265299535002394095 0.0002790646911741329674076216186931824989780807147388142361765702695810801375334 0.0003899017117735640262027537651465745017837998095324412325074565281005518359085 0.0002387859067995077915328337473478069909467466432469495021164439188017607913192 -0.0002723011778839039251395602915462194741224515236192568362471680708357971887577 -0.0006757973748259921821617704112652235579513956470025680382245834991980797040593 -0.0008647657216237185152686745043642504401276830516362629666427247505688699624926 -0.0007241543993515677760704331003077760171425139310144910935597345760541546319682 0.0003608740771928688653519303750854310417794250155369551240993604376274536041022 0.0002046642763629888690573015523196856987097932145471901658367983435717068189006 0.0001630914259162266907758139422400898505606643728805715826363859015602333811408 -0.00009944643280616921110399024909322109114351685722528234409336161745015605741446 -0.0002547000053867543703409151682491030022978605245641580159547632128123546349949 0.004012867155519614310275133469927516580901827285643984755721947556023328940686 0.03230569916189077140368858344986384207524961342313811161420662840216171459148 0.009477410985424404007988297705041089132577544780012188117284991846826251398715 0.001556152517585522878978038970340109330928168921242795333726297385661479519478 0.0004807478274929624744102759564300864709561717708375459855091805405736978565426 0.0001686146168517604502134870881535016541242058483097774347603906840387871192829 0.0002252928438244142516856781578789912293452034066885036728114655955145116319247 0.0003513365582795133687261859492288692638372400793638431531737626217648899762342 0.0001911812224521799409086059104613075779457591201251517595402185470473474719413 -0.0004706411485212397368301130056572490117610077124981694537563671536846876252663 -0.001011169026117589129710409524449545113974531638915889993790473519235328449733 -0.001202127762116229818263711673720631448315371674784174524700309959383243310695 -0.0008251609125786197164076718549400315066561424492164894756253392716113671762097 0.0004776491523474074117145119561392553753540810504520763037028867150896145216732 0.0002949549439449862617651295933982494939651431705160816139651203489767859025683 0.0002530319900832048296128710311699591381041807869547847083880619296686098082663 -0.00006458537056466258507816821411084348552940174516820402059156300641314827991844 -0.0002588660413847956839788262816200204891050818629842210913354794257685185006749 -0.0003403319891172695151222567776658269185699013395570450695001930852195624476897 0.004421735516074670073511604993127568864433267729157892757092390831689416634829 0.03268607473074201942252009223692616349202503823827004168905551244950853681456 0.008510746343670094726582628190336180447978597234328215010058260487408509649825 0.001351509305797281519839461645137691630737156028459973023491421835348479120510 0.0004068900006569489235238786374652037408845020777387068948889284887504205810583 0.00009783359127237473478591329255372400388787894970342098787295183692850861744238 0.0001577079550025767265199199181597185995510116087161947376595303550918033336209 0.0002973072842134071248068864612228797617946979155744820804179015507454980301817 0.0001475580998923692157490543368558025103687765143699134137363122634717683276501 -0.0005813081465173102754930833340711399222933737787047009919656221322730994352455 -0.001151680976441838468505457843687773417063663876260876717753256385351974522262 -0.001309504738824901740192336996729719610093341148660676455968452798750528402816 -0.0008237797967718673441459868551932584313975697486266828741405752276693183497067 0.0005313120576080527660164600146808051323349304907179039508227142313143547511112 0.0003491271101371530735348407440205593344542880827053268802324239144242325035181 0.0003166761474191850718423822741818129757551098075333268789105760753302184314653 -0.00001529846583449562410262635206925816187782948623674173907905967218030067789228 -0.0002243492816974972392998632732725133496057285855614672644467808505013897172256 -0.0003166238419323297363961888207051338433268574201180419756031387070061295884881 -0.0003574890197208869342656739951300114919835120282545594635779050551312459262698 0.004805300906871283269888328919164430461824773090253589323862568315009525351635 0.03049374599832428377183866673576311611809843654299503955362358108106567911395 0.007484225591415692223083925367514167344710451103552771196613235846598610392656 0.001159689902715207497745656732332249855343431159400753965034518900638614198221 0.0003358473614484194258705930738844224938366234927974361649799012931337135339133 0.00005099481062354807736548591599135058801560522249197395281847163499387853969913 0.0001008692634235223209960470635773078242513527741380256130330400498831022591302 0.0002369099555622566243237271878045635756247601087610911481668751298715490958809 0.00008654380832415240330533560055885129797249480958054822139766718547779280975486 -0.0005734972772208750946505485670315166052978868863889156086905652637529944555901 -0.001066020361722112662019252291161024204532841253194167115035518558800961603672 -0.001162049556849460898222157784692768351567232943989492220974210322260177983737 -0.0006756271895430908869466106953913499756424162085022785628139473745865433293079 0.0004716170291343302596267288959654488504377775385251758431451898684206904322887 0.0003292732532135930324102821668872216815234315024787032995644325274334685035701 0.0003143839368767814282804555207842745497913162801184890551828374908902663710738 0.00003425147647570027378926228706829723187860407068348377822071593051409231927905 -0.0001475581822201216838131646817759731411129525126190866321043970356944106796089 -0.0002329557668709472535844237824051918468859163594123332743347783587267879408766 -0.0002776362728024800582538897251313326025940337255630967553686341569122571068614 -0.0002888770874860621356099545118814598190526641069238526875091842671274399940631 0.005131864010672630780030283862573893173667078803427263841864024014372249381742 0.02706124812202536124440706404441701986269567913681299943728110256596898120526 0.006481627971866710379680185772886335382296330780447440396640143161155450630210 0.0009905955329618144040316473906851298550457933534995363150834112770642752702519 0.0002767477643196333103189689780056646899420620832505707035863759842745451684178 0.00003111080819290179060773117274866236475102786581079986925956016677977127457452 0.00006816792002010435943981596869241096081472872540264937892893873408434014326484 0.0001653460656704753306721101099401967497504845560469739349824330235539354769516 0.00001269016206614439845810543932963995086581425633149968043041164897070203559753 -0.0004868209741507586152129375536754913136548233392058445858973548762028549162263 -0.0008288812108575617112803561150397509189234044313687672254960706166602521249311 -0.0008570209968768728737425645831149857456429095147979000655098447648137543722005 -0.0004509110082161315030602797095115792377272228683164551572985397504315305466861 0.0003471068266198459376013611425345046952138962441428469178470954574877447535758 0.0002668443734698638649895187945843792121985984007810874553647494510883709611497 0.0002742969419826569649529815033631923547861701618978712614237382605286598988726 0.00008164162985538408025335945429605584836505849566877046187851873764271739636534 -0.00005103797550501548855209809358409754842770694309423142208367868249836470373133 -0.0001213785351804272275046998617231205077985910576862630224335203719868141092862 -0.0001645175445821789221995624661774154354732515904160918959973997265021492779935 -0.0001840746096162589258322613058526291608429450006468789855976313364784099684893 -0.0001615333256511478082846421295883260951820354284722713590870451644361795660726 0.005386325523303791652234634949952531522437517279748112039847921792574352925054 0.02326737918016809155018758360645973983262891415099110160930656159589938303863 0.005570534574671876936522598884385931550990144149708672976462873573788813504871 0.0008420178812439892272589294416915315174845546988467486638965232584282820618118 0.0002273849198500337436807117314811154291838547756558629322065283960485857803568 0.00003016479316217926131192076424611048141034421603660685063476606012424057161835 0.00005040903280992155979593609904557300482676696125200782554301989120672674121455 0.00008548605990942766615181505069037173532531317788486009624905170873452280084343 -0.00005492821401359198278829124617684521358602390944645959769829226183091424390431 -0.0003672793772939192008926864800412650228141140785006230831245652181588192125735 -0.0005412141922522198862299949255783633027026644964262407593976917277342681865201 -0.0005144042638336397951211645324830675306281815400452701587122020166083013961327 -0.0002313962200237854052900487672058282157436766114210451868697399084308231790954 0.0002181469444534030245908985127741933470199191127068315202900501516297117562877 0.0001960600465655323886206997656133793358008494983417612324146997116506474726912 0.0002250806199603071096197810260941484191016455253462493447400669826156163113061 0.0001187868038898108124632469892172528866791484880488688602877772002961322181102 0.00003405099192367902091135020665251584189126343829324372566228545547551405950898 -0.00002013657038158116556007713296037362321671622471718812352448364804702982604664 -0.00005660199305780942297399806665085271776121629384014346880429755789928038315641 -0.00007888119872478308023860343853273768656278324927521854544939445172782444174556 -0.00007569889042622472320778133459990922638085060398285888261871522364385101536575 -0.00005533497382062891686792305268874445337617144442307799684393355704570758520812 0.005541862760643996559964069096721865463093092628183070747321149277378748208619 0.01965851329422102447336503068580318987139755199716135338902303003941015023798 0.004733697302874375732100173179780830560661441262216216961723872543670901552763 0.0007092240522816171087764841528007272273863998496411747391264791636894396817577 0.0001875333449532858843515004750826671492193781698418387823021657064885189702212 0.00003796322711998752884217272768807523825444552760150689187196981369198928050006 0.00003317905975086650667470683058933422100757190295469757145517702738464294188235 9.453670703347936933408626510552451217127793146001948411503692347463216173409e-6 -0.0001078746530531388367758324798833327480495510163423350686864615218224283651413 -0.0002484953908033662150295026623770108961562785090954243621668470305167183281200 -0.0002817746273135439377772059857154101392485880122616313151795439577117342033185 -0.0002219863481850013632956141303865262037455090037394473384614263637362550837203 -0.00005886537340102387272944683931308977479216948555995735719637497425414308093200 0.0001150061210242286424092152928295678812408449246172887431240120595335097680027 0.0001393059624185916002154435966764560400748628951779183520053055517559532572752 0.0001856031593764289017933285287290862443383289194618176781846934708569931828348 0.0001432593620832799109576546739987028131923450279711658351463066582039315552345 0.00009222582532623825553374921277640901944918177572548349636917106257044374727038 0.00005309053196871795585592068186340484373552878925970953414992452658163580705392 0.00002646660708805709167253420934770302990170313319814763783623291412895412247317 5.649948398714873415178182653088677570613918688085523984842177201699587781547e-6 -4.368169461774072814494333951623121748934773274167486931491082351232011391986e-6 -6.737549399618521620752874396648215926376256617632359912564078238329756846184e-6 -3.159300104176232634254693422008528351865424075146724634508778056275907496877e-6 0.005580964578542319286526680491709375228863091874995981350411410962120365130617 0.01629406161966583837644387322306273592715070287783854852698921724295440781359 0.003944734016480314292211766864844817347189479685866810308001939596851057196045 0.0005864817231419102320383048214258199085023380431695449621368635830041885583649 0.0001547323038919555540003622424418967478869171239582395322205523806433574368766 0.00004454221878800959918977094661852865188843856042675250018183244205647526884065 0.00001166683939047768859975458821710997865532302837832875954389628461922744096558 -0.00005579028131395115104906306985047315315614888565362789013289153068178287012202 -0.0001434343240694238615478798979891420091262867555894027810379287535595590313452 -0.0001412248402058003153712790119565043400643415603147949014263530875241942333656 -0.00007080768899508564737606084179460182160403427373962929799401217385672497303913 5.537737007991417132870275550944752944873789159416279136756465496296861339260e-6 0.00007521564788796787898631125845905974164143196164750650440427823441128171351425 0.00003602678697231207606552701903252716738151320152922143764952389388589195586270 0.00009681085787237547253385847066098392825287449097453864427584622404248289876770 0.0001524359742103748138370754163021262652817198694289521360778549039696236407211 0.0001522667069393359811108489722152258167730473726934319843013442712880570078638 0.0001267754907071112243565639368126973724409288269714082205621633221345896717094 0.0001042728896402326339621824569128432535029197666526617381411320289893915397923 0.00008892441850350482620522308998354577185827665207581621470390024470358861582938 0.00007162829087863465581254662765739529809118486430777639111378974456703515493467 0.00005289963086921327221674756889904473165585369971662691746686985732540903752758 0.00003379453823102887311339854918681837020204708916532258913622358037936874638829 0.00001952101562430015556948605456083603949079327927837256905650939967745170349505 0.00001138530281233402568690875134743505171301740051452131044439455069629718760348 0.005521843846327945879955843826899867535309354443715196469547946270926627879724 0.01311009771155379358926200993683312099412520994881203305965362733657537264765 0.003170633017274748201397882021495538292343058444752507420983905177243974392225 0.0004674794668648414756955730066876443909381619552334207872515889394686039748474 0.0001240361875085853373979600627317142346823700114620317500265140103397734432757 0.00004354148752134107257744959301822839574369510680451179827405448531095308121354 -0.00001319997653718637107266992641594195029995361429356549179163576144668307095819 -0.0001079582730281421164256614015716748643142576621338770688160784936777341955317 -0.0001619460261979799961580734286389129072810153888964877977772917205762348575585 -0.00004625218314238587026680390695986982518637572341743844141897413962994077035072 0.00009754351250958099045871696171568074262558800366790033836840837493481163508776 0.0001814343611050667420432554651977841664480846936209448646700455569110662502878 0.0001871665171184132726164703320018514213783040204853278955219436113805994511360 -0.00002719067221785535977284233280269074310286437591506112587288910586824351837495 0.00006077851277399079375848319953025608671872163027021879673163279240462523673935 0.0001134722800972742751580039126693491456126756582168653924782855440069086994082 0.0001453597557791636345205270810321900226895343192194434921112670553820583197765 0.0001476180715771961395014462184970887218093986779895721130661390256987540006935 0.0001438746824595009022601298876533264208489868300429315142366776626660279053763 0.0001400199578626665906538161540145226695622531178125389886684871132304812905372 0.0001269438894654406986699879795451225420877510611553580421673798379315607889184 0.0001018715609173724222194641529913428744737786685950271747857011091695335267924 0.00006947490472555190451539434829539574339803672514327818023847410352336487158535 0.00004064647284706971372503067260594264496688782005822271658027813888746608558728 0.00002039595459993187502305461715908850272636965700019482624115218057689415747179 7.093328252309381357394611947234508117166696414335592690607838109231489337428e-6 0.005371578548423206612343104299838311727782435367528060229738011865115515066043 0.01003989080532459492712686017822482614422088561032629046581008637870332948929 0.002384459657218804966433095127102280743366846154911062608506874061915077679269 0.0003454944673937958681533579588590155512521391427113203691217077251369183553140 0.00008947111451051052858435029323568537741972831007139600872514356498925205672142 0.00003385666800727782004939875439033181381535078352488988794077562155504174093924 -0.00003923876446507834046812836064010241959383719845592428298056282747262853205141 -0.0001470452008202070556441948558715458166867578131114314210734117388157703025513 -0.0001652195269618038986643913006383265624670101083335441579830893677645764077811 0.00003902768151252214001006881327971386361719002949204462611682986957988857398359 0.0002355345227571501468046005944330573122356858876740119002272580305278802745836 0.0003238021607249395555911272499471865060938320468303589575919653266479239929809 0.0002884778783855984883258162593845271578161215183812641747247930917705711580220 -0.00008379203117085072047633118205187840440578468097608613595619066308006814621701 0.00001772631871401806744432595960973123121316079797988423489773151592556899619863 0.00005646229172632404671699179057498002435775153300853830874963088436481672931360 0.0001266852581719717115241090746791294150687331546988382536439877556844483301448 0.0001634230269960521547080646270269799805655167731295101472976918190520913318787 0.0001799628502759573361990028793260843220172082016662714627995823894330385616104 0.0001876787829134157706007091152141185980690967649125613386178658793386480420296 0.0001790565208294923749431558633475895912883152869994264375400390533556331340056 0.0001484282615518383089404147335437774579550792393480008082934444432325782625048 0.0001039372073816973898696918308525871325871127364840331288382602440855737356220 0.00006175479508100387386780632765258906796010412161227146075365977165218697996490 0.00003033807297723850266016203515828147159389776233136991125413784782686441707926 7.974931684195718315509187527287372897133312953859153086007891305817655554054e-6 -9.308072254473097915791958060363042107461498378928414835335557326302893464502e-6 0.005127278990885194854516574540522136047188291134887147097264193115822821725907 0.007043291928007759032734905132747798331324675836591321867391261855341915475411 0.001566062081968092638839402932584456002723372300836755372255361434021738802854 0.0002146727174869205608713786454572738309250436879037527278172909549632376776375 0.00004726747428950510781949961407180957472931841687054605555058085507905549295890 0.00001735818996519487417163315119002084606021995282760180935198942442675296117923 -0.00006446893096226234862617019167925599882105278656826995847809240464592948045076 -0.0001745489594344441274802209794500501633442568708194109087342334606558539138476 -0.0001565211403923135881748735726106607627622286337081130649657284093012010639418 0.0001175015561153964245998530332011348030784778904082862351623293648904424702228 0.0003546425979459416539405375159306207190171927946861755367160966876684986338876 0.0004478063613794745956232936977437393964988465351149167067326368910632625970901 0.0003845757905917372439852832738149692251030367589565444071624887658045685379151 -0.0001469388304475166871073005547240210049619939185898611713464666482094987313295 -0.00004888981365140834824115037726601958639357908153854510115758804254897431904283 -0.00002170503962502657777540922604906624783726595999685610842903195060313958529580 0.0001016506318410435052478169500312511424360027085917851218300061685719249765001 0.0001794854130319475985874748215184333534917230222904843044877083738824707416984 0.0002179313319653632800795964345153571512177862835875989903676179231127921252763 0.0002377847665391163087070507500206503625109875686521885436904805225167770493411 0.0002338109130031217805347679894075842842269036968645463375423567531627520046063 0.0001972981908235727555760768926062127555997201415452366815812746700767438363111 0.0001401484880316854538564388273695148771462081476259808070406771284902057677035 0.00008411426166161739214695670195434425505850668200228726107569301412633462494989 0.00004118390103730519550152900097242237571747448245633185034154701378135880719437 9.524569831080323900207572850074906163119727579184483097254778881971196883954e-6 -0.00001596090604802924601566497892468183511835356783251890440203294946408711923319 -0.00004022475800707903761634017407396224168663576574881010179822603752198339926831 0.004758144166432547315256125645056939403504247699907781466374735894633017673781 0.004111746113349026210454072169809459540976907851567978538896741101110049574938 0.0007075681532304114661720716720837178067127850242937045525235176228009084403484 0.00007208094889272550303774390267690827164830735148705700017891826717617795732668 -2.896381948045805665257803497985999096147010391254880866501929294269545423330e-6 -3.286834690766996447771337959600892173030147947721206219540759773648186224190e-6 -0.00008719017880317147164767876950600919883595940617600524572036694826756267708366 -0.0001925250350457313815078305142536664422638937320174475199121281047882117499976 -0.0001383904010448277977158668853213047043918795491688229979175531789692787460212 0.0001922519392633621558009804147277061715413322020377068389787591503742784130898 0.0004644919844788338228921167430429748982556427427921157090457180902083841843602 0.0005650718436191504252814397783949944331391313726350663147022453232747375773083 0.0004731130192711712298645985576340447509939976248052661953715489355415756669687 -0.0002359730851457762351217125593733206698173529597539291049705094837656829094743 -0.0001467979058787025572000787199858444013839238576296836431284897440283187186045 -0.0001165450122364051083315031128749782332310244912797957581551149089404350460646 0.00007275198647343649997554845039488633955374123498834117522716570015210318126650 0.0001978143275582634980526749437510934595263818321244171144792497265725216010227 0.0002604209954556516721437425315300277664877731569436104180019603171244283458596 0.0002936268774272899068138484342591648406521963837342689159541423382362162591075 0.0002946539119144396445145628034470533246349351828650965672955256705581329729178 0.0002513520501085757423207858706730409446839548803783972489618707665810465461137 0.0001799608705646807698315829571035644453768861383128275107265908051066625597291 0.0001085784663849721009474177795138934021056377891913403878448150140160326545897 0.00005302080905388697359402298102146379383878845085455537577683481992976624967635 0.00001127656662525272297838293516079704511958626132914721242704345430815130685998 -0.00002297793747547120964997936199024868220032519316594943746962311215616584124583 -0.00005604262807003611844579121565892214894206675512583314658581033064296190677520 -0.00009476819682661462212571157532961197517253953389573840228548900116900824990670 0.004252354250973386354096489058361255389526900312943578107330381890981371874989 0.001234550811567410263091330680919333601932304298494613436235823433311859818539 -0.0001916313161599417701407167534343831349191151224539710281796023107709597904323 -0.00008237490340528406624019175878144584074272864299054854090871840775949117703832 -0.00005979956121637173782580451197283152890630864844000359869169604834695630695737 -0.00002552560412532285720902199924801129641173296947884999426313964745896318570178 -0.0001060237673758325823356805599738611494637420747920404813655988122289865462545 -0.0002040390032752052002927015982258795302285628883375797066951527108208674719685 -0.0001142173883424302931833289771461989039716847435813772436973120586196882150285 0.0002663098331966978002281962947934462375440459733286809412568457258393841475685 0.0005747851064307985418404320260095203610443601328429166294040802059900210717702 0.0006859118657472609259542480196024847103854023399905928444182422202478245756579 0.0005196613764498913408984009534272597024094474168766833650443627902840142592827 -0.0003460125091141584531620019718012244044230111840203144808048948000372952947835 -0.0002479550815259575597602522990196111417053382850946481046771456120196025423388 -0.0002033261459008276033825816592893442331606182734593032649530232954937500709935 0.00004528098198135770466209984771408620370481747013884336128816893270416380239838 0.0002137727826272547653114366430352012384318479769309107961623137289158551186740 0.0002993897748695067283928683898347862927714771346142238125688684323053489044259 0.0003456903486251727188933554836299179548612473421583265594507298766917498703337 0.0003515141689636174680369817372191157237592477271852757019007221738018065040694 0.0003017982930637484593282720938406517202449800062002487248137954573788453260996 0.0002169626633816004266135007685748823659147340265214228764533204562550309905083 0.0001311906494884898641601032626942475937026766014982193678695842862218527153583 0.00006380207383346255664318632078848271483136718183713098388056751678963893541532 0.00001269225578773304700876909697867090307948941856903368333566389970889878005929 -0.00002946858391419455471657064208440217286618070645655397167802282108190241262883 -0.00007001744037700795697325698896894652296973103411916629291087353940855824659606 -0.0001167617018542198905979071314008668676666475984220865977589304357706837601515 -0.0001782781054716212083087434204304261858216318888987031003950332445873187919307 0.003559457826316668953343849177559307468868476768186533256492751724714563858393 -0.001717989727288536543269872187148594094898173776242010867917083018618746134219 -0.001153020763677513772749864691471654775457240903244954410824786505869860251537 -0.0002505543351733934433381753929807655532312132542773121242657993655090418398227 -0.0001234962323403009928273933082693895565075948894924639780336452492468361217148 -0.00004650337637790071420935639193517124693053778578930489932064196381122167235124 -0.0001200739443867894088700906042506372955199026149555865766544641542499031955035 -0.0002138866902183511415609792969891604866542892346131543485346162433323804583733 -0.00008928755801417087480159707322898917961689605529035094399387252656859806270719 0.0003471383411823098637608519885411685826707612566008799854655503696074043334482 0.0007083362343774395918773150771656962697172602610885380670693619540743828146508 0.0008259759793918407409271802457718555004803586883634160619747697237019939005485 0.0003870577103134482264382253821128985309379418921294395553961052895798994037725 -0.0003428983213288876281819802910792549436827532480774312766300043006746105895500 -0.0002393134340149840524834168686455039502923021795921521827170449981331821000531 -0.0001813978877184775914378986606657127695113182405588905035199777655915640748910 0.00004111587225803751820290022644549365909908341144820975332979135588371912034068 0.0002013736315478749603647039009476002765795294350668007368987346684910208236744 0.0002899176495037789972190891208209465193902921590349431103016663059177036703522 0.0003397635958543472287277660797853566495674710502931117402707465411863191773419 0.0003468190232544729183606151351978427097364720988277513719569836205508499021181 0.0002986946032482223558330561862622848946611938758135879809988979361876312741109 0.0002154827162664217951095718466911351766254244053247796743031832902635570801320 0.0001309130911386590888473099816046373068241895992186916517109960730101705220927 0.00006382121290550817006574485538723558265510381826569933620402321523559127772034 0.00001277323998477997939712620504763701731740203606030521087382883631388482575588 -0.00002869479759557268263680336655356745924807103952158403027823293461277465037185 -0.00006683473484900122069304905665030580084549136693089380728816192776810927008630 -0.0001075522664316388382079202783239412835993399448623737980620498885254764689672 -0.0001547143775389641217069568035167517971796353513016179779303413236332570276983 -0.0001961860580985715851772671526084087898496251101869398846864987103217474683203 0.002666817832836254177407384353969688214585827700824546971157074137405779870588 -0.001064516541260923978481588083011171568744281766249265874482668636844934358903 -0.001587879112685715787635437109074296354682738296326289793034879072690583265768 -0.0003570329605562984920327200107127513444482467471626510397456610909302590932181 -0.0001651945986913538907595692118007891528846934977404605617956842206870416451827 -0.00007187082822575445412352551765976784126013740803007275465978666952014502277213 -0.0001141075734814354952591402241154478632346253353594941230175195392981486037457 -0.0001658449052064509965324507214343997535281631172300385560822060824923122806379 -0.00002222903172207403074627236616621256645939596093653829587676571704976856158119 0.0003657874632366872426359419736779718374661173294542414450250433626865745071116 0.0006859442159641608753760640595367923130753057190552018833934184070083209049089 0.0006660618378643108744131704448743698797049592508195241730504349302926579851839 -0.0001170566790504398846628183193641107778315208522323811833657009412279012414073 0.00004640235755161574972962749805563548340291522158591417098296911236124032637601 0.00006261538219829534085818660004828144622861365986078853175053417951775658260578 0.0001103281771935409943901998404081239995757503309785774593086859785227637545248 0.00009048896188463360930343773314980200044230551745445862060194360999607096278569 0.00009495663707231848542841135903116715492344223058016913467575636133474606672226 0.0001194991558224393446856913033089410877238436613625248050724518276306468837318 0.0001393766019720378118729569965785141930387777627510848928637751789089959265138 0.0001420042967057842771433250931064975279713201175371108977468555123603716963737 0.0001287863321639334836172681194452576766511603232351957086733503014519985007938 0.0001033164166612337453593760603469251561936497248694631676523125528382475063618 0.00007584845968220129125543983292703655517333129670247449260427193552293943100836 0.00005317067451913258070205616009450313225775042622837538034210885870187465184876 0.00003684305361198308037927734318030133586852865897957506475252796788097422125045 0.00002678971915243660180920333595433195220921149815924210034709233463629048038902 0.00002369738615931151754230555184204278641164091789168993312993291321620296504162 0.00003035179985742062958874077844008197410369109481318945203031206662720129256829 0.00005516834708726702868993897682660513239944222295656939301946901420889355671352 0.0001202721618110578314193299729183662816688803564810621620721032208819526115606 0.0002816778091080601486272309972628839644892277980953131312527832836291286168667 0.005162132123880068911096516197844407152498604751000499890535528676471701055648
0.00001384663665430000000000000000000000000000000000000000000000000000000000000000 0.2280411975773634003282388887993100469882635275898588007855513594032257216540 0.1903078485985707970015634425928687728296297596819001278138848148374039957165 0.04218114815519501140644774828022027679612242478307026418263056203785227698241 0.1366881542060736579779188278033158044306260612302429993076875411136138138445 0.03384020802263298951682108697341878127398680768051883248689334242741160324974 0.01246292275403667051154755146730941343279023779045058644579592605696811892053 0.07388076109678051928713483334288607899386639237461223760135834746782891206926 0.01629811724773606485502512930206979418660135414505817773456190664909459796300 0.003103946696075362553025298535672374405443072271169891494845100382078236362267 0.006048580336113759397582343975892603310713057073539688326438872049785331945492 0.01667330602890917495256312273213141004579789492927791908253555221800202662292 0.002058162571845334691570228625071744907509989945189390030861329497137054094579 0.0001032414768343875224514609893540835999993550906770506458005671131652222082525 -0.00004433974778203500330892371758032943055285108034530333974202648770487431321564 0.003981629241431765158705697374988285969061162655653463180246799794973216774027 -0.02736027584691717795899639984336297084241813973250790400240991507223519159735 -0.007543540299090730558072374008265872767048557978592577029032491597692920317568 -0.001563379473923420691210667743672181656320696230111704198960975566075013337189 -0.0007572008216865710077936574316508720289363116583717249213113571266181176061819 0.00007285372682691374868951265951081158843385531415693573442356693755041802106576 0.003379232546455022077552800721003339205172982333695972145700904110756621559898 -0.05721493751401085606844300846821518280897641075884376027420714717414772328848 -0.01209466293184844411595084988023667406161249479753515426717713891074707614769 -0.002394860037006083006869108282562624707050692386616210826615371025826410962569 -0.0008905765569229064738893806800309535906515697697551116519887247478538054027731 -0.0005553681653160666611005806999048858535221338225165601042691339909149484371712 0.0001713732707870355373478226401814597423948569846401663531456727443785553719818 0.003129225129941710627566545216143251167984400358607952371729775244711078645397 -0.07029540573993304065252280814248847339421736143516078081068099582122231896992 -0.01153278975932538854700083482752928832990601608950963353987398795409906098970 -0.002052424413125762549971442118998920747670338497507194627719847461059690155665 -0.001165971862654131932368382256177228705755492302918348212309396155974946550000 -0.0006613501685206909654253983016283397570478340181663173569599874052538583325740 -0.0003971462220162551940116882456560207680202697219716281885871381674170337587660 -0.0002005960593060645907684406716773043226890789158922460432344052813830488025404 0.002825420952439539115716300027797912826872406234190109794649526216476024968874 -0.06781497557182525913947418163894492861867727357776709811462157051702939667868 -0.009480188933713969418908388154605683048907603959370322781924378558291966433406 -0.001483396015241422903940891211629296857876460158127333540025450775814078186202 -0.0006132550383996201218894384593266795070232586077296447358075300031717384274520 -0.0009266036321367012679656525148446491393640576781439049781879588269693153357578 -0.0009877733918016950430952369002991112947692937648058428344622847583777762800284 -0.0002451376643733762390542534686913704773090079460176581267631045346712814639052 0.0004518924775425625809925060710266817996732024222102647458118968542096055501423 0.002749076095160504880772485173587202014288070882956842429518068974085816962061 -0.05447508435849846354474732699367436294374522106795476221251025529472651016455 -0.005028099144520252931156798527871175587750380782752024100209266999321134288962 -0.0007822163418935492715219993740953227471961419409213906205703164174306946752109 -0.0004256420079127951478166744720060685804841023450446293927852435892803067673447 -0.0009816806447059333400022190315739812674636438525634714787860243356932722996111 -0.0009119679498802926847228846303683030183421939763903946009840196236484828573009 -0.0004656487492946145049499580366737852782102722005532053734499582442676890241601 0.0007145508680174483614654045448506044750834799434023470461905344900400722016145 0.001004432756591653653150283858509513490687658702160898327370855401891343541365 0.001891751295413869172138683349382927432909843669247572672253440289295797167660 -0.03447049775170690214225754440409945466313021073481470162606916433771094971076 -0.002751342505962854806807903620804596963990256308580984783972235959994195312069 -0.0003019423332676871461007653753389025233739722314395121758147802336157614019321 -0.0002330744527508770921811583390465150470074029708278864873401862625090356954055 -0.0006169201063322767611184797225104035030481928984794580019080737865892916401687 -0.0008051866969686505088543673834299299959788780506927670263920671481242132276817 -0.0001586555012986268066051621364201132485124575206074052122019598401004828627050 0.0003622021002879922583352229348191983322031822730002187009359256049790102399124 0.0009067743096895199057522833350711220490168256699793090335876025950875998629668 0.0008429541644597437876236329840529739861701164129088578959819751892504114193378 0.0009342874139911670454813689586754716025719260322166112752310345639414503850555 -0.01525542679506796279621619001011883788119725772276632535049855193405445461621 -0.0001602711888858282926941569825081103071488444208599683024596875805075493005537 0.00002973164783318496243454403347422287420215371822965875255494075033476046175109 0.00007172005283774218605851621796295303128639213113206684027388693016698471926978 -0.0003977003151464395443292702952053055053500510526579533132577476159239082973469 -0.0003544232819948332637909368863300921250701015394440665516675614427207698351583 -0.0002062310493609788648779563162795104019081432076824306761764034287326547453616 0.0003247293453638591975028877140743812845201809084055053624094360794569049751748 0.0005419803137493304431772736902615758211471799802042069874273503503543490401731 0.0004930288037433776656485378083870894134812845694350242066445989403734913409269 0.0002387927434029758069183106891519615078805233738778969712867418866995525186704 0.0004545003618384671263700818274481636059290402888936105111075199361760528846363 0.0007311805828216980297251730169215188202670547846744475716841198818457083290517 0.001424876053433594034399093546784844548737010674766594369214803700120810605485 0.0003644156448349720595995209827547249919828071970991329017010010500195828391407 0.0001256612063730944281277458086839339369590085811748055469077377788047594798224 0.00005213839348817326303880584254246509835680204750962659174951841487429336530687 -0.00009474183738657021971832215057531700421616839645963819916267760293137567053435 0.00002493967178891769927502087720060583623942247434280760934914481240833941056088 0.0001218193422639885087742970346360243698077761047400025182584864617980879536585 0.0002144710345819323223934627193788250644776801334616204776500558534588871234517 0.0001609414949294762705986770092170793030957954959878882258142331216609211141872 -0.00007125684113700605213897136830549969590232601158758961345012779708545123602327 -0.0004648878934605522515828501054245990248179773781545102581188519074022684372291 0.001278159853302432282600423785416318708766749991587691264017977330135029540679 0.01135829021451736026948565734676814895506542425885665968373677543055420926587 0.002349866446957093434167892615873661288262391313592535378971754323275456479139 0.0005255004375776733291459804530267265721211239779565462334653744613474938259857 0.0003091126057059974757201840632109058522995849798098655241670237630247380775289 0.0002467491454143412769875083506863366763704771630540351550794153831837464985924 0.0002552192399396993033431581513026862184303636925089372998201164714421629763751 0.0001301331781964611036976578470645501033277922600627577047172754130264268899947 0.00002794647252174169616606956298726337930466769109547001076374888366197746689489 -0.00007593411351466339347995060870480059999004219238690961110165123650888672774853 -0.0001950398551251674299248336853509962599583797286547437128061156642500967389055 -0.0002856901090304730444685716246971584276438867436663031651179595419549378271814 -0.0006339453488414339154529477128479482795850655842504140553728295209101791084105 -0.0005942302360922703822339532447106626589336877502940412598266939054315799392481 0.001743414192781981578548622119703742792773042619479105145426266376635357348519 0.01679184694358967429693782208541303094811749356068611041694731571072554569234 0.002916632401893735554738042787215849993614974370299569404529318713940467822532 0.0005441650384021719522940250134367042878229861488475998116325855530683388229417 0.0003026157314653492850748945266774313214293307011042590308617162383979558673326 0.0004504116683617565842423497830885861323483308893922344780893535625403926452195 0.0004315629963456490613124323799532043505290570876921971231013112685242051632531 0.0002412294053200850282965151578410273798735647623889776030354965288808478407536 -0.00005557318340053847825556530747458495409488312701256370643521279243125683427546 -0.0002909824769769084106862841234212202340195754783681852714584757874350027517200 -0.0003942183882495474255351323564869920574278678539145500092593558939730324757925 -0.0004002186068771032390743618879887107669475170131770749099072423624658051364444 -0.0008227998057445277657689108227149331885937663445741789553495656249759579041175 -0.0007294559372101248759167784565303313744305555770577965207792974589420264347610 -0.0009093799356494795337936940182047778548693716479912522697936358016579317903652 0.002198685846632372853737872135620719922931442469236974567805482770996634067977 0.01854532476496073532451943375399839232855399100383711990296251360405153870927 0.002635685275449013399150201161084034352825465687785885415673732755188364483532 0.0005293895693346422673867064784314850681457778233629274970659949649469907721522 0.0003031855335585351589447587317000678848741193150941437124895112473337542617662 0.0005067258952031818970405165920801302444172183996265280776089161162376076481048 0.0005447463916560839013939596591379483408246430635787435065047369404542492378425 0.0002869881155900930391480715640865488362605817778719392882267408697461685728666 -0.0001094593525127321839787937329036001018997274346983277572106660593647973500760 -0.0003964034503765659123645178705616970778297520362887469976280063215071171451380 -0.0004825797003956939676621034942951037885163133795402030811650019127473200838250 -0.0005103720197690074563129172848093500570179233609174489194329884646242087872794 -0.0009020291798187339778879204411760957770997361457122464643236329674318627311586 -0.0007644414539738945640830522706465631720779259767759043444336000808132390660624 -0.0009387103477914050543066044400098327756281701486342627696021279796992907703230 -0.001240481356284249021716927676349367698152561736009454336400021074367641993452 0.002623138617795175226826174267394508640488106223233442664287941123574324971148 0.01756438638282040898054791183718321415789123024770848263718325682065330733980 0.002244899790614326592432936549711585723301013147679304355810573873246656496667 0.0003841097480525073991025490928593734002283200796116468224694024611477007100670 0.0002423164781769426146365101460090288431728875473256586150603046388529918161928 0.0005088098162398348186620821345548104022890641203677233688543242867635179278410 0.0005647231973521227200839605369091556335302939370193159284453045558990543679989 0.0002861813706360965417523543856414738012595434569801241492223769225432842172029 -0.0001333819543676752513989341662271727989986008811900039608575143789817889061172 -0.0004265618731850742695610720350819187777027374953043976384203089554829946970623 -0.0005357110525258764156523493534038511348047215253613437102686509769299925716693 -0.0005453955311553563075811504954266804872823579846648394266391104918481855737499 -0.0008580976459360986856138875600031030795696603537645676920461601513528714555014 -0.0007085765370248590786960021406955672348240165977759487312871435942264067061430 -0.0008611963953540707813075995058675300514888820763008886280002758264273135720196 -0.001139116839447443674737466957315613132084810102593404967844681042724977107652 -0.001529166176252836812083544846836213255381124014335799908067274114021316968681 0.002984244300923586732160575142387864619371868128692744648302210551756823619256 0.01527645674548997318672991964735491147649865708827605982962243530517942153763 0.001539139498483819439660480287594275010970175810438148184857485878135633402553 0.0002554871795209867862912968325457519864869042788009484855244836405715376072278 0.0001822825113894314661576372171191899716261363256541387128346896050759655339322 0.0004733867204232652849740890484166672134284762885953880367489839445670076180579 0.0005225944142753414610287704355600799012167618400225001163568063888460470410450 0.0002540523685109157270290067492752210637891398025823043591235486267246499165431 -0.0001437241838300781440539304174128125719732024054719259233299742632465098813927 -0.0004386334663660662016955185649308985858704872851615338595829954136146214140244 -0.0005281593504437485916537432527848565229432673869724546308809431581869786623121 -0.0004921712052627210116036007243127958083096037519274719508268220356409795025347 -0.0006943959186465444135970666902611151761853860433527760081423922360209588518889 -0.0005624497734391355051280869573302985960344446561543558926817259438055874412997 -0.0006836048531508322001432527314070513367494369379851432879008184875754351510871 -0.0009080310433810925350383553315958578198646723676289318751068017242931797579291 -0.001223979398525950954579198449285457542073106247796420372035811577709824893032 -0.001626222257923610417385697754417975625537077218042834975739067723519374131190 0.003531836902228115334160603398135598351041094085239187003883760032089893200964 0.01219192378317757912148008833316337600508658333146035041136623396693845836437 0.001043428796330929536092880202574955836324781455620152460049289088939896038103 0.0001532699642451735727062653509205661148116206480110108150754786101772907594177 0.0001317489559216556143726478186368390311992190942122126637816213443018914129102 0.0003802674227097388848021297180775990980398521793761289272738736709939359147700 0.0004174478724697491238983820071062625985997324170969852967637840205631442161074 0.0001920961331388601504564459455278779745833016431628780107359290569837193747889 -0.0001531506932309390583745374967706783774571612994044328024832990626569487031073 -0.0004084910204654095296482734404751696035039357469628272955046392062243931907495 -0.0004590343022582209249259513783496525633858039473030780933725207565738608092502 -0.0003919369407452906281241693402316106936880866269639051035370812848010948075361 -0.0004896722898946890004483564228636426810857870714799323171197688656131629617546 -0.0003907045171763295557149949330550604846587801012369724554845346891581931539148 -0.0004763319680215180158241966059205911468377041514352176608128153928462317944430 -0.0006369675376183326774884514155999149167635159065382907890211272346520947366719 -0.0008627612297670840844657813456417782250244928210858185047120543776097522010225 -0.001150161528475699752952925962815246454253036624613580687593690295673669163920 -0.001318218325798356734888518610779600290593827804475797180654395060989561265866 0.004193859251542825196620552827939326191033709229052058758990187482490114769732 0.009067843505907326319544332169826967337505939218879498037550160796493872757420 0.0007306908440558109999046766028455636724478699758821927264592866272273309352238 0.0001124570846781595836009666728347144326709654666718505145476790654365680157435 0.00009356338845072965976102997001615633461401881513130183183767871715399553238886 0.0002634468737459624013911568519701728746250818244121605861693893584445986845563 0.0002773107555865939082601822387322048840510980359083107481064866139425050809472 0.0001039128402565449796110227378129326582403168099590004093506034893436944115035 -0.0001696119245446184146535674142998430617265043300064991462383591893638156020161 -0.0003401823907853217630780825545537272554955278762970761712106383325185788164307 -0.0003403239415181820570846166446502239988316559917425637106249222210949972078013 -0.0002486007312143735302723823439827624726832881675286464652215813226489516085577 -0.0002478056627960423578884579362344544849199845807040813449824390594154309226680 -0.0001988430363357457011248564883610228127075808885233373414045544210640782801799 -0.0002453660505813341382543205847676592040264966881797681371945532192915123055930 -0.0003314306886482970805357346610052691080852511747591414665336620879023636743271 -0.0004531027874794216081206273169422951340138611050408366087108439437413742011943 -0.0006099003878555239081482350651911271877993553619035686249207848278480903529666 -0.0007097034183997700960129024567740677082105820507638951099605361531399218629652 -0.0006659111087756007941003281187977993017768012815292649420809627075470528999050 0.004901564102220679406060657058216504566913900949908408476725022029593944940417 0.006383627862788421301790584929049640308969787250361948060123868965658748503089 0.0005922643423169245045624081589028369812275479960320255163930266854382402436353 0.00009707558419900676543315580836201805831315079063524272110637012578615863633028 0.00006799890771097936345870125855780122333383681876971045928539549605333136054327 0.0001547455061467007520558522682633740330212822010262521514672475820449325258852 0.0001411465069960226253352597159400977618615590914174549780142805533746422934420 8.182890987385449954140387306393659489501502136683773201487807937397021662829e-6 -0.0001847636729859293799882962093493486436834424401197319342004269904854263163871 -0.0002664461868605746745975912137822453950850967707471439923705401408526296849133 -0.0002162770827391807104490745271452576027453442552782853850729330340647392060740 -0.0001107146424964405245947382648786385655172357968298426510240519247944251407045 -0.00004825074170494713794012000054558329963675917121239858015181944461974914865608 -0.00004199211144616841074559285221445913446453353673448007800117575412551278443885 -0.00005623496097011845611574434619550103667865742700902340374459708001070847306180 -0.00007893196818028759180149962912618165462898981268626061960481256254245187056340 -0.0001139199913496525615939037538079723244706817894694089057411256731049033115752 -0.0001639380701298551245558438362822741745734152783388685332777660465707221993624 -0.0002091225053019103737580206843222073408148861558282462790266611971503935622937 -0.0002169170495739406133329937624747385927363212300033418133233636415892252373706 -0.0001592418796291404257522744732227581067093634776545058570902939807904214555206 0.005327415506098488161726524585390384002666105820962259064039533182651954575353 0.004442319686563794665699416179478224506788085020261761340091500872384697769558 0.0005057376483856546469865563650966252277864835971969154441190921851608270421957 0.00008855089546946349920826337250885490809873115097928190978977667350474124091940 0.00005439316083817466064479784373653608059746606592871721074483045486236184557335 0.00008535617610584929135736237682807535168927740498848499585414462214147005204182 0.00004643054782998775332469427753255573106289792666881150291569858056951818657066 -0.00006265175597191079349315366681621086316187158879125547506410413560606986808941 -0.0001959517586273846708616189615003803235187060731281150523441611675553091241119 -0.0002164867033738999581150043060611689220651766272560918534119570206918416545469 -0.0001301303849195789394601317487940838684185939353804602167428273762631273660252 -0.00002106621293277559626155862393235377002830600044873232706618671417433637499074 0.00006795506694178233765596946947538166863602621645934268151021254593811666387261 0.00005196759983116486511684041462164445573228424056301454818758296074148069150121 0.00005833869551045912132613020827582423096367025311211724116950563036011327611518 0.00007480039999069313599165976575158722001112452431374918533986873570139133837296 0.00009080958379451853325030724628686660315668279316021574784821207264880284151671 0.0001014388849687237131118837775827547510200274711688420079307755294559643029928 0.00008689682502210837842565743270530269696611335441273451658825332104644215881281 0.00004968448448163336171782371530162836843290799965115318940232204229744530812356 -2.211176933419268906783772434969630614041477133665986347399652257178709734701e-6 -0.00004084534249695029048560503527103066444692933609017582903460772424595596501727 0.005536042543868385060121439184987590317723578274280957344642448812976055599667 0.003016215798744337155060884635336711785851561231821134466658830536411114847942 0.0004074647020182924851475840696606617078295848174806511540023286900052549712530 0.00007642537802910736276879632787423308541875162349847914190180725007165267574123 0.00004709123360609294156119173187340272719944622430477676386208475327442844429630 0.00005154632737720268216568654883019679144378858187085015967220399021016226317055 -3.494428975609809289638838828316509294923987120403450224800440589919336188852e-6 -0.00009675006032982570654031483847809290909104284938895356271817012603691168248711 -0.0001976922492343728833241559188453917723368327309640831321118270102849981145174 -0.0001892174435970298666407198255708283440051883117842091138430108405360836320774 -0.00009117957566113158888073108323036266468704420282266408383898696551345154058927 0.00001133974444384589515712665885273250924458272957166090386752997099661058382661 0.0001029970446873276421503696604998003891040920268056209412511427605598215876651 0.00008605130624892663377923155274422011185471016792527413505370097419563009947437 0.0001024253897090486510993590388396410106305055055903031828010285671539922740341 0.0001325251780588808834678605499140799110207181404274239332460496688897209565636 0.0001630616406975304766369439323400534294966384717523044198333109614399710561834 0.0001901772442188907089105542688343774457182467082461687019497625569478965657800 0.0001860351945902398824000956152303797746576904218634838389333804873005086900409 0.0001417589889352237066470320040140280027914068011193610390940723960594122707138 0.00005477850545589540431421962327196886431079465595840040202282035058678796110555 -0.00002127172114540316829377171569300889400336115017633650602895103492236053065137 -0.00006167714452094983346852134903010899469269244019773173247364355538657491457237 0.005649674071907352620346654261702149284892946566898944033440102551602834974301 0.001789319901251156117608964214970366405589028953674213887681141927856020714149 0.0002771268197470732349330184551936379911030296995375579868309113103163364881487 0.00005854556420202227749697432762628063214032970056347205238903503781274080241025 0.00003961413898891819513248758666106699343233454379581223663979029441415990120974 0.00003539528018642065272021044462338163201281564754568713723493121624590997287341 -0.00002194496070309287470816876356437742437637361627770702525374164506570547962785 -0.0001017527088429404455344510245510168336986190138318004086705522044870408083711 -0.0001860041297111887617112520952573902460016558990182275146931523182368782022662 -0.0001709916208953417705702645214118465747254077293422838923761501647269461180296 -0.00008289305358581117990320613639637573036718299217061204020951898745519810331733 9.052338719018157196268008615258438060727088765952734519798074820702026120248e-6 0.00009505800842535146264420412866474567305125721255741955010320935995946817123557 0.00008778735375271251562525076022740695813977613058136201192616294995183748462462 0.0001069478336437709104139189848176240279094167364828425022695401781723926697503 0.0001338252729921955681021385761788173905165924200873943356523970470540589929605 0.0001568607163775956406083238612895381810819453665137677843772113976295322965554 0.0001785207098442998412451115074203495985274565233074503147172709549807032871231 0.0001763938997171521548437805785570158721112500285077737383377802477415869951105 0.0001376425042036605895538711200790211087603402642271979460924824518607100193009 0.00005636572939040467519563026384382568377678784582238290401764347263257714250238 -0.00001644669062709244447702123860520966178107354680893371207777538790922222425273 -0.00005592681817324788139980865875034705499504304462905439661450820821637773229920 -0.00006687652926862106954220480282937336374502677566050846113868065451922359821990 0.005679500138810228408165024184892440381928938033687050206191928247323394652480 0.0005290719114522950497058772499825542448157735298183954370295628591961268643978 0.0001131370031205675110062329103135816178778337488607204449009574810373414645656 0.00003352985090725277245693469745795217685688033942338633623825235141033820125328 0.00002716006367154091691884842470728204144402465542766147032557169515469542279823 0.00002160121619822793093530368782444195338184501076329071474805289656138688404179 -0.00002668602236860762313504428738781829077669597459033056567078138024355222024596 -0.00009158115538491066294766978791412436321616837565624749728315489787617058139981 -0.0001627080145835751418330206250023715297481926897285248221513226867646861690222 -0.0001517896246645987857895083900148486808929431325456881923698784381534207716144 -0.00008454930907253876199572126220497679474564849100128115202859193991280180740266 -4.513676242454437175012276136303243848492726561978557743193255266863986690112e-6 0.00007393410491661099592020160968939185205409407408054225995267251457791065885536 0.00007741801696650545614983999273232151670824009798450311750957889617828823191684 0.00009365162624727733776488376555544290004747278120383649469300817652758741135618 0.0001080510616165869696199397796749901051494783620526527766077182719946606112374 0.0001169007832839946839468950151115274079619147300405666561474650321786206580508 0.0001293423358016301503427750424638628768235799114151499403889240243709382966754 0.0001271787026119857821722696899044059494277850343487656853196666049799681419427 0.00009799895680827879813101024843118930018281240990342389272292101401548622205904 0.00003718994358413566624602187026436769118828167199579241523572176363031280341428 -0.00001735150833575655134319179564762797150433902027986671308312318858058838979177 -0.00004723515694301614869206414599207685243987542607253941579433118805159192635306 -0.00005610359541660576071302082304029038181304399724375175785301881161991162988393 -0.00005461814182955483215925368266118015788277810040901655374362135599788179032163 0.005623971682095925171643401942478751419308562025744514893417063266909278962411 -0.0008121910464929078205466148470812502295941874623934477252912924765808430448987 -0.00008090421903741516952722356899735796231783887784075138317910623771575132740639 6.751716518431921255785687743840183473741957218627297682126511888293933684080e-7 8.014234800547401542090621443555448039303051313695296199192587312668159439961e-6 5.650010328491001255248886903438113998151565779837382020341301558231580974936e-6 -0.00002732901333138405975141086950976966125085707725218471272663959321958330727206 -0.00007477072763997264444958042389448386634228172177312656301850662162286043585670 -0.0001318236400077088451159201146221495864089897537303676179311913686107579778304 -0.0001286436273602707164922704850233711844533062446469076337015826914122052547930 -0.00008489395037875003943837117173928337744905093851343791308052920006128893901315 -0.00001747699448145298036787942773022917765764689735497333669761140375491970664503 0.00005233297372587042339448043167659359497731307942122853420920253203754731578620 0.00006225146563205154496519684448992064895032011775860771254182396943102090105875 0.00006967919476383956400766972845995841694867957372507886862047849551635879971854 0.00006839973622352504732954717578385114271213283619410198679684250310404926291708 0.00006695653109624116927789349321899581111133661450251745013948902216517167116142 0.00007185668343826655502889365350844769873240989633877219560809284468217860174197 0.00006839050177198548709490549252681575918373135438920306598666783919210731665740 0.00004892734065908064514370952629900959004612549165609966317921263267420132316764 0.00001203566781937705749103327714487713519061299423553010721106557461663872455500 -0.00002035581202785451475425442167996670344469505625570397086620132423164530499306 -0.00003833354257915610381610602381019567068264055087306128186921547916149320250206 -0.00004437921821116907230807435499447231190866330769352308794438948815733802832149 -0.00004469133236380917610085259442594736378341055200341493880443143395981161035454 -0.00004349591890799292766561907723753534087191233546443791472594566359080110892572 0.005480142333662277485595269451482077714749955760738356704412693344236018993575 -0.002179650652618587628741622736966430820359910452153601593970885129481670715760 -0.0002960348781530307289616905294515488241572206866435055133141007385515568688258 -0.00003927636337041180866904334709164853227962547742553177161618876152326528951507 -0.00001592470578482429841989593508461825727722144324039381742016842775135468116666 -0.00001144307990486660013657617276569297804816680707505173335406842920986409888912 -0.00002668702789797361877045054595172765873828014052132099061010260170913132637066 -0.00005542275242063203257193682034203602248321825767168554887194407989597728876692 -0.00009737153937574059187925019868722523622671773975534151182831701470037294371084 -0.0001020723198417813660894156725440848390937002461759722477808807836763413733281 -0.00008015415958734796245281612663010164076645710445756482805814363414746799139231 -0.00002622265127006240000860909429826635361502247770733585215462286512168938786322 0.00003148814413132296876933543632858780881626297603600690175986757590178474597670 0.00004082999293183514472364966769137764204062116563449336259912162095639410236064 0.00003437803902286862169554814403187349232916119815069784211373772554966737545043 0.00002170056174649841402313187265375808496234285649559069250570781990557855223368 0.00001541604730473825165435440978280401930971532470420047965039892413411938352093 0.00001201108596102841394732598374427574758631079747828515396741568211047185934267 5.351294243108965070004618808534915743842163078403392831959893583458085708468e-6 -5.015253121774995652713659123355213227032823504456839129736515665635117486847e-6 -0.00001664452223320390345640147492215147935476892526231305134507970156434185669130 -0.00002505476868664301789733627529902434130449028250939281701454852105672356024778 -0.00002992159165814178956999834174146394035619397411533302543101996048107551899777 -0.00003264786013236040027921941076418349202293518362792198566156396512255682335609 -0.00003462043541672793560250465074629146456873086165988411515134213523568403830915 -0.00003688106268777006023180511714415840657460174369357138030337054099252010044131 -0.00003986592724182912248921627354966583503359997005770892711285687606866463559030 0.005245929333666490772066842048961034089171751315126636639202025737707372218373 -0.003470250561303545330950720440060582464655057298089111557981693756614710095132 -0.0005163550792355080827001897695027745441134145443227923705961028285101685108249 -0.00008284011922890376633864534990633466737420702344633718223284636313842110970602 -0.00004070568195079361297403765051717645872196685266899963819653843415366102177003 -0.00002683516759562728403950528429036464499362677409254908247488438358561810222077 -0.00002406626148668469801236100725785630184241614079690331439859858084428914755964 -0.00003522812863446687646112963231568826120560383114057302201451139666698285337886 -0.00006230604813152474778173663420120103722254049839432158411232440280598377073690 -0.00007366329374910873666973317584278836626799059272123929517279071050089723670871 -0.00007092974253235542017837399777909370803115546419047371408492679733632688060156 -0.00003192547452082072390019639262037953445938261906098147074000668476667660807026 5.168521590989032394695622633748935953230695183975286919757000372575948042563e-6 6.604087922411923362001083639190682681018595733553971121475028770472847879060e-6 -0.00001257844509135588897126895591974669714614593232671342893635313398785816684867 -0.00002886940351714550808524772831643222205041171111442358035385150902502405072740 -0.00004098987226771565385372336044308983026235680520251803310970947250210676651061 -0.00005704885290648255717389020409008576013951562192339749691741052387394254759059 -0.00006977891493730223691762639576487891476256923682409273370854457880349245389157 -0.00007082495254868871664269066886949463924826970226857874314246923657073969729955 -0.00005293888335220652974795498414227041223447323123856752363146443732595415459780 -0.00003261032519431749179329555955750187585944115962306841817621857585391563928405 -0.00002140294592695981270359376099297882831394419404381800129925966441474604554948 -0.00001963735261356468664955910503867251543091934311730921186266078659492488033739 -0.00002302099765230502834102136359136863970742927858298294820564546961177000831737 -0.00002881945740727649845729801933621714881527512085582263421850175046828205460862 -0.00003594408074259740766567100305837007481208429620813713920764142408944849906969 -0.00004427740259884183054365623276774335861463169748590019467570505778246914075490 0.004896021863430870907975184626541384191460085019501217257805026581548966369748 -0.004586783111039661298127599173515368269291680682197261949084786787144705193046 -0.0007233851308813649319118073878626397236863522522380454383057216555944215347065 -0.0001250457787841075231407482223674982818233135166670457141294651056805082600369 -0.00006306913337016611600346103826873965844165033210327578112063238577634598889935 -0.00003779985691766003775426339017512841219310203232045583507176915014314528837430 -0.00001791177281120379964568341325205764719665111517976621488266539428538937230876 -0.00001468792377144155932830540416856035305828755358894738104549494363270089922343 -0.00002833533502980782671595981032412666184706061946716818141370462995721205320100 -0.00004515568646963482268799412936479306101621269506956504935612085491621015974054 -0.00005967319735602474846958161956500341805700518292653809541768555069379877107556 -0.00003772636084153990423174189474795942068709751597861470040169446788075655716216 -0.00003819493245409181222080850570576585883186244579611480636674474726431767053632 -0.00004623179999633781743985166068249884456535973256300198159957137226673781781439 -0.00006716664102411834218946760420018535099030175946752438684689417641552790957171 -0.00008618302955499850744052452466312115767167567748918870459417086120632325753516 -0.0001110887849336023491833172093916103815913317660084713177075174430725329959549 -0.0001470514090551477513013182953654927522260420912273202674853005593510183351500 -0.0001700208053706546587616973828007375564262733680250871791798910695405818288766 -0.0001600978252276462625109568411782299792651473012122868662143994821187245111676 -0.0001035255815609179406281500736920183349133505420506052497336973164719676601864 -0.00004477158139036619925236306042491352948537071585150228567767724700313749856255 -0.00001162985386449520990168054042675410018386699039896445453967854219333303560623 -3.185176103013037471326394679198554130776948542141636656703520608874329928272e-6 -7.692058701876068139176013785907897090616408712384660479151600491414237049424e-6 -0.00001745440419020522624495477880270582144751620139869820034273137367860233507757 -0.00002941584927354143216322655415857874184664052951735839944714000784545721300024 -0.00004339060949788382465587824701542037283191257570598989529598830044769949828590 -0.00006154394570768630189597770513469504332648456486824509624377469607459823302410 0.004417787017909230875012931546171638422852429217932334143559240356935048912187 -0.005402698426014844433235986590690757374560757604112956425273633066344360847237 -0.0008903788398329140274196014315404193898041487170941296060037201393891632177144 -0.0001592658614295124981883917702298960068644745916010884494976327458115770432367 -0.00008003268639511600839741959325786518581251505292010744613554611811859682205995 -0.00004082785665808613301400516392834585166218936536257397361715218450049324286981 -5.769458782962994888281054877025352659423083883900800519849260933357619408748e-6 6.771621059265633224397983378349734966374597595879943774520913222384882347278e-6 3.722107950177663721352377904139254735499463529581741313639718066364068424874e-6 -0.00001832553180442371882606126522820894103915980474978651800860221209317715447941 -0.00004979637064143340602351155755744965582500670651374809251060368224930715673478 -0.00005102116492294876135787745989548865502656065468827618818592617961392666320045 -0.0001211205944738921765758191876426120607908325726198534641952430609551159322023 -0.0001174416548513962312209392666831400490760027467269987247536836519096881799651 -0.0001304590526427872363836479487392394647503396089180986948686446935647427939642 -0.0001626319703650780546559306264250065680590343588665104532298588516843776538339 -0.0002121829466163181967185627025225922845866656999320598330733445455543886188132 -0.0002804006788794098487883732463746035236653481052669997375094432017191619827485 -0.0003204657006271103349117578293633151472387515088299255382367891213188780833408 -0.0002952746719565106140199462215197960138444351638242166587608828464469437041286 -0.0001812627754381799671330316433687497214886588293579675807470759704653863782227 -0.00006475856031192412589406785942896017802249588432451827484835601225648473060367 1.824431260370514628471405522024187390676599061907417909860868080334032522367e-6 0.00002106110618784832410871161426582646724549600196462381317658194688598578641599 0.00001571662282766869961449039969803640566154454523054510835953829789914355858495 8.219746273545557495186542684130612362514041105920777414299787416342815178334e-7 -0.00001768403220576585810848530100338537838845318396542294460554483667863512472940 -0.00003956953944463569271240102215102126793205995817930280703140196778122278557915 -0.00006915891452400104451262882108045545586006434330097780097522129071491003110912 -0.0001163911036490922466623538539322739093544891852188126907339512623777595574582 0.003713664702966399201685972999020486895821873325821040956291796206235282191683 -0.005712250071036712639163490298488670700746081602205994545893199512514054198861 -0.0009729276348419699066515101954888171035003199943207449332005007598453097638012 -0.0001755375307740016174189487882335838053964721733551262933523366349369724563089 -0.00008725201429225799591482789019945374350845977384922811043961708678614545110228 -0.00002981593330279758129196662426999349029591539140421758026277367237742761174547 0.00001800800920825897282304600343638338618103553587984159853573864900074295037087 0.00003209442478647764058318673150239690875624906314150309336388675543933557440184 0.00003523435971768133999752612895526598448608879599430734236580380727275495319269 6.731745981800191246702764520333890588120598722030089044761744868892110165129e-6 -0.00004358714300072527834800775872587940298125986137973411705270596118872552785354 -0.00009501044016674344303448533649100871933107695002423955841064089580396349013895 -0.0002703468332047078881254854351732090874260530037905552250733416776231658803828 -0.0002016769103484122410400451725248742656343828030941228468237309691354595349244 -0.0002137953818281718370768332029385060264034242440146640116743861935902497583669 -0.0002764062170782244070830495648843012208425084214353750228612247835675058129809 -0.0003680808443681943735863733717930610707620984650463087825917591961531632632518 -0.0004882153741177058802603882873164220694360282411560865200468384888792299171124 -0.0005559348246285805880769342238031697496903401120893148878342213622969210965596 -0.0005072752050882105718065193080641092731179426070180933661295913935223572049280 -0.0003034723384909813475128196202611897515181653005594614498627033550844334626651 -0.00009628894491260038950514289442139426450165344882828017715792562540033981588384 0.00002323594605469879199652481559839057457351369818864015423821013334286110725648 0.00006016774389612300385313399225051293657219753495547721931702316430542603397715 0.00005438782538371179723176818943028794893670334099059361028842113021165101011378 0.00003230666050562765395161459109895486875010279209628838465680973903325405011240 4.347849191662787026192096054491163073546563420077673905832505715137349875729e-6 -0.00002914050105086393591378482408787394172164607140563346520247002350404008615218 -0.00007578929344259547052441870522459351863877939210631479217733985441603391362207 -0.0001534816591504190398589497563223329768694765979598655873899283909833255802407 -0.0003182381941157908866315014973546429901753248494108737692399795321552579187585 0.002281846910902915017259050382339488651230764593740803921999189119911449630594 -0.007524324967398062855877860738089835537068320229050874870947278814686660957678 -0.001198647897774654660285830095867413094383276349327850013822963589315577043373 -0.0002129230945115999836328576852018012256638919090915637799356440423005581203075 -0.0001049637707256082118178885997599473301977268860831244085927778361203523297629 -0.00008179804333412664382186417945120239499861300815301533808270746584125807353710 -0.00004595825357412513588438378505826919100005594828050785520874594274539617395790 -4.692228145909726556852805690009395624040364927083566372919113619168658098003e-6 0.00004709677312114054855580008583741470519078254935419877599393958376782677904060 0.00007166699653291381864038356208751779138684142212880311040048787308493496956639 0.00003899158298420130293350597984509673025368851023177855048551689740269034094604 -0.0001227557976014879508928700013456016177371988125451913901244436899751627185032 -0.0002733300113895411783613368276883927132444047594723827497953418634013894866044 -0.0001865601511070038873432085907500544286107124770539611373411033060530543941040 -0.0002040086517645918454929504925893380049871694803044140916497554253686999944522 -0.0002695419598647288324757385849563967012087345486396470045918896506015656166331 -0.0003641517767678773000670252789931250630494492940112074992411486808377789183762 -0.0004856809559568712947785379388305339194598941919772713331052704844644438906831 -0.0005555576946172014708337892918563807003344046423844153805312142266013776716794 -0.0005096318702322203246194526136967436289024662722132523782254893125666036513156 -0.0003082266079364909763417928240856024348298216436816562630025336589711514662152 -0.0001025053415061899511387553437513876084448177818200527968195500637836360461569 0.00001573834962870518775232486646620557205854895668453011899987022434350965720920 0.00005124367333235022661012969574218032881859747195466218948248503635018178476705 0.00004401951381820741629840223636936351906999096256427756297406029454485150279124 0.00002061448980055230693872161838224986956689742476154988479158501940069526320117 -8.701616106109009550696238735241902042256807389091229736089221917470298614020e-6 -0.00004410829935885450819331269812327670218118110538615249191549174202894459388342 -0.00009419988387804671002062503356184167570987129095268875807934505264732161529746 -0.0001783656723290543995525420334140823141079601978248417455064070542694962244383 -0.0003527810853568989275200455623332322764676594048871968562618515257381509763469 -0.0009604752694522572178904104177973474146510885935957147434029586446293270676268 0.004448156779777678361037472472465409251991481259787249704383672709754331222970
0.00001358353495740000000000000000000000000000000000000000000000000000000000000000 0.1937857790103959647320785964673130852333571788125335191942445020122109349944 0.1399241371702919219463209768619115966006287857987886141047875257736602658073 0.01795120030929204213434673303661739410786510710909174017681189813214505999051 0.07294358610785000156532311697786429674619479828199634345284261329659185934176 0.004786796528655302749619117692993056178888090937592402969365254429788739259955 0.008611117977761175914159514533473729904026158604018368390204778530123077719224 0.01345976197713673781906646895381060685199973552789271699061354378691587663683 0.0005067846461068994552860835746579739662008030261618036695169398009728000433708 -0.0001995062640468993340512765909311829354314856373533334605058546640701484623366 0.005508873698329331234289700831103454858027187638928160933434332909410831032169 -0.02886908079742848906508396534328609032541705181483831665848293129941651727799 -0.002544831412135237056633846266239719277468938847611153005563232564771253285310 -0.0008521668798480220339645558110358571676487105055790795386523827554233157029862 -0.0003428461002307250724428419933146788973351540256287206126470999558747463202254 0.004798794717094803874862757692232994987111807110880737067792343395205334948142 -0.05099744014531938138156289943050108850756458689183360734336620680642206660808 -0.002994230385073230403737354553477819143682166891169752755507190661423771637422 -0.001413424225019628988132022068632801949942597865796370792038572493083754158006 -0.0004504741510594862918964982121476384303039702203830979910435722311850070414673 0.0002884071583854643899795044881474049878486275600169397925705324443537751464339 0.004843417734561405627280876516436101966536339137285289414813674119507405668927 -0.05187813425478600922458077373853384744005024885191905636099382490045883229999 -0.003064740719962717664578068338057255650838753287610870080380872404303341364801 -0.001102623279226981254704847023199148527700629701357315969291913325555701843581 -0.0005411607542203178843515756661283407994880002164226034753131740075449123299422 0.0006072798822711883090607971886358165828029455218292953825789260219674192262761 0.0009855100166337592747441997378652870260624632321306541844401445387180131591471 0.004379622018274973648845616490451356176374051825854543099516226489115486159568 -0.03927505146233546817517461891224939989385003904333386061173742950268909354911 -0.001671481742124709821686046521729295553958003505915567999365391398235230388055 -0.0006925816883924085922268567206280120082570738039414630380192769577786198850466 -0.0002076968530657238520208996650939697871408256183700702264795582571101451415546 0.0001458352929830700542140348839218660921196218622892826677452080128265120963392 0.001173115176221096900221256043554864393182027776808766816544068711187662801321 0.001188102602778602718789701869172013942951248274977611222825736331346698884798 0.003367674636064135235299771466471796329900742655319399410858064860590544547765 -0.01969484148479458471481580977189946606904358461322666842380159176251481989644 -0.0007334314258368051005332106152829491380976293741683680228864378526526585546659 -0.0001301521722632612705421341583506676281405897965130445956845530140196872107233 -0.0002352546900715939228557374285679525739919976927475832295384729251566865963672 0.0003683943236011962408167505797744365174056467797791777862770071068613933090123 0.0006443737113883432685187844317270222241526872291591508261692971889606420307270 0.0008813977503731627619010802711507443912081579619730979617124089590359974647642 0.0007166836280466258580363935329079600817961462855127405727163298798341529030497 0.002102862963990264186755543695539685505623216467914283922610525054920679255219 -0.002511758080730098547397227700616104172242602979488933963399170489993292113086 0.0002621056939141238521594471252372575809536177675678415903076335559738937535495 0.00008581163677906333015111821499708347545548547101337020348506773487672429837969 0.0001929298178185731120471054074406919862362771089215334422276097779242521011241 0.0001950854461110425568651296354404200745100419095868785955288454474018706868082 0.0004293364730432493481262491233354351326057524310962549704813365050718230506708 0.0003038912077404322241294454707336160350943681237224228465486319852813561907705 0.0002089693927959397933784235613716751733637129499944597836033674199755640114748 0.0001143647164195017390336852138686313169335746510060229982434464464347013798268 0.0006955172628874040300112428165121582055284141307703521520756415188319085768150 0.01094868131455918770934619880068579804105904762403402933290611232250096628629 0.0008448358566572308298237609338022962210061502922898067441472846943438477795906 0.0004434203364905202753897394379423607109280934286928114215275869717835337913896 0.0002775221300544915102015415625657095033455601872877299753376476612076694338847 0.0003189300224779772847594226257799872806755847211886684133642138559740903278805 0.00008159192529666653424289461360465246072535480016123214118894581629055797530707 -0.0001010970048135520777316550756881089189837463669262915690640404517644850125767 -0.0001406283687476970099805770860103789655386564949349306176424996942251821514335 -0.0003064429128749279794222499194921464538015092567210746763966694408211114449213 -0.0002848508482893004989237375373373891609797937121905224978464853807156588880732 0.0003998130459087496735119223624939554626827144353962487636706824234096600517370 0.01774123575633470227650965376011696185343902247718510779707586214775496497946 0.0009678321556257345842473445882040057277994941460215252887317827297808399385950 0.0005010867344627747435599800575512558800365204326906534997443417862568087872995 0.0004932801428304393234885119786974702237064981767131341350954548397513197029133 0.0002387830277623330501881936590712486298297047354185871109349616790577052862725 -0.0001066146181353550132578815888298580210872020193312393084289078419277452605451 -0.0003267216541968150787492524598336110350526152826101021662437806845916213205865 -0.0004604257835733444280675210810541199612592746621194999654992143143916206502053 -0.0002380233832078798853128431570331789361646168457240923576309830840267859365890 -0.0004430768007056716984555435273661616977596457046604249855922768851033598273567 -0.0006106765803762527834347042864242158113329394312698542732559118740848641010075 0.0005875627995813326914521579685598025474275990418888656597861499948408728570454 0.01900006519199954956737274674603156989628425903249424003584110644554158744378 0.001195523838486213823438104280732446647692031372861410156942445551010677667390 0.0005219089159668267441649587054340977124656702099562070971550300597426229974989 0.0004284168695000900408525204039350337994667222590477707995273968996115932453652 0.0001781328518128614116500238888676786910049332678091335395824171942060148478598 -0.0001937719682965825853102551662808500139524645982405643556562487441568818461134 -0.0004305440831504374891107850570670985026085351461403897973043951477013709468012 -0.0003749314822182274507888284509118104071617132777306285664544117145370776638846 -0.0002894575387033170553954021443088692034417579812796138108222169974300159725963 -0.0003442302991725012360628297551086260840816881225334049466254259269373514775199 -0.0003561800068435048466338609730861838260753439260530647286819224400749045998196 -0.0003162699346921095721055587957760304240573041546993430437316335830817957781839 0.001702397226854800671248261127452834621659168707213889044010092913198917392139 0.01723512394886906381051233661264281761165454626573404560630440119654968821883 0.0009331769100929258345940104170364486880806900534595835714327321370738046999204 0.0004686887351108918764151893807728473059938487078237088234403689928962986262491 0.0003428882599708984457803201911616897114715028636401900118013634726844315123244 0.0001198180531085931546758809611912095766805512554746768214878386238264449061122 -0.0002324908801893195836053068047528385472728410727888724891284469553387878764547 -0.0003297301442309202495372954110940336694640787899244544801525883213929215171851 -0.0003467788749955566816143759530165067673665383778208636022645018782317698950599 -0.0002411798195483079218705382662051736082671506112624378538138032072770899999543 -0.0002150703682083302026494892722517385716862818797243384239159559135774076163821 -0.00003846428545450003674403835831881239539439474353923945817771313399888696425860 0.0001281474008519825383452142139123967824869171988868399458447238828736706663803 0.0001087827357030665612598243313120541908905260192776177430674382238543096938074 0.002364828277329053648685090226105713906578914278815340115912388920718723724928 0.01382929618160008584411607676519891580370835549010744747445822134562565376394 0.0007973586473693524626233271782610823631986270629104613417409517574088829062455 0.0003078201197124406471679359678394627201878567337409590034057251137018866104789 0.0002390988882625495476398680933897326332684209471677863883313540383485207568945 0.00002246145274243540856840405302290147363881078919397722507022659288277303846710 -0.0001458208511985791483281547732728674466688651426363672677605904756477130147890 -0.0002385641743967591650982730925835110696160015500636528099122641272348265355188 -0.0002504902380638211422806469855221582778429472454649806134399691811591035081934 -0.0001627497521875604368654256546678968479230845178895697089159969318357805091531 -0.00008997976608386856531023218793145656175240458993432319065016312857768117508095 0.00005689880896263046923114150810077825309574327313433644923031163646218877062757 0.0002169394717296051514145050579730431660506586311817996612130804337462212402528 0.0001632497423680597792329255350677864052456291312962162748033444092574975332164 0.0001004311654299943133695086924419935616251717665490463999945068323778609327437 0.002990286860389641975813512548201664220630964556587365050215111983574249633728 0.01030866704580166917926122791937371163259503203717282155484723541535135571377 0.0005143373329893392608364652945191168995512861355865148880029871742451547188893 0.0002000033499015924599987589368463676037366365828477388798591472179245861076575 0.0001140337619385668982677064374605377236594956921761535528483913582381288511428 0.00002707916176021446511744063477260864574285576530266796840010398957153424673842 -0.0001016730032529628710204411584410849859195811706904457006485395356849975340441 -0.0001661736053697642091974578404435182462138187983101108730649146328339843843793 -0.0001696931280534587885580589273838795668400212534420070470485033586811793023570 -0.00009371604095296372108348956945989064945315361635919407001802176632603310611564 -0.00004264249195826863583206060508592269335639642933400777243994240397503512583020 0.00002825730640900891148638290036899770725935295288371956335577972114184004415634 0.0002103245125352397625298637949756216471351866792791696847825649673534496236886 0.0001734499438865501348607588545410172951011397758633657596803656127054101331973 0.0001186080386972776213868436772489763302035762409735301564521263936140360979502 0.0001027617805010206150836254043518267028626295918107690641586061238547771495649 0.003553289712348646081777512677876083396509284689549060683878077022778046263216 0.007334718600255288291716211538243286161542483563598751520363995405045795430029 0.0002930516138146201556693763504244228249668221358101825920620786255151747392291 0.00009086382532801635867695940959675396687394998177554627259662286475516255700582 0.00007467146585379392138282994830901185839410482479048433708840901786097492163040 9.647757853965809812729805363679481138573300378597638638621041385654470853380e-6 -0.00007307232479666332336427871746723450821036727271072247136703669018258580680875 -0.0001119503588940048376592146669280853340583719649096548961364100992110372158358 -0.0001053772348032059121783401883690195912266140141102583139546778438969019962288 -0.00005687428201099220809900438674605461107779918155443152028778316671134558916616 -0.00003992782745410343376344486680363906421851748078300588513644609549460243110704 0.00008593464949690098519885051010542794750836961467699915506992604712809562679479 0.0003166188690688011097489204827261702007016924404479804362050674020430403850257 0.0002239416524349949556938511453690206977040157429508857974890675208238641402733 0.0001184685264448271329177526630705312290580069812292509433908534647431250722306 0.00009051683112789987816012634627555181687184007933367901705215134753988196949469 0.00007936029846639920819188644453851599208750945539999699005715888255836210359013 0.003996195948575025788676026936007789414395793910598211916576528392171817138739 0.004918083753659175467458489008157019782859487798126270861272775455429684909065 0.0001762102465259994230070707817850414171313015119905097159936674310903433085811 0.00003726843654173231490651996774294439341394269716899628205449953223654167441917 0.00002122123474780126601938477554018593539292963129174481247531953583165051176317 -0.00001401974642533288207016599106072644790026615856557197568597267324135831583010 -0.00004983453893187058512647165014000677575689265197362673720386941426882763717055 -0.00004800687746474936671776137910143775241285652365537759499339989055263914515695 -0.00003271575315567518221262668632388838407431722258104178429981914197394329420307 -0.00001378849405224087902971845430976243200670988190877464646770952867937369806129 0.00003802544099746929753617483024171682872571958312262233098243362805650767977326 0.0002519524196262860967087983929335109583415003107035813534714309613735388950995 0.0005866244897921233409446884156033623639865960959597774398785263638450105970316 0.0003249364605647621634297414197001268924593222565287710875136938511902911385193 0.00009662443309727446127835911886198063006691112832650952852360589303597515861201 0.00004988970947334571419109108085622317000648297427700553850778586206520298834308 0.00004453076679575044881005988237022648254481251398227803060994294377913137637428 0.00001014727464906212779994911994890624670716511995555513900968434231990951060995 0.004397709214134550692222494441778671913150244818346695420768803323441307540055 0.003532994010508164885957235808154573924133334182261481443528072645395030080288 0.0001111954344238709237610965555538201525692727461388323306878667622067603223996 0.00001718412543580698893428051989384176578782148108464833489979913020780112842493 -0.00001716775017749739078915145093130673283528753308736404381878002966954619811768 -0.00004201888795580863411890810666921369258404718322122410265313738513851260227263 -0.00002616291788052190963023413135474712021398028878948369546680460309626070103816 0.00001228942513469424626853060606477661093807537593497482974248708214344667371980 0.00003118668005968318498202925689367748921971457687253726897587051666639476950498 0.00004372084191040806874232003471105069730748346905933978645191503251851059930676 0.0001550565489349218647636809686628927336330441062995454201443822994481640542264 0.0004792037328491817386096336448022599463050365405626598017483059206339106770907 0.0009349659474150838349674035292044886336705168284589568383616787428854295169209 0.0004469540526815503377567611030042217177607187230078801021282585482507224549833 0.00006411329827729857178065133568365772998181560987456208219174540280115536733961 -3.722988666892472059247232091025184733152998990859472654011380222151030718475e-6 -7.324139722575716413839616728192672134913263282936235035880710340500400895003e-7 -0.00004423844514101981690354825931294961510206258344881155838254202862050334884186 -0.0001384111415697263241569094056036772668452655530614379405714645216371333756849 0.004676800696345760208207257302931607184081399231749201835751169950953607095803 0.002865445949915129829176323286682744827996480877737046855911108750882962895445 0.0001267686292002166304926643160165408855900164143195763649829520891183169321401 0.00001683495861995448642075540656346118174087772277957576872648612176838303621771 -0.00004626098212509082257285435562042384224775694199987978713125796318567283425089 -0.00005731997201340439539155547276008311109959323993836748023088845811926896380036 -4.646653717473085393598326765717093143385603172553942703273127496306619251864e-6 0.00005164673946700031858143059238703236052184205183116687673634650700880172378168 0.00007820510679960919488984199416515044062759588994156354882836870829882367794810 0.00009384217319223673104041633322277839400638067649266640972047558894498047624091 0.0002521169047332099323303422489995867050094006112190229926077010483250669410930 0.0006582038106264189994257232379719670138756910037264810089147704689045313502802 0.001193512111986154006141492199057062738160854045762900950547459269577654831002 0.0005316046623325656958772268928047626853188914251613380953476296160145563702818 0.00003590964030289510960997438639768506688100832226865007584068109829614655268211 -0.00004748096992757544571101271617373044254348100770343545951745969641753963040321 -0.00003839534867587984869389335480697721692281281082860566900817914032418783288525 -0.00008943222712140362747918033236835797401812482622083170077656962460359580721997 -0.0002049444953721487328362466579956122828479965313348406369707081479882271993035 -0.0003480608161638253958668102323757760620365885478030972255064376991161244351174 0.004925662970074122510092504908935126244226475905701141086372070418406545623918 0.002871356529988421640157405170154853615248795324156861462393817172252992514840 0.0001412412369514971002118518975739995206069356003357630623434844049400825277500 0.00002173656043806228847904202098295925111268007455317311366268545752103743929901 -0.00004608547224312044457058338745601990850699038127729652280801371550314158184918 -0.00005160747786532259710622361611916573379980510211930886522119429095044118302035 3.909857393061205435703680443108875418914311007067645752544709506981151891664e-6 0.00005497278470297474809809786622583952129321924544671553158317848820680932747794 0.00008953317397546368780134033657198778546488213874129057763713424190049819241533 0.0001134498418142093211245474593372140049508833428184777483052044018229397923627 0.0003038226455478746056234273762016897562335564813761570749364403073315366376041 0.0007569222235304660496306173673557408371205290570364757406854115619989474024835 0.001330464518624514465664562763124926928032964752031852462829598495066902240648 0.0005731515486042323343790844692212509369373651301570244148583129751177224008747 0.00001655161103874088167795689273392800784112398525281646471956966199958551215628 -0.00007684057824438996785788781301280327337095658256776823251347154424414958722121 -0.00006552882699832408966657421774607961058809382838087835959467808045527326667421 -0.0001203694801231191304696096558620377074183868148857807696353964769449527056463 -0.0002446828260163064985917793843486727932217101261236231303411756948995785052868 -0.0003982971513569647487032511859564185586968394531059592007798814981478508199577 -0.0005196520130981305787898118938416607178609679693736325878372235758779315145404 0.005129878218950094745676983503854327838346400109232490741221871255813644579671 0.002902350157970310298243744407267958748547765399588977219530333980991465024915 0.0001438486876636243233949054757458112105779281437185605394124854083261719886776 0.00002610572600281880946087456406370235042444185060229062947032725361069989875390 -0.00003023655941982179087049242611892303004963143234797909390859076435851694498459 -0.00003423392903938851487877121798901608370263172445270367941628756261796099559248 4.816786727993081542786866848886968391146878247271575562471544162794626880428e-6 0.00004526107269662223056463007332956340951847676273678650325507634911090520391746 0.00008285549132812932428473667677953294574480713856457504188661808236675033202154 0.0001130708293829219863714992348420140964722361676829377239250010580598006672400 0.0003096786461258036671642796420535455757186268090957456852636388630383380312495 0.0007680014115009027006573895357890161722591751247875230285665661166388959166924 0.001339623209549381524382613019993070544878804767674631348149681209014694051687 0.0005698317948298627468233800535995164207417642942217349739917281422902176504723 5.818241834985159656545407952460524122491382803986734382200981884811663301933e-6 -0.00009128134602844646630483935511391924548084836050245856871608628171419957792862 -0.00008091292303260478881449303081621564292645990223276875137329927646646574843987 -0.0001336178962775687208421727611764071152707897094177049801508121419841886800393 -0.0002527756678639738585350326416268294316594593579797357640973066671914250982540 -0.0004015786653276775061798475445801446656940068665006300741772756831711429448971 -0.0005206469628368364658502909645578099231600063879541679921925430102669553022064 -0.0006112448423217859026048706549856618078858897462792576191463673384161200250395 0.005304621706508273292434726389556953483629054069926001649847439002876894874403 0.002649062967103702752897054308310763574556702406397287357033911532053811221605 0.0001207898020932327271487660350087483531986172779534981082702927496433430766453 0.00002207619443906696357720496940609560394217205756482602162640548539958795184726 -0.00001643857524914453851660570780929924248223366783402412743338150133939513729521 -0.00001781024272229282578644646413228896912170362709362551947754612001506397338664 9.044038069285605120713484839845092520926892088150174325310405449336173047464e-6 0.00004441593353928974696124949765028891518323320677177006743855718421237305749941 0.00007911312571910429728408615643765508524708425548751856215103437175609925372926 0.0001088985911355621444647147417354252333953742470473512755513140812576456783851 0.0002932717015348643128932843404099659116564366611065962178949492109216219077932 0.0007332127946949350856611292343425259537839308458698322743258095613484304577479 0.001279968277689176078749899819093630911214190584314235003007163619143084260148 0.0005413738408597630323661783222580514559073418419620129659739661617534442279001 -2.226772485118845394919859122326761520499029331305087998581984560031981731131e-6 -0.00009861098698798621633341950453061485876018224150685515880368872963309763934254 -0.00008870974794133249569999311431114730210786775488188829654938809214273476901111 -0.0001332282887686148523545486198568898292216321614888799949914518618940173027012 -0.0002399061991579896389985237016947345850113645057082828728599413912434061632412 -0.0003783926158039546864130872838975362728376349624881967071979531721753728769495 -0.0004915624503855960369346109209154926328688174499508110190267908678162571563229 -0.0005783248640658232588647873553289635283961174956608904489655340606427267934869 -0.0006276814661454654866358835556377597800873270695407149530130789592096461450578 0.005425524930944827211064518345490750185601459260735465803148779716696311063463 0.001990914144503866699439038612971890970971605275433807648218481701722508283736 0.00007840137256235750427677190990067442323631840420399000599116536647522787168726 7.918318487632661199468950421761182317761805015979315264001783828355082966146e-6 -0.00001562739376380770167704425028030820786006082338450639471190924866889895702648 -8.591277994554997691326584404389108430300525047296966302297138081599768626330e-6 0.00002369041922119673572898706902337918685385288718425611348760886920906615745115 0.00006057739984446111732527020383567401112353779192621565231422605829072466093406 0.00008883788794022499817716745385121207964044362425389865503088713331895574502358 0.0001099830690394266888936085236690967979765415671077566730324252739553672301893 0.0002736674769293464299329798525114888555794482919901065621174241641121674883536 0.0006817700718546750104294848960492877745008749059438813242876510759055201826559 0.001188359026348064811694157868015144633047274020870334861198030133826917340731 0.0004981133149591636633695742008166671853596459006037968922767783545798112489598 -0.00001141728706804346660650302919271199174882574224513904714191018731575725172669 -0.0001027673217308400732788084416489893441405435357151398216204831257721229703071 -0.00008926114114979209786341728164831445007079013768958665605537653114828586144990 -0.0001218648047043078569834859344126031883875391521741059553916319224288921595626 -0.0002158767162456348753988789476023760601473987182190532674057351726296978632261 -0.0003439873884748560753798184243220544092361991935752615907690169008128215464142 -0.0004502339018338062720527918718945970320440801361799235565869056642953417777706 -0.0005317914195640678236060926316089845114594817619410509566616635616989300232561 -0.0005783776512086020452041263653454378827680974031398053976649373411095867880319 -0.0006041898669737237207487794472078703262964764944423758821078326910871760236848 0.005463517000474005809407643706753479654323932744077883629488581894147327054487 0.001077748811074413465641757048651204680481787546307436777795516752636461292560 0.00002355354280167735943922567921332798129234312351050372458123829270127946994396 -0.00001434475054457156158681231512988153198682734182253320851261180700400038842281 -0.00002626199308699044030785459783640967281113174276626688314073172941943952640535 -3.300138613350808364660178908655862122255886657972246191577381075088552132982e-6 0.00004645627130537020753555635643523673076393138243853976703618929814773139317784 0.00008767377546831676762224039809221802816119670813415661940406014426156585679608 0.0001069091575169690352209108155067255440554748464401590469797496641963538800403 0.0001134707550597504703647642163891193117592721830874487587117064316659840254888 0.0002526029336325757049032677402389301621137953335115110019962948122864004144552 0.0006159556988101498421112421863124771471835402957638525569736970713107232515885 0.001065682992163103976505589074013400047801615308436370215902672506262266155491 0.0004394415794399703244898101306373897599168468378693105956086880348706093861065 -0.00002165224711888007913157143941978453801058776245725699948147583457077040053093 -0.0001015210397758961071163207506314710225059304121370405266080914894522393475720 -0.00008006905933447861096735782346856831785011976266537148603402149112407102949592 -0.0001016000455521266086440343990704475438577940051393836386483773624333036516796 -0.0001847576869106825676196107388149279509868505016394726839067231887254764825355 -0.0003011843538312695580474377746656512532717354548692147430863586074959083916127 -0.0003981874003715694565115717714465907787663777547097631382796901763705723405528 -0.0004724318571221720777808673150364197639389603285441605153777775675961144949102 -0.0005148264162942925128661433360370415862395720412646076606040368565873495350761 -0.0005381365735129875101474737149271039057262770159391334289804731172282696502796 -0.0005525652725231470286712069704172161261742914190274417188723025130082112657620 0.005433705884576469764611177211454795893508455342617356329912930285183410731957 0.00008420186377019532999755912114721047325544208029618011260358026200726550845020 -0.00003602197803341049480206298818423215430730446158375582116666231489807136299272 -0.00004113737517687503714774669182112026266332488806265707769597691616683718913361 -0.00004239894640939707394268148251027859192980725446756345132290535156145069042055 1.667207565239301955522739640518129023560452657891036378230372148273480501026e-6 0.00007296392006930943064612195026575507275771304959077737707272060601208124813897 0.0001181523764800731100159536177949192540317206997527005975936385407890347250699 0.0001265352900856994835107435916693651436584647111602384462641722202782726236155 0.0001158918587480737324361359270469279934985801265331925949726592030098869285691 0.0002279637302776980541213062767917527182394181797755859296689433686722262348553 0.0005317661755239682057688303119632689359147739271566718367860332140783580331848 0.0009051128097277970625501252239093505832600705062335827135838601453504144582241 0.0003631401629037788998708979025864386403111928898645828151509030496796582384195 -0.00003057559728321154879876747898406203484391054109150516896026147309064048488183 -0.00009024337890390213407783167466208643609626195320824300582804368534386761739356 -0.00006116773616313402048097484601887669884110941771231468210852288928415235367061 -0.00007602365109198265829721261724933552868894430685020854024231366631174285773635 -0.0001480287202935979034677894619729607222679783933349239314492020795671735758259 -0.0002489443960383657982438552011869289212291084567606544822357953379354431673163 -0.0003328575914567358184296615485977121733824437856195932234296346530107557894637 -0.0003967000840276177598385211930399088022642052841448732625349368240792331633645 -0.0004329212932894139767727331646492011113884507289278789947122304581671281578081 -0.0004524232105593190546384074168852009814704151011889734265187045949020650708625 -0.0004639096775917991814633604136234193914708736431481597957346483157970538129441 -0.0004607363728159750796081828933244724265805808025459027667372239035878494784545 0.005347874006652111488419129577403764253335480552396924434685032015815953311112 -0.0008423790784085822608561254864923726775295723525799827497843458089990932640827 -0.00009343635611551423342356897376639837169423027110005783936307721729385240123348 -0.00006827394514925749092004248686265998723084183227585478990373880005045805257647 -0.00005845152074120441119927764196633601259291486967074801353951236640673174139605 7.567808884760715845468359387956108844170975042225467272834612705460603819957e-6 0.00009937276535989523632388538702296296726657290463129526097222985499112499403968 0.0001465081760498115524395186136442810464687943766090413484215130216510509181991 0.0001434097057471189290627389437340819630964173524122980645553345107562256541101 0.0001158242017711878944134180989372266216380867556770570911219675090174086632010 0.0001988166522169279040541384516111212612974028069244019197620436571818810142444 0.0004277568725108970713110206308078420829768573539316144461480568821712850560306 0.0007045037647026026309022607887047807210044163300108961150442649201728121018477 0.0002700053469240794784843480153240026833203142560773549289640136320232111770751 -0.00003364160633535149350711491645835997591123497460879559228250592763882598596843 -0.00006668206008192533543443006204609247231496227773161656812434575953299521536847 -0.00003696447725888348014890667845079795735329738831954283945995049572647639049885 -0.00004838953339700649778821822146234071945734593794993500537401540460938005900761 -0.0001064059246332481268638436571659805566277335940425577758735691313986248944830 -0.0001867795975784753759158353533322216403825527458348145914261670801249426055793 -0.0002532248231000176971577944719580102013424914645337880254310882656143016135878 -0.0003032728282054536202910606765551596873050604093007049819996579459607811737637 -0.0003311896451755030969182640286786115563188607420200158978540706920855688303254 -0.0003455336742545694005309399545665659799577342074674550564450743645281589546422 -0.0003531152411146664179288280881928454532313239340086780517216614112602205333803 -0.0003488117642896457520523221755491566569459468812023254941374118376249706630746 -0.0003225755606422934392973501389003672022378466239550315791720922719435652275500 0.005202686695333082120994304192939005452949093217961651053139977697534168402273 -0.001603363617007697846318024561574466596597451727208702559292283139504235248496 -0.0001422962777280650593275193242993866935826899473396384102229082354265379423419 -0.00009158160088109375613939823910002379050650087465984181058426796392959903204935 -0.00007109562978133452481533887004154564132968756696835366434815653182140825425673 0.00001412809062611436308815225070294835220823275322327220081662304053401289218110 0.0001225791822733405462553173119670487625502876450864485654773350574402013568593 0.0001693507697012048874550878179615161363742642264118842378562471378317011271032 0.0001557880669120493026592540753537822854445279326098694386802666893049559531731 0.0001133020084745304856079997315345486692911230351722270932841900546971034225363 0.0001652757145942881197619836422693484097107435783130848702148865206554976041120 0.0003041005995422323185818907756698843478313932324657466758514912287958622404848 0.0004651465125794719231097576749224401613793731346667772162629743237448617547783 0.0001647551674365914663360066822730717407176386982998121345870002634327057284056 -0.00002567839795551283819701526253124512537554994611305284476880424193700090830390 -0.00003480694200979171841426572768856316484331876467533653512756521769880960354137 -0.00001217139073621796661486682048261164714985300360619617025254844085232425702762 -0.00002023818809819077841877084055066962908240507820699469020167053619690992294264 -0.00006031149738363651996841751902329243615527524572400816336804196053359177568224 -0.0001150581677700536775252154754840736469071549768524184521873037233749455800260 -0.0001598357482352419139843544341609268859554638136827739240328103060710538752795 -0.0001928927787936132872653303675405452850759805548277822103117306522325133418903 -0.0002105453046482246594566004318322739276481969934639895629776152589998502507953 -0.0002185544536526841216545670429656500203965993555133286380821264945092533706635 -0.0002214603402993494088798772165618964136440137650079176175705671548065730583059 -0.0002159317055166677756073572909976342710508645861367926298806230615693691942291 -0.0001955828466647124989548143807005053732172090425191883994068463993864571528049 -0.0001545378487385857801770070848895297608096533667248478164505800447549915095886 0.004956609682880484022395205410523537631365643068236966161101760691611781737559 -0.002135280942475560093267187596311217671916076175269560698393638757239254551680 -0.0001774146169654489516056040635046211403780076195068586364768426139596259525494 -0.0001078896245160391986668095074834568938622440763308328165250902433716227544516 -0.00007863339888546149803434799640823388112179752279822643548065542813514940769935 0.00002093682467152266505681284629452412237004974472286128726095761133046210826398 0.0001403527161628105953633824191352223292779548583169602526220189802711684368290 0.0001847780689930397776783247125853993898260351575198893684791166086065062708737 0.0001630036757886481852573877665503192342835297140404825881782421821958280757410 0.0001084481999566685060000237992686525366393013868140807046860918234609518825177 0.0001269481622540077667851246644030018741060798480725034380583319454455661729134 0.0001591185200942743860494386463974125482191292741518724183991698962337164542293 0.0001878207323830568119136152200925851402622976117066934177249797951519282410438 0.00005563409485711030191944967125158599084299354090957033601881176118361722305524 -6.587559527393486941684849693986827669655906181606748216971185559796330448862e-6 -7.812202017665424868306752337853627576348192407234954740120519840201755954455e-7 0.00001130201162686487893343875375433227934668625685872526256675547113459735717856 8.334206390358670402280701124111833465241285836125340498817047925009634778231e-6 -9.664392795381961346476340985912204165585130009956921426736462576184233417446e-6 -0.00003396540015247772081076307966457694296113410130160727114323815462559689653228 -0.00005315615247771661952639279138956033723761442888703163922803281867253720439605 -0.00006627221772391100627585394726411379321409749518671202604758547015589433264571 -0.00007190214290718103628320136914507721023240800589632892096289803227248333223548 -0.00007259381993166107636122922780902234865380125854774147555978118089940179176978 -0.00007025244851441418469791888948919590462534008587485597409939755544162741497991 -0.00006357710701639214381433364052711038226864461950557069836234313003239987415948 -0.00005034063718011062257263251945183744979889784510719779666736007689040822447206 -0.00002882478795499018906356928058036946935544715932342399982597837563584319204228 1.653417519753734820591095787183441724246547511389593054571474575577857409664e-6 0.004578516185774652229849634281579357727770478643521909197911568731228368174140 -0.002409198092348934014708008528770538874887116525041130498677572863071654237089 -0.0001955477084388945915090003279098033234087318931464324852078457030811140970766 -0.0001154964289468862543135540395758611631976679760836333010463031139097260338603 -0.00008024224807344555169646279481310139367423160149783940971228148331327034837088 0.00002717240259565856176995548532949814198290305772132281043394999100549561298476 0.0001510441388774914370130908968466499517242801361937795764801512596402049134086 0.0001922365355658675768541334308027318106235297712492958689360122649275787875124 0.0001655078358916521477536948281413616166341212833241670186015276284902503065140 0.0001018801294498249967046354884607233151020512534731910064902139019269973680173 0.00008248298106620372477508118872005882338284572970129449640673160418092703944273 -0.00001232075300840598752139534233114667949378467294883195451249858947837072900878 -0.0001201826493289777244409484040859990531476156602755285261385747146695678700679 -0.00004845374834929967873029148447259351228991352618752589094798516351669345113696 0.00001580020428490943960118937673146771918754190204172869364493032038418401330722 0.00003126015197396403053887183008861967327452319782270660074690661493565359631018 0.00003292818002916589253706028711878534747445742520382082032168259988082207296259 0.00003725890985873770532923386776916332781897983534785022593635685844195253654401 0.00004501252256844492924923885568651288231246217358371158355892501147876957771384 0.00005524948528829381677362864961555184308310942863258479188623814809804007312777 0.00006496608774332105130155833693575480110905238538370002576137884251479443303121 0.00007422961856804344165201883596367285882990992249924912667093370926574811569466 0.00008198885981504891850109779566621313277627606196911674212953512979156990485852 0.00008925335152386861128289613122300432320127612837708965950425040027120918461412 0.00009709534372884821942583687370428657002728045768238950747455450507522225221235 0.0001046106406369843395301378946392758856765776365510272194983310613819008101783 0.0001094999994423496198981170659955617458781184915063896497662290013844160497485 0.0001090377084553028916876517124183116552345654157852364672117555508824129364155 0.0001016984279320630361713826436420455458815812900129999205647005216192165260339 0.00008773826004164709478135816978370014183018189027014321861019662798174784260772 0.003986786258895559289768567510400109043653259671281080439827678278402327865536 -0.002434402907406301720773821799119354859094685270924627124991730643773422866598 -0.0001977975854612069172076167718364677090943986287128637090650983824439795490764 -0.0001147163948919806637337356543411595630721105062841666688353574167429880367577 -0.00007582210975589096917020775766461166617353817729494024156002890352603830179291 0.00003114639880091085481511547940176354644196459065166944352629950885077364751989 0.0001540839828583984824863773107996432088930862954237383881928940580616611903492 0.0001938390743434555152069945847580564163759032658891661360219744498139864858766 0.0001662737867573904630389525135127003228884137270590321366233638142129057276385 0.00009537667683509747454852817461029387998981502890094923061941362756152749539623 0.00002126262009362995997674423527112421229800946588487902513853479961020225278355 -0.0002300565933228296924310109407675480200114979691414555814924506825614518780282 -0.0004409085613397325253792859085962954666492994714793092125704599441411665476453 -0.0001540556019408249504977694178931192281774684736017199947101237430914632253198 0.00003199373832095536633461943644859083293602548346101677631449728810877207264043 0.00005955157159735760927068085560747639248325544470605873819087080146376779029348 0.00005263148129135489300776771924153971079355401919246272727341063766547220684903 0.00006649784565920953756264164970280953536147714257524398331688556942191666547288 0.0001035569324755139419712389460818795361225974256203595375774877766061117813911 0.0001521987505060686655677538904295908844134520512095853695371641199089729946048 0.0001940048913360221247854237304819662262535812203946124569217562121046406647173 0.0002278390656915052034813366397029542283279095584676142590359624075208324773420 0.0002500413153417753941880938663704646601992639670666874278231429831992163270834 0.0002655141872657550702982439751486407517558608590611529299962791019108522152484 0.0002787121741109230268582935566787743696810015959164422234544869596784733076810 0.0002864051217019820685150774610760353879292950021672439792630929232548110410330 0.0002814918250336264015856652272871529991213997105327120121119714260739905208505 0.0002566634277671652821579801403964859132069582107342517967845378271629772100062 0.0002085330236469640528642692591460001099559390261030975393636414092177625850537 0.0001374547694814651668991630399300687049298887334219155624712812017238246521752 0.00005397438599622063029467563918739647673033270236810531245282810105243537741046 0.003029036825325066400132467798857631030549648404727729418456640879225678853107 -0.001662474633470194390041683341341382596143860179788956338982072338480799108878 -0.0001492000793050574445558984989489493653992204168625937678605226688346487768384 -0.00008836336283921270143423346176148934111288833173960637837037725221478201030514 -0.00004780253797827038308131074567724603914357569318436537493379324243133009506156 0.00005440968749188044357398617413762205506007629621867527283681652822399365346596 0.0001493346788837160740439655746393698176880893775739185606792004947865624988879 0.0001683964935793028275030164066225950298942939295487702910473556778144364314042 0.0001334409256576932015755836869887697788609976107904164323285791803700418836458 0.00005363223818548119717026896524883147702253407789113094411056580891708132026347 -0.0001617174461054110491941964472576168443906407417268013374222849450269753480758 -0.0004841104361600422054154096819986537288338497182133460352864857768163947300161 -0.0007251897957883955744863055390852151247122180847091071811720229789766223148245 -0.0002671563821119154183464598180119003724762391996889596644721427599578053729449 0.00004701907266527799198962418316136326217031835863378385801866456011552165644102 0.00009516224498733976947666096156480553669008823251626266805303139656768280220255 0.00008032555889337497458015366920226823644396086263120862620339698002286670567037 0.0001035959767094467168019050024926590100232454537403416783723647906297719284755 0.0001711528750983877619204195879821365318517558123012208626811269563134669816834 0.0002612822425196370411159653297931524848732237098604815014651041768813359107075 0.0003379792481922821911955798101328397269281158905810477601359067117465609286934 0.0003996891916597192736181410870239534986724825803781620537325859797885358075620 0.0004395012235485320179708175299464965764911110439885027272705851354091394998346 0.0004665649429628175199135218468994706891638405472903473539870283296688096826643 0.0004886026390706921156783689751197118893805868066528278584784757250301200669029 0.0004996184717735357047096890055395890380616505072746965250194720203110068583186 0.0004869595182517032111162643403779440063558172527462221536021343001691695477821 0.0004379436545077300332490111129901034776296966340142936408937259760212904023925 0.0003466320434630669655988300709112159667443755941154231985590105681516659466963 0.0002121522181218178554105725469975508033868496814044834159274622445364982331231 0.00004165043509788243443940994892396907580815896061453903306755007014252495864843 -0.0001867930225591333531368252876531770866186359051429288437559391552518726599242 0.005120415279713012487781101094951563251548510650088485135964181960618493023326
0.00001276629875430000000000000000000000000000000000000000000000000000000000000000 0.1327087184794031272314485476921551546396857058010265178082038541082524135074 0.06023821800243737568787000476379911116506230914313677491720951617580817390082 0.01135201545747097698594214822572577581672338105200071947600125578617970613504 0.002904600002494155333583782814999428756505548677351758257177935287739454134442 -0.0007037508369659171042398499260126402777588436893800735967444004539942488391190 0.006724092197504667957816978586569722262736164972680110231654402729980927881316 -0.03183971526040632318261919318875396604813657094876525465741201941287443322745 -0.001901142146737772417764551377638468352278199721216127225359145407183723832988 -0.001148624789412035015105907128400445753807492576183034008317953464401630020070 0.005998924874984996828150084220849312576322481746762761232943365058002633803342 -0.04253522384625580609395206459174071180016623462431552964623024704091588152513 -0.002152560453386620968784093958249481015119025112056857119459838626222379149739 -0.0003832684731968196868621828180797731713108089177771851701803372205542269348992 0.0004791047288345528556834480515518136620583568084314979107828589302824373973471 0.005835984255893658707808863381261426150840833997150085777333680192364792799310 -0.03432208173742931565918731125316905678296181984683113793309340434452168427895 -0.0009580355785638804695128966283778604153360073599163921665663067438775736219868 0.00003871994544447380169012841286891459131910031094907066103896597420548883640792 0.0008691426193263087015315677400299775204711368092712362423575922571621510740993 0.0006266512423224008694104656199566364783175892371405675978479679494735576037234 0.004646414284850559904795048542835381046938612735592393565359138179317364694068 -0.01662958798500293897600995858774647179349474556257794082817285888727156258743 -0.0003417712238455583118205979933658675638346239608909080652002703515109451144059 0.0003995171621013073473173845093308995708604374297852417508852392187295082505501 0.0005866540040298284611265423766817574921341621815049085415461604579732015595340 0.0006330837326985619729143721572700512741439767874866049638455807428734314168424 0.00005099764136460790387381122191379229820529774990121540025431603486753495963478 0.003318591020709357446638635561867231035913838699694019979654803852616656745510 -0.002090261770703983397030920000217774554368645357158566708445925080660156615334 0.0002074805361402655378706458709236073545487902168727226861761902553736156350485 0.0002533797319834545031283753020380341973913572653180144122699685907587440652080 0.0005236390856738364334441990235013261428484793044539112571977366488159182152564 0.00009725227229338684156094574695389439475543350354688363674403955028017868888676 -0.00002966698198102401558143561668828973499568200121489011418012050952619857668394 -0.0001281691981679011458691604914665783904550095430789202114529689995552357987821 0.002258526091732739666794269457052993453947013046972777104085779453471316082709 0.007436560725144128514487090687508264482066665049216391830486502393941703866886 0.0005380934847942761512097223910593552091554114123612756995616946980631161667194 0.0003236834781382416763192206134501381070392213966716523529670041155490031593066 0.0001268944444727914300143041639554224131255478047043502352285828140249325438351 0.00003726328407359503248958104255082077935799933322268893009623542169937260760199 -0.00008828919401440710556358922819513134857630824112429521696240831014609299124556 -0.0002142534119478176583210603847477553693555791216297009015331706972667001824811 -0.0002449640969615980293314904664551025129187664599633747655587640084848962294365 0.001549755843592074760275795889698677344953988035769353430717828644460755965281 0.01116911995408057778997463163761118011755456054160832815924736719023465734367 0.0003803577489060669686336621934308389936969360956022218033502133638127134801405 0.0001566847137063214031481258436211399336759046631385053654747156673783244103334 0.00006175560992199060990124374179927864940947284386309488564220232751547771075181 -0.00005072569049032090781928049152097955308716261160718648714357485281752358081089 -0.0001438466563384992891795895725482525441772859835353557814213463269916080134261 -0.0001555358195869963589093950165598674875552000370269997694785885546744412910084 -0.0003121364413383991228497469480634126245556216402049575067889126701374468249556 -0.0002556994762164115065196176609135817688782341083507402941524202587542582217522 0.0008705761647630668238912189856960915400495853422782298290676955767657364285828 0.009414755657000668054820601364251010245926039931670515082958584485300818476246 0.0003862580074119651095934709123345298625886657541645692393458348134162105118336 0.00009215195373892646258596607740647089123237053154086971000838352493709193845769 -0.00004574427151670792745390621394088591210294117069838824529391159795553366550771 -0.0001203804174862209871339880204870473343721792313118039259413271512703174417042 -0.00009186234865340858103671631782196000655669560259380670171074721213946119666659 -0.0001990009960149990241789139211578345399829278172130466931808718705086970161929 -0.0001212552470229707776693281168650320776298929515245193044538427320509423534204 -0.0002068024334106668789305034468989547663298475201191638676362666663262754099947 -0.0004061938908037003024906387079547313505874498434645149898798342318277217203748 0.0007426254841843842179543158047638027810147552302308582304169173306384083327729 0.006926311233124080800009393994508298717575556393839693398834866261333097381908 0.0001782835074726618184602480946891704150711092665092288147679856209418663831706 0.00003392769947993993182100388083680581965794550922707430412537314445238152709079 -0.0001521711214097720281560996371130425844017127842916085481924998565537705388054 -0.0001010867478433648591434331332244744092159508991731285429296181513832833883926 -0.0001299488809817348213907239415996692999788721606780819968182425179294412214726 -0.00006983287004124311389624905753388345583340093718470397396895477910204336453961 -0.00009548634231082104916063103446701848677032593147907237645053424896324731724935 -0.0001517124918658526779249086677845106154883346546099180091524168485802332359764 -0.0003411037346689050953057423538984326182362500250414731062078501661839650221949 -0.0006243874296441733594481874279355143829348215224657487670738504476666853539368 0.0007694168294152425693540956795434984606883583424281666157493925696976229694781 0.003661072212689507222062078956157180353683746828385020462385675654585945142155 0.0001074887442600214714454328032238314598776704403481854925189223805083984816457 -0.00007959913067471616647487464378334316811428664141561803774305124371746710265047 -0.0001355582311949492418105745206123350088107186940772996967222420858006878526955 -0.0001580614610308818748907340330098038963525188119094167097175819473267071829482 -0.00004734615207163208811774454411901558883707899246164012212017442255383360554296 -0.00005069538361564740711398238648675856399006324956358674889137347015966570655042 -0.00005333495973504252002109845553078309614101737858916086115046231891983887890186 -0.0001278478721054869286716901518775396551801577758630657961026967426738071739486 -0.0003159696310184825841932787610014637729666937906942031382086286136812545616235 -0.0005779693605044227898236253261985595476329965357507933336072918310980342861782 -0.001030196471307795716150714614760531921153096746493100819880857509360894876999 0.001333052354213669103802362102773334183110335899290026126819321628085292434900 0.001436302927665240770023433041965555205027045814568816039898424826281907013543 0.00001506902302438400662147166995256080971340151237800083944313285673331207786540 -0.0001019673504713627671946131314328392264137895179761313890863627269251420065365 -0.0001888535539553008652724305631126814253441517507168004136555446647497855002037 -0.00009531386967485004574659989432396577278060421069824925235752445401880318348207 -0.00004320416943182512376369752793055608208582938515946918483640711514513012120915 -0.00002762484512362719253281170969776866072374592403755911954982546923793032458241 -0.00005777140859468963295365049380060087960242005716825414274663221092353490731997 -0.0001249893033732895868460233228896803149973744621996199190868823621536006188265 -0.0002833338488220697899759720536185514267956301709464255068907140464071727537391 -0.0005254099734398859848924661666164457158275574359695465820579474324078808842902 -0.0009199043808207255027408688060180019685431740504022614547043229734878353004496 -0.001168732979140416902805415939674276875035739184071494861164172557451980416117 0.001831491666160838215885868593735262789154955978175520181542754303206897288819 -0.00003319135739002560370367645945421493403097533292379825694071650002641384359564 -0.00009959251959964399281431066677702549139047683043265906114386214469227841821983 -0.0001151040985196372707759805640971024977429032367317044343347480093500539912459 -0.0001419834861862422294739113374874599071980937988541022580097248477062907221216 -0.00008837418622930366511501571353371313982703881990858145819260185898605264965725 -0.00002851443719106565764974486650984847664083236519496080811219066946001621541180 -0.00003865396014631802746898485904501117652835228292620304589719356212618154745718 -0.00006537817654535956113908278932907239428462949103723710652739833384602159360873 -0.0001191733943110295899054294689564265666541685356234891431562153384688925820820 -0.0002773136381841281824085232062272564901062351728441496278383329061228324837547 -0.0004639113739700205583265394191630732479090530601709468578136721064394788023088 -0.0007156341534576669469045424583854790975763832944227118423247307970280824283547 -0.0009114654396744496824734599836134873816406040317044616565812088865747745209853 -0.001172998970847932256131776168775873258041245968864552123238349234806515265263 0.002460547919205896594003916893986615680517269907885269608647575447819424227129 -0.0009778203000905232148308348152826431605674957657152312758595743415815263530309 -0.00008459265453224180921295059014428608046641755564568648809785760103824469255470 -0.0001148536589931777659155063261508552437006058972308448010480097647032200748459 -0.0001201180826812163755296854431703204431724182895737646325575186425277378937651 -0.00008494070095938972419041992874145374876438947760926378515795112871515208304994 -0.00006123124119198396625291979495690135059288392737294182334241257090896205153984 -0.00006253746126245952245485004033544789642795295301383398871166946482883081680419 -0.00007878336597568991849449333170714304711129432986778857276332693324032480292405 -0.0001247056622121519100269776620104034593536798825763659231651114313407318331146 -0.0002258837009073479037086630572424894043853732884872301650526543870901121577411 -0.0002754857057818861838231603791729400009849417961654908865202745393964241529475 -0.0004020355491996821106622811726650061093944284137072346343478198339296725098117 -0.0005224024143217163148140707605437931552585517468966140954923133146959625255282 -0.0006902893945138218963314556236547254928313391725977368460913474717782566463509 -0.0007674662123430515626464374444180566314983127902856816866689542277527115758328 0.003276036782440053990678135163046829835565220773545371516476624278330172290493 -0.001225487748662094917330691391399037573303100256391174371883087853731259574060 -0.0001080041670336968882130905538836906824474367720906845942530954938755792852192 -0.00008151565876939977014505075806072670230386006223625695453054096481030877405981 -0.0001030225036476020871764987760592124673285049089166207703365525823053510093249 -0.00009583215858945598653083593398347967062520999009231341860693234537525733166616 -0.00008024201139856733753973189003320866302684401966273289004828880510906560720055 -0.00007001392756256214026317239613933198904305436361174517698624249389524750194772 -0.00008313730182510702110837232442729513022324423095135424273899792131987758127151 -0.0001142553051268836537384457437727084113707957843393566819465163077743001509834 -0.0001348413322813765884322855722815686731000823761849021754589162686633985695618 -0.0001255647750943166296935805723896407305272307434038144284322702040812172103206 -0.0001716108413862417465609889492891266603851458541444425124819986965854718355120 -0.0002360987232510731709061564781504817755836197609214703563912532419835102687397 -0.0003372498679630352392730159168057410188696821801911049937391558216124036674559 -0.0003986803516049235212400951478017599054978960835728806775949948780048781845002 -0.0003083507689696523561247732559614793574235137104741080309915088264180271452883 0.003894151330354117318185787586277172723289838392901983082575484792239616884349 -0.001122910816837242657001791274860127090501860960230790216927171914699316499344 -0.00005567376513487551114458969143703068074540068946669529538763949981850790663925 -0.00006085770645962643186588169386230552560799153464664741127271577495915706631418 -0.00009903095846038215832361936420334544771721084480870906128771990418149057129620 -0.0001148410319248676345246047764007630215600407586344013527152873971616656225190 -0.00009281725085786977717369845967508852162267348267063588593523888159375105874861 -0.00007471164354955933074592054014097700876309763520791534593335859758392430681256 -0.00008074687922765903124856623011548394793588082422298064975913042221023439523211 -0.00007213278600450420339649973052088819632195200121912034041707660022170741285602 -0.00004971368441408347725280029807626076160371815009313034996093324521195807390452 -0.00001321523919578301649169966168739508518453560150951296216944609153198602868637 -9.410507876408872068722028690935730090217508920250227300651209939191667733381e-6 -0.00004322373776058250521994992285548510652442792892979681487271098014921292237955 -0.00009827679697622215328013857217426335874115431525517034075309737032222422118057 -0.0001451004765910846295674007915227377401328040287491043974680687069355240518735 -0.0001402424940201092190632136867411525329167951414548810009864095371523679137413 -0.0001114257923304155397247459044191844300610495391359067522364631077290968081940 0.004407201416020430992703548658118242759270976459442427598366196948374900573852 -0.0005822251763676331415994186814527071236831667375960748427328544044793019135995 -0.00002033819171592427345737213587231149239632414713507699629864458821984689421434 -0.00004696557906119779073677144395431099631634172065999067618335197396849155535930 -0.0001084255831466576708894429989560505659442657961039564230806537500196625332447 -0.0001182515946203249444372805582606895041333670804585214366878141336107464845285 -0.00008953981242485353471826186369365045549058391679590090996114593683166035890787 -0.00006801459206539982232919524109089566760301913747784241167894824450474674711832 -0.00005282830254928272850432486538425584188931793381518976007410116897095685426834 -0.00002226588764698208366577835929774753935402897763213105195753966930278207269544 0.00001036191526946688413961359041993886690624622752833425369177233094070421059799 0.00004819580279767825967739462206297608689424686478512043353711173455144136466705 0.00005796806324156038520292437505682961615322195613114488860242688659925968267912 0.00003300519031379637511868128994572524159461351791926389506721935223684471215069 -1.279493082529213041770756036290232602937747812309986260521310418280084656557e-6 -0.00003917316732263442023545496096824784852080841290366244653013097590001436957441 -0.00006820839168691507407227783777398229228658554865708923765309575337888906181195 -0.00007547915804008518999708545862899005988624841107907905363347128596749680320250 -0.00007070179338091559787787402838484756696548015379432118823935789566540824098322 0.004813922770191303182430452800419120461307251301643749362642374969316742138342 -0.00004594428519517427066111926315818134390562723035153002164274724629293017311308 1.804643626855115577345432030234708096074111588466500571039170848581942071400e-6 -0.00004900076820303147292777584468372081713803945359941589126221955863051873473639 -0.0001109726973451085033706847144178720762635994589764451382778111428529305044650 -0.0001141058219085716857994679056611206306729418740590787166816141969181848152995 -0.00008274117278972181932911078809572360459001598907447212376557091869387364824032 -0.00005210169663964758838039864667071784687656143830258380961244706245781175816019 -0.00001602926580681641167621599020191738619948447476248952103289531694971906373667 0.00001992320728464867500571020793259050382641736562874055543705430092580676419003 0.00006322429626671659402643052902944242545036948417852196484524010047932379733444 0.00008916573529771371613314246432784151588415348403729703851116544825281872622950 0.00009262816222606686090363511656333936685248044987882328708479224835192613955745 0.00007104647122410591774841006265115882319671057488325202440128851245068211506106 0.00004973500491875999056413176512201066227560785819550604434276632492751397211806 0.00001873865286379189016191623485543164802952309646536801410110713486580681587769 -0.00002653363373403469319061188621336281059717587955205174160553053050586008167261 -0.00005168129651005004173956443761412161572316031596539350953558630867945940890962 -0.00005783484200035991009205147592437727072917116560029475687575078327810301563618 -0.00005052073233288453229665958287295539329657264439248669210094002581026248085853 0.005187828642111397268332040523360322345828004485890677296150605630238218208662 0.0001491614931912490890575467029145954499890427948773983152300900882100121885892 -3.204097693756344600709339125509053685844532662086701004116045098876081006666e-6 -0.00005126329288385527997877365173530949774987499473223173448612598444576981972324 -0.0001060309097445709518986376670215557784077551123532425905895208673463351325842 -0.0001038446008205045787204570140272960002558086602922161844142580444948552839128 -0.00006967220021432498305762724673446312377660564686500167533399078999092353441001 -0.00002596901647135470183929953462033643380301682287567729816127261501023625179428 0.00001717800741740076832771676748197153243561552196963468144712443174149785610995 0.00005350412743856856363060408052334774568506711959492904661297784549998652313979 0.00009924692052937078383138222888457815695966240153032845622729866572895339218620 0.0001031921737409813523697486035164675957125658969546905632138967797155485849754 0.00009359515716301107545105308876208057411084282891760072277151905534315880772604 0.00006998201350282096155326974788446455058322779272907723334247721879429815046948 0.00005186849662248751353425105640776421980211434352822702966593396989221304938824 0.00002516959215863538121299504636593893240970384460929201633546032411966427532371 -0.00001728304887399728843080614588250711121887523395339265070177491238618512744869 -0.00004067837966493346798228701304280233739061127336506142072957829762338579525002 -0.00004535440795635933823256924186212168426145842914006955550214571369066037853345 -0.00003870882177354860650751726496161797694978248452983955783978178399822797012171 -0.00003218301366726718442668979581319002536196831999088056627700548338932612703843 0.005468493792767410098279573798554932683234942442220851181553137482859918671249 -0.0001525982321009573765127450550503511800140276692478914366974877728536329534414 -0.00002479708103735035988038163196337772975180260079478665136191904618969866422302 -0.00005429730597019990025402811345583296022880715773821149881953948713988834131613 -0.00009699669893431395226585230234523742757667972955385498769066872774257931557452 -0.00009005213059463068534580086632773489102302269844346283782387074167639529119169 -0.00004916368259384580019150604161330190403582345999031140067844615188175553677284 1.855262413321210732955975281063970280926926106099741383708255422591185276020e-6 0.00004241580683358202495548879633949302077358782243031845312189693238027498179192 0.00007417324238370422120423144034389497454063425162658078347023563576686804116634 0.0001107107806312144459750695984593080694825519915673512957377671238651481322487 0.00009127905696044369166154521344217194330955645153084195437119895640711485778382 0.00006597964318998708828213917284708665646538386186483446323131057736999871054521 0.00003497878072753724548545123241891611476828546516052819594918186065176060761195 0.00001094403647507137042090821896822763424196086862652376543955249287489410435580 -0.00001366878521796526042368602260705310156599327220536326525224818093123914528470 -0.00003631297170286748576964635152396065414129787755723443811323276587200353360148 -0.00004085304796787072910455915838860597819677527998925600885034340741843793527388 -0.00003492642940764507122858669871343298543645898509603336992393528302089442394358 -0.00002823040299334932710584607144116092894473955082460126066218258030661126457116 -0.00002541934035382073737198027453104286537588811109302137143651814677437005332602 -0.00002525433467265954080540064724613222481449894852955379654098356366878726700808 0.005659466586433121575853189885768238200485346439138894847067997315780297029802 -0.0007867309430851730400697188760244417797364133422396716586507407236107374545894 -0.00005268465901246851112929791225329159407358788829345088472425990357376114996970 -0.00005869366473659499496024999500949279581866137785560203122456511735835410730236 -0.00008733402309111457697748434059305385902093917134915151438835618543825183249123 -0.00007240993199104073830655931981359612008383073042230215122642136463497464015757 -0.00002463272283644064544713070819112909507360538411756550355258205691310676562309 0.00002441807997532156102151408933963310050803197864681568374931154721185074678286 0.00005803261602403210157799573567997533147662098476435709548484219343779802107835 0.00007899558896025431319234285305222924857178132511897817670428709868643420296118 0.00009740350945743374501069131633915490459564865978159087677028880655245658812471 0.00005858031442931277680566204915757586271376511257650496355206839466337295401453 0.00001451592096156559661329808618485866875502206431965763587121405429954310600239 -0.00002860366869591161114067553170120633881121810451058973652501380507911926518924 -0.00006614895756380460387214577288630819228860068294229741743715867176706251780998 -0.00008997827224553061895070934730367995718417441581208064101407316348450200732602 -0.00007875693422481584264151067254229095756587906481979239087325828395862088931972 -0.00005180109974133081141919294446504045579188269213301662187286674632859537681845 -0.00002981691630767431319933112767281789560339700259237041747546912647849512149334 -0.00002182120711635888609604026105489888343188388198785135158194763489746303586079 -0.00002068002863888705952789522022727006939520066935949437877030199399265739732299 -0.00002338762694373832761047275070125528539799188566389420155802246527035018690618 -0.00002802718231707419465194012779860357407261233105774210441079566382736311663906 0.005767412498924812394991704200836536258750002349773447529760844199036146267036 -0.001498792735265185856570693700346991870091115867295918272697724456320505930071 -0.00008025235710058914865912205347815292170986986164905581207415980666582267685587 -0.00006333236308503773584519640837516164858790007780587222268189174524738027210375 -0.00007620849634578525855077928577736627232027496456099557126926395940627195755478 -0.00005141268869558368581874454731281981822322864586518046074038435302621833104113 -3.046217838628228217281909895044049420800577079888895048870102844735723170995e-6 0.00003871856832744108370591555789659592239737624771619126287588663173610171465522 0.00006198557278177226293836560665290830499412114795778389224963043701647336928678 0.00006850876630001187355493011215216493022668064977544218238841462305180884419221 0.00006696177309137588756208038123485456688765438802992843263830574463832103245929 0.00001402673352003834960651733465764138707398619155392630317182017390308517073655 -0.00005062692008252275867353325791821245789267950935681964022681281573581621018059 -0.0001082184644635217440941175903814038385089306592781403507396018975802724519534 -0.0001627698355114516032469651932889447791557944585907038455413438075186683470760 -0.0001853288821774905590932822010486023715866300034081141218179977253898558712053 -0.0001333612936212045316356257718740976002439421416416527405941711966270828822301 -0.00007132940651620795500898782983245480218771634936796350581783960725941147939158 -0.00003153704259263894211212288341949299210517798459467824313684815907545888222421 -0.00001986176619423360345588278366584403570613205590703379757572056256620748652737 -0.00001753074394114688010858103990130587685279341944580097266916418816684461880472 -0.00002117969501329662629966653944074795196074476690672430512955130790605909161714 -0.00002852933717497851715843237562992794910213127749983037728530214688644444967669 -0.00003820035677832452183768933142360332007453518692442277075571459812671014153963 0.005780547968702512940184734555878793655307551774400903947539991894627172253726 -0.002118336371844904773294228107818694641413986171441223576421930833059923117835 -0.0001033836638672796161240618402752475432344259206318942822106480204656566071527 -0.00006605813590181168147757102486600746439514840071743057400969802994918146091360 -0.00006167129527300660499409341254943854295685556287241300142162139420173662770988 -0.00002926664544874161998799564334573317275863740154995276725950291391897164058923 0.00001298277684658247904602032600673229272293731265147874514293169556279454393736 0.00004461314069496236407001800321382828041711040606416097830413821181020309720548 0.00005498516528284955607601853278148805510660893761430243411697882374875899506296 0.00004666519220567559401459013087232083086210513668569043247427228071512095903197 0.00002643792814024374321919238032484338277426831874678489399744796425362776380453 -0.00003743686034344701092697122701533875491369881141201926542923367797739389923258 -0.0001235715733135470658563081828535330451058726500944007880515110928271140466945 -0.0001959228476599264813706259149254270428425537650173994183493605425117058630333 -0.0002675787631520161218138108511230735335875220799214261573090844245385748252952 -0.0002876898827561744416370849242833830854573885078418823159504783406562712026389 -0.0001948861466499684560011877956749271295476397162855113448197416669244519026170 -0.00009910291206186870836429251443119727920866068072348872409372713581558431816574 -0.00003935998845465948522281351567141245683379346381051401513719075690378864446522 -0.00002094603059507547679727725450157626427735112531593931633364124454667768914348 -0.00001491609001696411028348624318468778543531308721765718174428304437123806867485 -0.00001801080463173713627932329180603336967053035541025056842918766193767570489278 -0.00002749055622751846606789260209457850087439982349232237995929871089172454861620 -0.00004170355255855094459686981381362856935559557910269223365617711085034261900237 -0.00005835473462417592059575455209025801748696117813364968197400621705594245868556 0.005704875864820127597034540548511888539909259928182996193334712028070494365715 -0.002560812325836718024078542960797738713144965130081429754019028045634571009919 -0.0001193227620485987673687437844071659511429852530641993268402452450504121389117 -0.00006521780868620129750696420629650225701076463537522860510390541845367659649779 -0.00004393144598686879424711434059390989813252588666290748576664224242778247679676 -9.016269655174135123081815706442554268992270083146205474788578466169209682075e-6 0.00002342633901250598048615080924306458461103957958037369603066688876115843548643 0.00004303123787476422486425639347077972064026672295998556693266541562329968429294 0.00003975534628893959808631848115828848562711710128370174324345036556783259609490 0.00001850472632942755590793512515071653353952118787207899785198157004799101391213 -0.00001889342487502862419386842841621387370563778882173194674589778390323250141586 -0.00009215605066922290368160467573060695386549010013995351151874794332325586220093 -0.0001992318482400013748412902901715519559082891985769076888010402616028056089397 -0.0002841309991787743211067823555531912094752164686161749686718999872679164248606 -0.0003699537978586312562053405621646278707143373038148786668760030298255698282083 -0.0003882951395345904136295862501214727048434479993030064216882225044976572534739 -0.0002607204537128188650472880422175316272139615757296358025307671163557379965680 -0.0001328542330945872164692647365249170036472526845938916123312194079398702773299 -0.00005072200912186863902395512605891432456310403826204321485736668540073630361420 -0.00002325952284375572140452686887394750840809626762954195538438357635272849169135 -0.00001198898759481630994133934314605262875248244115529343657170522023005633798170 -0.00001367327935292572814754449321376810584780437305196919164250276567825031092959 -0.00002496787851154432461245202457521061943916891928164620559833919190790538004313 -0.00004381368297956331906265653543225862028782512013220384997624422913508893058672 -0.00006702103178442097214419472161069574022491821978636967836971998389182727207721 -0.00009375191248255033190802208649109332827896506591648447878761264479415692580083 0.005538748237465483461703310849497896834838379969494729874584773008872144147783 -0.002792567024531066791866806106293026714797749365032885983811939049435218588333 -0.0001262050957571141008635447218645270434056422256636270814537010665201042226732 -0.00006004996917624119692881940686222122067430636916504568605138200814324032299586 -0.00002535902446792845187845018468542441103197157527186554413284041376697454063068 7.414679470216763648917313625992920597704546681944038249334914377958955177026e-6 0.00002862368465342318891628522656986756807476782724636558751093120967920304621988 0.00003544227716281220847859568973957545849978753196958875103511880704924157821629 0.00001985424656076830785009022332500809532854480517049867664992261440942393860267 -0.00001142303911340948656444709756781434818949748956016731358265716596752126725739 -0.00006480631134827568902789872944958114709513406821024794061923395459243649385109 -0.0001461482003221536147126326628074965107369122851205477456192032809747508468023 -0.0002710600265396371511520635994896806549751930022437604760992973333299809533228 -0.0003629769832079098048528208134373713997072803519870630394090338826360082526556 -0.0004584778274188728483606283177140146811510452678616206847191471017178033573434 -0.0004802485029157296397183462267548112888267128009284388469693526310737816278534 -0.0003258916582335114712351543963009961307272332186757321468895282237830801965871 -0.0001675209889354824122643312855976271861163904353003572354359578139210108203772 -0.00006262716882572327672291556070116372411999112506686060569594033630193359230417 -0.00002539246956042057881669059543563497254750700435962159915016974933262333693503 -8.460194704481503063732820415298890189387077284910837423287587827541779814318e-6 -8.457192720148398302309052533738298860360103939053386967937838131502623973788e-6 -0.00002136847501948493171580325817476204090183544106921674333696034047211625984956 -0.00004466157827263869175427989921378773887889517698147360291114177199827130736952 -0.00007424132075024456033084442142587383229891505088423691747584470832788798328519 -0.0001089074650258692062869964496923422144754720722390340106942579590845589474428 -0.0001488438645436495852552061735711278269529783045981895804414079439811322259727 0.005276744544300520904664957777748525416491475273187342454784383548046772915114 -0.002807666326691752248353816661934501656715160865715644531848832478472170001117 -0.0001232368907119254909943896125801654795863603382700152529303983964955746796264 -0.00005104538655015563398975405425008617466650984390560873532325771203495750818825 -8.526978792245954133958074095820197642807399512595305244440417697092516119164e-6 0.00001923163372619204813697263097928750321463968290242268695413035778541195648679 0.00002894144664395502294457949361840832096457786448095490396042415393365742117758 0.00002376300583669065505911048776914016389116516186808784183588266989413075141246 -1.276164637861216963067281101349807042149705990011650332977215534268253062214e-6 -0.00003971290612525276939736824892605026094913490388234692008752160732476393814185 -0.0001077657750641563162015092229446066300416490921147379651130491987681890519498 -0.0001946520863041670104376776112116925270746203862579956105444090289101739607212 -0.0003301174023255022416279045180118877434302504448451135970193326094250725533116 -0.0004202996216847910420493691323253570354253112751423264556388880514377924557643 -0.0005235712543226604930694260494977244212974224866039082204335876181334675055286 -0.0005554816230374460145026932137481157082051397613194314071379212803360959067784 -0.0003812626703637859878550746843906401099942287755309035890309584826422095529873 -0.0001969559853444755831219356249735620889375926777052046736062429429447934649583 -0.00007244661336930182993307545971802782269529453852850254813045111747008025101792 -0.00002649385884166967437046048900499241839724604908911626052862930506412831710557 -4.528252882667324539019798831081190559405185978322367041560863967520901505627e-6 -2.978385164612976729621408310533008040151519682919124245507898350251884407683e-6 -0.00001722600511552128684645174590310998143850763249382486940600722805950831161306 -0.00004429575786716246432932870124733142811260786577558865620277097554146423120794 -0.00007931567383744081183490829054944238973771597435267487560947531697459209378106 -0.0001207533505986984806483383037496766740947159671656274378299653674430068771293 -0.0001686437206515195450522378148765874443235043424123593478900229307250080314362 -0.0002239739553607047698647632877726336373937921328758800217419715466084033147242 0.004893293954371679953889714371787309555705301121215695826464766541839153678816 -0.002627264665380230761662600728156461237847000949294630156596615917142219631351 -0.0001113719451208859298610931658829650212288751799896236812316904646848697029265 -0.00003967369209756351868458803447805461229509447451174503834533689122816594684031 5.215047177451428714495807684938954721055057476805036741278329440892368559168e-6 0.00002611320412186923345126485164154185487626053747965970290033759999816502493743 0.00002479458753105723809290947447030151398526262116720690799657568207291475008421 9.866038444173948437445648537713683985755402833028606408965628016790612629156e-6 -0.00002130114013326372730351686955226508481497341192489153089495971734460239514744 -0.00006437923624315834140349021313488916340141394696078197028878177287965506329692 -0.0001452975740962857623655139123250408182979441979338869331614389373407398450080 -0.0002331512581720540143147622003144876191325553802300277262701742672265841545347 -0.0003663012414593635163044360295357730593556177213143677067986470094074338700458 -0.0004468192724096904229586071865835510627867667796120286702395702056946829650853 -0.0005608104918698472031655825294650814538433276042459441942637595123599469819454 -0.0006042254730970356926746583266167880329913451561804958175815423243093427433146 -0.0004177547458430411730247128083260724387333591193727916568384655216550884075004 -0.0002162122624010687042846189357085218746819923267499700340772000147489734023189 -0.00007843670362310710077031185166491533425231741863874903744738491989644565231756 -0.00002626429666394102063918440069344279575773427912413859368101905502086579710759 -6.793156368932908244806475013761900791073232877082327469469119109443753855941e-7 2.036832248980823592893214848264068118010459052155426183305979292395740417975e-6 -0.00001308890626083188670812431400774186193740706061137925323966357072721534543834 -0.00004275547511568937325556266661006485235878497716111296023448276288160814154919 -0.00008155840695170534363398814048051162162696296511464238615217398220169741622990 -0.0001277077173541546672180977774909469753776233611223911866016942767558121887318 -0.0001810934051046147072717304521650589502864435094499847165991193194252477054550 -0.0002426600609895751685500692288818805845250235553508889155081295179831826870154 -0.0003159139798633265755503633013324320466655227728855572112083004615631121323365 0.004384849259580664103435466104419917197169728639355116191127210589937873906270 -0.002278572997150842609628022148611833171884678352063052047879315828875709922786 -0.00009247302426581506160417070179203575605312523754185333691102161049521278251372 -0.00002744957707382376041862406695687516055764860601124602155079771568974536402366 0.00001526516978817949025032691535225190102868654573924569282467497581236874266088 0.00002787154356968313347968431713507839503042687101478351268312671334996861679014 0.00001712145730655739560449619082016403139386888438366573375318638482333304960222 -4.068307696020974475457036772389943262307819617633269986448804810713880545502e-6 -0.00003838053693028524260485962897785587794181410642252417285651293975621146733428 -0.00008435936871891908762071026399175472475739280847788645664369418620871938768325 -0.0001763415778475790085540626234331213678693197003720501829602214845950568140630 -0.0002566857676186939146695830879895948914722603265213384532583927701554587421222 -0.0003679999369314109929662739150859054943831185052316797371301927164896626470489 -0.0004410426344143162967666827270898396613921844994953691176324164699843495765540 -0.0005660450665111170519891800410796992165690381977598044578257004170601240546401 -0.0006161340337199690299075761620435232678337861092338719396979939506929114839161 -0.0004277588711136196073343068197984202884127584529369008916631982065655728581184 -0.0002214116777073299842471893187396719985599661955749456414755090659370720904790 -0.00007931270142413534541405990643601520277542583835508992240690200784981870656816 -0.00002452946987597774481350623961214749292368508312850656152960807090910798470530 2.702312990731420964417104263183262855470561871621496718002376410608545425074e-6 6.101648247030457439509674947468027754581923898201117988404594003233074515166e-6 -9.195109045902990648173958404605753183560043153414680017550093933553594842689e-6 -0.00003974650229566438185725991721794398242893199222275896274835602775376486588748 -0.00007995115752994419315712334928462766698366217071245460144444551309773852762680 -0.0001278712939056607104829717546650191679499569435193157729020978955881242077291 -0.0001832771656391736359649209844133889117159445390499635890156300737505161846675 -0.0002470849601853899909605819779804905314295688415972070361965264575128876001328 -0.0003230915449055767260556718423915306022594692567335428800306347677328838809747 -0.0004200771432425059898915546937543357183317700793763229979169705923641390682194 0.003688625565053080315350731366100343442652872424065103291537681482632635915269 -0.001782428065861570305341863831976043946513692301819921946655641547195440586255 -0.00006803275255976050825798017537481503521426656710459742283399097348663489575927 -0.00001562703958278702948718503419092311768538971840060660258980946037592088391469 0.00002072617109994505555508163062336653689159863629787465228278854376162928386923 0.00002388929898906838945364891611011693613976160187054740034149847103225526245546 7.450375389499234508538599145407954263708192169152902791444054553076771001340e-6 -0.00001514462186711796261053233412664977806846213246108370033309396490358143197248 -0.00005090923322355004248603689994234094001810290933029105795724041060536360567637 -0.0001007864408903543697777359581727754579089454712011784458222506209949050095238 -0.0002065329789652571280133863543246181217972211297132294794955544014730312897529 -0.0002594132378402550312267577778203643088141277323014893360213235387096378787441 -0.0003340000711039542261179413725735809946316830840674318391361500703082816792699 -0.0004153093373802102937079751678952620774981089083400719288974941480030275208140 -0.0005427287475183095559872590418790719641791127443414255214604097592453582735229 -0.0005931001332654625254147878250925728159372287770430335253406710184131950561627 -0.0004123626111696180743326998440778356369838559000771367537788569545229934052237 -0.0002127744496832235855561416732620713290919727879337284319599627908416057182143 -0.00007472033619430841343998809163359921411501056476319375148956782188546941199746 -0.00002076535062371624272311733808861825068372899302664026885122945786492238464959 6.263808059655104132751801656268719200530414730705449354791832134701440667572e-6 9.955203358249076230249994066860022143776164817306927237289381267407708044333e-6 -4.714747388227973444043426241417681046251860703784992679909065308523872250502e-6 -0.00003432134003378037173701907995815850139861035106977298861245307723326301803525 -0.00007335834866329902489566263264409264463163654490038495303027185358145694646215 -0.0001198305700224822662699751160101899947879959252467296067018285198266860706978 -0.0001734177391794958139617622524354283060611393910906652658580613777857469262543 -0.0002350540238897782184678573680830566386151804701654010358066947302893375818489 -0.0003089495430418369436630596218899708852991954765355139659057947957158319019116 -0.0004057032072564522477102369915010551263531713205741317370402071277145518866096 -0.0005624816897755599506374772357542873723082940079613642580102363861316689191933 0.002454490978523402090396675441529215349847573958093966320155230039380660883158 -0.001279324230558227935039514528880265448102589152952112904522694436556606484850 -0.00004811262686534599806504746336697400582950557410999929564011977789920358313730 -7.464375822340889355260502481885581219158901352734927774403020551230850119946e-6 0.00001146312404856805641081258118027343933011120441842097396994906912921443829651 4.673544788951504626406619629963861223241129321128012729241743982522582332413e-6 -0.00001285729741465166379717946281137115141983950128191133685136878393437071982917 -0.00003198781206608797224431031496428288227344358853614507366913781128999096512862 -0.00006172685305096914092976403088073797713026918416700555455266886239639792582880 -0.0001203439584443521241894208748094054117601325870906600822974995332043869212207 -0.0002309155760290229056427506871466965063973533716787908538392531842613001688096 -0.0002205130555812999093912026186609076826212812098982479155567099971082738234714 -0.0002968266623961625986888392607854166545208291768292501846468523375005916831396 -0.0003878647611278217239884736496275982919319375492179166851279422118058378671214 -0.0005109509061147872767424788395810145400940050546578286402242103285539861029049 -0.0005608476710815736380310188787993418816949592603704480502013852914168162354815 -0.0003932167779991169658759197406103697944192159859074565097277711230340284449473 -0.0002059147933280309409958150456507021380965059185814083337626837182201202594493 -0.00007574127244225487797827587462558841943353561167449268381616454351832936221365 -0.00002466060078416456283078453473540499105427365273653598357473926169040273584731 8.872397235028510294064953910983712557253205154847256062612705342538688203532e-7 4.124551317356213771417289847612677885428724702915883124280963336161662314645e-6 -0.00001039708401738728148553273136951052909157100074271204707483504619872989069540 -0.00003948336337566657814801909440845753750543073172464717228060742306547599386328 -0.00007782120269858155852301348421805269481926103009141628459013638600231927011882 -0.0001233377442615930519270356380023974445663619767139770636673332906298566679270 -0.0001755493829184016067261006557739564976502943171603115073577911791037026269398 -0.0002353441097631174936689613571072363523858724045480918571841073708908732402639 -0.0003072079553819151262493078564974542488829227049615853587589172291297570173854 -0.0004029811752646554053677315847813905403799937664510528020358388073341818485205 -0.0005615501063908719326176236667561163693221583482363080530757438195011925953679 -0.001027844579724941863337283945492700811160578055896725385215894734633903058705 0.004536584716251812383265366879031273561286301068999355245675257173805066052876
0.00001445148579160000000000000000000000000000000000000000000000000000000000000000 0.07144940730693913649832884726810495980234447791752787302295747654908771673299 0.007369029702290323291547733622031858731243262289476424653955012265089009777690 0.009693541455942735728822041566177261625718028412710830961754390515993106019553 -0.01369679575727940086848335845558655941116034554967574935055298382247734682081 -0.001030967270725131130539768758436831350456800490091099823650539923455996742316 0.008356710336662257814168477724210256642016389707731985516952890076654697529242 -0.01779367506382879272558296518940269980944658855220784429925666285089045491117 -0.0002784503142204022262683554176094700757597625823338240030323971167075896809299 0.001512360800757627094202168221237006015756775652841225352606350151525841824829 0.007612172439176872067165570782375310311442077563560244534517034094481510558257 -0.009200012612116014152450867665109377978362264009642270859604446742960153955348 0.0004603649186822015601034226059782654023186542568671990654714310393872404728746 0.001331557967881923859325151658973349707798478492982299479165228529280017725767 0.001092717784418271284834367552537115051251009642528502311416539443556156221516 0.005528816683220045496642660968744089141123652045889857744037744142923248151029 -0.0002751601461907545941384266401695108273389149063568404148201147788064811309874 0.0005364814914888691945392091923902445376668600731933004648728024023483809333573 0.0009397837206098172562963698124891379218684654768137136114999766365925951435645 0.0005043823922698679731824896288933000095022924612105368775260671925063276902253 0.0001004103633803828924565829612433944180244054710462789779164172375867919357346 0.003764801107204927340626606334867751124459005298264991053815174124810844393881 0.004497621540005542644353280247468064995709888621674784322387070744668500977628 0.0006289974145117070674255689524624287199324326939916048487687953182953846709143 0.0004642867155553687132595195755846192778128534479527285210416309048280731298741 0.0001251857502927311601288557184608250549435857735111856732210070064562286810038 -0.0001651786867672433947195614916382308971083550613214829745152046704448707162502 -0.00007793339829472941173349524060997034822469443322007025580894759059955988352529 0.002768012314601519947561781580322563641647268278968619862552453356019807957409 0.006607161918000515523558123025305930471908835946138343841388145645647200645263 0.0003790142830101966466303467167538742733923144954222025866256203222264832593565 0.0001286095742543812108558031577410906399273174830396310765078663354377390083346 -0.00003367562196087630697878089199376561968684270402530103539532957937582011935474 -7.227569447836595341455452086615416790595557139205648412881804938270343372478e-6 -0.0001522262599978258038921518420727287367453823315324653824972701044841640841709 -0.00003023227569144327755575932231868063524493186455924179514548946908960997689591 0.001967483380677515967424124694029720308172045407514802638475017461350291892442 0.005113500500354405273626209563567585878659289359913317445809353456407894458153 0.0003018700961345416243574900551279361403699179329841627938712302151911834994296 -0.00001592197315773563316925057380725851159141966215960288806542427245319274081671 1.410588049608201461847096548731661413394026123879973667185644215338668486167e-6 -0.0001246203258726591554583205929624299031907871939607998869063724161444280419593 -9.669402799754299295556711570752460211499253796039668412558440938502812233330e-6 -0.00004855321458207191742728519261503656813249381886256626928828136075194426089052 0.00004547905733536897005307074506495195782319672934267647960632834459497062650311 0.001525825795390470550447093408441587831434446460959305673634182432605444902503 0.003445705417874042530876364469398322656459346882880672252250311249526908588260 0.00006094825590832913591259819301898128653842154295516948083681470719400165379504 -0.00003686232339147076035021740584401288474898243197797684078599174352489359635306 -0.00008723072202619209221873749786074196950206699292359201408979527103558581506106 8.959845962943410760970273073758450993371887123671581494155494034148217829765e-6 -0.00003742349797204068030567724593629692136772142315326502344527690360381993799231 0.00006527936945146204556802777656500576403329841933291459671722654999302221416966 0.00008917808520310076536401878780715587192352356105101839514385210895581103831806 0.0001348099006090455907960891850487433381047005091001032950378093977319163088972 0.0006073912838274970095028166833689623750566502287300412949721472593329583838754 0.001386957324910755704017498832639224366687647905528916886555896347535731189512 0.00001177623854945218808695526292660088695730780608532901465660912068081557485286 -0.0001120165686438882987225300909214793267018985066331006932973350349839653116900 -0.00001591301125535313001081901290775740736563102183961687980798556941053848170743 -0.00004384500127211350488737348065948349793610604882757789520470843216899520004467 0.00004507466901505372366878069709339117048283075264992149469321517177524841843533 0.00009563842708726990679341204681347590400025363916657269128529089793399430781121 0.0001180943691260657826530577446532441332675884216006200408537598583181073696489 0.0002276380195144292892400643111304007756763837795657359231683360805944729800331 0.0001838927316829188438627471570928062094763535401841897893923944682574244701413 0.0002349748732065495892730747512648826822793222447578204244007139614458977108965 0.0002164736585124415304195309628206035309454784268299743439853822551517753447394 -3.575045045351415700737926012056247328486333439415548280516881257004773143670e-6 -0.00005896861036858443128546636980243957170196909536979764174315868820589030323186 -0.00006788326718689268886590358241201748167114714797789699507694112631017560920408 0.00002611051732734953342956074792789062148806464344831215330380074916980477878921 0.00005751035444040690870299506305372450280257988828600277491017453652285953198791 0.00009160423030156059362923544127869970391620263511662132166657000230044956518495 0.0001751936067104099700564504780933336553471721234067829862220862444034443623399 0.00009520651113028438798902143875314959437398754396989722593158436211060427560373 0.0002309300496729445587940586590264298055386747133768260469845415308235694539523 0.0005310414606162258348664645943052247655901541343832063522810166620402005205202 0.0005896854560292048671698888132848986817478399840642784205830873780169088467176 0.00002895894387689808859361869585199352877908312511814719428092451524021579019975 -0.00006760752479270098846411266400337000095720694749789342536974764459794727808354 -0.00003469825134748985392866153058542876597909263446951695409205977122357491252410 0.00001147788202646457106115273524438186493141708265426290997347692161257597897269 0.00005089528532538518501223323399898413363434488734214406027923851153565112441920 0.00006987486535393109400227412358803023990757342399487157361125475612580059077164 0.0001016087410662657292888906490910855586637737902027082665459308748251748077807 0.00006466046418612144397394613672357123588984918473223614015008290713568952049470 0.00008565631978012446461008464854213949045803096323035066989832398069158302649755 0.0002487516243333066204258383315788706568088417688097481859912899799580558195044 0.0006558744835402961446525567109275423564757994118858878255094581493926221789496 -0.0002282529634232106176900150030345402224083833240744219700326204501384535587713 0.001561605311708416425529614103833554848343932790777368699406415906381688916458 -0.0003386825135490750757870586949181294781204865630278166228304962243024436533991 -0.00001229610684435067681660760323545870191719633882748271295464210793073225487677 -0.00001496695015998756813929904207015570499863949662607174376460298308339365108779 0.00004304161837233750574507237397004043711787666229163229867210033395722386144581 0.00004399574549160664737870000576829993169048546464236424693610989406583163637654 0.00006971946876072222237332877901192184300211153436128877334458406500987594619309 0.00002795551006132225494565439816089306884932436889280029698338579849531076316986 0.00005039998587125049458539747593512446040173502965819292036534547254673592474593 0.00008801980208243217571179820804654727989101204555421366612373648560803698235603 0.0002837370806529577366811072189553907493801495774670365486336644352487442839875 0.0007018755814729366187748865906668147323756753535419695957304444226441061516921 -0.0002281373852143551750478695352503796192357859648869783903822623498994604146252 -0.0001436922166948051302201431950150942343586944764310099471554058451169769966129 0.002127032461356928291685067174357908729158696134395482749016823367204110938199 -0.0002202899804951213443294638986898263527995919439794684737132504179577849286133 -0.00003568195679132521215066913539499216483681005771605230303719371559211152129777 0.00002840766007894557035606118404229723564616342820624638255721823485792713878220 0.00002908995133000766827250919503209966100312144242193177072324270603806600657666 0.00005013543842099580124965909897662450284053366589824642727180912378158170324733 0.00001107837044878000017302528505380374723636767367394000274628010361580978661858 0.00001436391433306141231198814465913471687363547903695926093715732682627743461914 0.00005453521187067640129039800484060961726244789456390791853726902567250398095012 0.0001101468836953288541669176196984992301507253434672656718205016362780694811413 0.0003298931489840425757047002959566301901177000984152544560177526818047391011761 0.0008286549486120977874157074179506589354169940683955099072073514986948589429921 -0.0003794818597733464273635913222713314747474323189866872487289468796382396147014 -0.0002569962828028982975540978785141400746267311315381932535232977979492865101531 -0.0002400150537317240149306730637510569760124962777601725217842340603318155681484 0.002617510298543465117611384645744981802108227835530137252494160723177019409030 -0.0001519479479675271671370237924468188897552081134832856326613025933429374604599 9.135409546224751653815087766051106226711259190818522153156046192754264284594e-6 0.00003349747090212619841841036123949341148194488699151029472938850911000122325446 0.00003221537277175894453195376464508768879469868707798781089993518208442486751108 -8.341592268109561627666495461151866448777564551878427944805484384042641893422e-6 -9.009703773879174291924142792220631351721438732087478896589033132711576543193e-6 0.00001697354800775614082956578862595038135434517988701191891017273702719615483412 0.00007566908028228669567836266220187115897097692117081882940299607682888333326034 0.0001366668837675807794283108621453591782497153223261039114175771427190592986314 0.0003934398826132587982502607940280322298322180721209524718457987299864533652935 0.0007242312140662930225697315199582874302656254369659882499486898859511414860349 -0.0003929850268295151756319212213695016290889573252058407630626426399624992754921 -0.0002688129044171637855676062937062449062753150204229946022777440627827116959665 -0.0002517234618763053905444425695904525133498641306305586208883056808086823138291 -0.0003178545895625198678762377405303870282038808894421959678627759068992671285858 0.003179634432459919901978225082268167491547534865713360135966637079617399015575 0.0001263067464290336540168070657315180120651628064018673157388020443279496679750 0.00004633581425310098180860539501403314686138366561605934129324916828189675156326 0.00003600800046976741705876931600582064068213893761493210585138731668448101250061 -0.00001672812301319171969762837462178330569071616521485048227415635865732287189590 -0.00003005231561789943189361127145572160825694280060969144895451106836938584202245 -8.872720564514346353623768000170130471929957486428231571977610093157778848750e-6 0.00003401913349228743771744575905097155952381916886356911610519764430459753648229 0.0001010646513605686940949797086424156438786364938047145270414582258708652565195 0.0001635960213776950054737727737731358559682969956236431806712885006454911402554 0.0003757509113782127864935671273711924332790890417044902070319759912015477640270 0.0005292253202301149435844801095939743350294597795561859277004659896449839062278 -0.0003184348151834842432455589058715713057143471556809540927640648148326010704818 -0.0002237351947612005090528551297660379237911333251623514680138866990482384017098 -0.0002097161490201096519944537225091568381873495504948122284630833181441006937721 -0.0002552744301269743131696041218100183958522894039267015343275323864430685880338 -0.0002323460810322404025596862232866498155641242895823469438366166701805782962037 0.003730465888677571987808629068499515268240176255029063479889256461820011487431 0.0005634273748022122643306875030635195126224275267069165288718457289054967794218 0.00005731812747096605346345291182183734058806987712404702308914323191719516323887 0.00001771114208417406565349443326837445122966990656883641314854265657731351196880 -0.00002878859867508698474170692896164347354607456623530754291630117227367275799695 -0.00002523751078790838291167407635287695182065338550978486638488235933038949945970 0.00001123268790244717796180423968226203753889727419035162525682964442946444770700 0.00005740647568289245291146256767211275163722193866338355936999093409160717213002 0.0001178018824111930561033151858606637524251280215175933140397171389903236695721 0.0001588834307831843953642711260470587817210291413685573054939697720469585130860 0.0002987466727599699589144920556888031089167113340267432497957986835222260040924 0.0003497878849312719457995050453967384369934364125350090166920228480749673132673 -0.0002422140782781427291361630462972146346476587646700748232415602912070450529094 -0.0001711164699147263726121338273647576504965459879990750102158522581924569347308 -0.0001544391498915516524538831926218683434107106841190448020791569788393843524491 -0.0001798804233670388717767582481742294160434795516961831584755702020488459360084 -0.0001596857217099505890029715238989578067231461267703466309270720781330927628680 -0.0001114902442605983433928455030900750985823092348056018361964627519578367633076 0.004279458954407625914410990920059978928082245000603290352958186558187307335295 0.0007618506472904860863448681209231656456789824344173732912796365531552590749514 0.00005916527934171179259747422916363064746948924849643768845703431018156309187093 -1.406726021525490539270359272114718424159529356378924109927967252106847587104e-6 -0.00002525288566081311094848153921307040170374264999106565543260122596940126824808 -4.406499927178819956349982064180415325466166833412902880553193655158470215349e-6 0.00003660648045764418155804552459384895722472029278045655640550277209920754379759 0.00008271054417181533296572555880757600268063029770210329778970685746473463519125 0.0001274921159535931920831950606378735617025163270576990622976933588454619970172 0.0001409097298741371645399693020967046064727211978650375461876375138077257006111 0.0002262187659813165759162506520613147464493985939150397698863113825584397464706 0.0001712887057492899186241770581898984485857120365946838072223444178973844373211 -0.0001584357310929309346632144618877584800842515425106282064181088581710579196745 -0.0001069119915935431307166890141583688954352909601179270731468218158662296143392 -0.00008898475097696835205980652936006427882189172456416326551961422941280538429644 -0.00009676979097460037040114223521801027347144697583303209587597205854412580426793 -0.00008111740630352823803832686246730071154989456251729119303002265703137153653761 -0.00004926223901373655261051867453767974429670000339154670388727239371275258159778 -0.00001596252523864249590104051120974704061922887392776016303042354681328968510520 0.004728961857376991578940876355709089547612223397251581633185466913072682481597 0.0007700050656702991939163310410361946297323126498498992564083552800212682569418 0.00003490533096170917696511272039095859453879288651856814417264081133707055020811 -3.642439519357785858237224186967341289690643113197835812815883263127877302254e-6 -4.287563466388529064636116020774724713861412627079795337766057608131628926915e-7 0.00002319757023134805343378041080702622750679583986949355412941504886872088085062 0.00006233293637275541016727278414665456703194565547641117899006094044411404482292 0.0001019400235349037484373146320285984245672619856760497188202467513267746649767 0.0001209452753552000175696464213197259230507471399975097998684502631290396389890 0.0001172303160951639991195175506690105949603318813538179440928832579933079534060 0.0001471072071508439482186074155882268151323861943743899053545173102370264145974 0.00001770749445712245011202387846526812690021281170410977146074794642878460129290 -0.00006437607473488382453729582847030232240220099758780935820611791827308672779739 -0.00003614243710625544780760461924799373894511969619182476122288861440562086043618 -0.00002068254823002025646386611020966399311951629220640923674256489366326185352960 -0.00001315155326103242100405083927290183677509199073046456116304828297126012389982 -1.954533087587095980717380543610583463408796588154901969155008300288090387945e-6 0.00001361609921573323778551538571257294700107406277034020107493514500485501382133 0.00002751027343993989781171970422951656029982239177934384848568696425101111681417 0.00003480058360433195806798160088311186659889697852634078174592110502023358656109 0.005103931159812696184272377920118908749070174761226961764081894537172114118151 0.0004575835311702700082430546424968714545910394424369455948907799274119114555112 0.00001929604114820674374633607349457055722752178333479429725810778430047595356565 0.00001185070848772694330956467892854988758666103774643692277221463614091366548392 0.00002390641194869426438323759896776289864854625344960694495225730680994062761265 0.00004475987019853664963088394201581644808019226344238805488663797365433605606044 0.00008036302187799208606326573731121202912732621533920021373900853759994122759577 0.0001098841826114543329881744048370979726492110152435485939245372523602271454947 0.0001153435303642735329785508577017386058362486064228514340465925043546231754416 0.00009671561438118640002865951870288699457211115309469988485331213622611005593947 0.00008469371505486740771696632904845238640319774544081069950631914269617308085638 -0.00008866528795561524360454638151771100942843408845212661021376310145240429259524 0.00001349407968022068938918290262384416775197882848260877210644700576755096308942 0.00002255201205062372390442523852775049608131144425848632522341741544345511032317 0.00003462865900192765049983327779563065446925536434913770839586091021990586350876 0.00005347413005033465631788774493577381250086243779035941134900959369273347223000 0.00006123044665469734660581498164165748399404559845431424155098162497525663708977 0.00006315570759091000756498905334035530471631960314396469534533387781794879611294 0.00005970283870255909200983588659949944394957393979005831052802774428499706427904 0.00004891470341435861870970254790882659166424774894308053829383816881526861260871 0.00003511153638529497774334762798400696029989723230107153917476766920479476359280 0.005364840167466515367146307458009590874336519968470048250616547131871355245574 0.00007720337926337693238071773818045137922699745419754603997728994443287493608550 0.00001182899800437844612844013919484109248570905015746831116710361392294125437931 0.00003495583050907430778209883175089100249634556475308103249278775194703377263923 0.00004685255770889594105304327636754114185820963643206206161947712571751390307527 0.00006198305564960763385523772900495622955736157897910226773104626935547510333434 0.00008936440155721561408645027908869119606851974281395289023993272068103937091722 0.0001061484554104328323931624028618258173060322913918681963178777197962135123873 0.0001029432191464599286547786307391364758049781044020592434396698177926547806861 0.00007086628946908237338925333055176351931445623835528564340148384559899210282525 0.00003166101635004665746561523938736056090004384404528491819116957077368767288360 -0.0001276668584193959040198348690066780038760366731960938840709231588845588193121 0.00005962528197673380563926259747784360022483000702547848692978004120041395902324 0.00005746554297054322609331750418569458950772513313169047460028088726918664344426 0.00006802351322314436358606595525643444709553740815886180561270300578645905388058 0.00009322516998079010626672101486109953763372614973723991291321008487945267629602 0.00009966681819476370069590049927501012909351105972703508533902068552110328882581 0.00009213709468847433115914575573103570082755271418312035204388898089805792300181 0.00007536217126451754928571810063254323249535852152056163544506284299164826683944 0.00005281467354060312457312573697096721899127810802617443626449150396061629316024 0.00003160638299526627138793244511293304799425954932668764201304626766827580471564 0.00001670064939361633399652913424838754831518808737551654981908788040475816951596 0.005548950043634177553042264304770424039839045913677709455441054694747596948904 -0.0002355673268088537394741909259326778661572151024097367034872051732862410058145 0.00001450910226301626122289918765261224567078040332350328884619147391941342186625 0.00005979781575008104947706892407050964921264953685114812584395953235310181477485 0.00006682336931647230870154438025055184564442684948107234117966118388219264077075 0.00007401486275190126245512671049657063810711748747191319688741043186998062146710 0.00008871017887593461348762583766749335601531571814215792344750253281990952524245 0.00009366527037877176766881600358266893485995922122408992617598427751523960528401 0.00008333014693457326013923181587471895600675531784827431175873458823883635159343 0.00004184243245578717922536422442292207966761525869390829964341101027770402784778 -4.680020625018228648645845970620027892343518051121758718959986309035988293993e-6 -0.0001114857906273519259268677169029571203359433027371419304682192909930445558426 0.00007253490645256085363384295118845576898981806908523247318120194542485992406334 0.00006842944742056920510730848177552083849758934439355810947186288450977712086739 0.00007981879195673941446881217154432470462061016098747744705504250904390799556770 0.0001065756591838022712652342429562326437785892289095475214903351972650902552236 0.0001122251639623010701886738738336654443922947316355148485835638759718175293886 0.00009837396011747208415527903738375699679948213366166183812006053888213676409774 0.00007427613394652021447480344018349999371264734094623261946037119105616937235064 0.00004864227757949909854051794265309263041470561610910700528233943391839332697656 0.00002769161783735370267095996901667004535952419251539796929146613803441303098137 0.00001426362030510046419913611855331785760169633470889703028048305760563042149363 8.601077392506405134736721110554756757751497483016309976798761216621013210559e-6 0.005665899560246689974637875783127466928503815508040032472678397758696654575636 -0.0003996501995390667722237139710838193530633602583668052285242128108703325079813 0.00002335436247505909860252805902612447925699054704605020223283996247414150848148 0.00008373740805729073765543784673743935673911248821953855783611854799963618045918 0.00008487345283520220872767372748577150127227517299836850530322287245412072874273 0.00008079342633523069528369723886302158265663230682366195053299795906070314875827 0.00008133646871357410224952576194646804561839128538033198122012217787629401417918 0.00007481352013430136933128358288360429192369261228264514358509870305109861397131 0.00005650926153518463351359378253987989040263680312867274736375019607228842742532 0.00001292423995759662898644557920370060657783733825374243534565799291062273104229 -0.00002558813972103213060292425664415003969832509042764043022640880647571840636111 -0.00005994521150036915695650555456794452664654868700304526678503404042427670697468 0.00006320470173574019026005874983271326062410783395679123406110430751693645910313 0.00006346089033048545455754038207071262788915543184132868276436137338048946906129 0.00007693607506872132074438396382031771570050638617067842814793329292487476772626 0.0001007766811052850626775558825464423887795577842372232470512243937679721652710 0.0001037914334018384176154076413405078217782648627086913243982567308939067081150 0.00008632320026409316868692421085726545481160940556321091557959875903304600185603 0.00006230790154583252840597808780025285147558317291595608616831561308689186241555 0.00004089535626781318216038723099509008643306080610408871482029522673230544132188 0.00002497291946352059493383878922249832214766435646744918254515806380963709502889 0.00001546424516494234840179519380698331009848481389675925444605538371118345196233 0.00001207103019870466210781146752310882303964153644327573142647496157737332986563 0.00001318691102341398424472618619714983424585533995005971469465522052839425724964 0.005694825257127785032134410914657299518529414826457709897754988378266142190941 -0.0004350493049211161715444180826864892948598418383493173168728175757847251306674 0.00003586566257083382772504634498642103442805662817868273168443397834669713678855 0.0001047980753222240709400691629880196905280378421366935263390076118270340283469 0.00009891098441679873378470681192225788463153485047407561078186582464654278457346 0.00008146468767563468913024193562010677178199134082552577724177518963982741512463 0.00006931776878579313546278909418692235194331875245982881775046494336308526333763 0.00005194981138008631782753912611928740879522367410301415434383819363193176712427 0.00002726562222212304445765957713806183291992202811177462196917425327750971512655 -0.00001097204910719913085761888777477719026872452818751091993762383278411854926252 -0.00003149324487702566028369617177268933738325400276219837229844733127079839571583 0.00001078577691212845751839322358989917683504918556600763813971964760214286914441 0.00004107136710192967215242461227181180593091132728617861994114069799881490826567 0.00004930606418139179610872091046617107779076448547880849386122942761967649939893 0.00006454828846847164636566921288867219542184006469403557459621353598549658539397 0.00008028168629901499647345289241525267823836595093768249878604426224076495469133 0.00007823459879716832949329639173854335131843249748934605213183497072058428200186 0.00006220771473687399982233266948153690378565407643072289664821208599543378916094 0.00004531645893615066302329257132383057398913442720713905454176183511335883056138 0.00003243684818054394375915937917868505234146157514982304223167040684238264613832 0.00002374417132324028486397922685370611363250659523207854445500300128007483634604 0.00001906696121643499868770294234507198353819878904483422842274324470163713878538 0.00001792765318608718759693325122223482213882961453609304045507604676590667528260 0.00001920283475827921852626822842837893430925905947839406458817148615933141915265 0.00002169421679969766448963469377545480923456339131811722151560487704294023780287 0.005637388084155960492429481235491442739533792098091850354724373769818429716262 -0.0003740176252018884980416955825416236477447662849636195202771730618073045221108 0.00004946738659708215460171639440886626454311230721175631749183555425141218774471 0.0001206952740217150058395335737810328258622632135029146164873365031169567039465 0.0001066971529245917074494910595953924031142285620564451199393455269525544064548 0.00007677410929412128416444094627534382166177830407921202967824380114846758341727 0.00005403719590429793193846016648221547006547628932604453271749120125360649730759 0.00002771212214855593986840786547837623484175065528189421062010333341313150077782 1.989127338104667178950286163150107668836482016977665325016713085269476621028e-8 -0.00002729758615483677639524345770045212611274175348568129697568185214549446297941 -0.00002496773019761672158471604382128815053054696333811561583631691940113387358074 0.00009177506273159676299729233748202800629160074832050042822002078550850806409380 0.00001200337299564397411971358123337248562076950028359798911031855114125129514282 0.00002971984437587473913336969130313093062358900861301718244811230967406266936039 0.00004428077058962784004331151482208986405410750007783179247592057042231030219828 0.00004591442294601471850959763397598574420948465755555299085986383986722060806637 0.00004006932441964371035211031241204961182827071231584989720756343943134264742170 0.00003229905113113774941794809873653430783860126486471201005281601886359053868365 0.00002683210473290453640491583824090968091047010424102948289437908975743763317395 0.00002424701120634410485811203015883891550755810020049513483163061761279906329679 0.00002348934999521175633941549130447502926102566002930190317120777688495096957171 0.00002381579857111606010704886747059361878184630253669320318243599968227369977006 0.00002474307449405260651929434344051469199303849849086898769436233437549570750908 0.00002581748421328087485759171977480535647913845013011912721660712857873714289697 0.00002674336946093029990000946934591062937419784527873744420210902224363920164951 0.00002752571856272979813549948471680275426689644177321026569551684502892242331337 0.005493734646032404989024882277732513633325388878466704310596415881590612889117 -0.0002488493335009822199722157034077229534918142503089258287946362763501390495403 0.00006208462077144907492927047317208550210424877561758256659353744073520457222096 0.0001294823804449882403801637450712999750236807062986576937057838417099608120116 0.0001075021446074402802900787539980352165433682361419978579210434292899460281043 0.00006792408314785094501075195044813198865950404495783212898917801614150215772220 0.00003673619767515443316428684811457116040492009041158816713937973501361071754297 4.823531004623423207508993234848477730341178249028670751097929812365183445261e-6 -0.00002196551918241355291149308671234677090296619478630649508599529153029074936260 -0.00003544720198578833804450272195996781920422576959245282760852460672247734480760 -8.505663394906436877604917533129919252573813149435015089878421042484828718884e-6 0.0001786261643795149250979425670060479275870991731365513689003262433799990109613 -0.00002127010375280418072079264453592691324226765612830558521895002175626173760293 5.293036806360776031617425384954718538481417862625597429887634649103503658251e-6 0.00001399154632488668969032391976740538485603197716647645793811788737769799483335 -1.595126691715974197101306037971165683729883802851145134668342554565227466095e-6 -5.011529826478719223186111211291444896550561089142145604802847219756771797581e-6 3.440807618870557127616059191261273576774757364801917187766425858978177127865e-7 7.909676854941640808391487127833515869378596708725375776480574545989292337230e-6 0.00001606420609979157785475850265721921624522097999382939970430499291951106105240 0.00002337967824412008045183831820536395311592057142235324555803610487891032699096 0.00002870867522524115754044367396538475256210839178042017563710914885589884162170 0.00003161513422089939559451208004242889961307905812230214819197255564680271576068 0.00003239273975327227561892296275377450959769264012635844999396590963198509138956 0.00003172497325623301580776007681209070865714929250225434399110326567961060201177 0.00003033062496100462666821409658038118840766615332901787217024993224587361525090 0.00002891285786290432550138637910794018592498688929740745822492040562310142890288 0.005263016820838171717076685771510429552173911274377625799679197742371959352332 -0.00008895789628143723445091158025879795336030804961359787283400598142412491806086 0.00007167057527011118656642806338183121956307862117053672008953716738821204371606 0.0001303450614510195036188664137853509824762846174469502763089582524653619816268 0.0001022036681763000868986275228685621713579602403121596219536482227752851416602 0.00005599439294418773103598146186861155449483629797840348765079900269541776570956 0.00001887857878660975476048498414302032441537830530881866559455967744789858884479 -0.00001445798249217803935337942734381198233134754100650416396542863100486648121922 -0.00003715601907859602321113634183670046882073508736024769883206180200370523730803 -0.00003615807998683174789602018484911038852834721976330743709151630850400412676124 0.00001603138416729830022965938908302398330128171929069822128665471101179802203963 0.0002698679475744289927006944110414572847823072890334853318498304837212598117821 -0.00005883694057110240691404315209525294051445341592124362506536825243315822735153 -0.00002738441240030199150353126865500407957842100271140212183149027880670601137946 -0.00002993085082769301983796014802230943495580754170974589165366637703838971105740 -0.00005825749797393369788570502817872753145021868330169249058241053569022780766918 -0.00005322776240062706943859145397898827620652027222733675597267094429414061432976 -0.00003289499097816640124422433048111019702070010757503118154262009307414281119424 -0.00001195627634282348933639283653136553244117729281381841775143750608473732958786 7.045971356928391380284801464275587433778672526034654422545654754191887690973e-6 0.00002259927949677602222995052615493270490123542725931074821816408041645107436048 0.00003308936569329781170574576167614840095639034525078389210136785799503061520367 0.00003811112027051883081456725709819287285946818120672555706486853903539427249545 0.00003873209443439375972336846792971067414554577423523536626855384991555514100862 0.00003666015175127786581734888724413317528062831384350817471962198525924299823261 0.00003332931314774236161571019214381065741691731970111456627657568332538608417656 0.00002981755354259149114401181989883145731806764617662703544844844967529963592102 0.00002687288271964072226799113145697722468338695361000139546591584417695860727732 0.004921912117381940949955330751291926930012331510565285452202892247500387224379 0.00008410318870487718801163080124472289036083085117934571959238470358493824721730 0.00007705431267320593037396907164078506061811958650735539711855350354397103528630 0.0001239790442949294888589572305330978642345747504678559023314403735969024148035 0.00009189817398879845691128469680420405013957836990647675973894820496417273858447 0.00004168844667683703701497399445947138522248988072152526627582263559809554640300 1.938521987668566899928601994163731524471851931826231161928595467038946119587e-6 -0.00002873047061258921867600668294888347273398508750976571144559420862247598564394 -0.00004511613002986103607908630604277161086983383409814853311332082722732643302508 -0.00003027191636486780281345779875424316828295359068324959378698334576143090168933 0.00004843958382128164050424500360285917944081758506089208390558090200514964814376 0.0003664605074359686385291310698430533014567075992403387595137069406762085225995 -0.0001049322338351998765074463270452225252266137518916483467157891093082195517215 -0.00007638848606030265712246847987556773441375425338121982675175217438724183394716 -0.00008768946503048969528022552739647280069279639758531518894312302703255583302247 -0.0001206372005708981827897649026248180983273902535346285768620102000741246150495 -0.0001048329318344819201313638910856027299494148315588386893461978234939122222895 -0.00006894174079942124497927794332429632312827250023096677508050199080780224319081 -0.00003424513460280492305467341265908957460336778193959663993855814356953707282542 -3.894391385659091759160129591733979280686826180312131650097185139862718531942e-6 0.00002055169639405006272661532255057269830655833246060814262381240934472958529887 0.00003677623293047715174820199682775823521264701093399613593763678107381789427553 0.00004435522942043398082708506231957149923283303001597413199678056173343723130877 0.00004514741334193718304205470251546513796182369447502639229653460146284556479121 0.00004194707357239986423479269657102667719968081148128604209031981904883605295513 0.00003690819244320152483407546033008474036004764160581859506395815191697284165770 0.00003143793970630247073668756718993722286857496271659190345050000516752075677796 0.00002628824356443961548795006813847631284756156433009723575221155214931669317127 0.00002154410620356015349884956980878671316489353614311292388626040547736646379820 0.004465175590222370072425659062860946206974475765881191763124123169568125248821 0.0002496000073346529732895209085500284883820828546498884028894608367623880307883 0.00007740956275763799608567153165449869153940049274678495020410605792639808924617 0.0001116150695211604593365294409595860709262642689866364580174481510588733390426 0.00007741438913026569430395752276944443447347004498071059012571461333202652228223 0.00002579358066571596505030709312001100651929504831280372514587987722649432338040 -0.00001253279893924709271682140442887278095814922116586751360071353228455679024061 -0.00003737994304175958053447045673532642499945396601670991860495736613821100771416 -0.00004648061225162981084713422576641530564977952235105836706743777021721772931717 -0.00001883629946134088685210260205787417905443746817594786478601698789259599891384 0.00009070640794358515264080370583667725345707757195112288659744941799552714684427 0.0004722128232546295341532765273884416808338916049366973249398870295853849696597 -0.0001757227735685882389249761817668243878130202957330433262397908173448398312130 -0.0001517219930199918641247654462740310678470416266914372297672868863708703052530 -0.0001563394278243763721525319078625579478364127188821687768447527051847005880964 -0.0001909154201271365048470119905672121039313292997311041614826196607369624435087 -0.0001643950630117190782539403229159013168807369904498115885228185418532775624842 -0.0001118225929868994684960754398868273334102768203125747070261223376599797017152 -0.00006184930069616550610126233340212897614602189733985868532597639540368266441472 -0.00001849069578590372602346186371387871590701321361255735799053140442910329751552 0.00001657922393925977253476080079965903430413811321831067670024115208354986723323 0.00003988580261323556221617096345491689494129023284791635476591550772485720959907 0.00005090346356782956513649583336699941003999475995277697901725739435609148508570 0.00005232423100707897497445606656281047558784531862418738552784661118174698939555 0.00004816805259005331013893864071366676272442773688768359612907788427964653892064 0.00004135406022121727918661556726088429473840646580622549972688285079274090772639 0.00003359303760533971670940537441316125180850286818956832515740670473925946841773 0.00002558322699142479413311867280137633748969445504476492328159363756638614574378 0.00001711401709494291243642006227947153516092484671264142940698082135614083822306 6.962637642077680640681065040967068622396964884341435164424363702593179423214e-6 0.003830887304535076662259008511624483396854032021934736440400950990127097244470 0.0003920293479329048878352891190194073344733429108448251613834675063396980910247 0.00007231766435877604910422665137137970266112410855874249573747886808873660477080 0.00009464563636355389644627751966203660596009374157268221258690709035582707194233 0.00005937057934840876579590973512076661382854221553317359112577904068428700731284 9.387798674543599898380912660555870946358591177670202460994248235231289188473e-6 -0.00002316184668714957529076114343862867940456101949464563186544495918252704849634 -0.00004087014457018134010446388808735318771340567256776892186091389387328786730182 -0.00004387755818856517530640291720886413941377951887322347069132175537602842853520 -2.953272080369188231684049358177913455653246949563842858793650192250517062126e-6 0.0001564302573606966709175917980613734757131823900226360722154522334417035415216 0.0005934972246755079236333980096222757481046594341600551472387676759972534681401 -0.0003163962900067938608927534162176729505025322432442553249849018302949849400432 -0.0002592646701429846493127414210767838975676431802805554719285164480069898485997 -0.0002393921611534157476878730134279189534522505258995472435307548684962956961288 -0.0002805292152516044586192518973158226523020730434049129156018392323979352343966 -0.0002436902685830634882575549430474043028815528338070556823120006868579765851923 -0.0001707717552318301793070504419319279283706502143205771002326372864069044629566 -0.0001010849124715138756721073257619015408446293602098460900921474088787219222810 -0.00004041085919095873242128512114230485495370016367416155859810308400534165818835 9.369259861516770321805726841929897990348258224063329969551003839870053504795e-6 0.00004273478773120541910472879487645852933435771888393137685858764438078780217793 0.00005892332518749813514927987997797522562205170001725804236846506435391193848961 0.00006156694650108163193646267317587176083208493270751714540473880409831326622132 0.00005624502122916215127343156126406788266932473908273816941964236783807257346391 0.00004680401279823054773102771268907566608363472252416267925594033918621602041749 0.00003530242753592842162325885609067721556266681518402375988206933875795270377502 0.00002239085202378775352751025212489444205685183527862512259314655160876050595066 7.693610648113401404039563552520217388732885703953237365222655994796449522436e-6 -9.642305588336753961909014015417091230418718934301169137013126792828502651199e-6 -0.00002852423195374168934703290917006666911903371687340795002180851820234869857441 0.002847608443996960578516020980907097958783523414084953403381489814030652797783 0.0006881581903892998876794564826618997410197510957371031106067791542112792694564 0.00009223234164425522646769489787196806199333226488663413080965711891349724020005 0.00009321647638467790678654141737074923672503823329347852791796718772764832722874 0.00005032479589823353991010388625287788267787037881746374619175563008204864141653 2.227176991806191504319493248021603892602506296768622118849240363118734925988e-6 -0.00002248919154905056813214883482204170657668544245367585837841609793695804328121 -0.00003005745648963780203635537020623261480517861489420380705088444031803198386947 -0.00002223331509269374944634891758990047852443227375482522555901876225401365038638 0.00003177007596855477132198031140302624461654487775932320993955815029074663595966 0.0002795418932098139425931993939620487241657401598390762540076183974895835255330 0.0005468665852712870473140687893321967114198138878381167688044649213780082448846 -0.0004134151629412156651805143308304644310467815222812865719915275408282527378679 -0.0002868881170156431831583747572431716698678989000774035397504068700105980050460 -0.0002532898971779993710924756662250882722072356273203493681133530772342131946723 -0.0002958404306767236201055288679890871659085875675895032817483396622130611730228 -0.0002605095414047477259598078377544464329453350602685144746623569652667991922709 -0.0001844491338798742953266865406496366355520190568774539400430527958236416171049 -0.0001096843013634842465189654692377196356177092106740258054393447110089921860654 -0.00004448955126879416818198290876088314256126085130619997456353729650497134662244 9.912792506571044695508867221798059670414052896313910545577396882422664102951e-6 0.00004707242444210050936277549825859726572636050666717365065161941778562579726431 0.00006659799280999146288907093009821264782050573075806010551988527613261910416193 0.00007211615443960598982488602528843524510096529048773098313092854607135647723570 0.00006943893846777470659423675842252385821296039714849963984690942773144198181374 0.00006242284857608551726137985768818242159929153484845896177775501324843564615683 0.00005293359812883083486309358893910639850295559753285877316639716474574250026876 0.00004125079248097722571823759237464500746130432245046472719154106620666814101049 0.00002670933774349316336552052694093006928590921164355364504933108390210726169177 9.033239807702079074567812209529819202251427107842509930300696643079202300402e-6 -8.449998537772662314330412795289621133082851927162254442913106591049753625830e-6 -0.00001314934664008351293272993305976428109228782862818831605023047688334540293186 0.005184354052077304168578960200052826353058449118029528648674155331756227557723
0.00001352088738350000000000000000000000000000000000000000000000000000000000000000 0.01238005777828685010061393672105551120938889081748737788975090461117297421685 -0.002615863735147983579872527347592775323982984586751843076092665980997731749048 0.01067683186329068194550094040955076109384455984773177002846288483288544728878 -0.001885470815207932178772729789075521250342131385260677675377215543986253825771 0.001359029515540806381086311091417348032342510830151995088421171937699617113164 0.01018700692562161761188006905082415723736596986596638897050493526944547672016 -0.0002900132896793198717765848364238167542593784945072237148598915874333051352805 0.001345213149321562997682604930009222630746488980950832757207978340343957809975 0.001512223405368122191878162496456127759312369735089558135113113197212890409832 0.006895619722251273179666872901854758068490733307344727018374922614363985740402 0.0006141925893477864593414202685497653184133796079800430180969166479013554361775 0.0009621082431167702522137534152467181853338236147887677543030513140595967107711 0.0003557663566957734482234314234664098703531747153674576548880124995069115773531 -0.00003198660462971880432587050954624316433035951721197122044215845565354847531898 0.004695585423369624930135724932592588945659911921373187658760756208560433161312 0.001033919479078329104277968509070297542585316798910760412714794091745654666610 0.0002080442028834855693560076789348512533041998709470884822318766956975153310178 -0.00006355341401284659512541351450812226615750420900950636988160785272501800143502 -0.0003045869456254090617034796222091270124339789807647932602554018804898137960398 -0.0002765094032641223481789371558954849478700753358971240944318546062252599942195 0.003528016941176471840795178466846262013808379525059738846245534628877588629394 0.0005856552502639257312267095549513946890556496668266306387091238196445538652081 -0.00002010829823285294529323535290014222270935365936247034129318592594187725172961 -0.0003367752284690042063189750741919805315697577036795955616468701026682305519441 -0.0002267468113785458573735451407460883184972465104270800371849538436037073353539 -0.0003128387159861189710961109032078665698933525189441703054278818644908275663942 -0.0001413275070467679784484444446537532482234307513629905175143191126051975724708 0.002843707319154670084799215313368742330200086776954291917230020663224696743300 0.0002910124490460177661875073719046064073626602893132882173664866736882832649565 -0.0002716486438926859906818820291692632128016427798768476288606710304036156955129 -0.0002764518319078661103532988023075389330605862910852178292465329830161056733371 -0.0002782883909936351220769482130237375030514682285643875865895219295027524453019 -0.00009409484405628486691215087055895435223651713535185273435225152077340082274342 -0.0001309765759784038344048021517120000007885893634645708337156810269976848023373 -0.0001062526565209952044401063422468122848566124937270370534389524883842418130595 0.002118678214837558399085563562596239311215837056825367590974609073935856602953 -0.00008845922589974727692004332857457677271356094369910736280739886610774346143383 -0.0003292756817698126295992975825240716501962883761448178171346458287792995125084 -0.0002831339838807108157656769426374454063015029549948742327799842448267799775659 -0.00008543316914463194373779073444838193547875427163596072955702934982372945893223 -0.00009949611786081574544300451253225671666220784842429001842433328614796404978166 -0.00006624476372333083081893460762046778235377279100357700865483509624259297275806 -0.00005807919639837066919254183786433984190261062751234027230391283390606844939859 -0.0001231298268018055057748372391226639427413882698314140423554510829122945132537 0.001541790066548421242438415027674070031165921765825099025185463614494403631518 -0.0003112372504976898849232847293580411574435206670216732264076752126711615980156 -0.0002398274551444710883714198026534590868794480834105888620348518133948060546352 -0.0001456373167995074751949404565284251777561490415052631635292786222630857323650 -0.00009570118738703657410914138005508135026072006263826479084261133253387946291279 -0.00003803311175325786895899498975020894698446817038144132008154895049937343212742 -0.00002733887301596248479204554837075898851125467048115437051034081728001083555461 -0.00007095977386440779975083031215999796070810275604238033998531629195209376409831 -0.00008190991684164282305140331936692057009896439347573684638257243502182375946915 -0.0002200147582033829891031549073281590052448700927083698690342394933094406393360 0.0005949651836901779118857175023805595127094839507569934875271560124434149836923 -0.0001988457909411471088002286437284160842299102580368395882449047043326361049135 -0.0002035180895843649195734443463416123512090611771273126658739669852735067885628 -0.0001066680707894439366450569381209056778653292689279243194162051706588756160856 -0.00003259435890689562160521747906180226290125811583819418226684368963134193329013 -9.816853458744066099431069048441382790689868771380964852784207534049396795541e-6 -0.00004679721507366410031413942662137828734151922246733520758213439682919114167175 -0.00004727659276128295050020727561397616352444552012945715419395135221691131405164 -0.0001527441901545307103897141008370589209435242066545216698655756963722010879355 -0.0002446691125138968535254838006624832551419034549728997900325252529768419388395 -0.0004929550754223599400010596869369574069339424377754265717684726222609032821832 0.0005083402485416372768850037759426720774197172745709125823015918935970122816315 -0.0002002014883252462895825591388788570050277858675106554195900326031830453517422 -0.00008977625698882961082380892109037530457138519452203597016584657033761394943825 -0.00005791342300597927996433251922673221479589799863634896042315105152433056992743 0.00001790406715314468088113330304804704459283305239122535505319466447529852824010 -0.00002439833339011235884242630061814322264404348277866719269655525292027678763728 -0.00003148698712983584139835612864855448937263207320134878118774664635805909905535 -0.0001097200441420808411605753673525598860897847818736898131116246644419641009321 -0.0001655179076797832689069807988257814192911155538749018340465601154519677615039 -0.0001550599853640128289860144143537176913587860128053744198279229630888326988156 -0.0003577038171702648044965708914952392132645286050273970105910733395467814449184 -0.0006941648497404161275702014594705774521392539248533554656647950616946621295174 0.0005955993911704481012782031963519359230157314880970814626365268308947718972242 -0.0001190939858495404900966167384502892028705648581800471220287194273641263531652 -0.00009230269734015013613719925053146535400406441823689694488557992135631214733602 -9.440696726124523547882862489235184519437469112998524249166188051731780301037e-6 -0.00002245841924822548145024596472132874301556877245023129047760294472224715536053 -0.00001083263239871902437076277813050783703703648831877410314091033199555728991530 -0.00008375831228986393649241242920835138253315500637017275651488780583703473802885 -0.0001154167480824858501134112514936279606127852190317742130152353379524368424972 -0.0001075209354823861944130696788160845288892061775152683310399577324358485388832 -0.00009103962214749296198285972258329387364447138888131860691598834338055901017693 -0.0001682548813909544330573079746649088744221166610228631218270251390265002057089 -0.0003561281068796113088388498786481207817502520621919064901049837230554117217132 -0.0006997525006080194765257466865413729303430311419929531014636820067272496292491 0.001490033543522609577565181419413012869784014215253816926443576348194029184478 -0.0001079107292170545838640476461511710236520405994047566365276894309524305786588 -0.00007089264724198941891043501515840341195831065036564601169655229514793836391099 -0.00002384052788362662966317497942016981106147265980314667666128981933302552660733 -7.751378886011595492031643905122755481059372425604425097218057810550951107614e-6 -0.00006029120864257648254181912121583783125191453254342538923921051192987385518334 -0.00008863277214885484653644882566842409207873572295758585658930564652739331356096 -0.00008486569198411873789908505678606026204644393517853404578845002228270127495579 -0.00005494299826810117656351406880916110304711001371731962714519968230085896533863 -0.00002238315798534025625671605664753059496557012871519511697368726955966312089885 -0.00003218061738979870777030158866558235470659881585747347257488129990156862441693 -0.00008845109707618592887698908776969131247294942119088730146415150881326223953046 -0.0002779658659863552156692849487274613759344025281385648858253132745347944272248 -0.0002778558631475207602269114909232449187549004176954181432155992252999190094688 0.002163507573937507552520591937571826082817594876566475089955413843509879763057 -0.0001042051458293840335152576424395644390246158610597014776323346593054765322997 -0.00004514864245474879217759695115859386605737832021048173130815959055381381204993 -0.00005681754328755825335762397352709862184432598370572770630180472796036154079983 -0.00005881356404611768517443405775292079629421869171222757798686851454537875109900 -0.00007594682346402059195623870284719322075099134508266472640574812660122023892428 -0.00007413815660489597651490258407959368228267397343420359052247493056565036435550 -0.00004301343263836748673650424037149757701197441076060784342109307205730257894601 -8.828652234169559575543256264340043060658681401243011414055378051751646960742e-6 0.00001626326665447746762932547184139763016806394768144118818674754261826202043712 0.00004750356248038480629386932695840782703007608227243039886680280430967421238949 -5.968778787873965719865695869869888795681334176496456914682455850437619187621e-8 -0.0001761990854311086701347055021252715191332971772744135220401026233351003180071 -0.0002122176877731566485986377501983353627604348531226225955588122691861652782042 -0.0001655574371522692241076709914022503462367527837805715110960364421814658845491 0.002764140939725964186020407170217249292007863291792176302051464474047555628232 -0.00002752316038931384428269276843493222337406565743181007747457757388331045228588 -0.00007354089838650131916924421087091858926036574932671658546749681587205236491362 -0.00007697562295077491615030649504982901533497739368189139096501338843041067977118 -0.00008486449894447276087805248547590382522474683348531855912985145991565239519015 -0.00006990387312191952182170401721385837943782968961722985668250557385159315883593 -0.00003903956402684827978703925573560890009541895393886406608639436522498487148025 -4.014895599351472527161328336197725544638704065909986271908080512080817855518e-6 0.00001793984959181308886482244281255378175575892691846307995932172321602728473944 0.00003276827099445018202378497418729260521237030566539946072606020936229844718757 0.00002437574792624371769492710796325786762881668138932929433506894724450270305369 -0.0001108290618394446618104258832438218569643483579538050884049833618552467816656 -0.0003541369664161344874732162037174465179252213941592175077619643546204508758774 -0.0003314171123592311227752566740899684267895096884723676431819211659586198472402 -0.0002088653313051601227333111988777618482490829174491132861728953541472825682216 -0.0001548802409520080200264136237361354707698328119599544776899353922432294965504 0.003320927118132694861431060265988036394974585838860003794230139135663972137014 1.660722774664504375976563965280470973839391168868860005017243143771853853060e-6 -0.00007072615942911550561702450797150637230935130925257539267438502972261406554213 -0.0001186664667503887276747094916829173446360702075593500619659993551038888154728 -0.00008625709280965626639336281530646818911152368677208202618512954112248867131594 -0.00004328539393742862655817945352180746710632751699887613354626824678712192397674 -1.540163264535672380441583657647242648584373973077734987540786172612245926496e-7 0.00002246237223623246348307999521007013705850002665550878250626817433135110750390 0.00003140056827305432960898657549480755730291975049391048075494165945378807436982 0.00002180957942257732814201714795113239719824855950171815800425176973318631794270 -0.00006431192826117536850581993646943336032215540849896641720632582963556465210259 -0.0002699964772239181442508882287372617808542061461893908541042608633819493381447 -0.0006266571776088415376971116642852544880115965287818203609915795407842257423889 -0.0005086656046249157428259491857442010141253801776481104419374970156142013066876 -0.0002640364572510121235668462272469005005318971612595369146223911637016990831030 -0.0001744218245176517740766667026419549447825251317778174023460493742980341304132 -0.0002118205681962536893569839798104490428940831420322766580997596157449850787104 0.003766628263538843860632734148044563660713716869322427110904847461410531035347 0.00002904297855114737423512316159668604013622719701148482988846033262649089299055 -0.0001024318951761177473938792970312559107413474995641421166297306630985662107488 -0.0001210692425821653840198192694603582393254415569845576997154831271928006611952 -0.00006500034332036743013527958426453943105668920418911777610149245351283941683749 -6.163775995843625466784618537062810652861385588760663763819642125337286669115e-6 0.00002866214844839089709310885336196317213789283354361069951028035276291356761996 0.00003861656347925385551648798419455268776077379041553232468138498478418718046709 0.00003044993437417901649736026708154139073385785695727444382862313582337246869065 -7.891843597338677785776906624675771522417153403006724936616824381600934505208e-6 -0.0001358843224728139939868161844335665304964007854446079320848359912585124552179 -0.0004005339189090871245553523445865086907033194899127699896083632001181172918330 -0.0008420139268986337776368055176974593788529911898696402026693171134164753192655 -0.0006380101460564192761855949496281853179553049480693183544677125658533326414769 -0.0002958830129430565110961093976891784777431645472171728235575896317054277285338 -0.0001810601488754662245602960967400063183442543092035843758095129973878373537560 -0.0002395554958932168188873139206608869933649991195255804882670810297134039555813 -0.0003340028960515179038066130836207839835445192509382847455623484932702769739550 0.004193610249604756955027958736561302320665074198625388631936892245656040403982 -6.150892681732408728080776730118672436021300857460431939062768669141004175961e-6 -0.0001125992801824582695096319159685777897153464071035628345057997068240148206897 -0.0001013568391269373253579220567840195649697824618650123376921220070472233206242 -0.00002813300087959340183056147261767714180391242722245929018917313465655213650438 0.00002125821931758022929927021407060039329472636740832185029703414172225071746742 0.00004572323862590092973540993460987345230693312518458193194496791911218640731566 0.00004259282246465588964795020413100645147601221256493913235353457665630161267682 0.00001511167824274936743145839262037092794611000818769989755019513270105674165936 -0.00003519199726627205899673252861717510604739359029787006755490347492610361524870 -0.0001919036526006575966303457518927281474431305705421167609083867203580594793814 -0.0004948355936142392662470753488219341566160769036364830876617900580896270459825 -0.0009771532086310316967430651347101806769710291676172939574222283431114807167424 -0.0007094494719750100404868132311534931278055693348200937254460282671421601081401 -0.0003060515350749792622473402372601398736666807388889775962826678858810826837470 -0.0001772140904119836575416638234361633193041018865150727938135988684635075851686 -0.0002504954710636621840382463691154209046978912505663681777853689737823911198976 -0.0003656747210396792371001421836198681996663582402931466314587652264312776924918 -0.0004510334301896684801865700554039623297568629214007247082980250276486484113921 0.004534672387237125822262087431235977905985244867633443056978465550750697174776 -0.00006888851008569175039135935139884398015170925171877533391231836043530556381083 -0.0001045358047685683610685509173358034306773519856552259651173173882620529921300 -0.00005947843227693208323976555539714734508114069685637421949663691976746192731419 1.662033830763069545715426355695803907743420473922088140579122102934949042545e-6 0.00003686039374599394066602837734902397238899255231200884594192886175593623731865 0.00005060723765844468453904153876170422217900477145099403640818938253396549518976 0.00003357235551824473770444675993025051375225348279494981238771170946335647410880 -6.582750455285648748122645510715772144867077973450704918927830691105265316311e-6 -0.00005867290680559176453197398002948494213678939183720260668517597994836036755327 -0.0002353042301386274175699417269096440226561721852428660002189366857215053965996 -0.0005467595383014880200432542271831316260143771179393154387119374459489759329815 -0.001029098754342508367173214970214716402230359399633878078007581398985779246025 -0.0007256206943572235051082043071174887574726488601623622828407677143553936576856 -0.0002971529229956090604772638691264510242069494321579447860350293023385263891651 -0.0001644221954302864695136299695482852609511319135123909912425696603115390291963 -0.0002460500688814358231227448537970120267601744526228659838763846310387201368350 -0.0003728721492034597661088170489956244866173139393898308660525093204672187128035 -0.0004690650040684998280718780203337138931396326805636823311326462357059641196988 -0.0005476696377590217255447501823922130652907463412729945410285192194423187188043 0.004844295201556745727590632965923532177637103680299169784456825166216171067561 -0.0001195977711969790205382697632675564241119485284054572927252740610690278318985 -0.00007832211100621552922979948663886169534493314674962238453416480182403746628991 -0.00002096181915030196064204511943638690409152811324601417538590978305954612095921 0.00002200521927497381192759334808071434760901695693173445158926965141291135682996 0.00004272819537604543658738620973193023935855038817270665795717125697997632005598 0.00004396054875890943990549015903609663724449253366219390411489978331831965012349 0.00001420733960824590004563929722577008743479910638696306580517065978436843427055 -0.00002957193864471408026922812182677766582465001376381533006909869962113494036478 -0.00008009425149473265273823992743140032682229574406100590601805691566445476289536 -0.0002611960849008716079158255505110712653969089885145768142302521572607596016758 -0.0005532437147201460841287345884727139317072262438302875913845395564821399238977 -0.001005034667159750095561351046663096618719084226607697167671943067138626203200 -0.0006943246052607463381883731752948741216862923901313131907901505258779523957551 -0.0002734734013339407227771278280107535804566988455001839935123260482165718283613 -0.0001461196442917111584792893639580377323414742906082297970833675354385844048960 -0.0002302805646578704492614253830663805829643533399596621786447969453885753807676 -0.0003600995339552120719933572862265021950359087704588833280827768861429403686677 -0.0004599632119934607418033612002927391280238182280891204340563196101135619458697 -0.0005399410623879383596318677631238823006211117740873077997896499273923017802822 -0.0005949729827691663754597864033824612754494972914961406084558828233408144576557 0.005102567182205863532104528366705971061103568516063905654497123254696079159671 -0.0001363436932594801553320857570958171964310779385760285172698183737518997655796 -0.00004574385109196908160351233749195127945873210183471234345522095744580317829468 9.464089306612754763546957054732654406048919947048846318456778215805990697702e-6 0.00003412793802544733672542725105223769684208259687163600926091098524042618722434 0.00004115567415385225733136721708917309682953363011172295979765513668320428497597 0.00002819698132497284169447575310158612993120148031122504487694972939460987889468 -8.677471456907589299814564748410957848534034780425704324043428611800709300104e-6 -0.00005182898870439008470866040341765428509648259673345749570078330397682213507392 -0.00009667173093841991448236864005676097498914096544564734509625218954827635097413 -0.0002631056865797996030810529604713085254326952630564953019046472823595309354748 -0.0005165606925885564340254445875421903579506376304713243799292198547219715670479 -0.0009165318541542389747526221082767076399366285912982961528906246807296029113678 -0.0006243496862386801471396684461831063705100912786966602462264002250625585862904 -0.0002392722607467445593125517372204367939254047415555138290219363471009280670954 -0.0001255138813909600407601529431349606081530104751229043878713585946215229168604 -0.0002071971869753135883708097705471432616331986749466227815355400917199275535856 -0.0003316519880262408202208663832639248121058125791936672828464530937209323387961 -0.0004267460930381196328905631480411217809576213582840708826034609992200036131795 -0.0004999283470545864157121431488175228495866457138706054072855369418305870188296 -0.0005484972954208911453634362148000636095725327370719924671174374706544590905340 -0.0005733982481030913708730492380869367640910428882548867934270225149443488217896 0.005326218079988621690940051648072246291234461659973438791934648866501417704984 -0.0001223216820512212167740443836649564732570651433336397679858255307033507707442 -0.00001630190237084870534099671793253185247322225728813114656513960853185759148738 0.00002993317323309459288562999239675008929555638440907208463700662500046844890020 0.00003904219152202886880105700633610740323266647904336586938788486128481606652635 0.00003264001742332037859311537701382875655388117408128966680688288627263819448017 7.901830523666703071962912553229122630788598082978072490692794502558496225838e-6 -0.00003055598344002445433012443353543409418062676217036728556858596805043099065801 -0.00007034241694897044083230162144229651559217058895931997775834190990711913539724 -0.0001041395955197874608674893797623152442595030726050266521090575387887022804732 -0.0002400118011493456213153674587087832537230920613060738730142939259871305335985 -0.0004444280731892982844235822668689789660961671320536346360072382809239810398912 -0.0007762763750567069534214155588497712814068049559484692896610360893995258579070 -0.0005235857688709204109334048700955957166882142734684361521505240478621286138997 -0.0001974272686605425068180275832182524381753299265448040931535067040345774251715 -0.0001043789342079751198140042692280591133358430816886403919857931946440309052983 -0.0001792820437017310464884175307791332051440655616220438012861272935555239371795 -0.0002896581356318603529483413744050411990857103367676528980129284399497259421911 -0.0003709858411230315891045748887097258039706546908009333648049183043827497354618 -0.0004311313320078216396789241886942802680125772742113807382074950035398365985425 -0.0004706169433328282853569453798443020042314203884579456564145706029044552188948 -0.0004910917331761554496244606591710775373063776599364894434223582844673276850162 -0.0004849628488973562770338112941816985118618799161039191981057512420740891357444 0.005501628109008674726256241255864506459067470778647592376279964821031688814181 -0.00009497412940085022832991605520417924407179273897195563854891779234811632499847 5.348709539519228039141956542875247373598634872327114435107018446711392707888e-6 0.00004027987573912477594859067858189030558698636459352472381977162574519757955393 0.00003675677831164346019832426148888108765019909609807843244760260720382725956789 0.00001887428658559071355657190887264009263471177131966236841805837997181106174274 -0.00001219183885991906257486780267809035715138710209626102082716825060063500540082 -0.00004890304840184582088903839830203948287825533509166676453412007838540440147532 -0.00008171055621736068638379896746803543998535403997863218321631218744967033378211 -0.0001004968956187294010898867332784859152288305084508096863066176440176145348025 -0.0001982167481296154868405604173949009374702200035864560577881043718780880001568 -0.0003494443498767311745278894268406050081198134197866228353396266300955370665724 -0.0006029244073281704516582423569134664107862505017504009563178408472926803865006 -0.0004038301129390405291332089780100358429890848064460625872831562339795838912588 -0.0001521731861456345001981301903885704261868463230275992282914950501581169967052 -0.00008484698004224542629702172059748927171927097018944817967517059995131134496921 -0.0001488836800529700902634450818426983748455473557267126291595572743865271944885 -0.0002366565568081949493115192685185915103019807186170231019470782194302038471841 -0.0002978861255480727009835983130082332029247437424636532896779713397025948249697 -0.0003425880458249083674207058366600951557688095632712401708492074679406007298845 -0.0003725377427498282176601226832922905453155896486601291342619555465222522122848 -0.0003888467172994198878886804195182378446604811991872925386627981464270195984500 -0.0003851556950514117634641005160120392865979446408391407632545815459635625267389 -0.0003564047512796169603832170970576127852859580115850613786531715363140429655645 0.005592767280866707465135234016247713069407073149135421286539036914337378085852 -0.00006574756295978792805267020843325807096472174619209571279800749112650359301889 0.00001707507012346344044444432598816288461951226188284069445334026559101998884680 0.00004048048811298852609242433417335035520193665931659643291911926176689848512735 0.00002767235803518615028193495213241973308622055269290323946683013068449487946181 2.840052916037077219595375306505107448119672111122708185539813498961754618884e-6 -0.00002995124612792700500328691508689692012041251634116263894963361373841193491832 -0.00006201941092024024819688511020112810923010505796733302814141272771107483524414 -0.00008431857537226433208518043456480975004656553590471107078477898674322087903284 -0.00008717807548101704325993557664899650062958175946133435890839644215179037082632 -0.0001459630690932022878580667384268549676950677543918502323170138188888645459088 -0.0002436633049365480523529000877150142202412470750269267824828255044220384526945 -0.0004153249734891939374195623279700208018578567369664157600494318257438190045355 -0.0002775967252973427117108800399577681778138522624073808029802232967692732357309 -0.0001082913727219145749956850283020501753636458583070763045543376888518432685480 -0.00006857647509836021139732952518004685705648681204236597841697143784539122880160 -0.0001166836522652460875555092633572496784560907061586284219700778203878422002998 -0.0001758853323041613650853866435878965891680214911961235329440267361874547728218 -0.0002155423494166099119737796552563524020772846172604231105165560163312907574522 -0.0002452783241953889202601909064393115330994404814721561810772351917069066957802 -0.0002662526940208147897781634912242346008818917576838350459507257917531199758055 -0.0002787541664384521187416577719683384893052973079179574499011897998228146991885 -0.0002778429107276083302801092666809234970951597783038741819446882587517885476531 -0.0002594418080086959342439126817423299588916555905377361733486628016949823434856 -0.0002247768940663479689307304105460803767656067783174985521643970892343669843796 0.005591163008843291817487252142382797306021645004586205303573280758014770079347 -0.00004001149848138873990478532003347423753550714827729701913165930803164819021857 0.00001905726369714357178138823830979326055279801926910411587714249383723849750296 0.00003169871568054403073028541715212857853664832309199240155060266821110765771304 0.00001393885731385770559046115896604918737806415578543117356282865457390704877671 -0.00001284166727371843973579856062469045628385751637621694510741219109520833706589 -0.00004424949211288376775409254229890814462476405861313141004443168234845884025444 -0.00006871535531600555734765596849933205863513214247305996484987745381871895088512 -0.00007846425543623760798597539920703713647584183434231165403880182001619425105606 -0.00006739211108121320636263075667015728808335951576727475188901799306788628033486 -0.00009042239754564451633879088323197981640069798524703117108829521129691370735328 -0.0001376232390012222209543107816364370853201338115030767847682271070409925632864 -0.0002312664531102991075497515577715270009569500437752709798716829330965883764443 -0.0001572663612402536252916525266933049819806994674902300752472048664749546247102 -0.00007047715444371707033357615664700618962346906928893273214801147867118402193353 -0.00005539478425789561727918754069189780870602361140251808311671023530306422406478 -0.00008258345154312816103820229252904385116049536242792665542310204767533848408755 -0.0001129043730581864347859854562028993408927378184066130821272306584826738642076 -0.0001332753962471796072338580328456728472982400973688054621670744176166666718090 -0.0001498366055588666915399053741650151765530100773140138692158234183990472171707 -0.0001627831847952655485837561343460806343966204224876506604505565886592639626091 -0.0001717809500559769926612321100486979484283956711551127057984875979539748655924 -0.0001734173580493326876386973255823569777742490914647962734184773613703424974818 -0.0001647284269988828726458800396597269001121381799642025226604601132850177619152 -0.0001459765778553886580707032471950993081713766714511534223080506445688139106980 -0.0001193696221134758378064691216299366367810533852055669598396109387554621903653 0.005489291825822089044014797443238189249468696084798031324785582814516565995660 -0.00001971152469046073210774906498141418929500613547646063004791978051054505630318 0.00001283845264093625994346103914789072671657330427236978434714592413937076381252 0.00001646783071655651610153659084461854247960346732620903011299797551186949773906 -1.573916268139013041510552782432322460151242549002823575706769238933964062726e-6 -0.00002672870385115205938891906704866515900909295974419969111993208489891833757139 -0.00005411132219657581372793859723826582722790966810566362646971445028450654568930 -0.00006862344405505892060479913737719695392606354894133412920257614658115384338474 -0.00006586987335605797901179627599598723196993034024964557740788104250001731522923 -0.00004456526494103729845823275274931532798842343817977544634215912419232025625566 -0.00003692269052361064523719251562704016471902171109351394960708514809306065232795 -0.00003988381556849026791181636666486184912942744072970598919605669295783342009345 -0.00006633182611131508585972287898531388838502827342965645312882739256424073135397 -0.00005407724973110855843438556275351049935345670032484513978597252661777945361091 -0.00004159382213579491151345058755656593813684437075756161913847844096938977410149 -0.00004269516872422320504782438593530383091281986368960167763425883116457297905795 -0.00004834599453728759641512472762818946377107066920096793880552649596190280445364 -0.00005454279428039614313757892560470395989227895455648612675569379681556803720493 -0.00005939998921169896133024103132141225473952698864571386098374698086411919139816 -0.00006507379333591548894477553075375909497669531857973609547417046613997086020836 -0.00007114275979276419164099096954306289355444689580483763434820357614172650502461 -0.00007692643276150569770882543997374179064127417267154124876045412565499081530230 -0.00008050067917702353426411551916816126368770631545776301688018666006176304414171 -0.00008003107200589169900250230833101972798766655837291753807147238251795253842709 -0.00007506881594840774555437149097102696987946139112760975944149036817544822195361 -0.00006625700789493361567489340916288830840879146158490309534534572119320497312561 -0.00005528545037826355637372783104226120567303466538333379786621419047754166591558 0.005281814437352243717664911091746280379078939181634526600002786834872901054692 -5.470534487908006410563828198501406120073692775799648320192595917462808199745e-6 9.984495499881560392126952444530525992219759647623386168359452883790566179518e-7 -1.836665963877329731507674592900970935866150654489362004633713087754271892328e-6 -0.00001660184432276572967807023574122330922149701085589914943190132773190761374259 -0.00003793968014787615005594859387417570192359423911265936363330953481544143244981 -0.00005871560335799395612203430006511034257429666095189945885975638375362303506641 -0.00006229041698644801350323940984064194357666119135122116344356241303939119573768 -0.00004891698722941705625013079012179927226839585626879998264180170985524865540538 -0.00002142333116719349356486661887860633395189600823749330602897787373549123095782 0.00001100825016382203727577249858475559157861444890888830362897766704957178609449 0.00004282742357830545552384723957088294145501753454279921968777387062728051369757 0.00006591543109324109072738943820250809199113123695211328316785286680968171119016 0.00002279781383017699124527039917345990063644344992966177145929961674379587126771 -0.00002062231574805446108575791954414107688944006378443275815214017717872318267700 -0.00002868450576605387982360510732156644349583626006005260563074684820023955074962 -0.00001800947419866123502328362646699147193344462421382514554753883942331988641192 -6.784303352618641701578961956085973489251183465168738905785915777568838298059e-6 -2.559506935220613045251305468584443074266822609108179077213583384777751060650e-7 2.399867924911776270889441163176368075957556010497270555816090847399357764466e-6 1.860429924375270423745424555082201334904896038693895972362462019136534796152e-6 -1.076502411919761880489112524243595435266621982331001649895991413211922163702e-6 -5.792896879085204782709055773944039614638198498074812773454947486857010309537e-6 -0.00001148833277278862926642302700952801341385977119238483639259301324975195978180 -0.00001727927233147412180628849115069724420444220326006115705893663961275042877104 -0.00002266935889022563581439951197495008953953709884923894263855419462231182592505 -0.00002765765167113500643254937389072504919036814669701112506646477181396432216897 -0.00003278348869606097627566474255113064120190706219323405359505435087555657665400 0.004944372241502014569443123390949324193234539698229676757553693341682795972648 2.967420517397412336989875586830942225412895988795456645056092811269293889916e-6 -0.00001365388573642822610963532677358890619131978146240702580958738934938777583950 -0.00002031384600580204912617275571706346703875616467553870157070326877044581129443 -0.00003001913019399188731286163552372295974432520000294742129147794869518763055147 -0.00004577176454671787403426498794571994043320851439463379535702444314089370569482 -0.00005770743176376093043558202913509170448372488578574048933643152666492800387092 -0.00005094577020891193640486580798895802053626392493935897187829460572833532428244 -0.00002980153485260122064164963380908964300595457335406468007570397233981296002043 2.970886427760855852708386034810337523301865887510854115496369997042386905772e-7 0.00005143960575163985373766022085740068670737233927987382503841464901329825221107 0.0001057420538439364252479568182708872060711094384401679473755633534694874924426 0.0001543735560402091229217325249391140206016281297129554725727275571120099398056 0.00006933163701413011592320842014326330879785916366228015329853632419161125778082 -3.876149466546000800177223459091015081676977879620485683666571550932060001855e-6 -0.00001495011956723354632155462952241196215513555547934397782181431238676230083397 4.742111485832052462246642584810163971057669881451267150410257686410542711536e-6 0.00002657072620352618060306149018516775837274923444671097084666865097978375886145 0.00004029703146489846429893369222016322131006238072110374178521532901207048770736 0.00004853406083560887692611045508743197916952405570844730814782855344162823847865 0.00005197656951110059100638386279306332512084862942490263003795104628021834680750 0.00005137166147410835503242143808871460328171996664746580271578756453951082485908 0.00004631966679430098285813710382962198135740031447660475258276869397617056278415 0.00003676989778941612479389910888717395534454288963620750026373002252755459667254 0.00002376576820214739810056398736061697988030458825872379382470075458981601124770 8.480120302748297720690660979193369445684818935219250785557214819568191117004e-6 -7.979255890791900165472189588926925225973644213485561054661347903981159352981e-6 -0.00002507235828114475346557637323803316213678106034573983814913672756629271436585 -0.00004307221040887803135013411521493842390100558281728988704086325093577090588527 0.004474147782731721942850604628155229578196466446613875258699251484242088144542 6.813195897129239256466316409681495987538921091639048253849436361598800474435e-6 -0.00002774893246289940243560417629425664671702597113707532500477213851844976788912 -0.00003630062381132538346616101136259738005924692478420872634449677687662114355526 -0.00004082491169728301549326448020115041679890171404585351670123869278530758026525 -0.00004920500846149026048567203246351443626710881743380725333525911515145013113142 -0.00005114288821829328526813683666650579262163689449947444343309871486045788273127 -0.00003626661287729026431926028231072647180448585677302265154820800292924944780263 -0.00001041240291857189260436299282981508280829494465554925817225668294971053159477 0.00001983601989783416101576981489024227790602871417977651847962069711047367776236 0.00008452108289032611289845813367015212422685527406362230623250106625822835406206 0.0001455286166742436008562002694271236116844101595354254440611119885299297967958 0.0001915523100372558066392997908476182015345892392916348646860084036158344609213 0.00009031008520785975175359192918414304126386267476764481116947382784872590210509 0.00001009599993253757331152816124485886459572636455785845742112219054699222866701 -4.186457703672675879975574660040060057161820119904900073548145810094336037464e-6 0.00001811251571948331912299325362041509227822926402219813223015499147835300512616 0.00004431158532356857413698894114581156465153259915973338150019622572535567674157 0.00006128717657410824236340042698536744274513939546640872428396842711233807279192 0.00007239992949190594348471492405042508175940313014596424660243716769898426758951 0.00007822906446329897586858238266667883207393238756350554064527801537230468314591 0.00007935452904297606975801018584565368748746118808144521839763405645502593521311 0.00007469599828287984504548163924845749098490621624505153986961380564915086658537 0.00006358404157634739786688003411717149984446007611575619037964939928113024667838 0.00004698339692370427413696853172509176170897629555410252563426991636584684067255 0.00002631598165723013360095021232858155308599417681328449871828156824097708089872 3.241593443587403927486076629061607036850334735365653547847215189286313781527e-6 -0.00002109216309968602632335286880561213066376523444324705756498160189129420984871 -0.00004653158142794939958213581449754712485305111903358475200416062048233601627644 -0.00007437944235591508679353488550357624476770797805862716443470969512965298093437 0.003814908058680624482198214387470358784501015328347344770694316055177804921339 9.217563096037478441569931620678348345308913783432168383081207849775718640012e-6 -0.00003688892315077508180813396376255284847662524740444958781652385041657922575358 -0.00004641160123623284477022807924708684628581572864753988672962169153822705798511 -0.00004695941876043140623643963289897904140268407435765887671557325112763767785839 -0.00004613218045797082295505494058253493125704875082693127795387382940353967698941 -0.00003886957136315396825919430858389840905816171709437951169817400534222714212378 -0.00001978607396620097991026387086632492766316891947654546232211125971925604049824 8.499047518436753106956093281985126535417995944728754339455837914473918489798e-6 0.00003946032248907273822825427812773653450710586550325028624177093096653242686779 0.0001200382867968158994068676418532052813432991149641913353170372878435621912388 0.0001673073068415356211981331892886897626165622039042071213865629931082404968313 0.0002020900671606279126616399000513604235918540193246797651716655077072164408880 0.0001107339817646392368284859279978122569716578954972087145840753976600523832200 0.00002570042400770644337666357408041782120930763784440316047342566824703965889233 5.533007185162070632371637967181238729634881366998436854345687008454583515971e-6 0.00002748685704911724020425424725738273769229225771850373931533633436950269244486 0.00005568548869259475529295672335354360156686813386845694177452921826143022081314 0.00007463195784511793944830558594871336750033677182726394789272920238608602133451 0.00008788068253967520114960133077154735415667943994240890678125283243128857581706 0.00009580251223198833028159063673684381618953250409301162002460219796001952596418 0.00009872247915202432328551395383080901842995057786334450152668866768940917478174 0.00009497305561656509985547069314186140248882305452815319512866413984160590212034 0.00008333887978330986429685301851278460719249099437036693702731521140766670907688 0.00006465069753110606234835315359175521175597171071696807827529896059499674819134 0.00004051689831170351527135358177960300668020521495447391159302643435941669186062 0.00001308104537051376435082344189297751335748943408774809012412438676349180862458 -0.00001594387648173328777115548192282401510537814811517726147756002898548680380719 -0.00004609487473787905531942382790974283448039216482980855128537510795033771181607 -0.00007944229184710368774662239173556215072586459650968137004163787308306233502527 -0.0001266313405353099790033708677973871603856714938706901323443654122904024337543 0.002686164866155004479024071306809216830910352420539963422619339165135300363747 -0.00001423365633041413149805245762820379874077692574894397613696252094807192022759 -0.00006027368196035062960736844708037161467291905207362549821212766198159085946846 -0.00006699985442833488035703650891944917238236631144335430043505959606509639602388 -0.00005404241947318837277119511652641377487593503287413703478759394449294361881485 -0.00004316727245750994473833596382934700822076697842281335185887867474726661735324 -0.00002844368330747455735334763917506096626277731972453477561783008456819879286818 -9.087065819154655213028154903971413168174096112262408247700923031602097395350e-6 0.00001469930860780351995643404532079914037093613064089310256135410082964458025355 0.00004657165521315563402392701243130681505733509076252081109855702819182213887877 0.0001147227479772786285563742061120058875930848835957425161744425435052628291818 0.00007874596369838874106083850828388964782907363083266217680206156023932834875300 0.00008095445060497370567598333210627146550585623950492113956913719362728442477454 0.00003806580672928476012665348813231356068102027621575220066312202110738382185185 6.553209589207597581618885912629077400189916909820588095713669006462734052093e-7 -8.408506540470420731355270097886415746519087839774079501770302592804956826889e-6 9.347468922459261007413111222507071495172101120582477985784198785539796271621e-7 0.00001271283159043623729968595183739918033439825866337717920501899431531108037085 0.00001969503908566619665737720847118242962227341703595896866728013527611172528588 0.00002367780541665636226105397646126307158370589131995938867986094900430099466070 0.00002514552278564580744023606649141638294098402346901085207113414866619640485300 0.00002441189739574178821208804784829774396548492222805728958341359893686489405753 0.00002091941965778165101179552242627719353384816384601394281823117142919974528815 0.00001421787647603195236877825699405742409740549560018159881294630123265899332440 4.480296981946811517621787284159242620212221040590755837892940190283584855382e-6 -7.979780730994457568952056371966560015193778830127510076698087923399164312093e-6 -0.00002264972313848956965373724060531620972431859947651629333679333871866878304379 -0.00003904053423275317354149738377706978758557095077693683458806704013125929499252 -0.00005720658843220706316390960975549512288945035726977535435976112174307440289293 -0.00007944619191670111615325854992667263836188631677002491707752633646846544700589 -0.0001173899499403758440918225511830274098288245636530656502801261725734039627599 -0.0002343338336339661164415225078059680038021853361741461797729959740098712858366 0.004775117162702261007093006130445088990144552337028417460751194463614127089661
0.00001481437317850000000000000000000000000000000000000000000000000000000000000000 0.01163743321765990390222372297511588403977395454667695096396566087648654812644 0.0007211709453778508340298641516099388083862543048907732883386005257188833857417 0.01335182876859984537271695241760954577767309138047716545431560583918871468543 0.001653389811283969457133595957342777804005454828151268236620054741689496589506 0.001954958580225918184766232360456403891025350851988620868549564034951241199598 0.009442511737821111970128074603287741969099807853096187743637525672736555497003 0.001418063057765921457500376414035844220807211953262368681588664424270249428102 0.0007769329266865241919856845772481053478913736904934430794043327121129259976370 0.0001093139510901781724239076041006873772682169294267521348964737040264405771753 0.006162024764358064746123516656539705016300068614477115645256798737736880654942 0.0008016867966472114830167452847738476067123109416258675030549112674398003809695 0.0002066900447589825361211068586612239827790993537710903551536336283900359898275 -0.0001600599702262727306123270702721520284719654748905021652917752570288681386901 -0.0001769667887781641776949059911302274653715484305889094938564282363259824022925 0.004689243019493633616776465103971946434442523250320024024973528820469510289788 0.0002837079616743124059186103557666361230881584985441705852755916602770290511167 -0.0001046161377755170615026719652755176497305073864127213263764276682891841348183 -0.0001672025831741124429459906684667362474959082900494237162196453255852575814583 -0.00005678318633442162523299769521555090232390704743197886718361751498231596712319 0.00007067534876486421131687788309005700282614468577247654490088529176410050971604 0.003736831229633722086240219601886130303808990597068148001660251185142747712763 -0.00008328513796953258614136094777560600904865931426276913387027511965040338008678 -0.0001817176524995013453051514722616728672253216376856093660795196857596496681964 -0.00009393323954365421544675998808869905612244778536574543392009882064838573695520 0.00005308452295156084088670158662226770909101201624767359963625435882724184124258 0.0001452888383205132372721019726123407790949262873737198878067035142233780656258 0.0001064469440944652091043890226106696866814333011646654802518969429849246771301 0.002931596904121528127066708634729652595900925181756314578292941379709555423421 -0.0002305508833296780555883651622617378729300824515214925150809113330130939869379 -0.00008661770659187271991560570526904134459750100771632891082764884482838426139427 0.00003272848002414991621143548251930895178516228504226798951858594955251303668682 0.00009732666540192528421441501625939372843889280800011753299400386806212785913399 0.00008725787001332923435089308319771443758211204571007277965736139509775617675592 0.0001617339093249556843480311027875445062046778208483748722475349643822523650461 0.00009741453442460061082312945419265040856123026133473478081778101503262467223513 0.002123006492075446285791789196690184298420201737331675367109834717089660229194 -0.0001201847207399350477976220109258192412600236639396870270086544277919638560939 -0.00002178188979106295707330602418684020315555386794892225187809450698408251168026 0.00007234756631335403314877245795940090340342633200974455744615942314377298920184 0.00006664449094039966928662565304377376858534475341822424532196491395385607103325 0.0001277110922662897876467173185879573080712047217320226118754416099790481913732 0.00007399729438213766852475125281056906725232183095755410735649485550827167222375 0.0001147330181470195140800187069758372500461936523226267717273498571634166694260 0.00009699687872070826485306364379496510841395804332933502903443387962079667763665 0.001481267821952325362756737867305314775735190497630840232609850848667435973888 -0.00001487284598188424890285093556098289631971075877602139363044644840425957938529 0.0001089140734052665612613359127636876109638793475129718271735172128574771181644 0.00006886871008824229266156398998902600493259674810318430012665851637847177203178 0.0001056432175998706615356430797136215537048087519479444776784691539274224943429 0.00005399170268472238885685619918615352055738649801248333780692127182775937874486 0.00007897253645102710451619179926118747092075955244470766216986296070497002777317 0.00004795715414613118267280746382693026625269833030276723587205992793545860398524 0.00004121624289041780872841641546226410731844907024663619442280308285518917211375 0.0001495193494122743956619554048897937045264078501305291616911363424020975790348 0.0006609719989225464121109522317899364842254731469979210226840342030261347408535 0.00007834433585079385910298716817916679424682591712954782895326288705564332336375 0.00009870105483754528666663716784367861982553369455022098539976796689402676756856 0.0001117354583019913174192063493332406131312824452615872835226699903838765664363 0.00003949944455037866613959872211367343425456671296543085203576578766366838984848 0.00005086854284851693215225153170290279923829340160822943607340599826106287013729 0.00001236858001675295319297490062561760336532576061061570596288433034811890640587 5.640326629344938226487089790310831096582104746402052396828790153739912368374e-6 0.00008163000070558394169556735198382277112727857932355505625507425660069510443172 0.0001204360728546414473858584039625454986533453951465001756426740777548227723197 0.0004927386266540354535876599556969002260381476379521312853917306961113541823251 0.0003471992926863616604142190483782708208692677384214936879593825819036222468235 0.00007432882175034283511700400328931179295544219410004198494349867942199391832129 0.00008277973353092973037446168927756802261673895849874399355369409114992642971173 0.00005906621721466448863060519795738323847679390616286422994426719692178158205968 0.00005036462029832571707719769097187932733760555164549872611765464097540170439649 2.557576335068162154703332230249206431750600361917264007770531474422254687017e-6 -4.376692638110524322053336459341933418481499134423856308956668398446457735082e-6 0.00004037116336605586920869763459187161778785466034760767755693193757922717305771 0.00007537502253503796919319495591938434293824297966359940037328463785554605823535 0.0002281159175212458723733022832973925364047939330117184714211293360954356525703 0.0005037916398541176152729021600163851132257040781964909266911741293184981159657 0.0001719263758177078036856395005766707549409691101853421186859233691562926255573 0.0001626875769488784157129660031874022521149449995196929903621304207213704320965 0.00001767589234953571864180531984341488104608791137164998363885141640500570040435 0.00009842925568358250981405639432114073278459560999316855607283432312660953136115 0.00004113545250351145621694373465035384906770796559786351669198564669627536393584 7.344223626866824865329766651243238294767868410932922661890333659486298726825e-7 -0.00001909060511821392176136409238103239368894552391958370838343699897693597855651 0.00001449212159263991603471406440361349401587441297176462453657326034846697908609 0.00005262670298997630716867658284090884526206555733801481352677673930892053580790 0.0001549893657968948920797540774364443623648899814936006031256068644178052486626 0.0002271086169225946758996445471855931036828905060014326716859000798938136083010 0.0003923538108994949446653004342896908322986001370127611632238289141867145330505 0.00009064872319219767592177724344491908991356824817413806967620772693552139724124 -0.0003588779474738178004988615960213114881564809018906614526717639532363715273540 0.001283093876239701705090047762416143365902276786469658891394795526423382553026 0.00004978699445024273655337627988469371512230140346759071758392584966043652646736 0.00003377816581874076333296733042564816282249618335873610234604707774524876891178 0.00001741126194153384751739549089333265388823651692912594091671395483970051789422 -0.00002737025407296454629245427004567942462124046118170394499438260042982402616624 2.918500777426583120667317810434880716685868655787533990538021110135156599908e-6 0.00003118146011912083834881661130894638110513200773018040717158520159242449547838 0.0001150848150089672040065200977027457890576359194245183452933504809772346677553 0.0001599344143158502236486283882379651221584273496910486558661260529149216868098 0.0001822197301764251229602589738343026928728442999020164880097433336818486801348 0.0002678178282248385934162094023220597175791696768221941251397583535538474734275 -0.00003047955575854720554483384974613889831971146661021745074143653452562642014672 -0.0003929939389545311104515817645103899124506055863498636202594041286781830402528 -0.0001393814971562642538575334512066409411662789641205842401829923144078289101336 0.001977075913929449346157168597541011952034458029460423105075456541588199117418 0.00005035360696760458583338320515706586469097886937070111432126089829580855870025 0.00003903161855628825108872547935020888933536027419342438257551658501035141435295 -0.00002935572728207213935127411145242377424548416194438578501696459548053052000408 -0.00001071726132415952079475754586988539682149592092446022395815829382657275677807 0.00001508342554022881913374778136689125431260365046480820106645440135548819585957 0.00008852382304377737004075047929736430528950014582909581088625683874298839102287 0.0001222502366827398180537998738934107607176028732458785406327026525375651508846 0.0001289979574082235023807343349112203688056596472099639785182897341228640594661 0.0001178454242741579619937368801517323900166566323659825546749590510001825959971 0.0001152218699273665635447796657808375160033749602864661480048523583389475099900 -0.00008163061622319251908959408620950674714220372481799984862618396502063834136299 -0.00005742390645865913256865362894205604441598270386018506853407743956740754166169 -5.214924916973206637203868814294714307340872686517709475667020351930925001402e-7 0.00001686722862548201439597708928093247098482985887136965863317343822279740530863 0.002707065540222716367627627691348249867183640822396854011074078691516818776624 0.00007168677236416493357992042840224884520627568848911378738663055264649601311857 -2.698153105589850816625844902799127945614945214277853977849702957188736299686e-6 -0.00002930324807743267618957838549003775856732907987915017275580560166981001427040 -1.605052076697383877042677928996545879234988170187060163771623742925313835430e-6 0.00007425085669515700274256080612001576302328502604966864393063824299415611105173 0.0001084120667560130902457126300083266176256217552479077372581368333155569892444 0.0001078402179726886643864195420395231618109408962233028153816017972003799732446 0.00008699197819064860858251867796599908807433650754794728091005756351330334566868 0.00004908335320956422314822900884983655282671636935469668028376735208164543151001 1.948542695170545367577132929284702583418391443354258330837328828770648858424e-6 9.763367304979268623364801904319450460196657092225959468361413294310622644965e-6 0.0001558300745780045865331556553608758858475264342888900907725326541897246650566 0.00009358876929713666542659280942681001493895757336531390710452930917804898818096 0.00009758784457044724504960781220784746534354247651115811352145554900418923969478 0.00006886710079199397843481162209798815891472090928623763329423958086458087683899 0.003319917411561484848166202282735941359213932365533688457133793652318161031519 0.00006781723432152754200427390062291168162762858850142369084806468917559491699044 -0.00001903842670981243078033187029224617689961378563073384379805433087895083717887 -0.00001371306882620478904023997917028852779799055939454852077763985042503631504188 0.00005129613896034069544022656620797043378897792646402064285843911744162193586464 0.0001038802699355763746372664596543917042124117116030826040731801792730493415687 0.0001068276067995429088031724655560614833388285433186600933373123679722659562530 0.00007981984594368371465140562090863986616481007515932244634436800966618372222206 0.00004286776804102571235480288655237293168690595295895744462458811997672180542486 -1.085165238748051823479891587294154917505476879226503372987094722208178626765e-6 -0.00001857770311731665284323210570031577081572123225961099484470004427354103902281 0.00003701260685160550449450360982902442276901752214820934452419315288408271768158 0.0002374675993087308928788813738329021133376456233893423342570134252541609453496 0.0001409485591499120122129366712593900332071546849148523686843669914967302234340 0.0001385263867018310581932966761389395644388703884678839688612095776141190014548 0.00008322575778963904858397799462249473462878271901518514355801664857525643663624 0.00005152239846230072163748871765667167850982219428608761704597094261699233453563 0.003812260004097587653990646331074713093088478018124637881235434613863877345750 0.00003289411366908463546268159839241885083294815327463326865502017864537051257723 7.252087355599586731811232625070792809746440030137418028856515980744135100752e-6 0.00003109418118855634367573007809157923266586275582496112661186876330893112531075 0.00008499667797825139989567085016062941944143166200592911927567384902072826560642 0.0001097192496605783346029373693144491991824451313864963886213304702673403526532 0.00008876733701538603669150145150140785979623621066393856115351908179235047437328 0.00004816808614871058855939828021642000631440621856177001481667193993031867611252 6.555150639254201666485140745931829498352966649549185120906320961904249135867e-6 -0.00001477420029699096330517554638001042937900861316366319267415733987854082965795 -0.00001497587272300472753937708978090093861281135982887197947867053436441066949826 0.00005501262903415613033264673347471521784689512637044607594629238573944335852761 0.0003346498271057972454357919866457993204811497395519468872445237311433031886340 0.0001894378491307487502788535694909316722506206640371322310808749469202775759188 0.0001731950066193269531396527770090586394092363887688193063826656073658862394751 0.00008866300040106984393304463275870701323760379489577047307659207307822913531028 0.00004291343853682860586477646820612623201938557158680800859813631515202290713800 0.00002308171861724829654310838705641724543550616918696487952334907472934736518624 0.004277234465469338942630986929297740269155078049678758243705473298588617685835 0.00002770530605370373057410843519157953950908879575398710578410829026243212799434 0.00004940375900268789796569885090776357192138585758336363769510921757561681532805 0.00007713734726920299093822446166325688525383065883987933281170790535604211170241 0.00009764711989253044330296492009573406814633231833784907187603016517054991954252 0.00009553931755551539601948774686418364790590628520410140124708940599912708069005 0.00006162845289390088769087719750184755533573850667951130420844587293222227660307 0.00001754580402836585299198155946402403181791000811044492083786832879937784515332 -0.00001238732156154798052898462064027404556431189009508539967914027757826721259340 -0.00001396428452937802123166393030102090126069641949433786203484404770079440634245 -4.450040683079713353019934870580932887656851240315410047067801338303735244080e-6 0.00009516359674356874401168536528743012059137179874430488053961369902539777128427 0.0004272487239662809320902312409805446018238830911630798459692442000850706271398 0.0002267262333419893172970766248272962384911195150052418738755261916198486107396 0.0001971478115899609783392980965860771453531274518137728861996305404060578976926 0.00008807885231402135380704230216199287354337657990861828091579439345935760152228 0.00002993959340601039539508062258129812755382599865792635884900382117997264914451 6.084625821951634504777970948582317951381163765676691330602636541188280083072e-6 -0.00001648146877453410290811007076275334803050880171056151724985258033842970051052 0.004654712097096169112426149315192717586700319016823871245994445940599440518795 0.00003729083611796087758798303813802230083875290643798370758912969052981727327408 0.0001092418265987764285200617407147935516227064034612513335632872723184492363668 0.0001036269504910364293674590454825779537540530314037802046665001143909055840215 0.00009189734961122302251368682019201556536937102020299563108251425261429070889743 0.00007161199664172917013016289600793060835607754204667571427136147135017578729682 0.00003197347775863389068945160947348517656560996112410387306660452460960459562603 -6.106273541577650162918873733246962819055863537864984512319203801427741080712e-6 -0.00001894894212642372559936640843493226639490049199401316548945483829633056903872 -0.00001095132579476133982533668426313655126406465275702919568266026079636968960280 0.00001865214609530664229449221513909483743648394961299814560339885423619296428989 0.0001374387349131173933326117371253259547662296416105988166760850077083256787461 0.0004539243423931800784926663200151473450722607447240191874230556993114787863592 0.0002310903926015648606642138954250421781191874521153916880208448010129311088108 0.0001966057793642540731188986470790385948679855483086719913111649104991991218232 0.00008097925498784159184798518820717892879007203843916713523746966008503845568666 0.00001831046613219069645756253653265369331988519783032890224177492370309610928894 -6.871547586481191252446901123497098838161478433570220708208920784387357687461e-6 -0.00002849989437819173876973429628692113617601712965721436865634805145287414548449 -0.00004374840699324224569493148061243604198825281997633848630728502616031500229218 0.005011393779062598777973411477126875439100796001700177542932705880810078321174 0.00008390627401897076131753940647455997878151158336109973603949304495769448462931 0.0001499344935294794607018119210977985410751483966318370287411476329315092813859 0.0001106661612915807761923049192143914426231828400097234753970896694577389634653 0.00007664598781760521536380311745591891709871593212524620365043819496435816085902 0.00004492013012880623357583805202191922240849249198487609854782166005427631010165 5.492562913462134177658058039044808138559891801099979678270324455231028560941e-6 -0.00001956501498667707462306238781751427156279460822121239950814307941509021299655 -0.00002096290144994752894417120647142415992873613988006367811562970972377319528642 -3.594356947864709105817772992891268179698573692624439985804977860256034662534e-6 0.00005340757744038893781998036438564359552429416764333185368122407714613605233332 0.0001604194157995768229078130243377193691440633842149354609836865791345947145669 0.0003931860609028486760645864832323971350683598565634332443920549826078998430308 0.0001973531101010912494286711826553320420213182000404545783748548407820739927437 0.0001674093195795276715270972600169072205428369340718772990487673090163118973603 0.00006711097954575758424086052007869509843278116801186117871366934333417854730442 0.00001056032916356613651100878343777342330646904164590129728560055043659799489600 -0.00001187804828366541016907464826871670930850943238907426887856563641270612559517 -0.00002814263386739454720321229398746954182666494362260391904006537694716243821597 -0.00003703707678936198192806855666725779412974046996024909080984113223887504363453 -0.00003459751851629189646399051441121716447026836602551626267272548888736239438284 0.005302889458997163557313054373276253452598027619676250141772550777555033191487 0.0001310420584563964289862941429986528839182747556958965908237311846447153480689 0.0001689243968922006580728765131202307808879330752158583844295787272645233866990 0.0001040658458239558467250866103377480720161575880497791857089018102785153246824 0.00005751766805285165036834906976160725571159382604835367629370692299999861927740 0.00002023725082162224339818800244711638266693652696535730671475660222842941537965 -0.00001241559572290848449170125817106704315183275593657262317054503814413348078607 -0.00002482843269021858538547239724199572321078167837018948975232698675115449802068 -0.00001796852623520402865347122056471787455348119153520890181942834036259681107835 0.00001107147772600334860101532052395060350952513408129671632382979570436125083144 0.00009362492084529202164198208005258804301586625965458878427219206698554645201902 0.0001542468868163895960263781703104081534116817428145269060598350538402307290256 0.0002689151723913656836285219778290832474726270186795560744989979118305138398067 0.0001371577530672329805909164933296152352952080239180376744230441336545358315371 0.0001178503208282197764237188573375319822764091503488599837256984082359411332767 0.00004850786645776191305560470210749653389794634228147326296728365426121139815322 7.067166923945257894456340931346349764148143396674507622709249720337012995752e-6 -8.276830637204844252707787229567083691864012902022731353631314640090474275889e-6 -0.00001574587454504586404437314058721204139255953325269246230910522363597040539981 -0.00001786026297627076798568714715326428142089510602562538047339183994835190871923 -0.00001437255972065875709104142424193908866211490295808141335367150159235033097903 -6.605499614955128062846097237345806041988700104455607476178976287899429022758e-6 0.005515511816779490925185212964464693589410945859825520293592979784711474160413 0.0001629434829735567512893884742618589320152924540296681377731883069672084696138 0.0001674389379829473383291807585038823692500267819382916471385472399619284253251 0.00008920711477414766603193540470694673604754332712118456167176727600240037518751 0.00003735342038727516830304347185833385957777003273712615523314872680662979154215 8.463177219547867657170012260982707045826137072951707903088041624420929487976e-7 -0.00002113120671157487774215978824654568901856438265365920652759765020703019493732 -0.00002399019079849222540816609652862429923991251967599888620703692928766589126079 -8.090105726367652430898539455560571496099115956912124881629197985557732310231e-6 0.00003194509831062167744709548473627637634092175213195958241265358771772138819342 0.0001292855064541394939784099647782865151720515957255587197027567818998743543009 0.0001247436732267892251569367237261329239556143831133568096395926486841277723282 0.0001211169627280113983402529260096208724857412071494328599039027749592363380612 0.00006734386292963971418431456310985869898590326133923039462445878758668710439249 0.00006056751134586231816178642053872355468546919173809598852683904100726259755774 0.00002841134170097594037071138193338859552139002585109734751196940524989886636601 7.482825781726651931391536595668362017929328983180031921737466702684410903134e-6 2.592049373729397296460190321282587364300413593662797153555021838603222990112e-6 4.108230622673052695678124657503125365005799633731276126162545297328225208331e-6 6.327974282457670598532556666377089439223482504687501691437134841447118479498e-6 8.462014427162261659676703497479949607507004919874747547902324886130276863946e-6 0.00001084817686377804371730934747835138293638643173727052704996931210875005709168 0.00001352383526582661771667639433581858855463528014235577857160828392839702031417 0.005638881419798522535057280568212302914415433090878360577149473134684087959205 0.0001719307389115971195543992369550134220469347686708493698375031547769016621214 0.0001513600328133368037171341257037346597385701524921852639890153930834645113236 0.00006964660850872525351627493455966037932310035970740322095264862747811691702845 0.00001865816174094846956493201247186573639164888736796007766879797870580791505163 -0.00001159470266961676697448359044504337692817973155087589524114063192027827670310 -0.00002343547392096041713840231407063787251482055282404541072760289827980659666103 -0.00001767058725945739508173534912691723145001809558686389665250511104270199573900 7.809828099511358908389488556635545912625593276885026575194454128548228230719e-6 0.00005424539721694202647008541479162085006700667269048497747784654784364679394481 0.0001528258673006132075859737472878016641970194478806048760058176184762544047800 0.00008458076698845402617877880164632474964457839080704241042043877277421390259174 -0.00002030198983156322901616589421867170501448039499651555830308146464722669935239 1.725811698954271920512518914431765811744678642763231844439322113335170733374e-7 5.266723121421745264259792312149988003790246679423264940958822388515405036105e-6 0.00001010153192020821826131522261497912810843489599682014763865191995864579638148 0.00001207449463012041761399586110573002679800212480755882020641469968982225616122 0.00001807650556184173025915017791415105497383731440325314052445683884757458034733 0.00002517521895148558382154496458854144640092646040265300384299761451700100366780 0.00002881288271723973028502432151912312098503254303973042463162665912940337263238 0.00002873914648614827425896746573662109091153228524665737686204720939526179569257 0.00002621060298309972452756345207407653891172271151864885961939929037983433317076 0.00002265150143263225664303777107833521024203335141384723847735054039469687635808 0.00001942186093351242370192386059628826293204215340000760903289875569057355927684 0.005661402256686383912955354860912436138925044028545782799893885980563453600520 0.0001640637440485033473696601781108420415272378529190250008708090016983293750833 0.0001265251836431044863359275983875362575045211711695791692701111801515868067414 0.00004861555280898655995608649560441053770667294846064509128908389182542941296808 3.589169911746616576528995749001211492592565733224118101199141888975778468114e-6 -0.00001776503957174732797085970834953265540162393837032780331297680944108184336835 -0.00002107746837813210215827348239221250474079562519591859165434032010722175805650 -6.613386092768086233249947498610513270495546248901280482145878061676579977470e-6 0.00002664495175441109400024095207909099933938152697364914964563402561272380618214 0.00007290239471763139419871904660480543947428434025256211772575058634820932494172 0.0001615440576912627969646433566809121312486603462111537333490760279273980627018 0.00004228890515557487569270028216473295345480014371457569549514767722050241648598 -0.0001420557446666665261737559845724730227244598529618288352460540179694055777029 -0.00005863387766721312523920306517175025936271094921360428575430033011766661646493 -0.00004280892484822020908232737894103396616008245760136990269078315928857727371458 -3.327808421409190950854763637923440677003308130978311010858685117022213504432e-6 0.00002099227716956186106643912858146319435077731573244873188732422890890941365239 0.00003425330921404504022949149239090039349290062861903599038583468348391181908447 0.00004285828671438526599525416307779570111812446258484055013009387663868205120011 0.00004651491509874352180231757090580972041482424748311829500705049961113160624172 0.00004470971165101499668703700134191988387936388460259116539427353208856308642415 0.00003865136674641341842472503437405880448009765688882244874937766736010431921474 0.00003053945805747464721272827280118610277577479013880372785437754868438795664194 0.00002280218005445160314814996767948906563098082828794337560030613232259678586432 0.00001690616365153375141508214209917216016440790045193338278391807875074132078091 0.005596470179009960442267465661982617361135779237902380781091136490109904179716 0.0001455090016794371685362782704686672626078333569465984857377736685931295189585 0.00009817336313975732653682543543364447667117861358021664373367920329278798296788 0.00002895538313571919742323789097619893561361059224939018898377063691465480895350 -6.731767807926042248872670535199360460750073654731902600315162934878205758504e-6 -0.00001927432010262398259716005531659656164453188977354477673487245122421281599869 -0.00001471311659685096077356784600416464260787449344143972519341605856521062024473 7.621079407646042476922651026523265238726066408278512244389829804713417903046e-6 0.00004473551008728482244801811760733514481098394862312284719828221469309241391252 0.00008461174836247270372739141719874542018973118789089117413732868674832078584132 0.0001557846135904604903231870952863000058580211653095903038628892707346381131117 1.846398141350815731348154279354429346077161521168221522735352851182852325276e-6 -0.0002393953710187126638177508272080974672803274598647182193607577293347819579766 -0.0001063086885222088399010945334682476824310571014865471171566837912517393924963 -0.00007988657855876423036677495144800845597364718723836962939547111855427406108069 -9.129432527784945187374114131829349880326154576871539685014287801275620580496e-6 0.00003208790911508019519284923505368866743282792835560502256692584037053190236155 0.00004714994351548900372002262657149545689972040156643941384930472053069261745152 0.00005513571846045105987201790989820081838641696724770005513598214118987905573759 0.00005881800152434816236102283893868034559263186680023802693241519568470671970199 0.00005631982850538027197922014353812413628235822124602472684616267803153743823470 0.00004828583552960053943929261300862413243458553784320435648236686857686086053144 0.00003728366645200396737972918253464209744906415600976543689531729352382911172929 0.00002644075898792604991907161359860060241132322511522897674000163374477082725075 0.00001761892998373886202266356761034008249550826418551522835638546194753729400629 0.00001117669821162912234986566893379689123075144998841330905610971213321895388059 0.005448011703136456421437555455572684887705026449878678597867729888285744976803 0.0001213711875098406364379638451245916920474125080502643005610429982421059107522 0.00007046886589551264293531461926111403567416190573057537084979401167655567273547 0.00001273004337010154370067994130252122549845936059472233842711808551282242999617 -0.00001274732960356737216468782772571079692914328220312939365914194666373554125633 -0.00001725751745947185648714378323113683360957935452226060991670036549702109541901 -5.014169814208400228478618034438695399725147641312915065035340384363449098933e-6 0.00002285502581826129474700986907040466986021159588401053398063722523269150328670 0.00005904638295629789432103319888452754402155386337148548606410183914535887127230 0.00008820503260925495207831007997599213134315465156194186836617165729815743725742 0.0001373740840509691558728172876564156548906759695660513677880059806970761978966 -0.00003556419255229755711607013417358756758750165548536841806883579814348780648806 -0.0003114471337551214158324849935776568750143979946680745341216846987907651704103 -0.0001406894503160918616719621187820375564212838590455402319158060438523170640586 -0.0001021458229047412455579001405066153863181466294038037521735885031430571855544 -7.305176821336364350839617083667019313545799227825324710580600394551589842077e-6 0.00004137450002178580765003633826159740854987805628660697735375438436641389922352 0.00005481079516050873138621967199185154106892629933363365945937068978648749040370 0.00006196061849254616744535407557084295961783322445741932544053874480763374781036 0.00006622086795002448199292879393061794404625836780014247654301513566486113829459 0.00006403947133802280867586103977512073528198191294407674964400379227633834955024 0.00005535516390347844480852764350600031319161507852241358778495142548091417467378 0.00004284554454362491079518373057938226689654744283934215692029939411085129580745 0.00003006504820701624108805592972083662585001290070801641274866722694633321410631 0.00001917149509471456874290890172872129104691908801517592265004253533206226025374 0.00001060970121863538563097587736394612086672727833622265364558748971576172046039 4.247449685198862086929761090562040040317103294407279667473366119902979823711e-6 0.005213322413798879736835547218235214866176374060120860581625846248794140689217 0.00009537683701611632714047432739324306985149461378722650075998168470005321700965 0.00004630103359590662613433734386943321982199740860654020306839346721563761362025 6.045095088913016485123410142331570668691277552352474557559806051271935564869e-7 -0.00001566820951510029446564790776340267362752132779918497672017564026491103273732 -0.00001243684874261810306679746762227824210701745540504386798280212999073179713303 6.780019979950218756702009469351139382415225574128188878522689669374522400587e-6 0.00003674164557829633835695950571444454411449116201576619986306956838217316826446 0.00006782174691874881702835918692468044540965877242795109688123169652609894966179 0.00008413437938662609631654364332125568572498851418409953029053166075269744620179 0.0001085962570161577757393611009123524730368751339212764220042489674732898115749 -0.00007009779536552772444613499640678875684421114849594602271308176104876274337254 -0.0003567161054380013450184774536672810636761141819654725811143975641053146051006 -0.0001576626903030463822566092830850235919835940958851420640590826461331000210537 -0.0001067286432105340566774073459333426080097079774315080655772609765774319206322 -1.967781847693567043964871917131754080913147068638019738826660579371699025463e-6 0.00004609473005133774890434453118956838608132013554419796272095931084690687965456 0.00005712579647768019330193598997022240597345276245919351181543980284605677458032 0.00006389895630422845928540765428322679196764327155730927080895675613988483293441 0.00006916881499530985117396187233797979259242292534776956168863127729126808633187 0.00006799266216668090111897878740550098896160917819548461577587317345947857678780 0.00005966424274277730314891311752465658630676878509961973539116375490665988033617 0.00004678747513005007197070616246374185088987179135422634126924499166549096253876 0.00003311040297024088393579911428089903040792121152960967933492949741928420652892 0.00002100304622637556086152195716397206567740099208878312452757483440480020275948 0.00001106632763273796654901439023359438911107146666052551248767454831191572610501 3.387393534650211960019664012890482898996308405657043049908007973423021189930e-6 -1.846350710907350160543371185761526387987982887671076608646543695690190543246e-6 0.004868271307604858646885922065625971067166716022755943488994154115877172837009 0.00007045971369998362132717527663956452948294064272766150431012919982708236699002 0.00002732017563381558844130245900733638600259002042155772563553869298646560154441 -7.780822950903632511595216744230346501031712121639900582017187010522871452379e-6 -0.00001622751821548564264420264047038072500542006560468512668139133803421844333716 -5.273332514219821594135061562512833017580094865290474184848077748813192930416e-6 0.00001915682087952150019647319211570946327129138480478324908767313913023602741090 0.00004745040597488991224636075626390724634416751586206146865875978207051999362273 0.00007058544232139544801328322590486999796043476277211024590595621296687041392826 0.00007356781861787685249554584734790286874385935642742270928089474257979400313912 0.00007132165779034606246095686136203145415654324189898974560520564075870360258845 -0.0001022841060769818706288249045697173142292960125424375005600264017619189099549 -0.0003666671962933744428945624058390744966835677800861677445157361749320647477248 -0.0001493219638921147233968494316880669066189559840417506667235718586623099010453 -0.00009424698730517056848214783174268580613908095527697247007257408215528559815067 2.818374910880436866341735916371422097464345871223528371479639371616892818258e-6 0.00004545176346778486292636698697711722900434798228463152595732359950372877535370 0.00005428565531580631379229515159429115907893114679712627198095962021053290161962 0.00006090763132339933851164686641542608040978139751812366082149089883547869451885 0.00006713843159218586301589546811376502258658470676431676120983489775051907588192 0.00006730104219213318592621198450899405771127863963681927092510661018772170250045 0.00006020680632434440707848474962050508326625772865418007805356092774955261379889 0.00004818456016607158083221482405787939407400635981352460446361644685700909218998 0.00003488645790785318217347491155710466278945795232434953616655982663926058502303 0.00002276645882389167745452731830699274107695810266688736672658670460644229039355 0.00001263106099375508848686575647611205138929955277948459566828617546062238390771 4.886790996889557116436123311281235641093510007804862737485535208517626945167e-6 1.210874203824980294871962001224443102679379463367785097390208301541972127502e-7 -5.106159783306680396334856210306512175145386039428906366127239124754888145158e-7 0.004414861846986046599606394876331376226660436080515105709704736885030718477468 0.00004840841345201424752535456451466888638160243143361827544265717486410407983803 0.00001378795788315935173318781962965542148474482005197320936829793013522523403915 -0.00001321389549353816808460822284969120445306023760317543111745854884224323138663 -0.00001489491341527409880404055244946585054512730461945496868833639561534455833204 3.428825624136996628938632827492297664308347337357409242958055908381047159129e-6 0.00003022658495286739084170702400700344289105617307112665039466667968933854923951 0.00005364901312296604001222935453925133371397842236412246788062178481547232940669 0.00006778922044274390694535206854774064536642422754610858708495906611234283902963 0.00005794883342333946718307864493003714635205187435055981712133540146698789785062 0.00002590352826500598894625101595489714006995387913068662567828265940651629271212 -0.0001324524845617568424651621836356808095019002279620427389287034972041875521594 -0.0003051671670769998002944321903914539284545803022262524190539322310643757407421 -0.0001030140175235535667123148080495730977708728561520766208961444191955543988843 -0.00006362472326712933146523627102504247392348007155333196628808385873756338420899 6.287731385107898022082194286331297525152923437087029452179713692679448335631e-6 0.00003810238888992935651218804745731746331696836829935231068881371828711221207334 0.00004441433431161973415115988778404694548878179004335826830233187026533034638548 0.00005010574976952939409849787114745511638905637918789494107284618411780454324779 0.00005629285581720552529659729601229285878580222494566101720721167932626791500125 0.00005783271099640452211458604197670000615593272948644123925920190547968578953027 0.00005331767780536981515271399955367452345071095472139802644452054521918950032054 0.00004438366206172624336272864895952081619982948003801386383119188057698627026112 0.00003398158716428125821563682830927964433665896059324943915626975163330644476103 0.00002430631578615848403310192172953341025311213340934109388231858475905534922676 0.00001633034201333840402848141902647132527320261920517714852276134277116079333983 0.00001081450942898991099339692329472321662793546558378967638544734503460545932268 8.749116136813736669845843010027542412228436972550063498816102749429131367223e-6 0.00001166834996336859672835622200615444007050542712369900356079827447602823652639 0.00002251400197796193461988550338295124374012828632384972736139906521279102739760 0.003807780212301328359976009205250266072595763549382057102088464451398961547693 0.00002857930028511809983761720022620721502372663816315447603029638213454434812273 4.528265108351657257301833207462881338242308058395600039323991406470819869163e-6 -0.00001665020691108384897508485629737673462220674311818818916620893149550728693908 -0.00001215372202734265852940518733063840546723997574375952947699701620669397432179 0.00001231096879207245941575905639948026059520356760381361783819007379876457748866 0.00003775826464355986604011281888331752240499929745176106275093824359855205449885 0.00005455352452558880948093691201350213178024226413051927490285389685089519103462 0.00006090789629840153163431662987329693884102398710287971112272577201393580944679 0.00003826419055665178800955700411372615082173834253652171931531969506157547415248 -0.00003629063778830484748707808366821933836219220897244816200354838883425009135308 -0.0001532599872980890098770426114582508474561657090141765644828694314726811162009 -0.00006683447159766214466621361821025050493812688310074392987149049343462582024855 3.734234268209490654555285907576670592509370970756478708131613691326809454076e-6 3.966237424808896189041194441112654931074792905668451513247052446853211573131e-6 0.00001136609750087114624843826813498391228118920035644356637100900830114545316417 0.00001852209458144667474283209240697070552765646442496726008944785672664360969932 0.00001971918134888094892167281172983199653172814196495800842287347236222707734237 0.00002137946198186732642647389176172685096450073251791812326795135522959182311545 0.00002447940880022994807912273440918579513985307191942876026672660843043859004373 0.00002725156442663730385698373043822421742342845424770073687474208397014741930081 0.00002856314188867786000286630836476536563200692172189224874230572301753727328416 0.00002825864001061633434455893546564812745881610982368478518906244091719049362957 0.00002700470727927514951996741529472495179890301840479302206421699468310353893144 0.00002573318845366979819311529008829987542302594293291588720323943811275613816110 0.00002528283159643873493953698569619708877828247587015920711970735120140831667226 0.00002666320944997318574011443444456277460708425976975906159837466407852975262650 0.00003116355321867171104885072951448028598631447034224790527539844452628263654399 0.00004058974617508025268286865555275232672176551597781812294480535029561004495617 0.00005800433557694266027171218313351310955831700836942117974596571998588230909170 0.00009290076994750495221285344567271881587372420992576920340158095973979769539234 0.002883276597948958033367980471445595052878370205404789066132125370983238590294 0.00005295635152861449747576702042627322675754959147881136989114430485943336045804 0.00001983330315717234845749766259039901458828231731717826487029052977628120650634 -4.464921852574366954765588257517506429657206363194009215593767601565143036808e-6 3.780490643838189565468191662842828918751539767660016106675583998650387334567e-6 0.00002915611091726233620702531363810554696977428115984655840605351482250001795426 0.00004836431739754008517326859027809773786742536929359735699339845440725151339610 0.00005562563684693375079481619240869444813045093447072596992557430650811241271951 0.00005133752475240120091618406157312813920519482509301744601906924975995379967084 0.00001849214854654943937054333283601804846530019064697984978184283147618719769920 -0.0001104394601056700359871542665304678532128184353162034616528903626549890043716 -0.00003521772590194826286736038335527547284868915388035984240508384718027919675919 0.0003683958698987296941626739870829773319163233088310885846645208448211320182613 0.0001632540707038718989785067554194497007792253619569302877913173687739616463356 0.0001220645147896501681480229297247064681698963316959624410630679919482356857009 0.00003071605585902023498508044068136558106895693498424644602273128361690076919959 -7.550740874746631830792396723327149640878409942160068447597330414640601461331e-6 -0.00001594784723388694671743917749059218712698799533752820725236854603947573326009 -0.00002217298840243450733251216907044290677488680598247014900340574517463356046833 -0.00002591666168958966775096605870403906377711047138726344601437460064264738192459 -0.00002199424777802270940381506945275205692926973765172429559098878048934012593877 -0.00001051644848059965783256822494725588571505978205841205591555163639560891745718 5.356621999654211324185187187556858224627595340308487552576059444022766490480e-6 0.00002201975428460781051046034671495083998554542703586846106695122654658515812070 0.00003777199689987010523037147433481471305674286351293499865001901478573596038997 0.00005291436965571049661679434888372992001440265689316900899676721152799738368886 0.00006853659278574611061930726329386881461051390233517756360657546148128082909275 0.00008583716336398143092133548977586706436354839930969582569038622269547204466471 0.0001058167326664447023970661990234889520763361379153639202465255931064999462287 0.0001290855773138634786740609027504454624879723687814517991709326099206081832565 0.0001596055156118927583283061735947618041922811137125071553762110196961429530799 0.0002243527846197981716092164186280992137115730433466737141812105442997490563575 0.005177033289147561106024803117836284405860681572324347793991647356866323101509


==> anc/sol9.dat <==
16 32
1.373714708870000000000000000000000000000000000000000000000000000000000000000e-8 0.003977681072042066638275672431372540293370725797728750401990656632930884822898 0.005057533808155186447406295926378181984529154985368866382092389938520262302422 0.001981751731437558056524587028320977920713143316327313157521545899999357446406 0.006088406318346978293574296367006955928439992671548715368206899981957954728443 0.003114355155800100791975185269816921980360474205226539366525596208924884361151 0.001928034058176573725201489164471086651097139701952768019355514539231512768684 0.006658367629598405383973595631453637593015730564755214108140006920078125269887 0.004636692904712962976744677870347983399306155377424400201158175482077222059029 0.001974536809559071022890425823270709452266287262528019766345935974027910618435 0.001687995054226979738753485749611163977662678509514424678555302450351456594027 0.006815471116486419234499439083346205507357845499346349917438736158937346569197 0.005779873884571832809749171260971655155875227496774706225715683072593359231238 0.002751076253463394903828953615404516867584052752918146914577897410238004836647 0.001313795413020535784013242374418378516729907869178463356467212984133820648199 0.001141145730137145216561274553460380268240324089886130619948676041829693918403 0.006624509840300325586154141792546063367572399432429939750319803469081656773001 0.006598072951188973564425270381245359960828175130162617758844094312858104127321 0.003101594787370928753322941678200602610369837700941769999858410384899259900419 0.001487113826400439342916484002864588739453812450033498278212892065223016978805 0.001050740938560103528221639897898410449754331613294926004591674410614204203774 0.001228184145003369582736187824992576847328176690222757405300068397984253666097 0.006144340244311409649781800274443380246119576990857373418010501940571303952054 0.007064735872780153401692004462856296865176308179989937100252375030572890540799 0.003054317862530317861798304376450422345263924823212502113921606348001121124689 0.002039536127039914713756964655294677496975778975212992231146870714618194120906 0.001306256352165602052989794530250051944662219827860666462920342422930354826118 0.001832625099472919671719791042026730117812315370633421005333746283270308202191 0.001245998165912060933786473307866304884361812096682342609120841980727045160914 0.005176352193184145956812946439675815362985591938527080579643838349403412473736 0.006971994091957185131214124517881749152114634337627954221463872965630901197724 0.003803308627819909204583766996448854971090732899269538320109100960224052254312 0.001886061726754557760968272096333678122309602079404418742653999188062878507671 0.001989357188877842503140564854755122655988374019527593494642738777500239935593 0.002637164622754823464263849029408779907915002430549588764758402239447458680321 0.001565149128247073748287057585948245429937637316133080171214166170577346633264 0.0008823890878918962386767218911680080781510933778705133918865072244271909363976 0.003984232694855744747450871885944679314384747528853841000294975135990385133887 0.006640091707940329942291427020811220348134693374273329034431519094627284693743 0.003429693491674355681636904774784501669058454651660106709006684236186064083909 0.003115807023592958121476399974318942954302381837681537437575766698647754610603 0.002349026377158642800847928620466927345673003146014935395840141984740370060812 0.003125814729484097636960003328990584911805223863345437603393248514683284850054 0.002191546074352308149957801403054384385417472030371494975155474293183941760558 0.001298484116912471270761061737983157425111430283858231060782138272433729942947 0.001148029142535021462896657899323061145368672143735791504235598341704732347339 0.002359455506823556967105134449586758065998313791645078420044325043707816650940 0.005621159026387910597166902351132272819475393108318914199091661158095729210731 0.004178401949898904220683076314316360363347591260688991932977345298858059608880 0.002660041148909010509231838864397428039896978549677120819489885213713949438120 0.003150141550632418854726238065506690530620792964286835180571397405014616750951 0.003673290127632170643995451746187976639819448584706478511893917294365031879727 0.002209749269265618404034385307805540143740008822109831033410511953994705531200 0.002459897881322974414868522848415227672760987546985769526294558886489452810659 0.002150417666012167928842890178818338426022659264336780507895930323995807713426 0.0009308472471626749901106018482198913867744878206271741763251251409877737654909 0.0004004048384456192616568852134980173956039040019800135301596029825054613343605 0.004345239061421200280617669539690081236236231281959412486148885073343764760862 0.003124909708749281482141372121813901265390861523895958687338831286134451694922 0.003751520524462437903451697972824562540479609144389996002573235485231946068419 0.003517692982822075498141394355499668294388523243166547697661660250525123229381 0.004036436669775807072481324725240036737143292227948325164267533656372691928643 0.002863885661170704196063586366133618810891661904893437728879090016873640845377 0.002968221388051223125053532041978011760687369926130841721594853449512719328498 0.003985200650009177654695843030212252782953138311811797971263702875795167830924 0.001222564990808849240396244671585353534094380293152247179647693333482802509377 0.0007651911799765664013607660991133870174500131552400955306638758657394375989537 -0.002127316906718837340363484089609252562051425782182009261485922217765148634624 0.002488012898690678922909113837881549129507084523295288672076589792932952911156 0.003116487518613534672019421957118668506402214803781154210826487618318749970940 0.002501414436385654007866917936654761194283324724314353225449372429639097219034 0.004294737317489613420145494969639704640156760508704808977609585984213759844864 0.004656045730822696835538631996728782647909470139509141026595769328800028172321 0.002838179269385054954402124105500952172297937191150369391694990375101491678205 0.004179874998096162431702167920942652530254518220428537548383149343192503517742 0.004910220346250709065826992696538606259866330934620605103840724816156502576754 0.002703505444529384455308594637047503248610948010937208542385169981577163685299 0.001424805565923460775944626214590506066082178322103399498287315537813777895570 0.0005913524840809448345207909061563977906851017625384709954024473204012106290266 -0.005216781348851882672525825796351984432442357999433876667378892485574528603422 0.0003406669132501102245497904388807983077962889204930295814670767599991664897099 0.0009952511899152501224584532762995959814711823510410949001119978932463798849210 0.002756122552803985620398909905207305258146931122711941943325427832778374066724 0.004761003443364048466509041667897701142775023193013119258679576057178040380097 0.005272904658992020456586520721829508013119311293693562959758792172310825876930 0.003157949946276337769034362410225630461300055236787830765355618073445875920195 0.004452626016074156708664132188890560181218346783726529801253088247706149579441 0.006243576641789630216757256185801139315132830014064613834251880608669396825355 0.003308881425586316617225800878745878674283599668008969467757151843048398000642 0.001866828912195130328481480085230551623469941852968138936270450969516804540379 0.0004928101091690761297048276928179898862438374383354390717229192868279975923773 0.001680528787707100711721531801806937615483006918845185708605262834891075440268 -0.008490570951243224758761851378368407516741074928376615276433033434780808891146 -0.002805089631575837594217010372672097823333043767363937410962325116182757606020 -0.0005086570582290815754921921775646211233313280524301859581227493518863830040869 0.001172704249371495302831813590091619989482747281480901737789322237869189836541 0.005287574458284968919669820632081424697005606036187084108764631845561942092926 0.005663041241357510408121311039790364320782766035730838587457614297317883569138 0.003233944059014509614805633447153833914383744048505616983039335718616979407261 0.004952470959774526358886496000139987437342110059741981758262672106962927727840 0.006618513505860589032911391402743383929529346055008566934250770822204628059016 0.003995457646520492185487982770944767813851365084093726449414664595989873304074 0.002501905872324508162940788015164341872617683597244960381272222130405866353094 0.0003410590407723093196986806015109809244651373810245119542883774819087925258952 0.001405375493560365389740315756803206191894504412408256600176632381950565317235 0.002252045886481163373707716228267805947394137939767956321671034956209654196505 -0.01258793843465594671760279081348655687143132242143289180789538800476747131104 -0.006540658235514327108949728145706499958357559822762535286246380261495056395431 -0.002666117730222379507875602514571666389399644146094973450174251040510387180782 0.0004551998632261244495033652363646299038860219750194034138561033987167820481593 0.004791790604229798518042600206275158848752838421687671258757087474595819839744 0.005705403880135203385072482336629104839730160407922285073730172170411547129640 0.003160808728059074235324964665414522806939037174163626071890415448753120318081 0.004616496663584659946517943644350430519715613518646832030266148661671175506308 0.006591042255937698881995686154528785966694290429330261817943496157781107889637 0.004389283903471915100963674190543712558846076619668495256844728843158414183121 0.002778016628109470758684176925481243441202459583737904222520758472781187270141 0.0005255025128465895561685591484203829641350743477421088061525894953908321619117 0.001646805059422541737529112916838482404547797682496383523810077240829905422299 0.001401804743267041332326257361077347113575414825649658976052552933817250058652 0.002647109551098979642042347140927325709942726411223857548009332871761486256712 -0.01689168895054359902003480448907983079094523127535641244570041934318154727688 -0.01096129580666795705583400105832722749064957513434198733758298104481880079325 -0.004786570326328602383435791564646554193370665007561381832577162610627093229961 -0.001213692936841297837418813155234978807202393226074718733535073480425085378203 0.003878402433704926044600934753925744103452884969130416987110112396003019911521 0.004471933432633119435390899699636625825822977439263200069688676929375318641516 0.002259294935320282197407472768566916199196947970682058761129066347694481660664 0.003778507371770512257618408284647360384943609636491827133272050828376763940012 0.005979463409827617042069890290134719480383253967507919260066631364790736489264 0.004058027882492377378371940831876928425540378011769762881550914428801087920523 0.002492548071107958746180086741900961488932022042496281673327248538212424370299 0.0005749818320923534043619904629019903501206134318598425909925104477475752870759 0.001512078275351286622158955462843609804259256016610373629528985515742706503039 0.001447556420998725939557926188226834815681512679739845053737054444481226535014 0.001099361286058325530309201229281198868121880214128631784384293217168443876910 0.002946148192467806061704807082466381221344764256130174797180870170290939112180 -0.02151912442380179653820375936989126679076500465267781780452033190539432602996 -0.01577030536493161362244131842811435124414541629234326011820606053063516473435 -0.006906949492098907980856252637627327388906372810544529906282898256019849225050 -0.002693265682462452305036323633373428189910062577771403086432824127102681502749 0.001361207989310440481181313873317875719048011473195137330484641999532635549481 0.001824374410731333582605343422709592017126327560602716060523871592976682639760 0.0006579878399387474258588256370035852589809468452443402698628321301764341989017 0.002122112815527764636757019058467084660468651860384403705482158156377471256532 0.004125601896849536143517914658912601613536753135948113006469418085640437956254 0.003065361944906862963231737251571040700521651409852943995240668126057460197349 0.001580349804579091466816163511218449088665415879538596852514616365153320260599 0.0004937680797727742966506184114188269979590610098532531868162804532678974344827 0.001026462127378054776712644158901981196146839033552533882554428723434686668798 0.001244481970303478736118415174325643188313759144197382641580743421485734561937 0.001126959663213574902622465286925121465968073325355095060459483252940696228257 0.0007675897366191552705189346914397426977545465593668297948003691004201432110579 0.003354330485544856494864879060519441052675066551802585953992566145524045936000 -0.02649313999906009069021582005180229129777004603996865634450421197109668782842 -0.02098222432207138383085057418747233829443750463367516422316557018504301737866 -0.009496404706915133145590113909961101737215404624545893383837523169070280971442 -0.004838172314628060660726974763381016818544469503348678739464667172340095505667 -0.002251998726578909577357822399846823879423055712713472523247305223160325045407 -0.002317978939716429211196563691310386132189824908473803963900867030104298181386 -0.001599888627546428707831240538852610643934410723342696875137209366857350354668 -0.0003861356888275781083672684741791636029669935386039904008060780976999147621999 0.0009108779096207803926432555931835952437344804253193509684163377916961808879910 0.0008657568746276219768470610358383457958235543369743600995159903526083935621508 -0.00003871577949427022107465024965410129793381678704304314553258192794333276339584 0.0006004427704941397691675898319785169148558998440537150222558457685033946212372 0.0004176147543303897794848600725803650087075515618490878689186759737353949056445 0.0008724332705242746834215660857929467133979469751314639164549233539549228418501 0.0008280875774636067703894036091559460224563541402285177578070576121231206911217 0.0005121561456440372099906916944653736916397450605428256958743782107353685329329 0.0003824811441507485417425411609140326161609997348160327040752112226293256400496 0.003539097255575675854221506906044845151148491147285009559841029969703255465832 -0.03161788477910300817729965203109992738375681236927833958439966944055695366540 -0.02636089154686521306272165999889839421938243189206042392548800388094457697772 -0.01234319220380606506564871467705888704706737849478857934502071613678498587726 -0.007497700968709251785023423487269768448988983019194298786917667696104395871389 -0.007290625681773171697831160023220685996958707401392279895996636042709487280947 -0.007710595263553230652672857815826912924654676612503695291423203394322327969080 -0.004316287602312654775404071501798961540064078650666948527449053554429123249825 -0.003639223175739427393408692756110461700570635695363770024160613503827377603317 -0.003639488510516081945392994648601736351011761210787337990220070191149412701665 -0.001985940318467299772372536627018873093327736817184598724179174352097145505656 -0.001573357050825165580254624350160585404435433496522152352629400152825999525729 0.0005922882152497175465976431968754930470268351636875990596537865926792376923945 -0.0003356161250174939899576447131906249891805665510966033427526341593401141388383 0.0002742433152342848423668096940911002310038303800500528065833993629538228458216 0.0004243248817535197820867748622275154637666011500828912630426529365840009711532 0.0001235235029928914729259809862810991988082160018458740733768907825195178391239 0.0001306931745959589282752222073614029174742728122931900658678589386250821987020 -0.0001324588462678210469604397633587402767933791534871842914358730750078948313515 0.003837197010245467616917981379595861106210020819982277258657963287494105676533 -0.03694883951556226677635638673096315141018337553156535313329491490298851372484 -0.03225984570053815349392759475289077021594211142611876148117209746703642072125 -0.01559986786106334340861616381236532876894983900091812465115551222993187481284 -0.01094399330051009565666126362125589002806638937567959468603627590937677751068 -0.01288056907501585590504620783042685746959635341700286482001337074406579236336 -0.01381183000000328646760384007735596898256282638988406846840573876924419195077 -0.007409989135905802777402123726084064741921768953444125021069886070553374619232 -0.007280071332126701463022999069918942411516294539340028395755632286384181684882 -0.008992856651617827818698532902496253412497833193720742772904413445849714317337 -0.005209023085451071370532549874831630280859850240003529966501817845567686105088 -0.003197104363303823599310880813091663472195925958036007367584608529332001414646 0.0005790904037385471775234453499519497656264141410282631199775078750422493325471 -0.001092043492473168705506759247728813443599189085549459522327468743862396779996 -0.0004640490981186808099328021591903466746658418372407825924325589169067961749013 -0.0001819370265235775755129177078825220081148999340455199473774507274955979939467 -0.0004482543092808271380485554961040591656314813764869139917529488672311252757698 -0.0003307738110283247980310609794950006788413873432182156626704633805194201135255 -0.0005122877476794739647055353737611856328170546601483744702061386538665105764718 -0.0003459454472373684587904870920707835637937813152043551343989600164452596698534 0.004294886839454533651025759622482482338901960365985564127020766702306091937317 -0.04228725249618075628892794186575484954217461510006558707359651228343245489041 -0.03864857964786866462220117116780220931049148503643285324091646965994431885914 -0.01939436317819906438941738307260412408528658341709537632217843451015744887965 -0.01460767810910636301744168078571956865689074209593161707360088092828766799159 -0.01864791217849262049867880540736996889788576858396994665970802547908507732032 -0.02003481075654249882108791279918210151640422369367558600588934857731249696983 -0.01061297490725603844687491422677774729053994663170121495285044292845520113968 -0.01119961927150859240023512510475482068140502118248417012377628873962458713759 -0.01441207961859450339815023515075401639032734708430355136969883298351621659690 -0.008333305542423366860183725484999184634504716563239268223977345468018508502412 -0.004780467484413016291080451967942698339972775451537502800255315941175058458528 0.0006315670267626727428811117359538625624679563743665046617072301478720050084832 -0.001795262153521084027186992583253226502767415945655827321940552989859548848043 -0.001203017124933696141397482771312608291821774022894501490011667075005505638039 -0.0008231655319273838066201253802168429516667753076697531406132499279562749216571 -0.001068944815280348273501310616827671915839847345973350829201915501668847745187 -0.0008417910204348252609549368521380363509838852153127342991329689549643968655369 -0.0009381046643306996456391223056500928045014734932631920643480159201544462706207 -0.0005965396904347458470634439565991441903911049515853863584198033253887831314880 -0.0004676929887947141265008348926829939620140028602470957684718117486207287426798 0.004799812056516474149429967893331819843295171203138534447352681041698362164805 -0.04737945901091066419704471315271546308479863823572249026258580835052615041374 -0.04553345640844230629133373417409533339832944780769264826454127240596007418607 -0.02349262874611699044653309336196990886330832468484129362131915854720559574504 -0.01820904817029033455953656248468445324712919380959565566250875822111197720486 -0.02419675551067363532055497976267389536026265521345459878237741866933795274879 -0.02601276168150912946799672327976255185623748276522740026057239963136740520125 -0.01390699137958935755494095298732284092967326118451951778806179312977915391308 -0.01524654647986623321319795367700921819517316138293838692284082253165074470740 -0.01942870568806189560530166020900728476394334044324312796696049196447016281829 -0.01106502855968459663942090561153835259387780615207192887759942714118123081113 -0.006253613272821692701442208285320086118600441528590282617656720723980768340602 0.0006094492458673298776897467241123532331130288029336614686346163113290055770478 -0.002516619464382710888753309263628493048893510431415026360800709042031245408126 -0.001886312451338922351307880522002605483343811181179553858411578053361846073598 -0.001390078892590427327822395041534148972108477156287264996654400157881786483600 -0.001586202418584099562475373729540037115345930806083986257861194177722053151004 -0.001208678453869336677675598785885982937511581145904222794732282519435439684048 -0.001180690023852432253947534830839561005471727277110566968735504086428926228629 -0.0007073631487174950282764586213212157564558675643405127612714939436061498568260 -0.0005330245342068647753896409164483028315002821091130693408513609149712172699629 -0.0005914962864891125949059417804733178751001393815208367030101804156953739456288 0.005205655596811105516770184295284123673974457242889373717975426031718675276916 -0.05228406930486620077630302800924101185566146839586407599775317530911276446564 -0.05260459893151456381209109910795174046737901738067180513999469657902097049619 -0.02747491754698496782069126081826931982879642904437581827702633597326894324503 -0.02162322938463654320981546787138261355523200692800204066387801807608525568142 -0.02918295192211125181498686487077207090531538098020700859425938993197774227585 -0.03143501241503478096605817130442097835509810612620162273153297512131855599375 -0.01726736897660438253119295488190581439551321008492382939012611492003341013685 -0.01907469733492762500265374603807941366821422833225697606851733564374082117884 -0.02378150480001541804414906050232095000995296498823811358036579525278655224186 -0.01333512571724486932213083531093469461980891355884458400367029301100683294578 -0.007591054558351797593897253254811889283599308541187143097358457000710451406027 0.0004953828375115340659337808795253024760321175722823816058214222337720126365827 -0.003278083152297538938576742731653464153432439513157218889291385849879433630874 -0.002460501836528240356970169501921703060651283495647815163236259896099129114618 -0.001779709833118361937238097161674401620724783968824509310064032309022727199236 -0.001861114991461532756568274756667913914700893310429281519002588916670431540615 -0.001265128706099508117511745856385820783629774840389489805098575680091021440549 -0.001127390638124988937197326263777916129165327033448928259429259249945772432498 -0.0006134824156184295359586534334371837243120284895912073345311536947006411011320 -0.0004677868798288704447877567719349513638256404162585464461284086965300252929794 -0.0005422044164880918496648774239941236950179450918959654913715270028873097693521 -0.0005957601948188221545266512315020959345285593367789843290802602394655193492463 0.005543581578217540115086439390491150586015902254303779692701635265514120877643 -0.05693727020416172030470351890355593254639987378366004493274020044262945176016 -0.05944215239654582582763404599926945138584689505719215468546262430743724634780 -0.03115508072723358971698840469741532638251153348487831080643143707006474463652 -0.02471324622596471373936036759515463702107747607996707473920826029467151712063 -0.03332343617542499050654819270827006998640836496227810553608479154590305746203 -0.03609100015995306353089984287938442557998481106662108831057533126912464174908 -0.02035681017260000379247582441017680753509711152699834734103766163571536601631 -0.02237199529108639440251268680499393217058006003129834676889500526227957054768 -0.02731354765407752037502453443376488279166230233376558427280863267476736069472 -0.01510053452890188556256150055793581586556935759025655332722230750325839015764 -0.008729389448683145482834347280532066507619648858582109491806344039863883657010 0.0003556784073511861409453804440081859644544166485251547346492598705156920769322 -0.003979985658851053358444793745282293867430826375251672228476573442272595029257 -0.002871158171753819804774786369023372459240520455534606133377093441849176710663 -0.001947467540367693461034579636266447909990191168777949996536515198502085100617 -0.001838647270419510180960524827792950174503469009573441571710893823149031155167 -0.001038190123069371041314867465922309659906267718933171893709919471536545138882 -0.0009020012724749600015068425123544368211860805456280160028906519885856557822529 -0.0004336288992777793408800527662631357303973909502909567744591527857919408129829 -0.0003516538728173980580969827744255455607789903497792016404006720030848427655662 -0.0004567723452532498895440377450148114671885142805928119517163324220102765384986 -0.0005087561873945137649523441668804079733046073423705517626619793682892104855435 -0.0004277922421015466397617933683476032518748133919595063578140235978312045521669 0.005765471546262738130767594586225725552278933383420983690870616613963234948309 -0.06137398707892228266976229269690187596668768894011147339196001241982487536167 -0.06575517848130517471934904815322638482764687561666747319150774069760997884370 -0.03451112623183449070172891268198909499195634232507893147906663538501156487717 -0.02736074022650464818848981586724978612994655477774543690731894428875176559662 -0.03642708889394602758484811259050143658322554304153397567030874560657540238060 -0.03982676659403733668851689964130378356020229929878557597996892981595337299479 -0.02287167809036206405111380861898039153111403740135769616522104152787898614805 -0.02495051327387913252641728526475235263638121668169606458019772574862494463522 -0.02997406320308509978150772005906859735504990473980261952655117257677774494681 -0.01635250729704586422159352095638163569327390017863799000115274447886644811188 -0.009598378174354348093752713117420647235104791001597926346697030387748355480984 0.0002351517778495611813185799045984204446408842707332725827584548709195872765413 -0.004491231467614691123357501048688674905739017709114408617909422584294332993606 -0.003078919915500485158603850771056362887831150093711967042255347371495896478039 -0.001856103516766646173539487486721285363465816098064136024692930390208882903624 -0.001554404893556646326327016365265185370448243921670125155187573433354276550695 -0.0006996527948292236597812125944388571321388155746290053660116132981917621997171 -0.0006800268777947744255550432962108230927533973504174223530600907489001468057333 -0.0002923214336998378781424928422579367059289305437044454592509112948180930627563 -0.0002827333201903985398741482022884337306250557850146677921647294484897154997959 -0.0004343626354818112845806724734038946919628888946368230793676822564894081777734 -0.0005116344886694488631119320234844447157738037675019420753158218310687628495131 -0.0004311322158778424307594023644335945548459481502984852725134555217474973701122 -0.0003024941784021250747260747736147812928513882332635901965582596250971172777092 0.005770079371742640970390548611767883990475298325020556939765320950829114306922 -0.06546664373208282418460565461570905988015172442173862050440808846556070488710 -0.07136586071923425666121277124856257381305026193709897248761472879239664610856 -0.03754304735701510679576827435716918881018618544289278952977130131626652462003 -0.02951521212796222794704487183216954287176644273941144785856856866608309872695 -0.03849099243085987610754912744031115135358225615100420910130153807651880366579 -0.04248925205090874130833538299805399707167073406663624695506804363422709690819 -0.02468695194705201991852669398720897218770328262244013265521875982620819116418 -0.02673038316545849331602944505031637465985070134438153793299463209925897372664 -0.03172626520799425289639427977523213086935303643543754552332955572284491776953 -0.01705193979526803474643184426619131631582905618142414821050318295697332848439 -0.01011759485864709983491362666275643302807875821093847446526694557563289625266 0.0001438688934060177652181873015928126587646812966098888942066047130492646955853 -0.004745726039460644314780103006991735182782136343490260084566379447716300103519 -0.003032701557749324738660029139750627411776983337283408571355312983389834508726 -0.001469502571768107864968308013123143064127708816007591578908091806561725010278 -0.001141492541985017774208153074037667816804504020266078659271816634248152129834 -0.0004032619152714285665109537882317976085919105511141739566949113884770941554623 -0.0005381136459812151654409231529645020436013695407313886390193528012114513507292 -0.0002265344113848826366720776195866847065444685639565787569473152249007021467064 -0.0002842219006202526000311787983852820816624038305134912373545390531946048639594 -0.0004914714480964397793774548652970160626064923247321469410918899368950881371455 -0.0006157840439327463464993866024816334233760583804675288852514726520480732409425 -0.0005571759007634139603235932898917128714782010311816863077805776860191823585694 -0.0004225542000772447612709787579852350834511719004290447768165886011552420562405 -0.0003798662038314305996394468834910941931430352225015481689683972460323700952028 0.005540402748568097605929956071104325771177701654234785193950179931101353228668 -0.06902968230697976439797586663737965214730496559252451092485574121715292334583 -0.07620902506306943173667703879548154182522035546227588397745461627699065449924 -0.04025610502222386931429006614844759046858972666828717787321511358819578573923 -0.03121051186082175879197496868258462636778891933326584547807754580119834792296 -0.03962700968562281741576378749690863923042204771237954891939397749211544653441 -0.04405448107217589859201483088369639514630978779602188536232802592861064177269 -0.02581475513098046194633929191147959869219581476700714417587931459710549720030 -0.02770267129784351863112306269673309133811146996292464862986534783494239312755 -0.03255434062073905141950274087673382737526503846013956603849265744706468951218 -0.01717915336818497888493692785648158600557777388402333653699198784087311098704 -0.01023591644511644827150938666936961254452733763753635046361539007528405669391 0.00007294763760897723645017714550368645752955823653562313289559606001157188263049 -0.004735475327102199603849909273061375855202978635178957523162522436357201617998 -0.002660298454189050771622820187419561200994008246398171196100417378496829386688 -0.0008657203991679660139841638261320447819408808225485669882581083439772383240489 -0.0007540296364137735915756821966565635240664914006166424853261979277601158523483 -0.0001991737395408636963784431110795434269090387865154520880675405065077651130559 -0.0004700122250461845605203523695541547377084469904297466078127650644942254469030 -0.0002181830762453200519662663607087558879631099238869820137294913977679314504038 -0.0003311445646544256228977678016331953186703739144635505317460665566955871215441 -0.0005917534073765179166547318158079118421239871513277528792920120876011399267661 -0.0007702532936528057712704349237537241320472022602351648196598774806119478787565 -0.0007450366101087965650079364523407208278493346552605346027610425514306064390626 -0.0006147948158895538428687626855020614981734086306034464882454864757112572711869 -0.0005637634512112507934918353421761933587826935375330890664188138316155061749423 -0.0006870482410253595583810839524712375164505916595022995651186218976182522790352 0.005065760318261424146764085319330795156985519381652397880444275019527236014551 -0.07181969903854098020048464449196833084487947492959426556506543143207234157036 -0.08024959580822598456996993925794501101087535794298272691999753604779995599028 -0.04261597827096164891928383295101002070054322723121384694994910543079175409260 -0.03252370565667738346087767242239609747960210483530382239225907367713456001840 -0.03996872308495451176435661737944945991576895075479994448381444296115495611372 -0.04466061695165313966852223011954311435245727253160220894008117500836224178364 -0.02636189786637062039113455821858708401041217598501503831003133901843554418737 -0.02791193747907334415557885955116747588948422382291196661091919015171476207836 -0.03245245583395556652120174795993411707380295020273238760719684888701923463996 -0.01674061043255285909744005809796427160789141074503841647290615325241687770828 -0.009932952442942128372263144822020008820438694610177988825232547909830562247899 7.043734511230216341669982613172625198525306318388804314990908801972385842255e-6 -0.004482224466723456501716305166109014110598282237959814485760750409544053998034 -0.001954641945458056519141202753401267711231139057468969918484767271735817545043 -0.0002435922004417846088610277254171770370711695583232767270798718994861685571124 -0.0004504739498736109329688411431896000126815449420432158741463213507433401021629 -0.00005900497488653899846739196339133492955731008900681666881132589935827578274922 -0.0004254574110761818064066397296471237560067555205837581749830286654207137229962 -0.0002159304719159231785167166599550543067298778688046179953198010514441529114978 -0.0003646323430244232458177370940876375697320490203803769503767878510469267110647 -0.0006606413508570706485029378146860508351269250556041171606930242478364322558075 -0.0008805668326012438585297229183094112475211361070551837442873950223612366553751 -0.0008873559575603663157941896245641305180501937271501583211563017860589790934861 -0.0007698949043477765671683097773467497700184552904674725103615505512936248499958 -0.0007206396725299787052970722630026511050515403887610503170748581048473074555901 -0.0008502982141279750017695573523942815336432023062539203132650646787864840484559 -0.001229187209613965141741168341166475286637592268171740143668821196233349577056 0.004304452949605376016705247918683726080359108095314422926108149670827936743408 -0.07374865504785029025206495899327535546299514646454335370334625612812644439675 -0.08344829313944457648417479145936745164722412308251715391151787745349554445843 -0.04457592866968429587405236934967437524168067247219064090856021994718945842822 -0.03346291403382235922215583347550864578112083522036314402560125851983119385451 -0.03959151425461396490361187070851757622706614730592144107514191967749612977096 -0.04443837931916205175987420741253940434990855352782417268421190433368965507468 -0.02642659145532605360979857004578500705026620645890796618369955702378863436872 -0.02740872590895946104385113094111295468081780898254628630661587454666794800502 -0.03135834279106783234266334093461117245350573913803347261023288259659600506147 -0.01569655267089001332491728743565242454918384125413478554408235407809555538216 -0.009178738499397073624374213336589593096951565321508625670414419476760205096957 -0.00004183674907987018672592414211562945185100835882345688091323323161505476303406 -0.003952670068317488316998269243351665947496656944104554301134594282764938559870 -0.001046334896256602570127541072745043523419532496787078983692099869159005859289 0.0002901419776836224789730082601194230129845698190442113839280041212464416134592 -0.0001958696776782247003189684955802390695841316823807778520208531292016032460151 0.00007720529256003422901507186521693145701550044464717352917603082312547542031929 -0.0003389101830790143654047186143702008064756253707876195651472314788673271881122 -0.0001504062522271619537555942911805923680765381681629443036631630052305547593168 -0.0003045925303299341146026046287362276620033116159282674585513497282295886829178 -0.0006000216183586242631264533119268390485230977701113321872360826309373899142759 -0.0008269283392050993027273646381096833926482389780329484861122695739886184068905 -0.0008507714833235759898705853730119639597592691104684123371548975970395367863021 -0.0007518826104731406031483757582973802889736382817520227012518586914810823410771 -0.0007103665699409584970560308960441313192982630278363080190139049047426214816202 -0.0008307350036455569777130970135640954053941447345418313785847359424241431506211 -0.001180325762167061070507220568671577066739536685455031987426904396600052457567 -0.001903654178931295197336007326476340991034634634700267415515001617137429228692 0.003327585010163278470388470860902832671970545265756207336701000192988351163901 -0.07443803620175900546117400754177101818845680212609234346138795776616138626914 -0.08543254653178105224700877775126254240164314086140306665047437134870941569315 -0.04596856351626052902173937783528219983142211829999199671649038569794919934192 -0.03383277420417858316796713859899999713968882657632996501728443774166215234816 -0.03825987624750661690469366475541843486917320548920335474015473383366818036629 -0.04323232103879481561636729810757178266886816318634110792097969114818382924201 -0.02598108227774515639106396887233657159584661534723977464953897290551608715467 -0.02600527018011175824312233159831850417879407809099932606524637512411011664147 -0.02876210990905588306833426568390897306949140290423070416076996243575941937984 -0.01376711661666990820935706905445706334382684588069100610648379927926798959576 -0.007808038227111425843707806865007783300887499015830546285395888378888584119950 0.0001455855050409266563571526945230016948128349962952478197960353397705800413087 -0.002897370800280693018440993452744540600120055427326311477327139814004281379102 -0.00007652367488237665165737952050230340366233083202290297441362101950228761583853 0.0007727991301877006100862998556593070239939763878790197170343521576751327815885 0.00006317467428641020091161307136768327351190975134132918599617457671228145890331 0.0002649740794188583169817700093963214879729788702103550002415102513994877723437 -0.0001751571376536838014438312058156913950164131140475863742016659541635200193620 0.00001021989858907202999995864049876432559752242854816113596939736510222521296252 -0.0001271834199775829881959409711442935197176801788197531524533305367350867202307 -0.0003944909455609349245895472885290333927405417225504634501401337633264342399152 -0.0005917749036859440231980487857983337637326983029528639842778252778666101368340 -0.0006118314487784650225096247040092559957236682810864186269725002214534894226977 -0.0005348720596620616081590692397265182075039571627616073630282924466109709664404 -0.0005107637480860588657903719960861770579032137729349531172412650558608792269694 -0.0006144858456813882102606548630706533238087656293961168145832785909652411991439 -0.0008908114088091028066867931190995124324358337117563539606238296361501204795254 -0.001444462471400214945242573050480944585079660171159121752618613039939669786125 -0.002559060958914478614820434330704428530272460191147901553815785023271717842947 0.001744302043096530745953752905615597915007648135691709821216742491990279912575 -0.07087045027162715623710638855318470950990511764043075767066765162939789118717 -0.08198103739697509245072211654030422132035443980096651252101779473326301421578 -0.04635610567766130746038813423191880630954838261327084276466353351768859826678 -0.03262172706132238898952669430752606791967738334945899764307471525005168570068 -0.03110208662590178195741920210364764720924447572513591052672901175846267348964 -0.03667671156302005506282425873632266344991533355269491894664738570106356842710 -0.02335974117479043446001066350382085266835859927984237740419278652126929294908 -0.02055753762236600994772545857479023614690129283233923593711258462819330943195 -0.01995243119170120948983389386870541185791254835481100625829176690473012975693 -0.007455358119588801981396359998249864977357959922724000054351659253265097152538 -0.003294405104589478015840844756893476625806838963833604781380900610384975968676 0.0009991485571353540362116643473811661508559849095866194482032072292087203057553 -0.00001713258129745909582068015504702740337670248981613603194507195009147761068954 0.0005048941061443673868248429004391690559638002965435505031611959672296109073801 0.0004942501885637278976024360309809192767531300068936922618749011066049440388086 0.0001145454548372059310195386806296077820174012570589614292166133413191781728192 0.0002127041744168775277745318906544370338078860602733587929378103736939324454498 0.00001986208678106500215493180000802461586651835193837638271244301141599864650933 0.0001371621122927030615109191878099914862313291217544556031972930815975398046620 0.0001412521151432489719718422521388074104856147365607071806617909898997118791150 0.00007965319029132740691731547532535060283966198839636907257277596064176287844706 0.00004164059052401090017772678946282663334786095970606945833800753082921484200559 0.00003709383538148949821727790124558998250449601400742613883454778815511749288963 0.00002715126030075539665032745263983578927710618776997457663163706782708000999597 -9.635496876224741492318115876075439541357723603499246990830519351375715662479e-6 -0.00006790580528352084175014158010491633486225521912354448661774510990723294520267 -0.0001477923906692620245621475233525074011497518435849948502444285353832574197125 -0.0002683847719271422273665669120128833004973548838895419845892466857910983219176 -0.0004756481308752143184799283936360173366212253276526308282568263581273529910440 -0.001197308314354683485656518642863645418652505042051479513248970953479264981305 0.001462138447841580231538205562200706341586596416097685041060186755610884216626 -0.08459820368417086189407386933975894437631516984830045165762123355169297328905 -0.09264859448746386363486959280859623718040847809197060046599685945015146025687 -0.04988115489155238304693686131705908993221575909407223414060337584560174880213 -0.03494710481228052670748800261205441273763789527738123806468921055824652535305 -0.03473201580394761091184364055325333048116583088485262003100273414889084072147 -0.03989576501238943524449805222078436919117902699301209555027034347549459770999 -0.02449453713998738836110229635330112393031430919925713051324626974141541065863 -0.02165337295674784782689766923747360970757333351286484235431232526102612372200 -0.02148680027721955373383621398925278393311265375534693740040250006761350274357 -0.008304518636891644195653121437419398720468663423588847242568867805720642930483 -0.003411850945425231987549953590097232134612157037352093852528233424092180170919 0.001400696960650832115642307275532029991241080976689546572030796961282890262057 -0.0004744177500778264443977891315850518701613469009750420483773790086059514716769 0.0006451348008789946283563491954375144194912797751294721878015208140880955243849 0.001035450788312857340615336455950581168755813913136881464482831981064064149359 0.0002811113864985880189061041561764251178947426464048665426682861013488399336375 0.0003801796654368987397531124471604829234667507670333554296772946082413140118999 -0.00009596316100161288374559846007911886684524721892671634254188205738700882312692 0.00005213130997395050835684749022063845684844440519288700452325144161943516834388 -0.00002208422104114031631959810004751737716268840978005679015129043592743197832615 -0.0001842448663381841373652485594071429204185837767157366927204498586264078942353 -0.0003026666915459578171758988292698336120197785789507656199056615243221364314663 -0.0003169677925186510997229420486624397917652530350457287337257819030032907910395 -0.0002835077113747690736388022689182342123055484597041126068934456861855517793094 -0.0002851236825902539214832894382459139920933967485061982324831434001008947067304 -0.0003496165307867293834698588514677817013143222223694596871266473169766701869156 -0.0004903851736693072500358318093850972453210221960870175811057184497035990759714 -0.0007502344492653391993903503593083405142605749149385122248243200354163813143680 -0.001224273913763573069833856968648729328493358569920456694039956279850463540292 -0.003325400422316512650955834889268671998727198370808748233933486069087277401175 -0.003001620063689571461565105057377640221105671318029958973344334577200986262484 0.002368977905215543353086026464108565476634196368104435681837973631987836403888
6.402412542180000000000000000000000000000000000000000000000000000000000000000e-7 0.01566628966042688166070774158623649363382684351939167879398480111244340218645 0.01923076850966628201703402778384157619033154570832235171396536949642200863308 0.006973631958643514149634551351353099124258722710431787386641444386378933056900 0.02184937861870291156592242327529432879085749757382787026829742471728894723906 0.01325166854196879943543739815201530434476374610941354640804901831513258341236 0.005264178722767115762152035615360791744293741511754159900582588355712755500737 0.02400929957810256779937931967083851727625190618621848831542487276126639353865 0.01981018108607758010414950148277290367020281649419377593861980052846395978892 0.008650706174677900360464122046312119096802181843403819382333214536926476265367 0.005442762132531680991903821666570370476860160992532132344498508206705966800043 0.02586391726303057911830438170882508084401926492012698992660269827416899967111 0.02578854958895896244371990949721770544870846761358638858306374234387750039667 0.01396006937164030226112727310781602332333700702514863232244444236025323405486 0.009409592365552833535450063197880411251671083405255519724217310283130355446868 0.005171002275873749404415261509874842495017216243753304764995844981007095318550 0.02702024820140290879094184311803553967051747473112805363504021306266075746367 0.03195576967051790208655100504558789880396823372996424628912007382265338264213 0.01962186029615723945515485786295321876146634729155818486335004738465744267669 0.01555861325556663714670246073468791113954902941256415416764964303406595956711 0.008491065466160231268219514357825185453698181360001804096033743341673548290625 0.003250174030360923581190092561090504913230716536587569122480137490898918349731 0.02817742625806095805712312502038146236314176373593309735596648197408776572851 0.03787074176071133175897126131544697625881799860112656209884192846264895917665 0.02551384873957482466775373222807084691358966234428730231830461593952461663337 0.02274358424385949643425424527514689453966979556475981974374340403615291240669 0.01213001036863574358042801491357805872443949011569368336491426459680967009280 0.006855362284321131730301150966495086354026502029911243197527233868299482025631 0.003266594787660763426563167077169460764340479777234664519042206976481847055012 0.02862552732158860985439422913051784441825266195889726907625407053513413999046 0.04383536541545573487524166258856228063154276715111137706614572956669167435095 0.03294362349223241930850668523184324667104274417866938987740355884519953319839 0.02935563429560448670913754568557278089425518501304415858261204187725653413834 0.01671056057143658726460551754171785823156420643163117290720245806195499412120 0.01155549881834655322067959930384229030642228169834667966563264706192640746496 0.007274402831707736467362897289658690362332535773332794942197561627132054214760 0.002177813554054156426258525641385728720116393532007934688900671788813892578978 0.02909084990348695654588498344579220079466233818833868242446806560909474694008 0.04976813477045341867386808143772871868501859939339685513972249777311469497690 0.03946113334675330409962223147610323386206009954504525562302158215286706979972 0.03753648392932099921805658575933826671352106855287367844460913267388773417868 0.02144541841459779784599281881965285508990737666290897955195202481697069963439 0.01747146532696535666014394799948877393548319081050829790807795333780837513274 0.01163263460674062648508836062876027008246143721945854265799178491965225333291 0.004642316316480806126907827229326088285885628779355685559718252396516638237272 0.001609605723235681273927811691001617548558822154452172126699696467241421277427 0.02880180127499044036099308030903310738094944011049340390815742235859665739830 0.05550978802994571587587269448736042407578210900766760846478704320567141959133 0.04697985618780966890897029537370888571491955398339918892393940685976972812901 0.04545705096789488729456504075147667399614565358380360480083152677430732899809 0.02752641697087886061476424630832604714213044044250928504863357845834261635234 0.02394703765511488269171436661449287183837046441211880895510824234424175699352 0.01633699759123843908781340495223548031893024208582538247295410459464146499088 0.007269991919385289197572703882539498099754838847085777876478906256683392051142 0.003888035267730729972505200756050776709773298051399615391657095590404208512302 0.002171330760717454131242020077729659729586905967245551976249206665050875107631 0.02888702318234183795058749526860364261867538418368295984387831892127572431996 0.06054232145781456047086279194433723677692693094072230962257499965247630507560 0.05378082408688244988168372508279671993965225817844743835096212556247303500887 0.05490632590017218955310067518170372532013586243071623154961890770252361058822 0.03448797162845391934295621472177967019218648977655794789944190995650325020825 0.03100473219927546856576466581132742784424901901349824545757779172391470819562 0.02122923090545267271431274134847944911811869102130044943349450996175602172945 0.01006177373083402957601540269809110707194211690086729503169628405346530632560 0.006971309531392659555299893640495923674340770715778050828259860049077206772703 0.004519519653213996098559785698325446993298140609072220938640790249440072322053 0.001982571171706108333150332650349901482737425434471191098952580041799166972380 0.02922627498698681110442991279445057154035078645922290190534514987598137287763 0.06506997849076376142488376831073838445872545028363146366342591055113980842894 0.06055323576179994897184315324370436889930302494057326259199294679001444192823 0.06445540300650267966575836503562290792805270326086134300724865034849942388132 0.04214459075233504484751020326455373155935066660776918626462858942294154985631 0.03924425554981428977716072946727797200786532115892740714493801778095434481542 0.02639084768534993373698197961397188559474425753287413719825617130246063285854 0.01296692583092494533240021696486184472473027023233044779734385267407912109528 0.01136058402666235765877826430448964652428427207370811979512099931680619569098 0.007989521728420954745560653173492500165113435611376155366949165321706511421837 0.003102044262939090585608833726132187505511825267592535395863319192642674930453 0.001694295990125237164138125764464313013295760006392747717633034585843848621822 0.02995272835307456296220788724689801905488329124777319629725391967494666910214 0.06869105487916365514660989552634327162050349352970439229126353239438656695485 0.06778325762955554106486478294098404242947111355772076580241736011223684924018 0.07449821254529704112851143154721732156925124041625701799497768417435832703364 0.05037801381428430968239933692429655839457001783994289276952557890167955377913 0.04772740294921002020776794138292742965636326597078319592853262144998676004907 0.03167832289523923866771854988618796496330020530681370047592536086829533932991 0.01708962912470388904751057249908137399882846779162064330251137015460407206632 0.01632785948856182395645410635243900054847671869095430690915611773834644999945 0.01239692418519246607887147897205985350811113600353661306767066623166436766363 0.004847543355011690337360272393738287760967487848681019740188001250667856503043 0.001160155320548030711291618243240175145021851027151704630349958335296236689122 0.003153037861059227731848329621373376568187551722662041462126732445356540342891 0.03065596120712746936985006372334963027548187637426931929070536134275459111364 0.07237328897329902890978081983955472440108518489519081132853750671833290202149 0.07440772313922780532981415499142266145530902708131944974464029568899251887332 0.08372922977066983463775103359990100392405814386728571847580118346869330514006 0.05824774364729123589321157686431615375813567404477518098633993046440013919104 0.05783519162260117548917853219389498780908726029957261540248328212548550238943 0.03850598598393670322051968025713326212678884227865975193109331707858839028256 0.02148021379438418606747738188042070098535082648680285363120245507192242403454 0.02351948752170584026062016894645281231094748186719757799412576715241141035280 0.01742227824916953153973005295771714198227413636507230636144929789702952304780 0.007816927310838591086175801166759430058263066101894721175887195461002954077183 0.002032202226423165059567337029125944405729947931988234452286221003100511180031 0.002769213698974503699279823728001692000195511647860441012123679624647712422946 0.004932803015356430939185021261401630025606148685327722120588511109739101244624 0.03078664908573122600690462306797176956569160774697294839883920193040332748078 0.07645229429772595905473286523401246118086192274169292888346354206216131842990 0.08138865501272372008082135371547940400763304456368666963504863622807585177013 0.09220044232147582477948908619671985263557711342104568211293640802108810872551 0.06568886286919344442194163501035961050027291213913870857016309505248933253203 0.06839365854550511005405703979335671597095062931557794937788218735427200752139 0.04546269667032257215991068200472776362931522576885733130898155780213365717993 0.02709794011488452806904543646296619250225409217428428937976255120627333656960 0.03216370973545966675783094725579651872064389392319668986905428448667893463364 0.02446261235251270569272450322605407808957086519358429138367041464637062178070 0.01189917650899971542681475877018486839816643226076334335825143637629524638705 0.002942311493032781739801200420917776126990845191113987782280797065550244989218 0.005099305968992604281578326803396774153769938512538893807970623889185879678905 0.007842899841280379083498728441376542921280777332771084140315857659955184045496 0.006674381946880594896676214112900721899557454976303133073303448292165941270238 0.03154067351819426668381237859803125006963210310393994164475907573437916883479 0.08046813945900429299716021568563484381016138953750797860487269662849961665489 0.08736123727660938646127697569257840945905233852505678473005766204285094421412 0.09994409657714154030745826277487017162689408010646136397744223855169173105563 0.07302247587261806054278819907109052029845681636204833123513373965609068806516 0.07977185971387014801832868769718715433501584255683103861323335706043325335283 0.05290757827896608572683566885139244198976510703171220702166005528132909275112 0.03320152250798120602753275499732643381148667934738472659274571687528278761198 0.04312289419572780437734184431555852032313553511041666920611708329268448422461 0.03316116195479875339436115777579682069085272946291855426036619142142197801269 0.01692422712117388061399323480631244712523795418600338989571134279328995387293 0.004383926054131731877039576765478929738003903058439022876133907374345991421999 0.008681346280720630898749407358946011611583791637107922232650258136306190037899 0.01371657466049120458786237530199141329991842148516010433907772350876374332161 0.008530595557780738883784884396878525139165088086388312802688963516823702617916 0.006506236176442662949515333093970698689374843826045417251912905156498834365221 0.03278154191193573626693898384852445960996875645514641625825507230264024804514 0.08406119194193589847392891801472060853071122084544744115816249075797214410452 0.09236199327646367667541249405179489781509444646476616132007033547442330806121 0.1070580011089899637486868596966638848457835337956945116014229217675844755428 0.08078059473519420548956493451385240996114325093087356118584548665399348412129 0.09145931300290641535413579012205502562474942152161210895417841609354854093988 0.05989935783144406285113796010364145993843345444917547464614039246059924638225 0.03965375968856734480316698118915853562153609473990655070565211705249827453590 0.05599973663223256918907038698015058338042710354242848189789261864681986993568 0.04380727553778899765205432628520246191961956555585480060624684607964705369614 0.02371262502303973293683027631821465159577557673338792373542698825982583568977 0.006591633236209699632727110019553085080310296495345705311852799478498136769251 0.01286950146274584989432853595961913751588375233284295801367379068445889406510 0.02007920178274451216900533987226187783333581879366105642862782516059389402585 0.01233811004106406534516221054211933089874368334468148804109487235750545551434 0.005592978103769357040420838439608440160654509485213271891815913699556710200974 0.006481641545375312799718453869263856649553077074732344160206293543798384288931 0.03452095699873689160253188598701750608974014366357200428233219159224415520543 0.08655110104354262384820022116567946132992988304075642169923816725332900573211 0.09664270470357246090613892955093305936675319260942025046094726353020184017335 0.1143091593558672985609677034135472955143304062125327213148268106951347488741 0.08920718955399756451352048951652859505729692841690749709698687260729231319957 0.1036842587350544948876148292541890863060403286032044888551791046293912453185 0.06702335760003962363395884305575881853809729498553806510121031403010401745037 0.04626770822939157908832451369143960055441741303388190277726517785499247279337 0.06954688840986124277936841908836091127057078265542265301679788973681876802194 0.05618259884951196165343318129968812412107553223212615157923255923255744494116 0.03070652788350385016873137235117916478829408701158228396348798604366209602725 0.008473633463405303416722304336463551272395647837664215060068789636308721831603 0.01654728817710776675636500974048953062178765928356046328398997421089403960312 0.02582718569814828032738119326677576516892194095644617195419910132117491525754 0.01578293408499716925247711136757882603934183256379583293538441366588082689551 0.007143884144536029948299528067872631901098338171958437267666487210962215585926 0.003879601986771642387661806674909893084911541826733606176662292349322229538195 0.006668978493655311372547777768467706860315132531423070812771681634449786075532 0.03649046390355250004429687046139737205878248261668881093996172448551995782014 0.08796921920675455203848254636393605475375450467399276250338897288024882617884 0.1006248431195884135994011818108567265389542073151225661451950906706190293775 0.1217972554012924808336238136809712890622669519244502748579315416364563115567 0.09816389689196273381911661534691101926382668477812109289211724998582329950441 0.1156786887495048580271075367462404012278571861405794988867998697701060275758 0.07393418105916743988255018046674522773409548107359257095229201784634313835467 0.05270319096242149136284026123871328030654921847183699139222895836630966834495 0.08278886372185959324035770239660718997390310072213419502830467399232400918288 0.06771854484608161864634516376977477621126971041137377559096050967000473231347 0.03665031570663904390726478680582340780502163828327556412845925414938384073475 0.009866764618255671261835883522923865313280461109642303885083868556113206362205 0.01950079729635390718650281443341643711845801304160762749403581182457776475431 0.03043608282877059419261489810926311339948485958459552945760512545242488330705 0.01860778129707979012143437125555011784510476008919013942029102592724492928722 0.008456503177935890826109409978965477132713917703506326184396592321070127503153 0.004665924494297415409708175214810543362884885925619792147188327572007096745035 0.002983033505817410470639620826211067539677438151610063544966206758566635902376 0.006907149004614983405550183277102734796297023037196535702918656700304348253300 0.03830234075236894181108731284781252733625496991276760005956018238976818143885 0.08898621191728963611644821465005470433340217545376715098342127023434791948410 0.1048968461431286690806131830511410369731913740186389545477821118720726998488 0.1299835212109553440951483895215056073087396824853497949717446230940978660635 0.1068793244681900108313517953382775059279857536044153867353986692622383509729 0.1270334457606325269309858454334336946637643621849371869771161145439974240186 0.08078940945972898799792811294485365871197289090738834328386956332751659768893 0.05887118601022994991843606880231902477763670653509450005253627661201442926167 0.09434696369205545471053507605651520391462621164028172857961812945987888991411 0.07668459316921348807210135437538471880252259340960295804764231805306019463844 0.04112566225775130283827377724427058236079377875520654325601099863139421723432 0.01081659104656383005650918489376148719532028630932276370792608525424268358026 0.02152495312559556181132543826218619838057327961556451837620074885931435942624 0.03349890439743572641424018835998361199539573955212742153048565055089528116339 0.02055760043718280730529355767658373919501317834835691685264586745881042962602 0.009397248916608507559096690839247222194343053292475145102912521730171135484115 0.005279238217363389122974435726351807806580286689979816475713252835012849283873 0.003422236719404769160802268272504150526547656463725152309426161099898121789653 0.002388789585566749291579818614447196362959514462477565377048984396305069055212 0.007030138683934370736533379467499052227478145444927600523098383288474068766422 0.03954994478152862560232641363086325179220768283177276284918733503098592861402 0.09060082377294018061229059099293239104454102380979219040792647504350810031678 0.1100543732778353045940149602483695877110847805705985853750759198477050869462 0.1382290134474542409846967718873954707056025597009075369801178376408893511421 0.1147518589208488029248139836809075712069332812082391157542053092789227619753 0.1368796723420228390268588769237442414871153343395652409504175812020549579225 0.08726296880243404181596976360449389096225371082026011195403653921639785070450 0.06452293095005327193417135611548561186941670248103862131685842189071766829635 0.1022844391640069459054886812275577862747925069750450180995352479820800036299 0.08266305418560883865764750956924621032768337580328049203115885235938102006965 0.04401614341164262687260252786630194844336490420798726952380788047343353151242 0.01153670250668993003769691527733632697590968854629101851827963070758391933525 0.02262297778240941841754342946370716710490187334221201271882012130667121562498 0.03511008520060226406328737167208068042489758419822210624983142477642821016714 0.02155045433029031058765925229612550524328520947243956579856474850562012944324 0.009885485205093698792691167294629222946333961499829898254143469014995376723790 0.005592570843209442203934862200604863852772837170993951270999038049996910205643 0.003637442354703603913736328530994182311389550716382551008111408805697161566102 0.002500613465346313886545110509140177235581841474706781599931089274898630678432 0.001731784679056057753370802812406453426572237453545480383400586412741082155475 0.007004375279553265759784294741340573699097569409717336333199629602411301213132 0.04039657964017727407973859101209660404121820423026838450990936209496450601639 0.09334862983806071188688105425644534094674343201436802962854331924084171496692 0.1159050097745621855644724679253844374515781928953782608198594796201690130684 0.1461830320347026840419499487036688018357058720949073297864637093117828239964 0.1214000226190782086384415542498946536461073242502008827637914340221313654758 0.1449382652817342570995837868835919410117890676638716400092360351018136567557 0.09321920016850526263873518262290069206570306405301049169509189079977918378292 0.06904908024506686578324195071705723065800083088819192493572640838120927809260 0.1068075765793771891421583399529628489197177396959933949890414346295089256795 0.08598545497996132244972892618727584246405362740331492188967164808411210476108 0.04546953551857659928675873885784465525407629837272514276114050102090124769930 0.01196322866126145575843020463214616123172479655530395410477414399172373768397 0.02300687060695440187694460333144038478801762723655562403858112296981660894327 0.03560164818838267141055675718967083954003011717087278917193381702272047735911 0.02181328709869277684118373497497292368010119681558716413244600771228965623355 0.01002181007835344063360263141078772696433020406451024583242364963877548117535 0.005672224563827190453581441279122039245397364378452595836980764120190865796614 0.003667103238250355211825093510200888066184791433248692430001499404264239944490 0.002486340124786347354486962877551971369449559589205998101386308549592867043800 0.001709565272517964071043000926490488880934186842708128734557493131993664559407 0.001297598534925216693006521568722818520249626419545415802492965334985079495121 0.006962461080419272321825138129686578213936087310476910099764738910637172341777 0.04100830369938609011981087675942623737998493433585825692535033027894317472815 0.09733586648832752399731075604386264991623213081123031693669047315350599352831 0.1220507211633563675279280666707556545433574224488131410599406985994916922674 0.1537120653082403850245945082565039424867498731357613563538071877382717061254 0.1267274970029927550976997888277604891968646735831359741094440302572323495596 0.1511324727148083774005680071778390194242525925995623415623798013475483239239 0.09844790680076424538899739564512884081366821234738075387188732804866316300131 0.07200178473660666597431415763046699047723551213840298650382449966991671795196 0.1086047923407328503395770773713014074343954817112921281429759355740002501532 0.08706702791148663566434268825869149958820720609553302388216914834272754664300 0.04569841125601056366903950650906501340308956292411030248803867055582686916216 0.01204963674667621644473411890349526394188263461011788135421934335642540186430 0.02286326378220423823690694839963702948644386627339829439020239356793216429341 0.03523262394129805083699948580369709470743983315473211788503562446886749127847 0.02154941946442050089103582368027519275778167732036524763222560307575776698717 0.009896894666406054564499595686545458970277243247281470051360830935714700992600 0.005582333735216081121665388137501038259311400007329860371320126231471799885843 0.003573758224151878707979814629008365557672547534215326938378935866357940498175 0.002395727939580197687138006494333600313338167709379321830014080893655825750981 0.001648600508723581990496406121550169477389304193496109224916079453337997942045 0.001267834032656259065317389315015100151104053553654345386751102790212316230056 0.001065929462919821298943112996006815061112532798671582393235944345097862660353 0.006912628947393435814008380255745745136612824573269300319533437932145059196474 0.04169058064160629334309849910725686869492635309051407979628008310515888479228 0.1022516326035820226739765261202097259498505772632553681340301878567799645735 0.1281659202217187819537000176045491598565402478079215543431152329752927793193 0.1606196428217512858664850474088691331759347113542214314279422334255576997759 0.1308326955829291220271125083160171689696745968325533312779398734861717030799 0.1555567723447258378430600141479391069510200203448042211823906086555096291390 0.1025150761198464726611804054563811862642238966660230026071369166255747393693 0.07352335378519685990270278763653522777905854674294752975607423413652602501424 0.1082126984160199772025482873696091757426924477685198633997851065967683241856 0.08635422722552102788289453143976815662794775190225819908322057718825317639537 0.04497020195412669236636867450222102227064245883506422847301564253369780628862 0.01186827571428464835483806430349151417971507258009534951740950863337885390073 0.02229285911175813798133693417097679247370017026577951274958217147047058797712 0.03417588304631736759832932616655472065061205343854305628208470511590578569376 0.02086399721244701679789051959718716282680362756139783424524076422777772395378 0.009552827263284074762014277919112002110231142160841337683831355048401174242039 0.005348203425558742859627595879981346327403741020323572329199746821785423369046 0.003396989017339002869383385276605676305803153762976423022239715437395081892488 0.002266233332956151381731587429685073311975559465459275551226995343049994123213 0.001564918207118432574948050767892443065755716206411053858740471632032173623300 0.001217771535045508022213573827358310703758958532521136157666537310492305675472 0.001041359250395437247260762960587999570502528598428176874307993965614592031038 0.0009225998263662257860033161901730472705040296876065320658887769433016245040015 0.006804166778719829407397202133986651485717405337956193692879606223029541300388 0.04261704982051840421598578848885228715672621244709153367437129639411948647437 0.1077566520379800665166449093771009116590437854100773342156949737387427091046 0.1340674866516214686215475714856570103152892984986803238275466007620247695080 0.1668273453299849369451369063597528913477550376996053768480899134492053733724 0.1339239343236200932684124006789909186193731214291619563240488142517822555983 0.1584849590857493364906237013273833738571598449143048614069661732292350366991 0.1052828270738920553969404898556568494928131280261815242088147694650062463878 0.07391250405455614788459682648328286173033198504582019468122881497657629231047 0.1061379820067240960363931437111297296608575451693341178579025780380499732923 0.08430024612515348642832800199280873587269099375207779706454109086534600188502 0.04354101561677734075040799714898902011350771059226794163420019295770950134202 0.01149085188673229584899651263603684280597436341320189151085915025001483360210 0.02137812912743538927698494990038886506873272288782622482767322080194987834113 0.03257662382807127769489259481579577781332182767747460814820108243446502342929 0.01983042596157186328267602036022463205123636863752748731119053054865086413925 0.009021450311590812466965485452191257807134600244540774335321240614143209193739 0.005010182205020842915528348206036577278719147747938764000807045176445783425615 0.003172829429717302255148918984122940835770329680384897961679914790657376667497 0.002116403975466228403976544114842389873489871127053414810045971713061940682296 0.001465188407609162000536523951225454270517000944709531983111104570139577423433 0.001146980104190974330627667244276044107991236645549303489221462369986850210285 0.0009901663863559076852159519688716263414618016111750115784610786355128317040875 0.0008871517985467914954594067666640715114871700098460917040385283325542304557380 0.0007955359805924812271569699381330676371893292686589347605256228529478155390468 0.006632320948844553851577084227230506679211841410813683941887641551580127509142 0.04388677507898283283268648299085791511546054065493682063346596657692608788036 0.1134813637524609113818586218487738522095663663190290489749900715392278743744 0.1395769538110297831725245960019924623106289563647614294399026100272930182667 0.1722454777797156249804428792804326260758100930827073748341647378478480694111 0.1362046803978895709977464367019194848086578251827002700514570550893926681632 0.1601102730898963036087899923039037099114160189337215989512246732011820662265 0.1069174419149523714355075156386940935393210078887517301820849138549574760698 0.07346001964203970859632973783907036324395088521408620019464297873405517468169 0.1028896096186819237424208219001628963381520801751987400809030702326851033280 0.08133364539988310355298831916349961974198113155588141180928686842892404805977 0.04164703815845770264446075679376287732952952241690639722104313252292944280134 0.01098760079063899753980745750060229477383684853338057209429894013977427284781 0.02023317271315496816675236372809186229542030545169116770147669029762092081113 0.03059657790376154787966613223864924487098924178830505653657678928833534190593 0.01852992199019543759025100583397422497271918307778009617885473998725159786454 0.008362659327195709000224483153421667141096488829450389366246752948836037981256 0.004624572012746012506715908222922793836431449549220450815372288401265303748197 0.002930438838636184881469828690396473294784358267912074650116591243971782183817 0.001956583183557627334697735438911555123761839341108433683676088751560450468792 0.001353448321673728101107543899970009286241456129662797270578751526285639848524 0.001058463205614195523261778569383781082071542808859701848617864507991890158021 0.0009156609101688244272419462943132056311771031517024748420184735490261491294315 0.0008263588540089643980868324837192729493670242639881570820996753218711519566544 0.0007507994337458268117726275564046092676686158951490501646081482119648010550117 0.0006850923522075137632491423092048257863590988368524601711727578901234072817317 0.006395752514459444058843958166851027565292178540295353714784519594602359243904 0.04545820098906050226122316880026608408666598434313067491394453843666019475257 0.1191550505927672705918313725512866970248209418096787004587463072050218522964 0.1445656983591639027999363551685320294982340474181721219999510754402658649969 0.1768166290056919396997855009747556600412694985154747402903837532054892271057 0.1378342926990272746510763343794015093694902476575181297286932350255947662941 0.1606000663717055902777100391300275746966979690664349371425289885543665082183 0.1076543459967041591336287682646816861701888283678835301337128030833520806360 0.07242201834355709983173409808216672283774312143796163802148114770418683920936 0.09891010048386789367697700514520872103284555383919221681022658707839466097940 0.07781455624197954056753139881064128736342503260469695446360989535628622936227 0.03948249798155853297019621295674890134654431134140273732154911827742467537699 0.01041837837142218335050116271361218778548867659744699016506649472242291400812 0.01897256040376523151519393567151731336253737903344823492890640324938622335527 0.02838285315537552845994047954488501721077095098721773748721097174904802410200 0.01706494328481028020153951346801055619075976052249325242398856755175360050297 0.007660021812561252633348231685370518976250576564331818808335826224890033717385 0.004234808131340185797164766773941897848770706018532868717520759540718564338966 0.002686535648229248788599163334614146655957116011021049175074218843085445988551 0.001792807412656090463392292599600912588994634370914664833283492574030494229175 0.001233371469106400488455349133355637642385155916951825217457596571844876540545 0.0009566581361628278737538913353826840264259952016490259515145253755608332171423 0.0008231817698916862521372430063343078954030656637479256650079346547652917038873 0.0007447083666813202358078628772193569357302296323112816995070573697289736868820 0.0006841808614725711620757853058265627497110164260858873219061406946750466395722 0.0006358042168931725431078894757978112668454090667069131028001624419096182462281 0.0005925374061552215095591975794541321817525705054806676437159346028983222696207 0.006090619201810530550155952863580770450496052217341165580455650231666045407631 0.04718279765678033191240178864567728849952291298098317422720857318928274472911 0.1245669512375574617315225479804363570818325982694584568102049728488849607791 0.1489271929652509191174403539439047794349944965328797960463638910597255855395 0.1805014761818026830296280202782790660361289546068423607707057413672280760434 0.1388395358566654067869421287151801339787843979945457997451636451174164600877 0.1601105465966932971172194025808351182302637795314982914331731075036686394935 0.1076848741971922762730151341502088803402384679226176732419594632828593628046 0.07098738178053474335723704639312916684378385948649968046027526940930909132594 0.09449233048888657922905121679379018052294470289755407194631010615942421673233 0.07397690496717244052050613783652051627596825108669744378652634864733433600586 0.03716965245301463352425851652842922964020740666180024261001675658765293713821 0.009818912364961688814054360768993166092056494881744795277732980350273254009412 0.01766470687106464642387218492593497467727402275665519789267903411629664018810 0.02602362713183597577350498778729444509288744398968319889405088918472122992129 0.01554805296390354896694054290652766236952965872201697798135273064836313153118 0.006970793804569466477617075290980187220992685092429627568590944992483599379246 0.003858754130565498364808599305765162318708910723662053932399165926239847376261 0.002447323777022523891597212072310911607401308337014953332983311803379694798452 0.001627569200743564107427044309108389504289390310894265835733468028671008911306 0.001107341185489467037738861983883191291409004227065932643802634193840982807861 0.0008453118738725874095504791668897600314816835430895169730384881283365721448635 0.0007179663414085258374541256497222328834853471427201662627524685044004746015196 0.0006478643730605051212850410086504014352970095230118588604476304424872689621843 0.0006008578234677126817373007959121276282342319117989872793736232770064727783290 0.0005694203149450351593014764614002831897163689665712463769521857610525739058852 0.0005458243835895249750910708620793698687671946187011668914270999764663232837510 0.0005266645655299228472741009945915081673808629903722322417235594344812547684886 0.005699517593211455318106407783766140972236493123393763197571920760990102934039 0.04897153239444508225858255561855658059141989955897244502402443716621157958942 0.1296295153918005166320719455876217592775248237994824318702189603183581105160 0.1526779109926727825062360022256734469871803044569742501647028424332998614966 0.1833763249918672836972857272447306681925984304059286488754110320035437928888 0.1392397159155596063051195212545270892107287346049503772496752667273760291013 0.1588998007539005961895930428281151130576289390001152985637007304565385742671 0.1072630770010065292292977708114477573282742338174317865724443547333346063069 0.06931566639247032856677322398878213374397629960620625926046076491622330678162 0.08978793085172537774542363601864989591475846721169155195237076871315566792164 0.06991747832603871288025226795981025867762489992656139556501992435405751607547 0.03475075812085972441659428270097088120078444401655589347811105288662096570855 0.009201735251570054600578812116911357527134047461976948170181395947822871457294 0.01629484946243181655613210740325463971967064935190871215518931202083240685530 0.02354436461519730982194523041527118454790846420688120923180725512146420624829 0.01403796586348681443627699874182754886548076977066691256101124211428781371385 0.006305218317015037703480002296083572057102852410135608203441375509551992024586 0.003495327924373492207079580559267503309123241832597452641731869764954392251140 0.002212070321521352634324213076032931027800382259405916955968893661889744872764 0.001460364032965396484672697141650586427953680561871085587108264252728007059878 0.0009757162564001440271525144733362724725766604255202459713168100390413877563498 0.0007264256438686044902015389181511168895250633591087286563893197865954192016461 0.0006036515139603585054067994390807802560708907455883333069036893248617131191056 0.0005402871767628208503292279053996636928291137850517967256181695317045521250661 0.0005053694972662369599994170678163144324008141116260933465798726904247215514724 0.0004901732221751133887412775055529411134214940595536562963416918213884923583444 0.0004865776417776675684700123341637959232973575524798246356107548218558936752722 0.0004914282411280469514766652261899472841547057807542017892194286175950230599553 0.0005070304252672134388806320367023739016613993945116793536894525041157881826109 0.005223383338359103012572812335913411342657139302562572319983820874767356833587 0.05071029715220775781625361466632306834181371634163700203956218000160303506751 0.1341792247467406956901163190401039012599196617771485503108917985671388494061 0.1558261797416232724779423134408590874773352879001174977308268247181704595777 0.1854576898275642027988279190017809130617870430682230525378562411708455567735 0.1389506161472853725724993810215251446467490477754720927726839207036681855190 0.1572823185907399206430205243328784636829999109408097601637201596922985413961 0.1067996523751779112916122857479991710131721536324315271856895474979812449269 0.06755467332698539598267120128178724150185709314149613084068739831977619372636 0.08470212826390753604980605716443499279626746161869660198710511422034287336557 0.06545314081645797484030572872592972843620506795424898846475118280647811963761 0.03209012717033438901133850554513591583415302663515852898999079615616963303981 0.008528372792389799739030288713734619946886293306456411921940896614727461107192 0.01464982069798512240594484810672294538661421858252032562080232416534186919207 0.02080634858309713192541393563387288815447945126838679836899143023249931324520 0.01244074336518340080660420204799708886736362951090231431377825011605625550672 0.005613545637786404498177025590121927481789078703406139840489074831727151694480 0.003121248813935864720440329722919761126225763164652249763819500812479416420004 0.001969810010744164728632976764237680150338380614054363832493420428492185744110 0.001282813072197304919604854798596949863803532880518919790197825681595806214421 0.0008288157784733995781855819240109206214914666878948853407458578672446290286352 0.0005917005552813326893743913284129147369262051749372521782584480356013218092705 0.0004741660963419224393259098819225922001324605185970782643907688816543514811398 0.0004170712881616712732447074768540123748449622445194263206283017254961060816055 0.0003930745513961274607472419221069508729615359277748376573498448201288985455590 0.0003931270344309655514152599742829970875305221538640712134034366664033442508326 0.0004091961275209053110416244402271941801324211043149765459688960534891907661982 0.0004390172123882971891278443436598548202398433918313967618380064665234403596470 0.0004872316785559615084774410924767701986906391246276325499522407219441864213655 0.0005618302106004084242759976443706515928350552143271426648790639884680020983264 0.004612616617661284388703642597018808102461003679120971531604275878717665567234 0.05223585840824464790995383598475991065634747218237830095085574601993239370656 0.1376259801053293000926016090025087826661116864367893451885629463664493961742 0.1590239089722318592052617941686228791937334398380838512779583037993219093989 0.1858378278804592664540641571197289540235266996360889022551336684411020331275 0.1355483828544429821679476168114626133645757872938645495321427960028179774217 0.1589400179444428718201410362048306581810505262382400419669886998294473178588 0.1119077914897617591312997013576807759026053803591372726595297891771327025173 0.06728686418630569750203158942406535483355305966735858225310945911930515765407 0.07650899436267981669544742884765765689704125961158130466167500188639477567059 0.05671136853842905622771880956523084555245372954853757474551602591575704306265 0.02639516165917545947385888800541742515120176066382786138088629484925997463091 0.006497329386122770909650868459980130379214870511960380243579735045409007165974 0.009833011973723393260087982267121244973749067981427213002998550207780379321070 0.01427956415941401002700422345578095342349336687290136533817513609092283433690 0.008794108754126621584752921175333949719641753972512460320369771668735074898957 0.004165413061044829674371002034078550185666572655996002766786230131675888277866 0.002575025170661581252850128032199017538539883993379469952359238148447647941150 0.001728781144533516491295039856628833233685273426992770018073570262446422773006 0.001104249136015271981668409312079316039092631708015346029391232605959946439841 0.0005855151029129615560256490669350086578552643433207694053841240851405830054445 0.0003598815091446877542304625139108162142870139746661150630309638747571888424952 0.0002934234166651162943661573888022916110927846683343352815413420282632968085059 0.0002683006184093593358560003522072889016551474033486206951427067556671248012976 0.0002523961145280883379677721977438289968391180671658542825586191944824178192911 0.0002357540841649811491112683787340253980933366881292637245856592220096011953221 0.0002224764659513516733418816236559820966948130675866387504694986870350491037807 0.0002257741482354415796370743767672324139983885388350724102640886562086309124627 0.0002587843744126431774969903455323401424576018893448030025639384277610864030941 0.0003305774594279466233371016383202845936142647693515520790412822837289206552715 0.0004750431327404963063838560531200457360271491818361447180789404561177058538464 0.0003801002261098400747330426577024174823978664343835376331259756564454783466908 0.05985731094519222063071417437293820142187505783802807678721544657240619941740 0.1490788711332644744676363057366216159593557544243407589710854209018330291731 0.1653513405216058562694699329088743106124349637274687890945037289004612201617 0.1921278445419044496038445411986871435457593694477723381295084779325267901595 0.1406525308737311230310841473053409886927801623425207223473874416133590259565 0.1551318035942478474139487604837040301380727750489342468240360947888020546885 0.1050439433484161411750567019973627865878163765479827894958486227026838984531 0.06488375408877881663125136369855052346959249868848729015026984582347194296511 0.07938073749928351188747839909037362678936255087554677098197459795800303527769 0.06105346043649693049446570566113154818671929568709957373535283216798553692970 0.02987761072086947751340608863390642408562855587648614349453673286620649075813 0.007783642128340297133418376542001973160970434824506229283011884707569238157626 0.01343324565464235490024522129634223976073419529304816546000760790863050587629 0.01972562083084898785495771403740376844245341335605240387199068225494913251809 0.01190279463070604107149014266436725346037408132766261174070206104821864008704 0.005417057279771969008040496026131625888317847782458564514486922931052678976294 0.003041386898323651531050657489746488974766727087014856927610090724975056434083 0.001918166841694833961536450457363214923616186240530749234528316282353339298027 0.001233114557030305738283758667578799635165605322840550943350119583024557021715 0.0007809715377931901942003353333571740698761155126068650551739370775415604030075 0.0005383884599374745811259284624169763349728384133083161463183029530118455899397 0.0004148219651201581996158193515545654552033163883445635088779945461341792040111 0.0003563569721790098747480605199885772371334610627292601754921054685666141966117 0.0003376451880706927752649715944550526536623104311066454298384102832153697577611 0.0003492730471160405831632163304638364181436544827397777145319854247944534139654 0.0003816027663496887183266202751898097563651163079785315066171297555908196939555 0.0004301253197486683084115098678978367236461655535864925421544691195375053780237 0.0004956003886327707725185883961077155317361350469075995067797287086270379182581 0.0005793006369139084220589062039467996300543730958159773626246220191038832225418 0.0006765102777924972124222378720949402859124824873241100512811204209296104626684 0.005248020886183308639811329159780025962156625247402172024002043559789257641417 0.001951240088241348536477292267480459725348663818495387295594470481315423315760
1.273602434090000000000000000000000000000000000000000000000000000000000000000e-6 0.03216472027377723077592325748435112874618200415527705412264612600207525812160 0.03917586322700010053798889866291325917784759208468167382118482298944487639121 0.01369539130709651945748027983016239031605374049302046627800785386227812715397 0.04504286880896195919426411297715375500699628947777963553280458639353451018678 0.02650741356090032268959618485071029573780294680611335077062677067387881135753 0.009277713042852207851357442157613898672672062736986929152728478203733232854646 0.04944598436766174440036469167092217866082085411461429151259791375941152736374 0.04025094296484923368729618066784209239534601317310686019962651335465464036403 0.01742949658661019311569756941143049912882573910689113832842479584926591273325 0.008099482546873853335585196587232475244171824649516942204381485967675933190763 0.05362276528944444555095681434245565648373492725630696010639693333274626043219 0.05296875764441702175209807184931943377629555662430108395205316674760593878177 0.02805654670668850538582086942058120594733613992083072684028670792767960940627 0.01458485838402668723928669511845823789629792721561727344720460331426317373022 0.007089188862326336978177694778580427287978258229596899872087499173889920410139 0.05693221755466649896023996982942113462909975149384328377965275506892649725974 0.06664025052795921124496779930655164551891197018042912590783725061019489626747 0.03853111713993514833422785912573919351572397620532647018767821724505709660000 0.02473226571121390273607176583602961100873873501606772732624113778545928877109 0.01126705827861777405163977719000285223736821412231512600541729509248794043121 0.006483701127491960501160977676252124827141754073501969906865629086048876894411 0.06009506363035509500472629982544439921171492968617646421902596789993076655507 0.07895730880608770115287923179076609312889193699053448082241411018665818424779 0.05091152616894602702297322787903000242109768641185836624282591900184709367676 0.03550809542991128787051632621253266970577834990027358087273037925678334219430 0.01985099361480634221007731037647755499734229920683951879759428881282761392183 0.008517582860755898416140095695674263868241258421407799890915419156140684540915 0.004263921138105089555886179929285715410835638622304689556011360833227892949434 0.06234153137327791352940878097443303897678051618431879444252556120663481827950 0.09185596812048025399594283839025598890058157206420557044081771866993352076190 0.06262862433848349364883142097696148546213603939546825834174578904661330814332 0.04811683264123731860325597937602369763901305597118969518445287822273866843085 0.02742338440646883827009552386676259969173363525724032823358281519598796578075 0.01495200380498011604330382479732828673291994843408212399823577379632552709180 0.006665795761037356951430989617231360035401049074180787313808822167831083289075 0.003683420573104688942609000332611320950512969707754148996855298927249543500683 0.06476318727596241107594134414503034842463301037802255752742854383764700678264 0.1024133257841661697280152227970091527777051453891539076645621888142912962900 0.07510201800993670390258148851574415027815961787808321669406776549860586179339 0.06100925633237543986360088101921263902318283630604125593102554171930942554997 0.03826112718269737306403892474777053001231595347435943237335686185134729311853 0.02071344646702729759148449488059096425324817126270691838748394453511972205821 0.01056912284444307040859293899387698147278052358341161703493055902430262058429 0.005938799751863379947696304888531120931218222251040366086712046969619227825651 0.002814474468431925328602971498844007443181282822575402476824180338395840573228 0.06664265536930780400000962851897934454472123807941519506131332000278085933695 0.1125969431356778333030134725310857339175686001312396424610616064601175630806 0.08669231787979439163058854069698591282925431107284366620285883966280282119130 0.07541297314272498249616277373885108361790287880007724780966280462948640100839 0.04864776654619872781544071962108032970423418720483757817694860581954078743574 0.02765383043804419062991559996988826383478188407202882694579304551080771442570 0.01531753638633683555833749526841087291316171523018043627058308280042815562929 0.009422533697896459286814694059487207667703680682665380528353266766348326061695 0.005199005207431672750540504540450919941771444777771683629144302590819393209982 0.002889127267647202019639628428863565165255004813322891172510369934176873779191 0.06810045687281865780017588491205678168793147479127587009333422353832579256681 0.1214532853941867138826920430017677892943209722249458298235986779217565101738 0.09882076405065002300960023046408075108754579290310002734831033458595889910493 0.08932095186954040140045655136390945833027562170098173581894262971010594293660 0.05929746319742457862344815696970403209429423616753825024615699656424102387724 0.03539959989954477572475457286684261001876134779860971437237710057555492697814 0.01948555680479682303389542348450695462226366403766588049542935228803728995027 0.01428765205480529556343845992220718698890104828181640452631165192475783780301 0.007861303609385049147336731921403605481182681419742509118977390219768620672972 0.005638657473030152916299600490336308520254810951967579633578920151006033290584 0.001034060764824090683384321974540239771413333857807835537363152290870859179162 0.06921194033020042734884396417199370626212160496641884963388436220991233144741 0.1287348151512730787994895841903187400692949297590429081168238128937997575689 0.1108438817962648649053966948134908273591663800108457833362600986307565460402 0.1034585814845359946071234651554079742306968505318826163476257548702888496125 0.07033486572930119280035423338318796344020754003144857517447410796336155601716 0.04110104202615073016876453506880520687453826317081474509905260693123065334842 0.02549640453195968103191363924140998377522162458776842695709475637016816039350 0.01900114968339869543851663154394901175070140836524415757849803742851096637777 0.01319609164451489526466748394638930719053898220857141287322305861436168027427 0.006863394168273651841211483584696831454350380613844389086183266308944155551449 0.002194189490726665414262911734347627040395750281854799808259076554744236143153 0.002185093398499901795723669573629065050887671844915154860794397966444723464047 0.06969789352762529839690961139645582739199417412431136373804549972606420762930 0.1362406496285051222921441491216891256639199232467081145680989427827078050300 0.1207393463311138976916072293867354835215868400367563483941379583567296987467 0.1152856245710943439352562290920398511028054153978958464248676922133427260163 0.08094491348010689670281488985323734327935907351547206955099654543345941068133 0.05014378390919562818073571190630333236414565320364117422904862313575667832128 0.03170050250174967677479994382726738512108918111914524240975546020821181766052 0.02646925637690446747140363299630493484678348665663542858188142350669574276401 0.01700797407353485377838987209203068686761218069461717865741648857771819059963 0.01134476466619938761167053899441191768406596756453246515165474526312866037628 0.002398895419735422941028355642614914610137585259732664212531981776578762239360 0.003370183344516538557377679388617417762876298248047166235330530073280926734294 0.004052767871295133469924269614083014504264396785018718077022177253741658763286 0.07052687164499053451455244918348098916057397709533010231088910307721443432654 0.1407757322636308649128131034608727269660370638417337076681645515190563459394 0.1294466546395665236584367306716582381248711317733578726051186846423040943299 0.1280698117362713969665767618895495257090095272507391468822783531724781462789 0.09154772436113593655648061851379889889389630417479974803668710523717355977753 0.05799525845993659888460599186259473954751552543834685517178793445181964320011 0.03955777244899841347402271610129652750756510202098443261243925318855766961042 0.03318208926329832226826603698120111384929207364775027577387208710690231904668 0.02422235159821395068037323204804746242856685692713050463791907206327619397749 0.01571932276578836476134605231313633075862586266624525753528345617175697839903 0.004619020919017644878418332402856202850818530622993749445034622735103862268620 0.003702654392400039282807321515537316712660723756570107777720609405589237722354 0.003388653172306179354378453839826936330902718853086106098049298181844074762829 0.004986806504163091634377048110924686832778926744960220368496113340517927787502 0.07125354859703043815501153519931963235206198705797895912284433019682478579017 0.1442601812894743124149955701108106175502800631984460459001637383948465541829 0.1362620346939255443995178030457295845851409124394229380707447237608502046926 0.1390013498769390481237542399805476629336924057989859152459845495552065406680 0.1034260258497684125894411971538910944013538447557977923865248387397391190979 0.06642483812804058508494316709330124778555926678874761216080036236449786759417 0.04615728316624040247369462593368898545006814645559516562446743885698967961662 0.04113427960864154360396448679342419885207416979494210190541983321528204049058 0.03009135468724778560792553016099181216693701450734542644235538502248107690981 0.01994141736012055498925084377837104286051813752349326900168669892041763624111 0.005398157196333209811621841783824215481929719660501758958600127896719841921704 0.005311621284143538074434573072021746044799366746908280046378030966119929046271 0.004156155076315176484399463239583854156186831103878422055953356141681193522654 0.002828638923445736921530484129132455192761863597080348153557095166471999204710 0.005598896239153409561171360539334074214554088253630573433657964839438928670304 0.07169243462036015408832066067798181764522201527109971933534036591703149016100 0.1454186083415192574918735540355289989755868371302657437958656819586026472850 0.1427614981603308163242995372575286680434982276522652753166686031565516792389 0.1502065524265843268899999390799252697972174194732663021423693482065919894239 0.1126407627859143631472267165026907816929772365486810224310965081333299309714 0.07387106416460606496254271437881705675901295239133791152944676395548531406271 0.05253416402732213930798079428888056808584730275889985330083548949650352226164 0.04699909598109844202533511695317799885385171548895375469253729777325492463080 0.03456356478979832759122705881889054214913023971060138076754574003285414202242 0.02280915251183488100855322190941330703712337917050812515451245292446069985153 0.006529925893648439513253279463385102186106006838064564636878128667182503868382 0.005906963320174481503375090299274469213736573368794533743823275401347692629680 0.004805497979022199257591747242921222078366819074201506752339321817649841834756 0.003032986200600823657174385863704510271092390152765171803782029025574699961218 0.002117620149485720270595617932544075316343514302260013446039247328620714453478 0.005815429677632748459771958089022567238387957076407480657195228907655982848698 0.07177557868136118885020801511670959950846312174868245771347210849536958652537 0.1456275338533990087736731571327084410626574251178813998792116425409214423103 0.1483095450795598640879901749668896983856722787072407702224285296066225462927 0.1594069449217888423254858317458705601892126474980717264689795600375899642923 0.1212264802017401415239455251392174348126898782954944303258857694830778824991 0.07950138617914160399956230419983786294772563155389264210542296500899752747123 0.05645267515147994420691367708050808837944999347771709654733465132723702567707 0.05026599718280840124348451292590112713065770641170410755182431800255884092895 0.03662044926366365838438473554330059968734342440208161255189720286240424548891 0.02433694728762784349146592290349726725387166906896573391569402928062087912680 0.006700988791337745698909248194082712787104848313157585059881491203791178246070 0.006293685760411555391536444491085142439169115814573212980268050843620144429311 0.004872942052720721024640510187665470116174301457435998939033357219557194855185 0.003121046805212452155037779626182009331762647098898815400478081884746684292992 0.002165768957472519068117165863873281087732595416045393709571648407157474027128 0.001560526197144704892506865746884851035061520710948005508050333054211588424711 0.005948124688515860016117947345899157584147771611728511590593179310219625393468 0.07090837486305033654812723436238763102385444310522084945894364616404905039407 0.1466861147496387699721394910518702102074672743944136205828002294711572297314 0.1529405663621052505479365026704140472583095613484722028511768653580374123212 0.1659337111294089662859851665911879494105999255743630154250925957956811388211 0.1261222089393718199266750394434580083898953259397405109953573474716664549365 0.08285123844200859337626211000868961308896486957923362665625141158792539160334 0.05835461739778930848924394232076119886588991052643668919633410821096480251462 0.05129954218114304416711486207498051545220079587484752295645587429461763177471 0.03716802702951784430208248755819268839142361562719287782385414253438309355331 0.02445593924963720242049646026459663938932887656049445219635374976796209372349 0.006530456600855168495147707145983587839159437822389568156122240321714253083997 0.006130461061006064695332491193586422464920143952498349661238750530968034085279 0.004808976291402459569620803819743437854520708477584383026257757736454730116872 0.003044670389225207236334903591157326985601000724717900335425000919376232822215 0.002139285866437603034735061371296679002093895894286602588367757176018782231454 0.001580308953009756786632171770946849876141126617489861128011833841425067327592 0.001305064787033170105833468876025854311346260144134533988968829448830665761566 0.006150680597608241860900325482073910038225163297281655863845157015822385970606 0.06992775245615560367338772495689337096232036163554884627957538995447504746557 0.1486910798022826043082366793674740339782888473735794242341834945841754801510 0.1560225998716207485688016116816100227824990101805839381222985331950390889637 0.1689527438457626852302380100603966147019325866977267077089278490215158559561 0.1278255886021219033342804351398723158046729556131983365965281674177004513075 0.08330621960538392472906068709852707258010359335513259703511456850214193286837 0.05775986345462363437389370638849034883585982826126831331707723002474712652414 0.05014375910573345919517853582897584622583244415577343787134426531930848021565 0.03594138929831711408260945782551356795264595163136044280930722490289241562043 0.02335082610147379777972078891439426447796366400003310764802708041506429495938 0.006091679619651725903702292755610712468334712584866620572031471422932575123302 0.005703529772648742325193853058587223963731918826289473054996702917527158629907 0.004552741907066325467411316315246027562814310042604918817573490857996636714432 0.002901044121248561784726067515443093509096612448061037338489226700009801749733 0.002080236588335460227232376269680670413812703915747938071678250880296526385747 0.001576808800274649664458274724844393384963261984389677205988277305875961418662 0.001319108531926932825940602786248376152326623049025775087912792471171207192299 0.001117097384528967600630957089849925302046115631506397473079300038731331267795 0.006274805575576975061618973805340432147241460285063650751640568271868283851171 0.06896153820098577359969244146971359499876383079714643984604434829817636084573 0.1518829246969565777559305007785498833383727680557343858161267340521283241770 0.1573989008059567183485603411253520330669156962581255116156535231792297627430 0.1682255725035622542756102530771201495684728263804353320465336849218075080944 0.1258254525708467059351738424896204729656688588785226974977989225240653464424 0.08126281628515520008450480256673157741692826924752030113357891954591046645101 0.05544879084813899854293715021237071249252411149477048325842314660404841646461 0.04754818168383493379767284801037470783934358395139146015228794234680905312873 0.03356268078979401970877541625142281402026727054614468246458963078265146928123 0.02166156476800631030229430479771178731131091370951646052186463328583036409904 0.005433092117382512670523179091402388354534393044045157139238801891008448328830 0.005224706588077764485266381149736649964555000285050668539853760910540825220347 0.004127778365968539197670838785968653741891137229930820050153655280319606865461 0.002750225078828512880905266180693858091150236653191856104824311687128939775624 0.001985846355464247494382318762562675314444955430558176180986972201855788359945 0.001542983734322728630084265764038665816865703255147685674851832549127513829977 0.001279419320434852424345725384508666029824538860975634935299929060091788445559 0.001067527982077889488262564117715320711489030517443513542447079147861057734174 0.0008437402613492628696863444666436857748098128853758992867183276295267909010451 0.006278435525278091486246937189998836773518210164768677950749941854285597681905 0.06884285801209473605085329018803182433206641945831540435048106700631310923267 0.1552056076993191472493784306613481197037640550343089148987824456911352462722 0.1568506150979687857229311313144912208481039132181024444120299683504314970865 0.1644157825085772518523357310620973585568729381906202557376888654343621774435 0.1213536778978956020484975207280544173412764362069508241397430872567777499681 0.07758350093085609210753794392620431877342286433950265726330370601522089622060 0.05219752283255508889646052257871746195128508523686182043484962161683695403122 0.04409753570219707567988672720456463019521820933742414421095483966757030194403 0.03071569517077180652226584763651251623946598421639882722429346974785607324552 0.01973980075667245206005230536537261431522001636308778092437433276680572112903 0.004732492192462674693417290902201736265039651728174188330197051628731810210214 0.004677357147487470990689787928060922731310330090022956336855537904458715819718 0.003683010368106705181942923313100364326759069249654172069611907364514246931959 0.002552238802985035875542280410675524002011275726888410908893590901911372636071 0.001858187465167200794264418212052621430434918692921070313037422517523353030898 0.001461285853982825359918791449632503037507656481064073790266327328413780394436 0.001183063200370342685095690154032831042401379171635963705916656994161439640960 0.0009469219357513923761229479864504604735409359735721944669927530860899191851993 0.0007182357169458723833218749558878041929791167538266753954200802179686532598926 0.0005395636274605169772439173041677161145681372909901255517604058737652716966731 0.006248264791692448447070105621853473354223913334850489475602334303241633033282 0.06947704101114945889963958369498341222335659073181864199213236836286718084427 0.1580078510664017058626469556327926332501658066830211860986553618368337162512 0.1545644195667405532483816790360807212442471453719826276732188958155941750885 0.1583749134860132667948498558084503306161942168524675506065442672642352085976 0.1152831142138778840740850395221132573252828619522590703526334149370386439376 0.07293858140181266942207317299983013523287383230655493590438444802142883655948 0.04843298874533173619658101258680043749836312302320281899135100141089077135874 0.04022084761073470109862768227130667725902671519896062909313002977421543417041 0.02770911667118140116285192068496612088150766606044421188301363390336653851517 0.01771493617702175707779641316361900213264879079447417106548149629914224520005 0.004060622817132817944673987954326765252817540496730269911459720068060134658034 0.004117632720776638293826415638690439065766811253700567539056763149881215661825 0.003253367920120438745859412290783980561908754072036280920238096734308025337495 0.002317120190729354937580275954224726183942877360417324338784830316552926254683 0.001694129498435843403906701365194395922282668154059168807578679742061605757596 0.001326711241873123287613712319727661237683166948980508699583045912127667261340 0.001031217162710519805778352172839234470310780248549223196624802155722181166338 0.0007734390453859078216744009940264557168689367362244616718783800041388379019585 0.0005644669707493610547509739040159638831743298851918905020706970739568532592829 0.0004297794059628271373350675699785942180966602975430731094000810050506733059292 0.0003629148018194541638199624356895277344217680015348823815788713796613784618028 0.006260171081511712959845787510877891496251821767143329614920620052277408310240 0.07085736620656373914042115649722329985257850070946280359817602244711964489634 0.1598968073354670409323202247722593366144486009087112387318277421341751125499 0.1509244943546217479367838400592727656630886256562556613636854842302546556353 0.1509712898972554287603358849096456034491813892154978827848063479076117108115 0.1082918077092438483307254339670926316233258138730507447094444944395069720656 0.06783100702354792690531937831931870946867578626651642026537182816623379234142 0.04435499672948813800693548107115085828595105814626211476476097494576029931024 0.03618631005048214458400192301484802267717909568860521251250481056175349920164 0.02464938580504909437125793850442118219778918102238997885956439690837348268070 0.01565103939086222481792427830933128081739590455156895494657497081435445970817 0.003418269815374574991644933285863730088432126936954656622773229602486568432685 0.003595587860595294309524280494745960791536104303851847069266096823106685428257 0.002837875101351150192146874625089270298238980209426933837791382316547373000314 0.002075795405696573604601812806034906752536612225621121731498828687239221406356 0.001508389488560588246533586719181672298828057302667391071972230341944179163691 0.001152343591553481384714238167031416585933847585680065559479189142042274699953 0.0008364007863422232418688392116039010414378648477689190812867960742540819699136 0.0005802240384054830695953110017917657839303192672423656590422502190266477813666 0.0004143763729369629460612118765140595928430500313467540515793479105777352993525 0.0003267475970323328074835951897891908318802209173431534061023619195291142405748 0.0002987005826831186572050138867228179756592348887737967411008081760616964475365 0.0002803076444907441682661835179973554650537655581097253212613371343571306592269 0.006257673192160326120670473141603887774158328162090429313259596706375848789221 0.07278437907331334938934813950996675614153394051470332701399779467628227786085 0.1607701258243441552401613543182364338148344281513659489084385823094351129721 0.1464564451219887479767780970371295061939468214024685315720612261213069995613 0.1429679418307507180983347637319673333116606350179841982020460129491873095212 0.1009694529386858528188463589374727837817395988718647928804795913030805611199 0.06259472029930967170284857236828348705279917357276012253559243448638153832706 0.04018528085611285414451651321764101995782494338168636120446180412990252855563 0.03217662490234545305630909911446796072360560075231652331042691816222055015419 0.02162628134131643149905061120879301664817931879997798779348673035357022509701 0.01361742528486445855322420775926027075766228751494399751957690592584535207529 0.002805628017934324852054964324552732174068947847363991091768685396106599851491 0.003109511084198388433760863766552875800134296573294053497729945635110319132244 0.002436852345393270147071414436113660043282264648925808064203460900650130105938 0.001836996965586471050413207911408380408958640109561971544350378423033774540477 0.001300736689838171404172837195029148050677199413173920827423159921177477950845 0.0009380870165897328983664922245350909792664440895862658056477957976137568953144 0.0006223375475463662232673411458753685810094341291554534900783226949121218393444 0.0004082684352594064769463810039105431909951260344437592130715929811392525475534 0.0002982755460864195093369672484653496080740872121605911345974089215535253319217 0.0002484563039432782215777733762575403835648090807906542461209902037878504736850 0.0002435212961245628095130835989532476091047753905542147135208779149408398347774 0.0002396377023902536738975084305350785602804150284739635525366938338679631091477 0.0002175719757883098840294302433063311691216965494147490386104288008361940318941 0.006186845679227658265677892516457812761825325180002345785829537699968800956350 0.07512917511211879256002026214072007636419315026322740094216466652344758246580 0.1606685508750212250730639355706075761394627172908575745613235486100894431670 0.1415312015244051834200635108642234438261655089216922426740407310964992394738 0.1348364274397414535495013377041795090133984948335969347975334652818728836723 0.09370059317515900619257691294500074824458838118660169921922343403921294401990 0.05741112750020411422733164341245023634166409353765426063359449916489664579104 0.03610264882695428212300682917682854492111555650641073489777096241133806706349 0.02830711914865007890045186878667228814160875114072284849332971008925525184233 0.01870877342758201080128889095843193234109777655646569259449314490513760293970 0.01166674707391196513392450865072766584743173236350381724548365495319492507982 0.002226477429283488256107484909578388861154468517410144926644576897504445311253 0.002648941431473406971172123166581214108608131198056832276926685187649231091622 0.002058530734238029832417578337101821813082759145262387366533663892051276603342 0.001599712755248643641924334481533443300182894078904230131067857110597378136543 0.001061775364708947639556901405102890206702190040921697056682073434594588824462 0.0006963952989632735987179510489162268382444642451596364314355673482405810800799 0.0004272371641156426315338590148443516020749994911873637540338321264409865677016 0.0002805466530160444505282539585208702923255305111594838116960470512642269375016 0.0002222426197948935291990848476400755519784486084136111413559530396533494256728 0.0001979256652265273026069888310133699180665457830241290931402957451015980070338 0.0002036339212070860562013504533296410116392736029519159081706833180558040628721 0.0002039070904502784786533245317205792224517641572449402015538896063177745096176 0.0001827320923029202832736122982374137570102491379391145298259637357460267876391 0.0001408167303828486365661206895034758417445601389883802373996961817962471049603 0.006037910910991409212460062664629308324866449329760782393662380357369859814291 0.07770867924655919068875624943448887523077784496188904363047909125577239860691 0.1597838422209139759917054040237956545900123201937766076264831757657446390813 0.1364173504012363233748273933128884546034111379606123075318291083687964051838 0.1268750319968599183027518974252953726550344363894072407558912106030001909784 0.08670534779105555534193449258930299140871952702194995565971641914947233251512 0.05241684603242460674805276179754713870924976128275862171335931157293060657297 0.03221658164573589347906191056389579529679430573348747745679592658021800703961 0.02465378377349570271145766789484492529739626412684618097661891624639095087715 0.01594911059282186227894069589778490089846480367875317052987423977215895605349 0.009830217944248056636233698687743804139391777461871792486768331369499754230585 0.001682669119387877702435174084085044143524416752797995341979855703085742126981 0.002212662121222974769941496806268499460563410668967794615355576667722473840598 0.001708028342047457482119885453861164808395310572601556973855153861277651177909 0.001347505017418665014428511590100627665639591039862354260387414363981546167941 0.0007816994197114950556364339568719668961521697496519814191376180376916134056933 0.0004642465577830173388803055786465424563092681110381252193751432182947392139056 0.0002791603067610059716568381433209040803753419472738356216558157915570833799402 0.0001979951787205696391738506636011875590391916555962214643468444573317450601401 0.0001792726682646835023977742783157315344922525224728509928592537736551396373167 0.0001699699441670624791314500178956986758901604282008410918740560535207283209051 0.0001781860560166170200895449100291645909480163837381588752842892760618837507871 0.0001764127781825784029953030540282720276453560464682522388754434307516110012743 0.0001519233507715032792449113142385026441135242858149546140952478785727199094536 0.0001048748135262401775481760742961242500633860107199830965046950241917247438839 0.00005380364535199600783622945589303672939017640762067905654799732304568642553225 0.005810320996512431794063309049209227652195168014713222163811438256143140812147 0.08037899892685242524357566616080904208742961538865004976685024650661854822242 0.1583410463917773849648152272559282594424127433795000842610979365194395390354 0.1312897595637197841154334711471927976279440888003834124147427189282893430492 0.1192596956717147898584647052873502334415899970195532210360412620588025980654 0.08010325225045568582598991418987702049677711445166932246090245580646655171313 0.04771890108614582081383957015027677299014242107146977494155956480261590172922 0.02859236256692283937377458784789667169814099327714843195442323831300643024510 0.02126812555691529484823218450600061225945420421822838399149185160725190863125 0.01338343336226393221932973446840103878846965270397500980313798491247157876343 0.008125561292772131138498250030956532738960628437556447409731502439189034568538 0.001176965822037643353148306767102459166463806032683399426411671941222139431432 0.001807316900303349585749103949256087739469721631245966166473179204873869075080 0.001386655341843894152776515789629484996923663044805135012966423683251101293316 0.001052560138412082125740048165689175931380374291407634578017750583149262237527 0.0004892512421933088088022664969094335215869611304745592437609093261703939691117 0.0002823384150753389332707537504269961147963704099431392470608938980410544657159 0.0001838918765915353175927666928959224393232714151780504322101137696330849171347 0.0001525478306212963742610127001003708874642881374879971750534434601070148002152 0.0001604830368693797119778086965017302484953488433066643569301833865779516860579 0.0001578539469858357621716313431517239019808534689367097406826723102416724409636 0.0001629706486389568811127680204125368213180906442537884126964179327049683354863 0.0001552870183131095990067911190879297037427794145743159895389327386305583264801 0.0001251175255070484332583168691927334848346510505241439930520824855714213440887 0.00007245437625645277528744645783239681423474324071778026243678181562535089538179 0.00001639019126787984825495889043893422490691456620036695582061675820407112298839 -0.00003429640781731542632791626609691417106346148026983344120805545839627030534631 0.005498060033384044483457682933048089367373132375375040115898558509570162850020 0.08307667497012283769233237279173032140348187431272249253904821705829797301142 0.1565888447020613167718388588581170529865787973418352920407624595494415324411 0.1263371528059311648837977941432631512918489942290510483129156220786995410228 0.1121848607161605950757970420170108787886572198067658729480761484489183305256 0.07405019363356101928791863244606728254269716405291690911566437550688826374485 0.04344436572676548346031745306181231149650157737026131456894430964408766326780 0.02531792332989445410954779348066494055469264871107448205350607340202302306871 0.01822789818238191990010470585968566596001043276401352870606394213500384212822 0.01107203595046501730286584004999231854163563106228697907634561402658270080029 0.006585611519964742560047330546676764189327415207021806364007487633084978349598 0.0007146021650079870616324317052238197578561053596482133201434183273801541960002 0.001446261623365163391497710845299925968784191370348458539195093563278601907100 0.001088119589183845801132580610521313344891862954623586859030268403181326798081 0.0007169604965426770065796057895589990900535140869026671024240603227627424396159 0.0002487793881302511680570853993931231219832234372513173898195629067440301878378 0.0001680354928868509530525482816067530223110114364347910607343271909482603727179 0.0001366506670641989941775626504699046757210495112940989879995863208482220630065 0.0001381442832796808744269926797026667214292525367668866088439582770616097829468 0.0001616107435087854032402225224838474346903996630573390823485931771363216991709 0.0001586088992148002586016579948205986367619097073772490885880491346515914366281 0.0001558953907872945176780027038942602004872975252428476184018872258943167790251 0.0001390088053627175681193204430283187921836013253286783534403103036061865382185 0.0001009217543442348686332831650667115846522596488864804787122915811710043280606 0.00004158307881377888083001390026163671117405233495265155615762781193406513722553 -0.00001975213655863556637837807391373935601596831970589907449370378993641338074905 -0.00007454396885740659309829641730323827194759472693837310801837428833665412599930 -0.0001266388562995683009990664572268971599158019015404847552421311363504013714744 0.005063988972110941324908768875701723629005148848832289808298758697099334307433 0.08572667978517344974885278034070165894627168039344300335551143104366062217110 0.1546105585833310506760575609104970683630336711786206029185472845676808219885 0.1216013483840894052503574928326121348203826777536435807788793546111302143960 0.1056855243961688706578614560752495849409014644149346554017148863925268054822 0.06858176335649551371602141178755336656976780080532164780391454913271840917064 0.03962052564053839333245249126396797822836331560575660230380265190834031395864 0.02242358779496287783572587663403052008562715722817749692576861703278434214199 0.01554444240314746499375925741473290491051792305028679547308055301616479917462 0.009042460853796404844468861606180023627239444127566467238809251660535276317799 0.005214256981690484879139060594178586321129598140734575121860230527961326337403 0.0003000585133636444045347084067067477367433244698077393649276460231639469820944 0.001124406661403223652685711861087771146498846870732925444124577088227236580184 0.0007802512745972216158417705492296515200360006563861703383210695379676076000934 0.0003967910729692218802120984734647620365684010501982769275102394946855431837404 0.00009655200654123289562626771240246601958007174380641628670634616171341568574030 0.0001190359750693637970522104576247140567729895724943382516710304019106872847415 0.0001319810871650231473825481981643700247217857869011597070453832204449030142749 0.0001524590900439465893568227219661289757127595719798309105971566031366149271147 0.0001821461358583019176001833481237887158160317654390983037179118250538099734001 0.0001728373334773694021160976244663634499083492007136704105623033661387407022598 0.0001586217925728294359976815326645004158315849096549925312305049515142377705328 0.0001301669347132639887352545408358977325795529536342789935298661809840268149372 0.00008231977470191416384256017680542079525804833712476014068676444863602069480938 0.00001481354689302058176786213162599273740214645521261763292652558195206016522149 -0.00005296968115847389528231119935166726162340226871449951437745208432603578871307 -0.0001127476236363939894697278045765974795821701928874091140865609331356284247045 -0.0001694989025292262598537809962278339223422741179624237588433605120026597455972 -0.0002398592526803261172480854142208408094766456225076647631581735527627684004595 0.004474336668849827948026849708901219228572251584755925624377955875670481115902 0.08834867144583942074223363305748773372194107727897453128772276001478540288125 0.1526964351034614193223049718669369656701222141324851107570954118899882120618 0.1174490519258851981840225606714703132819655511193275152282259137094929419096 0.1002074265130126044781122441147783136868032961086190565846834733899481510861 0.06406336763639155955000818611083999401947301339162319631006447582380406808439 0.03649204404432504540567581118440054224275631373867027682311877933540291475796 0.02009740675873782352352266550772923573736653274759551045334715849434393021914 0.01333406631403075187273293766469081185099498517315548407277995577474094440469 0.007394929910671064402583415699443552556742155821384873126685958896603217691127 0.004037975795225496769909985383533659965554614121751344296372828448228413646344 -0.00006699369813738789247432410942354777015700211375287193380470030089646232206610 0.0008263775839490887730317852932880859964737734843732032201099607684621051531477 0.0004245208223675792389451997880318482586782373693205743838771033154955406245924 0.0002000738837971134227543327747813705432876163305991092176835467055220428472805 0.00005910056485075366655727154944909871896671404404249606787992545410750555278268 0.0001515861597567226000247257076093131075621424515340670262762550421809089242596 0.0001851455270050302165589666634634690504063274112623109336208775581675069603857 0.0002125274382392678843959038119451518705726095475132514987422732782721636027792 0.0002401401543802063390202274321021728162770338748269144627078696519876943628728 0.0002228400173859473318485924778969158333589472003412566912968568009986114810908 0.0002006121035738641356390989678454690115977045615161930854034631858285174448841 0.0001658860151732040915297143089255558879600820884132895288884502184264071593114 0.0001128191810469739819401102187491715656886647847344333539312367810725251185795 0.00004048114150582862638103049421806983441176212613927483901694825624682239750395 -0.00003071524451614923486104564484449724632025111905862750548167656223285172897369 -0.00009205511997179423549197487759496372864879197831867051781639675543482294373456 -0.0001488859652238628309477582846131342270159141096766445231175881794280825251639 -0.0002187317804061209345561780140770376332341123914186743611882682935197718403896 -0.0003236013925167576282622909696689982523293856980581957661185151265202563728610 0.003675800347549265304868473580201955328853635549969487574839957133310839384763 0.09415610204514010169661058884158702406285013079734407207013503093215782436604 0.1544427448105736716723443083518037751107514924227104515527844921345107195010 0.1159250195603819861133694324728579853577239892652612545995503303946054162225 0.09749707968990011464820420673883717848623189208190979575977555819436324366902 0.06153365472026417596497875406352917874936728335187278221201065576561626699723 0.03456218051711710591440114391937861915903510552969916191975958588823471269109 0.01837315043994519488444810592243657447773099199638787620181924185982614494855 0.01148587323409341094994130703199349065330568999590294988810450953994460182220 0.005933804733830106271482618118864902261864786077008247996522326978702930310092 0.003073758163658413450200985955862234937123626559827381631050566662708594002447 -0.0001620017894494764368489324729102278915042599232865247970808236120547721728202 0.00008723175183102820514172523335117373493318890769459443469606653103704279138496 -0.0001977947547028791462647179848169446017729186774428066072899698753913375021370 0.0001174635340183142961027896874609329297752787779169023420651114263923094003190 0.0001014196164909176854324758546860484367808462531075311765515927352314872036350 0.0001902908620702858601376079157377060832515941633478527392060102161222360141429 0.0001848930955761187109012173772760706628707720152764172739358400532096293939587 0.0001727212168302114738177789757604870480318280635077274885030259723819899529479 0.0001517696533693742086009342225661012098534764430826367145358227169736804095710 0.0001268175879140941483419995992349912271408707164392038395854438254174603379794 0.0001116817578245666095331305486960891632226832405564451703616410481580498191991 0.00009566245135175092510732690550420480777007801807266522066833620309776064817274 0.00006888021717109555594203271976550074660613095990650098261944452592433134450917 0.00002700841692614911793607377620390928455462507503670123333784081566101563665144 -0.00002268062671403125797155891698127102894181241052382701849453394786840764198341 -0.00007681299846662277126242752403421174967952647549515352190949923454233529369011 -0.0001392598195616065058362597490363001957268796918346349086676616851473015046109 -0.0002223810531417524206029626728314044182800223762617576588377768108468072321713 -0.0003458986326546689246293899932885183268052057135784235805830395215770257311145 -0.0004727216786872180481296588474084574109919749916540696051218212430246267186085 0.0008592522015322054575936926852078782044951356710554166023630861409007203988893 0.08753903115605258994709448845717677434051573130017262380996302900906765698788 0.1373700028649644695871227250285748910696506860813509360759244343352862618660 0.09693192899284585577738892278286697217934211610232060099842528000145135838237 0.07659795944716192563101323668978483199337855765302507666507160402624325762234 0.04579732875806637246176642634635257264317385325783129704124524483523093959298 0.02446465204507240599704508560403469943625109799779278957557881484705722018843 0.01145787028950397076730092461665570473490900599268817029332665012968923895326 0.005550318462947349617188245679297037881466040606122817637128428463154611053021 0.001749263549132763280084707351203248841197403370958488904516327653336931774321 0.0004763137926000323218841082643949839849275106717005134483200224470320652071474 -0.001414203537191605441319255388045215740173310662653276781649777404495405513002 -0.0004754709981461328716313936636691304964798438290731119136551457612991506916327 -0.0006166573388478458415168819195255303594203601264886826738828953600480201449131 -0.0001417111508955876781464381876215294279977115395953355423973912035133020923517 -0.0001574734888685113547573321015735232940522132043286888155144060494809512053186 0.00001189250978302810322087883245331829753358647659607030344169026147007153636091 0.00007511790640957299183903283680532961414366631123976620812758025389191606612558 0.0001133030502482277712635050770514662880109748737055734538429230015932453934828 0.0001365013087124746307409637976599728368821877953612112400405579534568913032623 0.00008498910749874762195707504938660615321521816835488962134973529829227361707047 0.00001179011002507682757055253431456789429998318084123317053447219633199666210061 -0.00006926198748590810754532329533862681791094020690023704836709654858589779524370 -0.0001544492868515393278197576836141527454345862170752852156677526616160573686712 -0.0002465940270096575349595968587766289589440225622479174155944118971501090385981 -0.0003302969051005804564206569697670975408686545522828406846775990299028115102614 -0.0004001330624024206183001686448054896580147512109886398448984075297346519997109 -0.0004642568875799332020810252519730170005523999638271509077790855940519429453486 -0.0005484891299869902279817921817597055622353890807655930913461526911657524931832 -0.0006937991018513033430664460812541418329576308172257526247024643643171883350952 -0.0008955414874202640262341595838951004517980574104822780556523110851278271243908 -0.004221512182673660546484952409730630206701868091584382500866037811087146106244 0.0006417415287517232359710185313863449678672738674334099144711362042812633815540
3.775200337530000000000000000000000000000000000000000000000000000000000000000e-6 0.05735513276569406657320637950267111681290157279245987790777318898329550839761 0.06987167725939773590137271797846621713029241047499941697283099868450972285250 0.02358570893754808646226368748541147204814304941968274474326000902264724483115 0.07921450586370446939456555657239291758726504195214323532524201090690827060875 0.04461695053434059097154230056110757326706268965892769300262326792985586242538 0.01548248700667475810839561911293357541876000430410940412169436234030093042802 0.08667500672940065289447403614985796370981280523137555495605475720826962571108 0.06720859712797433965312542008802993350924479083454731796907934358903641001354 0.02720725666174097196071274512566146400911446606079386640706090223038920452799 0.01301900956204480488732039574665257634229585875086140073770039931927762256042 0.09312100349458585098434377032342342878609459263219928282090752588667379968985 0.08775789596026346850278894143505113854379958714974126383338324686150352193867 0.04372545615943539364608907623741769885136564445429729193354384064399725266090 0.02268283989035528269797175847284008571845536508204563191753463308744274463498 0.009425309267434480078418098968229031396933136488383536971066867013328513137862 0.09832370078258994228180800145045895832641834156067285178933939726444342555322 0.1086580319774754987185962076510548989293758736113055945631136257844548797848 0.05852951621945426928078477194870298090216731251038113605949353959274507752065 0.03809277298995473816840686391892022054027793740311022854948909770069833332125 0.01184774955846039401438947546540152737734271632605724420037066796800780046887 0.008603201610951327656941928941287902863779810446109699437089579578392982570492 0.1025150950452790242728062003006695124661124766932673565440179574916700427234 0.1263976759267743926999367272502487268896921803645453462993620135296800931021 0.07695860545255343759655639782007270513950540259670214052680047131989444144422 0.05118215901830578465520172017742344688348818769940728531421663476283996771434 0.02212821450464024126840535469066685422214919065534480523126492591695223765962 0.01260227968623059120625428947610531946654312030207657554059195349100725104321 0.006049953761139351336434499400084928964246441699307279722884287125476325667949 0.1061127062046617340765566281058381526467701953512746836654765872099644859106 0.1436248354841232619601292518999727679898146384159244264671459249723019729523 0.09093396434566811679677774668228628955724639922168385761946767624942712421188 0.07013894308206712232012293055098146741964425721994738727233878966002908155220 0.02771258883665073084655305012457036282415654344590520748654955999806628955614 0.01947984432595175239137501427352527271028184548499262338891620533016787306768 0.009116588451833489796909686183505014816905485829569069671734300358578702999556 0.004422445621519011201815784322940058573111369070155068013435164991288376724933 0.1085071737054829463877132823452740805336625466966516885183941851794610831531 0.1571023882150713009451059760207148187627980141536934389217963681489795730577 0.1080838427121726483888747620832657952422139689685536873471354737148404053856 0.08329222421852760803001688979757852161304787907717353722206749838637479298398 0.03875909504960254508639823686142048070513825069494627296477457303361835192229 0.02717896878612827085418405462906059049851029199387396857552326084697772234869 0.01347074666342336416576286294291702328857221235121036140415924007394894317359 0.006040381187830869282528504608492931110496683238649260397199508316830164343387 0.005470459862674040154151444468195793619999499824078629722678670893421869163633 0.1103759855775941693981942562814904805104153425601211152601674560309237325050 0.1691937373089506896056359653676571224544314646199417596439909763809673401155 0.1190410852344873912385463426637980264634552414580281833720002198702574972679 0.1021124945840851419539644212804660942608511141966027738478714030473302894727 0.04543185027089770037262725860590308649251478825969398806499491885278120730221 0.03414549136106392102708366408022870820540765907560559812943542066261190656904 0.01817061957540468358064945787839749330600451182764782608905015629047903359276 0.009974282542877858697389665113331139726179415096944112987009419011761121052899 0.006902375862140865227184801482476281225451624601904686384310190960709204093043 0.005479181785027558929788558017814502483781419881157728477714102365957828394433 0.1118379699871675573925404967243226279283868874878276447890628288720648523947 0.1788618204665430636141157598601430620062831834495717880032477709981325125204 0.1316497005051405076945756552419669575013693549623604878630756234983393056109 0.1118358311122092924359425510247552597027882111146431610540006516826957725712 0.05589751494159490041375534547252181902241123798925352181786927684249374063829 0.04298058925569709661323844912750906902644659332793462012901130291385103073849 0.02375765420339000500868235121516447980390668527756182347267506633424605842869 0.01385365374784841579168908905467530115370406798080642285892195389131487202795 0.01324574818568872701307362585274933980176162015823376654879643505741131271945 0.005685497114467585996079461763539921900920222507717046015372737591110341092382 0.004272147636627402755613802708456550060394379789628620416129814291837129943548 0.1136691266112819903782766749556679442802725897375058589065905321090080935364 0.1853247021478902896114134806617806796514420368161297050691232527228106326024 0.1386106762659596528539859314415679317456894538804241990852675867144295430726 0.1268240548044241515325730740198068523694293910810521652222676613651257117195 0.06149510185611637004695424779902309420321043100513388747757976795407256468560 0.04997179351833155661361571468281856750146933542035303559703890523048472107107 0.02882518730956985176256726758380908451574112357201078245065136028533468221783 0.01883482834905094869134322727842416640647591431252955232646091286130512352070 0.01549054043580584455720751580773176207384535413796177225372822491189733933971 0.01020006113306485649691818201612166185465528490118488347497199024785498310689 0.004433641641905365750086966169984702204665357425229061106935865611359619060309 0.002891923774541961679851261485921741191908906775164052467590652348894323010946 0.1162253239482578135760180662006183071945774788633048998602447951793350470452 0.1889754787869777961002766761369680551307577222299449891334382624434047284243 0.1456956812480337105927158643425838273571771492857945170966061653292574624464 0.1342039344132027164447504042119960482713110451004319298540905227790965369335 0.07035570153853796245984791203718859488633652595518120799105042204902790521775 0.05737417652407100928906674871317157069745279348305372992613337717523594279601 0.03404237183293447198964077454759872974780940081825326388819607176026877018232 0.02188584939484949723667210487906452290833947344889994052419524750688224756422 0.02074418994850326350586484437112019002822906374784628852469129541866675258755 0.01157335732737986393069900140938647397160567996785772267679770836195443280019 0.004843665350975789364337946360904931388305545236324847433001979461825264742323 0.001640345790364852762275815257044266331718177871900760616020031243612877238626 0.003798219367712810740464775654941027947915493894738263992154008555732919035492 0.1167552885383076518791121909717588846539225321938816144796764519776944311702 0.1902959145957972228302614957364136561319689959560695463191920978393465363941 0.1500466342152740046716596902529651477189572700202256257443960017593713795061 0.1432592791807387350134312878195906322649882549497521928325089760331139783962 0.07443182992239748547876816722846524439395450353736505912238489455767352593605 0.06247991508972936524867404506781414132036704616000237355396198861618911463116 0.03704536244565669151760686597645678612919879899152146431861321989206572314063 0.02516946206748489608790005213844087652401061646897663933456011998341091624381 0.02209703429134883445485695337793249109458633497156688146442659031471017373925 0.01256525807444395723744380424429884787728556704417216788621208036043849644515 0.005278109814341195825934496024654031157532044900327712807462021327030739663697 0.001427149407886256545353769534848595547306135009206530307027487508433938335819 0.001578897476929204366910216186119706764115772744556895682740353339128613149287 0.004712210694640702259699881440564726117269412703602311861731202744931970000871 0.1173656779261192475936482901792778797334494520657192956400203867277824345672 0.1901871017479023863412375212468200498303495314665218763123212403604814091631 0.1525653750258200712812282395804044820122581686697652137074630861056719095457 0.1472364339356729776104088411000123005801877260486582705437522729982672672324 0.07747306786699215112754951513390406094124043344257172933609833488773358369555 0.06477624714175137413498956988495492542218976475645540341605556551499611098760 0.03893483446936217326289034286115425294046834831334834200667504868604022912466 0.02562371800780050520651879328616446099539018494513077639860441025938437142345 0.02289260862810486966868152430452750217689076999630690802306064421702407946700 0.01307043893250143644974542478588001650154062434195044487290154229173525471566 0.005687811880338102264350540939031871787093323459502405735041641138806632525278 0.001954637250732251471081171882897722491016666098379212874383569607358064391814 0.001752433246431994954108084560092927320489300191777637068845863729859166849021 0.001344603101605908709003415946975922523540215531596457695612781303586331794866 0.004766446813028087562346888424185471354990826867318312846907398242889160745830 0.1171419221939795612641964088247798575926774901517848835526651260441541221772 0.1896593356621008766606532334856952411289237452245938858584133662833276807924 0.1526211661362156152029935073640179445069890619364801425584964929066700125535 0.1467099974611554728287315378261671719429770932167807915715152914367782507007 0.07678627734183920223065119202612518316357837945774182555255665131388758160543 0.06404965277813785765032021117560282415160515434795269757578346448637695858468 0.03799630293419597538588392096494371032856010954943082405300217384173821945055 0.02501967523243114724193065852633133893238931774680295731886822505047288509117 0.02235766618404548412099398737379898277247999192704839850771554466598022353092 0.01293900975405466811866113318036324980567788741805595247745658362458806091116 0.005954523813492064087220372153048108348282554793486741380797923812167829961818 0.001890542912465137029842292575066852653879701722406419094732995973485929610129 0.001504833898435489306090116277131979461407656964452513229074702924031871085702 0.001089464685006625160392075752744417901894779586724902307765244448635927265110 0.0006487603595996374398337279871143708570279598105774434922918028984133800223011 0.004763163744637720068627015405985934846910990266407332533875431743402561875257 0.1167785422514149115021533098628682076829181236206292840312384739804319076966 0.1878495726636036407630501801242962651515788606541835987357836080341288687556 0.1494652510119927831622373238070427096135864032060783156784392408204524443901 0.1419936675362719246640681258558843040960491519871040462745995815546728150180 0.07325741651829641943931076109964857402090724144709670245472548486618960514158 0.06051364208737471766868570282369042722917810982104222558429610198204635560805 0.03549016156209460695351889767286749574105963960784369811362749443918849289176 0.02304149706596987203355307516533663121078249731755894589041356393778589393852 0.02073641705940357444247581686997079381575096136353363952093447279789113257189 0.01220484644070079293372915620187125191843033249089447757619737446217679134850 0.005490919738773208948633422892485249729507004029576347647090179540557594224224 0.001535552337942018284018800968405727728715704622711016988176610528350460862169 0.001150943624910267226959067433433409327966472479695473708585096717608251150250 0.0007960245149706311555326263328377975368213706965843256265928209646013727404642 0.0004743591398862975952577002532749026952901602707618274537527752300948351760677 0.0002705702037219411087197313693860090703978051125039652367240735020237211407482 0.004850850144806050080080400317310254079344756354109048529406091997155381085349 0.1163359877657499874143814073398393017693099085397869351727424822077944369740 0.1847859513773054571248871768755262011351831145887133449333870037703766203506 0.1437493430306115508882884459289426838467768388709923983933927336309986105574 0.1332233346674698870048190274382562230419502246415443191224923114605568774762 0.06771522289929586541648761614986094100909000130394659384469994697961504383450 0.05488428640910427854173955228474239521900399054815137087994956708003623007249 0.03166230992188518246946034631748712154728905112764046037804136115761300791635 0.02027346897518915841097873655826121484628233137500045798582999452688741978489 0.01832029309182021859099542040671960710991266008439300412188936545545537120145 0.01056846601637933174192816717347637574810617372269326877677082527881007696744 0.004516031486582817694444720756244648476390114323137568083115242105113904480171 0.001250912546680428503446542591743403565599353001159330690866290941047343281466 0.0007511030820849517493476777098577612261166066089394282919690717672289725118691 0.0005167032644893391210919475839456069621304365051434213896366436410367728131034 0.0003067147350115422310080976966166937445720740777944256895438923727616076308723 0.0001829019436227305384008022215640545499317677342698814572176387199377227834584 0.0001319448691919191696272007020485912882250472150336425074041025291920941095285 0.005069441436204675466993384981680267745528553006020249875959293360888352770206 0.1155514064236912555350804070019663981947265165672662017907861753023943846747 0.1798093428488367778910686066109875253130942351447949103867943831726585510460 0.1357594048723513468532293123368066253019982575429198170690055137378621825441 0.1222285830490884954337245103721122957898270676236862197361463387090901888691 0.06074604844890901603651264745985697951818540324312526681795012936974259740147 0.04837083274638085237799371791315243548231546335445261783588222859393768141426 0.02752035877790015672111685191287091187804128424941522663519789624669664956698 0.01731290834665302506130364764649505902332358975500876557819009536596113832139 0.01546098658557227762550286087166864572883758846800970988957601057294118377127 0.008599240615429430071426577386071241636805453410880159466843739989793454593184 0.003559695305794712893389631215001633130964636280806703922726156604860048985946 0.0009186631549471652527373506026636582636715399130788007958314097743493196360807 0.0004102257662645704098723678010752650746456185503087140558446086968252617998277 0.0002516638803375802497454720101137961138978401709299208103716076028919026215266 0.0001567733719922540509556899057797867476689797992409210787681394991567808294921 0.0001035606726450544860332032329233830044844233055591736130825689387359571198010 0.00009038311793995712646381403373166947038649451606988150796597429027364320319709 0.00007866979943701197383566300516547752296267123928898280088504568562724577517799 0.005285098209317391723906485626606512160804618471834390392200612814852722605788 0.1147222252404836423218493665156759611932614786834544732973121961410338363932 0.1731694667714100944107556746008525433706466171304021679968152776927729093901 0.1261723491728996723880702286683406514391907468068288544074398937440601972085 0.1099291565058085093343393240589921560544940479277122189004106438307859239671 0.05321652106216786802997674606844436959511422716976099123400900832400359165673 0.04157623602554314731887366167849721649992873426441567001819419909496448847799 0.02332420912011540618150775062886205321900848969282694595268473973843947063764 0.01432899223388001073370605476712405218957075592473069424436054325509711712478 0.01231496701067010350093411280633869213030874425770892224482586612215167813867 0.006642097587182328265487824960921207201257480578024434089482153769779580255145 0.002634824678539176834252528887032706544314628886201029060516489402730119949081 0.0005553420394871050869223051167656713320973440668248247747002863984138453514555 0.0001212922219556818733199818459514296775901722789869330786293890175862541113271 0.00001541300977086560182735183040689111485060533974903315020321338408002206011993 0.00001333103828379057990532264665308373195141269642102368171587370074503835817516 0.00001521764405314986052142947092172286897749599390199863364691524956185999279270 0.00002618039055812325827904273851181179512989129442132582956575251937002004056129 0.00003791086761240879205001294988443285062824826983976588222089321737320602838429 0.00006056612907199194958131280034043158762752599707204471103651109840881734993589 0.005532338285601317164933805745770529339382702146810848016579596643861103369742 0.1138217147092000726006602459774634875133794603335917823104727883548060277853 0.1650124738103670295661615034146733995726765293734617035397599376173813212745 0.1157011594422067074078289102459992299845736103567474254564582686779788372725 0.09708983111188926784648131689833171416472747477739152323538133283587393726576 0.04571330541956688253106400324469064361436227433076264508665133739221647198202 0.03486238024510951816553680750102162620046681506424626281202322571018139047783 0.01927221473594393219658818977216589878006373425431845409904175854528680412257 0.01124339083270508649882869538740932213458941446767052692772248990528368195137 0.009249448413989013537752113727799952678331499753955256952881611212365490534396 0.004809771350873995342182687495222332038416338758795423079752950852909671061144 0.001768512823282275495898762256069717275037859644804708188099892708361520376480 0.0002468495132730712558551130770007307819883711866264602003013955155703466209925 -0.0001158790949242909166838752860733566523896032599706936621811428318175393874787 -0.0001612832801726782491262423321365158738147699345648258743835244249515273752693 -0.0001140272748582270082240849649725189146649129341046841022091791085846726714608 -0.00007190339829769428935665979104962504320429759738545829484389060298141244807250 -0.00004882785337939372969110530809961329409278028163790528943596443000376117987533 -0.00001379471508561429191076100081638255917219748668497569576343219642848997026421 0.00003949959046443215112381437291770781246595328888120956158307071404635424172182 0.00009378333816272253603917064148851974655937346194029272274434710087148120222317 0.005774725741089477453486388472150957161272304056739492872409652374400848790134 0.1127218070519676873237490796794041298393761181410921098735542633792877147734 0.1556268264935479725087056467049260425426862126772053004902248583798280825611 0.1047313891089005516451183823959453511675710785332652858951533731378073344604 0.08421970066046018083342994234998394201054365001107576591324116126770271504373 0.03838978872686384903932979210426634276454354995505132631643728479392623617449 0.02841322038341621833632308259099999306540453450403776983809491741164281119648 0.01530458084285754880697971594550549706723325191836165352456469733303484472686 0.008214320467059671345472553520087482170926844550909733155651889993850339160892 0.006394389776143453352525785617943002712709152444771167273416748616759451400146 0.003134336842392513897929589247287043259148518069663522406399273239329688543726 0.001003347309963006046815254275578517529805510793731495789361955037730564486829 0.00002844407541353924642684444670657614288408144691230687169980003284902892311502 -0.0002821995802857112513969370620015839510481581410548813615221815828736368534638 -0.0002773366709462544263045007735983971772601129042675228875963833826156007683534 -0.0002150406406906665294526593092087149864796460262315008625164003357022334061488 -0.0001485740401175377842290869216565523443971463094110391829807967397118171423011 -0.0001173612361673335945699032841368663511087805188211978417738318932229197019754 -0.00005637890613131972675300595875833968551651632636752154646190578637869749168515 0.00002522116342653779154670902479423146216216193320332185793734352549373197377515 0.0001076341978314311182586378940552939062906851765956393759095364491381494767856 0.0001646201002565846980348430239062242033123390505827829366704032496782996368079 0.005972799284484255407575428985078446101274628179215158354852658134287584804814 0.1113491796511317616896581403051581327766145624437128371652199513657925315021 0.1451068562417865486225546998991836717860236889424296273098273001545560577163 0.09349504932482749011177984607211576456888931173060058742369218872916719273252 0.07172411570214035495320091018444451388498587711942009157725743214406976685395 0.03135660567754218086561105517296127751228732262099404693964721032819667917337 0.02240253064201613916776740721429878138907884694938471792961928759756580969542 0.01145101689099200975449899494559037792318079681030650246062528819894323612227 0.005479580773316509863374607625531490112391975838976517315679836753807985653019 0.003868576392144749438708306737131303168676298491736510953784049349108242277049 0.001683926176920238230563938952880599845834353912871798521096009551290583416695 0.0003832756129080982223539974568389411185791512107619097625094709161979154786369 -0.0001067623991150889868833482917367287859118288784844635210880750520140194424012 -0.0003711647719268690012029414221764211282754179464317356552656483736152584983348 -0.0003465981631385818418982867192351824055881861654069886807297515981679608866229 -0.0002860709561295888873278673446527387749126540912779104045568458352312977678018 -0.0002104982243679621251238473215601613571063134120984854952175429326608916866847 -0.0001667506252246240216834454022072099341077884045575832942191111331316561237758 -0.00008143498405481800096541623692379451833808779656241758117648656758366108021426 0.00001646599574942685329792016770094939375872499383692300069108605716869440174207 0.0001116510996081580620376862298757214075532067361138128855483149611784093224942 0.0001786089333725222714465421381564607705974400029429999953274343078455742417297 0.0002204974549394137626222684293061203055878164573953360579078508972557736350404 0.006079796466347848332503680116859919368846675606568812208480817378900407906360 0.1093715974135318635542028343706881663985846321469099910519334144861282872208 0.1337075009339285073671763979476778119524551095390705202787657044037453629764 0.08221663071456525659120309649350856486307904612225907300592027033685718888181 0.05973667203709164780303768182640591269947831982439562713755861883593269930797 0.02476584108978539908419082247239424368704165923995068658989857194322937183328 0.01682290576901650497212652548093188027984251089843002029969760618152512927029 0.007868295978829849482881194519732789925743195390448171203087619203528002409180 0.003096927630420569011209996488580889696500140746715779247735855742910602828636 0.001699864581552750674011182297502275138445852673538419124970138674579182889977 0.0004725477830994098481254614529476086692874061569716836200407374213198934457515 -0.00009416052563763336340859077727679229543383198375540334927967811826035481934280 -0.0001871650602320610472301976089133347540002485041112391729054245397560973980420 -0.0004042496781317775960811702905335553713347642549556883881061051680586032118856 -0.0003836682313059944004516300288897643894512778189667166587871809722597364491787 -0.0003332695622836278029232302750610383648874599355929730297317618607998869524746 -0.0002506875349550978684109840866062902388605117914801192027961058937359798135009 -0.0001884204567807614810817800932080260480995024938781441907846915667796071486427 -0.00009066602437289626105457592269966551022223061534018023136849873921351833501526 7.780462146903268477938749438640718731468150366891361068148639474893025158970e-6 0.0001024930530660181571840017991859990005689942799667468424827057631626228672160 0.0001719255145257456476639462072660151427086200915744843260768177383350882202495 0.0002170951719716139407971957841126382151653276373176648304257722542557691984526 0.0002340036225791995049070857542134828313971875875644222199229003561952690779144 0.006077745136101432091813021275241039690779956868742441990925481680909521827184 0.1065965971446677198475898337518010510290526422934206978591472672122759784397 0.1216316292034001120781885977886804807730766950357834775009413465123110676025 0.07099935172178968769153497166151385803708689902397062147027665318170265727819 0.04823708853414494086068848852011109581925382636523873632264508946027804188541 0.01864684344323388869142394166752538467742555733721354041363333789956054707096 0.01160182791526432127328955633974075477568810234484806637678178550574006694620 0.004624180663563370474762720077774495209281572053913275033108003646564027611582 0.001031714128508812982748329875224512175074228473973445889580124378499247756137 -0.0001498411026047220624702819571647195244827548096019024700796925221724519188010 -0.0005306746287221581394645309422396741402261865833585853092952185979399276240890 -0.0004576972346579729113252054832807784177544763188884364228526101296340754411326 -0.0002302901220477591235601949382454965270214421804813743980757802213207653496927 -0.0003998699202213639656817898083101258761067108359143950256553001133684230650501 -0.0003982278285596091717178828830918418334836862508414203880640310605776236751830 -0.0003571691739356702141730733216248873418414901598070977153649538324100951658896 -0.0002608900424356350622102862075322338158561099109810574345205161427975887378818 -0.0001874876470710478434239883980680232164772083477396480743771443728920864382133 -0.00009572614378772380267223153310669166426800559419026739509230113276934058904070 -8.226057194261677843517236669203411992433438339620499546137351887546639554735e-6 0.00007881396138306644593720621868746752633675117052225432553752049532231771077417 0.0001467336181888483532091530222818199360604411504181504753928066419646621306621 0.0001937524123120480947374928857353368991601570249161266090314770384675580206923 0.0002151066663700367565086863865452368958078636961540884410079742085996975158737 0.0002176458257818987614725425170853743931912507429406136902655128907480948495294 0.005982801867513843652501842613149381519563345060865411117369935071657556461760 0.1028504679916196633547769710124134031765751140922220833963229964384479177015 0.1090500432588040545445910202085596133068824354140587404577277209784821908223 0.05989982318686860522304431063845048823687168972578887684342607689550534466077 0.03723933179341925004750314692076341432068552905901461951905456802873176062959 0.01295111467396886546042388537451853784241872492989809234080681431695385891142 0.006760022751041957845896296824025388478746623744213373047972095944988307227132 0.001715932704166166796392096715488754785708088377943556147314306804360445843433 -0.0007662021886353705741342194047463462266553657931308080180648782689185231533340 -0.001728663898645939670878976704600655502358557843680550828813398975789046915457 -0.001365409261740070819847562057649214615178239569191265618340911433773404436395 -0.0007380415185364409855188792931494569919167974552548294546204279720852640567922 -0.0002488017749235614909474323242046298077501014125634831883767903669948067600607 -0.0003724993529911190815066051317891348818786050453051016635165322212249826055335 -0.0003923953505908142653161486653632162844888376713989756215565447933570203033168 -0.0003445765608920395800639560440512102270365972159913701977267133695596612791829 -0.0002391474122928404603254085592912455261385389225897951313188471460435561132976 -0.0001749228878577963908984257260193734144242883225511818006839619416583590000500 -0.0001025862889722246100674639818907903151234852115479634417584493685952953803758 -0.00003190521874139744034497193391621649918797852562160676465098266693690230984303 0.00004433163458415619498558558627301606493633014446314916629225473758838070793305 0.0001087698399580906054839224906538027815476577679602961079369063457059445949029 0.0001569659518375690182710449092157004115629698186816716235371071549945939863842 0.0001834263816070294006342837406685431849717026358958241830864043004916469771348 0.0001944067785683865630700616673937794448541578442800620575962011378770538535188 0.0001984359138616816638168759868740459926920724620848914306489692699622005115477 0.005807524376983988520840321379913332976473193117141638767106472834206444565622 0.09807123837702899443560106449503868678428931321654244512988823393890329972014 0.09605037433386373640355178633552512239368402909695377515808906488749201407186 0.04895553572986477396586543608268456458509581689106925167884724127049022409723 0.02677485294226089740015168971609315111061813287303108883264859601970378231838 0.007639538179167948944095213524393594837160071542924323218445075686863218385098 0.002342320034627239735503516173243099879180752126487590782967168523127587211123 -0.0008705262710989109612585583979257776374800254166173805018966090153885828564535 -0.002329956892020514528769542319635482901988203021422693468851442201235322577604 -0.003077289226158730248714765986533536792912964265675661199479186237882675124871 -0.002065052174637217628621274733690656878447522264862809123370727932249756009771 -0.0009588695380984832420958517776543254260950251370597181444526341975981537718246 -0.0002526985449072266474745171167359666162173380873256578493427194580795428597963 -0.0003323575611838084053329795006406605157876091582978016083958840796595647584809 -0.0003528978388643199026705138116340045270712928253848382868148283362628063493380 -0.0002856416804257102379363658077131943021852688512829119120133692781217232889841 -0.0001972404260149008574594337277074388737192931083742928537718641262692802995939 -0.0001599146542652844049768334714203649607309952086894430452028721212852040889289 -0.0001124974850906920764690161295866382859572649119777285141682073307400795114369 -0.00006095447546568752213739820330493833858782139331096744056434996975141284964196 3.335306272021716720753075883690427814741332914890666212828889295917053361253e-6 0.00006316348841865908183071387123325320055851902591257625247798613728924646256432 0.0001118128499511563979624318064416300457493020719764898042317434391047215119012 0.0001431903276215792686022081050070381278938447170395311689436421761742608978392 0.0001629179909177977719235967872599136704775502705527008089399821085700146693520 0.0001793661161411719318719085016215648339141280369899276630845093093253112817616 0.0001963183238265153444510336530665837006655764633727070461100297493449194160244 0.005555317676578297078332286199348251998870763374216132182915394334068716951383 0.09222291561510427430617728820192093190577305532850234296416535569376153793334 0.08267334718478855085162450488739257701705179222511830072226643851126901047775 0.03818321095503848619227464796018451929947901300270343182946104526053927948894 0.01682963736331567561476464918755211556832131812915156613778985794868975293004 0.002692268548286571572590739319066468796879657076813693887539598031928700743576 -0.001653916855271195846745580547461051953862922225342891352979911968307757348216 -0.003167991031618383840674712725018363523707453663110624244904072279874841309593 -0.003686270277363669279786448763962619909391083827550503666952813485718353405458 -0.004239195573040365201565809787254063421976755881274985034023434514558425379032 -0.002660293663906554348334675248257703497616280313286864776190035278546975159228 -0.001139833688882093853185331491916798525120788673643952404773950354968471778021 -0.0002528212508876146469653319776612545846023202511309712679422255291192763761091 -0.0002847375657134215499421756995139994742162357300052110143032224097122010447072 -0.0002580596780351752815337249368916272024387524721196620514044678371684807004560 -0.0001949009488051070830728724235787490759074647985338560612792011445405567395216 -0.0001498513056232133543145665843898111250464999539902686630652510879507783118044 -0.0001474368895559361479082254108077480161164356856067234809135224019661719040946 -0.0001255715132675923598735263529076776983129566640338508726692426332479057263789 -0.00009380028680423727385185458086669267203606996255526625676115347841263442660068 -0.00004176081003086638487729962615631139774413101669785483817641403776025129520089 0.00001269827611739854253676529204079080798715452942093421959467211314449534170601 0.00006099249819781545496024276784366055695692749713592336925372742242676874916358 0.00009656585148604088964214269335847360087494637600022389699134957646722679939634 0.0001245248969700681762192535272287546364791954229926839308816050404896607472072 0.0001532943484375069304469275822856919278703282038856890448528180730419447802440 0.0001863391972411105280230122261184180307523555267079869956548169381311851644398 0.0002227868502978312535087443108567035348382258251266915718858044042808662849940 0.005203407926459891842050412264588489674461721272209045506487150076036358525911 0.08541063114408803671130080365351179064468669118125663803768579168216306311354 0.06904706220422191254286070296422013151623090628882208284212188106963444009830 0.02762864012888172402610222994047494620888520194215050203259271257438932783338 0.007372448594629864486114921706104570024402862572143975507856089167006220389444 -0.001900636173035961947515087482403545114275380555027105320866002177757753412215 -0.005268514078364074550510104185970794139321446591429009898014705216093750863229 -0.005220847934090921367846882469832061180256215298243158741180454616165139808088 -0.004866500032301939891594569404372360414854778180607202111935009906075058563291 -0.005251036971677010040007213448679476548232301516055797941439443002642401186541 -0.003175101336077512823911825127868034477149728596457680029678982014892054682277 -0.001293693835509970404680052552314265429395582479307648719861700870701822902680 -0.0002559042290465237160684303842887862147821040846048906569649343326522201388085 -0.0002120890213281964360783403591822590353920477839556485547340256962948733330987 -0.0001007523088539690525849698919007059259168916942630352417829557190617976002762 -0.00009421012382679656336462713735412970984595822827182473347677591360385233752871 -0.0001051740722785125958551473632402826627561730794692475335949002384178569586663 -0.0001394104563492684698003994035935094661927246619510292568652302117919510867386 -0.0001414240102564032394058109780023321853142167592885629371940955231323435131967 -0.0001286189362112406967538738519957297990966865183210087225939633691816523506930 -0.00008827914682462296991720831282629316260491439329447166608514194584325913905370 -0.00003954768989068305215236054391507730056987263713063088461621318963699014274678 7.597987653797402514078195895727513052577871301076746908630188998207210211017e-6 0.00004634603630523072563420716960031894657750401095340596090624102150481322919364 0.00008139444917741272329325989804444553431484635712653045501914090588989752236615 0.0001214676432352131766095249988084121938723931104166030598889282403456728105649 0.0001698289952810718888893377020237741670780885436344569357834841806547828316654 0.0002251948345771013713331866469062620400689840455601004797917616294699603385112 0.0002856199495206660354350249280423821247628998261745092151745047404918211915485 0.004741790134033545175703373706412888001510114928938602614901087132365890537332 0.07772482836069689067798405826828766641302939110733653388203676136731220091050 0.05541838615213168748473447103280594816066455503022325435278518086331860568219 0.01735645720573343272172445597349409580291138019725645072524790881518639349915 -0.001682845125137535887028031899454756195090044474511366377979084551708393001629 -0.006179154142285044367866952995348199944324838161534363587123135409560249230206 -0.008584935353072972480844824264970058671436845973223498143121441009454800619220 -0.007097727427634820141392520939596335970355232015588909710290347849493178601137 -0.005931101839176121570767392864402183050908472825426262955156757304457766554219 -0.006168607696599168610651946543796560632152681992220459727844206930405260348063 -0.003647110896127992977374524344980232582302942993089135531615539364489182327008 -0.001437652253172353948575778108686390690000915377082221515208042030860557041844 -0.0002628078768063682957464238113112634431094851135113128263519261527987685035226 -0.00004593901093901545053432947245468237718555405116296341632447395434630337295618 0.0001030871909132987468281251289522649579589633504071656136726439590737490319889 3.853807382036901060607288468199969584278409043457844970927964298432794433730e-6 -0.00006925005553724544129341003378570004444061783845836869377775628068913794561212 -0.0001390022714476143257621933615749427851877706001457926877300235563087760702532 -0.0001613973680068037464516930412247810929817002551692795919585310227978402073818 -0.0001643441765324654329065123866873826566253582497200488464314336321643929545321 -0.0001335725300251428790743264621126800297852331589039494573430289071847233922554 -0.00009017089934392504427091748170462010767864146292194467844308343066961613054878 -0.00004461171891678580318141079202625870979147986033959548166979050965979929078194 -3.666846264126958958796437001661349102109714967350624296940604351216826351054e-6 0.00003665065997283796092790748735160399444998895342470005052699081387778979081590 0.00008558006109973032818087835249525066709931124442700969987438616597349538951099 0.0001464974494677939632086802832308971803281588083515521363348512338526668453837 0.0002181839100096454893234732100550312825660094641573023576282067422840742824508 0.0002996351026577270326879742014131837491822103508580912963392477112506023810131 0.0003940288242548002756355633887814041875885931410366397400685136872451850055974 0.004083306106001280248716000141994417858975957570257932169394599104076294197018 0.06725963769243276394449232275206185878300150506305918580590665620241496881638 0.04086072530677242957737676506074201957630493297595827496139490814746920374596 0.006573928006817692892446764691181793981584052549509165536865322085480046841094 -0.01117963497278637379168053283402328683776813542513376605633574428299060666136 -0.01047554359828552598168820557528580299370617959421223614911131123981811339764 -0.01192093117012872320674297373160339084845703355819734352555932863735441329922 -0.008949265346040851527386282287753254566716102543925585264165224690740903391914 -0.006922337767349780302696136573703881611908303875815747562366509088878277431777 -0.007141975795778417733959251650929161850737536884145375168719301369850441600312 -0.004132050578518437434285196036634287669811218099528137513543535449286488014907 -0.001681279949254376866052105717696563846852322715981538327290941328714509733431 -0.00001338385789709344457747750845796802400533502027698066125904821206118891272737 0.0005671978903059799719468278218416664978132936050444400320356985488984217112012 0.0003724165663198314327166115622441685994933687660740228414534069946612498317312 0.00009766606515092770181100714989413810890268214591423938438939278541606140000354 3.041622292299813162373895191833624452732820630246982123479352361397405280933e-8 -0.00005395092057413984504054612401759421001329021804159707242295464454125815729279 -0.00005342229669408480073976533252594686748113534762705671108675414343130384339623 -0.00004285450942924490330800738275346738127482454268056099109781776101516746201521 -6.102695986964060431207841381496603902131003252665153236064369753460065141049e-6 0.00002456235888447673975550046231863711361377953405380809627333548367875178574880 0.00004044403206303740623144809118813024515272899817623979576384794696054199838795 0.00004095026546807101148452311470671059678461452889629037851696682723189411077583 0.00003475719194941353115257124774719286738415690083888183108388772738203684374571 0.00003297834707326238667006502656784200939904240357392770250330090570537820646768 0.00003794924311279610509828217873464564064037362732204696326864938096655650051823 0.00004582394697380610509273610141666646575894597583560791996897753218417476343702 0.00005237054383245405347265547509193272827552488727656894747641226272123345441003 0.00005866123254874812102462772113688130744660412844035243443299947004738199817323 0.00009939034566494024583160479479685955341930287878189183588585287323893104214917 0.0001131426472017377834182339954162639842825122071339347905449853711380657338078 0.06828616801017740942724547620544577773264411963445338986080557865503121946653 0.03461655494790948415392935035547199299641488558682829319880016139482638053829 0.003620062444733445152092858043910509690707793899683254174406549352870588741233 -0.01121044633330281405353918230559283676528649270744780204441690394374933675738 -0.009554277136536517924751752114464676667811939992383498346453711499395853728756 -0.01037185934260879691735020405616161393126997243989610283949633291870636994950 -0.007575164963996205069178293543355379210816821329679321774228478727873349009569 -0.005621376942281661661827577003584402195820011545576407219995321563341243677003 -0.005587516897840501967706433788882336687717188587866035075842180694970438072263 -0.003150435910273381231748078336144771640220751288418273442923228522183816855762 -0.001121200561825864977176564166063770912518899617562496239499769409474986584221 0.0001786897837784352242885813708207937139649907231730555576301185267379295888383 0.0004870463092262733206282633997233934944465275743330271401779242566969365564983 0.0003798942416820642221675544421416654940330018352587558368964870948908122517628 0.0001472128220473792059235946557415638047252095243271567602402042340240719705426 9.940944447306952380468486818431813378355428858687750241975412769667684587873e-6 -0.00006550594940539329893917813823570224347710084182292562093447722134944479428376 -0.0001153415630527795302449819951961802132378392165383492312221859318728467611649 -0.0001499843236486107301927779738780396724235273865330299971064313258562504015281 -0.0001620082688260864203253646766510674852328600631987687790608007891357155706022 -0.0001551379813380578793091590021475804950165336768945812830410516939034806513387 -0.0001338907694945429828401347679204900742318603782448614722015437219089663397670 -0.0001022729295708778282659726259861398478887961887990975391537397478184791057333 -0.00005873994129731982946284360299626260128045333308687461431318206632412162184221 2.234222480299865132795858178696342362897630665809028840565091569057569269683e-6 0.00008264048326445890850609000584140222004716946042942611996244718484968802822523 0.0001804077947288718934333323776633155938048525739532506348060392088790834028951 0.0002914401385983265931771147485983480089161101740742046085929021238997797333530 0.0004127614426724379735699522580783739633306197955622626509689011046476704240728 0.0005338942371068731021970262811060041537316152913219846989878110440371630807735 -0.003245071013131411396078463523424889599414706915108299353081188107425824018771 0.004114417705981164825928585449210071151025180138459864897571372248234480863130
1.858006481040000000000000000000000000000000000000000000000000000000000000000e-6 0.08733587725292695785660582227049222167468829781830394717291883152191247743559 0.1045546360212048617743829578242425412628425681205118435937873017547797844388 0.03362184620499825676233593994804790639641769581022259959351963302434221473247 0.1172663932884668036717193037521247107121252517232085541517129803986148728116 0.06435717286739979691315027546952047337415163084138438686907028874909112278949 0.02090020728163892195897501214070298025180024652915571433073144724455591257248 0.1256911686660393343529132771148559602001903008088306427828157120385667648124 0.09709014949654011631231516240247093032804767261030035248487605976024536714071 0.03690793546696870846419150733199171597918566323174163703076995965225437972111 0.01483579440140016613456822062914411938945449989750029853770291590016527318690 0.1323115922499008368892012373348344001211955770276884582175655882980581350128 0.1263455100801295933258212395412713141531847864665446439730828700384722897645 0.05424180744549334663136166976911692900995295149533031896073333275154269030876 0.02678220730433888214814899121740389739993291081111817186034247581307643893103 0.01165703225594858595337286160865256045889194278206823375948394778647417582108 0.1377921243870384773344254589462531840966420145346861852673940786108590697049 0.1529149703174645311577781459616853680314254931793769040988621996284262482430 0.07111913665103653858222310837005278273575007333489230507328858493207454650084 0.04233032864293511803544986562679397785499769365537284710736669281383354759694 0.01653396061341745630861588473739801797168920317426954705090801904626371366811 0.009180888066727064386111157276776030455602650638986186382393129859806957073697 0.1401780426711640108632608437353229919432811522630633492976114210814349391894 0.1750667840301847897464718582864223441151913331426659871016445260086182469190 0.08825689751420261415354857496062751601728894283061522080230584171089249904925 0.05768014036189936177189734332202334970073125596545296053637958941617537208544 0.02413233273669594508833484828501701268218229046280064617531184912431057622726 0.009663798218057540845748438001744865916790847361862340577866328738801098656202 0.008505018684815039869981789823272956674697004588747350693745009883164140306249 0.1425832976389043130620466512890696887982147310264666585783157451382006892185 0.1919679415949437082630890619653297457044552191936054708440588050420956506108 0.1016482852353745941552633524886969126959553273922054375308622102520176238128 0.07353456810349370242648202106822844453966031148420926406613267952017753368376 0.03115793543195736811447723138861284777675284714721588752182923997787359774179 0.01442942049473119569525368286798452835205454232025979193073330575728314893364 0.008282605468526981281322087655890009062309342804617344223997181932699519725299 0.006848860788179265561127115441753500614027423662206571113371689189650617015964 0.1419855942049166843794649316153134218502559723572632713758336859051800797963 0.2032189955126944342335349302008102634039128083926791467526541725700903940305 0.1128176113766977165773950919953120145330649056682147626364706784267373876227 0.08752106562766542513481861499445165541552906020209359041112396065921371338213 0.03851619037598671725631546103042340764593650341599756221802986525431991939811 0.01682385069825353104897284884063045591631453753447791604986494944601751226153 0.01384814745009438867766402706290325519890221042555157182802216337121236784548 0.007131372395875384649730825833572754265228992287669617404529713060492168686177 0.006107111559672175193379228080238726163382036707901491768220830489787170539134 0.1413248195275142288877505359381172689377692584599492733180438354593132453011 0.2083559685003704784224520255600084911344147385269415189622025852341069755888 0.1210070606638490302090607668345706469454459946845961758531765025704065215335 0.09914753272254752357772872559247257662514539977428799168709392075397187095955 0.04422898200096755087044879994887457849732717315434112346650293810240511350586 0.02091504602216273717669816172950467044655348542744146824885110880321031838146 0.01480708738507550244191758076515530042295940020694072100623636845574953629821 0.01062473457140499188858497309332315952330742987680168825763559830264411624168 0.005455357687352050927954238541223038850262114377964009182439325857600176614659 0.003698421985356596794256955586134866917771440481179248194097218511311703729561 0.1383920611482114881513580724115713913555682602735820576904612142240240325680 0.2097407276715311321081215260761636862784038414257740271915710554857193023881 0.1247210486510277678065663653321388706311207271393607216573290808933762037121 0.1063066296460771952796271782424558252949142298756824694648964047725815134379 0.04812157293575179574561474833341249796756498330076282856810445853210488555101 0.02178592940858619017796108848382800940080325131087082182842238447599603812325 0.01903315948595339903214022672607371634749328220639880840513286164362473594281 0.01102714138058466976485469322660283925608567928352080237238954308609006223762 0.007319489754895987822486318467992427445729982465993666447337450113302254454356 0.002195093139156937946474539822841242724376051801982318178629697681363491996688 0.002842837500466866581851288999505243868065485651376657794813110643387033299125 0.1331645106638483379264078490124895389157619869249409065024527289090086498056 0.2068194612449629534971622904804795042892764342170220678073130301408967317887 0.1257139275006894303997818495570787069406386929744199803063175732560931128303 0.1085072727525867909934497890489770495953382938122260623940383894616531509230 0.04958277550886241300874646510600604391270237063257313266605353109641878680896 0.02390551453207072519748958274875005622822221833184572897433726058092279118052 0.01835728404323136910763965562128621259936295617359828009668947729317457000381 0.01240690154303621684584577359336588882694098613020437826608585505946866966896 0.006499572373240965682826628771971073044676724842821325634739337224146871924639 0.002454306092371745380969142668672641882366417279170230641191556854851695409760 0.0007963030288609125859029122936748829164567562748302029094152220911552414096918 0.002744130496270616301659530318882895543997226194511867350689239865215459962678 0.1268688235767928255842239422399591810782758338236117837338289831752651080805 0.1997109288677256624368484190808292617719010845774149007948717418336310238375 0.1220539549433204422781579084997439311331128842258908496161930596417945272248 0.1063423567391989139526198534891914809415066463326875361271573409797775056534 0.04816585391130582525280718369100069153808067523493856848822379070454101236819 0.02265575739808001505124741587907890030799318395226458587317663050707595773188 0.01836561449559381877763285771028529214577559475062251362630390068178688696323 0.01114958816258015536109848948281698404828830964244127288226095416559576695085 0.006605474854532154085359178461498809659738830317495340780526851727643549299478 0.002043219842673701315968982286678071951183255428582879782217521106111759880657 0.0006820586329482260154566303885300571016947740938301896454828476611152991686531 0.0004112297437319089719347124954456134306834806975239360076690098858153525239633 0.003601482624062478990676721030487638509523908409819109040376584318126121497242 0.1189493350960646820535727286133385975383214522451117954395127138898369984331 0.1892082550684470107595674973493327644808904147864186255710341797988395386956 0.1145470522028751399416922719780462251354672870191414828062486374961102085830 0.09783450964756070155651520128692502654457551290513431048409556916513216068746 0.04470407798114319681319460088849742417130436593589805292958011370663851624418 0.02081236245199317121207932989600321263398294362262864379867325178614704558677 0.01600826290064593180098628557538432807569583797243846780388996062878499025914 0.01017779128116377882547447875131600119393621441926073010836591906194493824788 0.005478223509192014099290901309189247095321981432950350605941732608109837851514 0.001687188417205423500067976556294349859436555438973031690041163301267392093296 0.0005761168097842025186997914132380778225368196250759429861512788749937049385981 0.0004379866297060543560560078001799178608892388128322940417547519483709936546937 0.0004911022166095776766646446813381200719257313470517398679432265290779428516445 0.003777230385026640862612214099390909533479837335768678242329294776193496168151 0.1114171503772401814421848085969287019662394723731105651484313017266068167275 0.1739272521339432750601996881977382743293749369362069317478450927160890497180 0.1033744872508533248216935819479249552066319097542561437284205964453142398552 0.08568046395752175176380961879421131028221317040240591884969828918477900858688 0.03817484158645086662031289713588367070042070301159942166326858732647882558862 0.01777641439077318216647704367985385171443878150938688666320622990896976055434 0.01343741339066531213533440496898186644300708725915312893758486618157588918746 0.008104791694681063159997405774785598118269135868355360227232863616980483939508 0.004357854737611392369313776424056220607243035618480872759403766609044010059283 0.001346609633237150989963688718337475789197778682193039131681030338320056388921 0.0005074152753280882527770330332006113066804346999080363108314135224435295450390 0.0002732343146371316205468056978785417635145930402542409341870564985433174689128 0.0003782159764385388087629805226666486662545251969964916238669607071503989513410 0.0004648199417715430651603212553519786291476341538044733705679663970491622273767 0.004221603474046680583058890893533108214402183467339869596698785629473376400596 0.1028109705120116649329434509746032155602208568637977563307220091608088137658 0.1557877402038030695099194649358686452593555074542144416418659188640226185566 0.08889911830795202421612566359832114072327850418460514669693117305990507945983 0.06976122218341976034453446818727794462455699315653840217125882785383147197267 0.03087794996859127073768327963701329481893671645120506206899380233823009348280 0.01390189544748077264999854088809380249992042687469087362693922588488276424676 0.009758789043127072567497488764251336996832928337257419463990914076785239324107 0.005693457672343552038301680424433351689742062136564638984590251391359555827346 0.002951889890025620320817741040535689620254476189806859913344503192647684009162 0.0008818696440752052702470658321463207721251527973586156963781567357817331308871 0.0002071452019905867110625459111504732336733869592104483095539503806937812207793 0.0001173804978345084906414380606423873751576511215650612635779173382013197085494 0.0003737616718552040380051987576687295271058148438062170731166209491062905167513 0.0005964983230100626629276984247248901683439232632556330523571509054384704997379 0.0008344173302094646328128613048093297252514898281946895574713226132746638016807 0.004752925344154733005043196426130402022669745865787623890039383926503064855881 0.09353894427443109722190470924529919536471378038648995372527579848817227583311 0.1351269819705506125001088527763653539557965710441299293857026406434079041964 0.07287601726767047828144381471098746866441169544817278729446803562045613145921 0.05259244464455531896155404708815132788859577793966527409809870914908508654886 0.02238736872134355445625933840193555427257008873419648845067320066058984842527 0.009725630989663457487633505121773405908481044900637674960485473322139659423229 0.006116402235184072878243185931666053051313683665382232171236620609132114262756 0.003297708850615359316583511594386806462847039365940514025777853087651833445901 0.001590713258890666484267295933270593376132748861605870545262389452001812766126 0.0002627404412316459324693223946356624119481655877075359714132729867831864939771 0.00003635006885213667511946498733278188182898504534428583710687493748401639488918 0.00008790945438655977130555254351840783351931862451085828282712843034430678571553 0.0004119783308043278057353450805339324397660363917998468032320410190069450495339 0.0007027587672320330691533310352247425884710270215815568920127975339601270579865 0.0009982010906922742295627747122812582479814789941381057426046771698800329317033 0.001087137984620470480726674923095084439667473862519801201855580030067742783092 0.005137620452689501786449747080439782514385434363325775996105986141687974202122 0.08409863077393008886866656081688796453485693698330071266719202887567216389471 0.1117405070474949538020206640237406850419789377986830539183503738444984864420 0.05557621551875848543407044105758214498365160598750705620257794947282987500295 0.03518094882589851083513082533059809167123952972111071340615869931035334455085 0.01418848681811975211063292228287211661482278726084193225881140335123059369477 0.005630295502458349421536404360787987559383465938154658173552022479713660100128 0.002661098232643980063755838225138507348185850086230901489959012616708532955463 0.001095263194140731895770946885185670565194788323566183184308751177365918340973 0.0001524671837657328770755418468034425006482534275865945244427714672480069661103 -0.0002006022911014418439077661312386333634744979657985178099952307743099658266745 -0.00001451608791662482286717253310010718821710824254871749929767342588655195218455 0.00008047921756801218584404356814477898891874260053858590815209235156793994603787 0.0004492622977266308857719220156203660025855203992857813814558320810719615725514 0.0007814293120882762667329583864304362941065182890590725854163706551913906776415 0.001101921198162905372056115843440267890695794472718707495814097200273045935403 0.001206582467125878017329439610218872645505192438305760157895731267250238976895 0.001104822662565964792137094930327308413585874753748519514749692798261497460254 0.005484461924143837101402962250850195261830473794226382567146116383941980480885 0.07457796721978446814269906909953126561524641574379578512329013447388167380907 0.08695463260320937724991049091487957584430577288839972221085855517036589138762 0.03832731629903713008913693777784902230206925624574219329233899163419597741459 0.01867499926745276327593485934132567360514487001850229101962084220504537862219 0.006418757159659327055562849970472230782471273869627503790711301607926922960002 0.001945824344412238859535127306473582762845216035799879193309028919359956488359 -0.0002654941106489109821613559569999441279058301495225496352050009697700383084324 -0.0007907498906653545506816808609530514796386722288711264021572587366482983560538 -0.0009554849772808168345725483973900584976565770599553164679622081389385230977151 -0.0004263974552594976908160910658189162132992295615374032539809284294024932513913 -0.00002053828022506859305047745241051371907995244948575896747262667439522232344380 0.00009497170782014102439691698437972084874206107677576605842663774774866668812930 0.0004895152196120787017280169315857664923225974777661741288971111246070173177160 0.0008445495809108528831478494644953388618280024556862087499968652912407116265883 0.001158791761666080974861800459132457182126450142256546473039037486411922892768 0.001259332186250441125800899139626567304542147517387418304263478874920934370774 0.001152211889210623930232876681986069497013724217506586244686671841535996528545 0.001022518552437110091391646190810753105981532281667431397773705686640141320082 0.005756162499730382586958334787370429935955772201359205056054782009072254066035 0.06493895841865978956417108092602672307617007570724812189335496654059447855041 0.06093363638771618290922421417347070285209656162867601670886117408432743591971 0.02130405427845664663491990764230501423931594512468846248956346690473774653231 0.003631706486192502928176718605208827953925005374769442950125825933919344140196 -0.0004264273131301098752994804169880591130295360931278403135326639301050853380223 -0.001243854148279486095730852963244534732213986028635628710118333279416999040261 -0.002671113923406050300534402543239737148532057832960682784219659560262018985907 -0.002401171498770365568949298914844452894472834566256718712800502335503997029456 -0.001661518264999520531436136699515676851665822575966642348348190540946600057628 -0.0005705574295585892471510615297161699994053944838925218896841102852896044131871 -0.00003034880232904102816064996900699252625932047967276871599983150653016860230921 0.0001147675528650441078228120408494943305190037017468319153962979458169195424027 0.0005114819476595226292661742953993469566514581900813742059685972352571562683334 0.0008691112966996699173895441309667219548460350207804274564545950551965709042257 0.001162501442157654671882239437907907956176057546628701640321380602269458240882 0.001250519107248493310349286716826951893875902517051853572835418582453429167009 0.001138882033198879450957672720351774766576017018571148326945403393291695175153 0.001028823024015269990065489886397976036463146656121645026284506105929414654184 0.0009029056559781134434275132383715923778170530957848069307522041462881960204354 0.006025226541226361643735700083883072123700396788398304015412973745975788180591 0.05461716720324588510649681663891878742222687558645479727157476698088685425468 0.03508228633792729791841912787254382245316212223640307496116189455973547305419 0.005546968779647303344081767527084913704326622872421110606084568991521815432926 -0.009206602234041760933795002828019813065124330454728143819162835435271104896127 -0.006126095202548926454704935267036387897196096583753130578707491565433347283831 -0.003813456970269318305774763897255882394752115235024439278673089732698302210543 -0.004631235834858929132375163199869740662662482032405880785067052016376770290996 -0.003507047543775835163987230506979813956923500729289802633238790508874339263493 -0.002102246725979223794738112344767342467909834744504700540093657657016140842629 -0.0006785140194108982082876135386121178302069441967920776063176917798766426362793 -0.00003130423944148986549985155995208366590144362686719000111002898133527537773023 0.0001359919250970599454574198477884633331759786990037521885121662712353627125371 0.0005129391161431414848542824336631321997809999423993641872272584661873664978399 0.0008514930022488245027055210143942843258862719962908995046107210625974875938607 0.001119853309680374429131832833305279835271552127192097856697516695521371433088 0.001191838169322136435949188052175967729846064996548863772095062872327105118770 0.001077301051249922447595877301602482423885277831507946551177615919145059987638 0.0009815391010109913901490333778416904509518373247322771364914398303952705708147 0.0008727756500843963612930532466184363556791881234937123963645637489792250145053 0.0007668256287897506643105579196659129573131292504088737269793865174907546978383 0.006205422922710140406994194195007617165524636794109746610191118527979591899512 0.04342540541605300089076974914703815352520660874540479877610690009155098457177 0.01029117275858818047011578075631914280483363822965735050393435048218764806657 -0.008481019919857616595378537942527540522850464055465304838377401211779610909854 -0.01974428049683359275076315129108993967615673713151057191847155200184233361143 -0.01068249274676130777649296954899026232329864075682987653414612644793760124375 -0.005840473015548405069437130860341745721193417576266206709347981980023310068851 -0.006116509366124592022943925696651161042120754339674767994636586075722514081953 -0.004187249957599605493593894577043351099740718753019464421992522156570361525950 -0.002379937074814751863013948459841909714534755167426907365398477818023974557212 -0.0007585194690242579580782828507934318635087957397208528914404492745971669701913 -0.00002982579229707288831968600863975834026734261795625966049172987820857645458424 0.0001475911496545769051415058064042941277833223717331046072924651561187271864019 0.0004819462501834241876618270672638863291544198659103190838575689823157649683124 0.0007834206433912027257353745314138629139009511723417041662573171591749948264832 0.001028544631424967513813665397554498596516218003937947748781184954514842802558 0.001092258893085076866049583808681906465353848329251393558578336819408428087230 0.0009885204535937424546992719286837256240073623374118242397686600300729735334806 0.0009051233230023294103986150362885572747662413097401106405681520178353580595295 0.0008053838718445167687563054375507429620905034546864310299381704297925510218183 0.0007120461838602411199929983302349376242857835633446306023363510520627538161555 0.0006151276091586818999349096256088864567555559801065979101706788915258212047596 0.006303422524440827858700658587873421582072369553735153263110417814225099151573 0.03137297292626956242275202842291224107654177856555992134264534522325176152298 -0.01243017884190789933696522994595623127760273308413482459175789167712804685868 -0.02055376150449477300195903123348791862962330161090234275079521968182080570092 -0.02824477225804912682027457769604543437364886340935820351732221381027788049660 -0.01427049974001819440108930320407762812142566822316081999604427233504467606625 -0.007472199952094714649356664307128789983018142531435220762128260896879949877594 -0.007101645354371231352135259993948792544052681587731675794594101931692072739865 -0.004599637292499914701061799367569465956958907684039495332582228107287157473406 -0.002554836184338636867936429932479874613330539253090081743833374669367763376919 -0.0007971862857630751127086583618700067639245965914991995253555521368598240089178 -0.00002523372541837694335337575154400750075237678673065626633428081144154037799293 0.0001478367285131517723492521501023133810619294906818898867850503461590739829476 0.0004236548434517128549063584842198119261874446827984152849190118950656217290355 0.0006747504670631339378013348271628354435062804599512748788015563527957173674035 0.0008978435862751708206052066224157123469295269385263352755057896870476735329582 0.0009642956585592961897278746441186503544678135484709407491812378960637819847102 0.0008831192299464033489674801052147113355939686516421370443895532007704326544254 0.0008074310189391874361816647737763971931842810029215422953366998178486576103765 0.0007085607627855719707542636049024539114775137464824433891721393251588236499893 0.0006237757384666788352761796626311861007703866919198855192605781768336641862505 0.0005476185061737172769065947900198138122266387746332132920500569605225084483161 0.0004867040821888832272524798202785740356486088355254064589012249050029640613081 0.006329186430450539374122542009974029949882058361019519693406475168943737755448 0.01884739756337272514549023805933950523643554473425072320290726186588429162451 -0.03242302603789330086095031473862391664139329929958147136015341256719031382028 -0.03064285029126324001993289172980385039466049258645986268871161744766153288380 -0.03493708298556099534265192381777409262354307270282990430503490031424623044192 -0.01704158881987598901912800549524930127736861376381746646492659760150267473829 -0.008715383256226782800416933155789040400656297067504493810343266478088488578008 -0.007710822759013087216810221046680492351075987735133655791544271655605696731504 -0.004841907279141562724319157124591012464812678788742613216669042434081018196788 -0.002652673646325188271968882154707936524428852360025102671406257659784780695908 -0.0008074922474187977213979062302935156017842525529563280295817642324204166988404 -0.00002316944589446289907420183167381731652212164442751802464241889195783257509691 0.0001312030846271351935821347811359411675920586063688345182839623194805028628997 0.0003406075183477175984699609187766606191375274562326436409622247683345439754786 0.0005388908586562032399444034368225394218352953055990296863962615626353084827396 0.0007451131503644906099441466549220986400320037392190750902002842285922787483216 0.0008260901324996307941002527792753611324327825260326145346155033018303119072677 0.0007706333449014888364589570912106859327866256887914640557999844070372508199053 0.0006979450703971908946532862556548275757160761454774556412759322478925582097964 0.0006001564795208757443686639115845927270726942014779504395576586866181323514237 0.0005247762210240512991006566705602512280463290354050762753486387535385748742669 0.0004691025083578535074970174524622385063755346636237425507864225076869244525318 0.0004344938762258933977116087687280587694342606916800563184951890305551746222566 0.0004063473730637157826510711007731713768815709669816479424263367902575999926446 0.006287749709831134112842753439576653585918462488374588805124718289298311563580 0.006151962822037954384625881995312817112752191210964616590862657516999496274969 -0.04952452152562357696406156391522853086025561321621470605029857663868373805575 -0.03885319928101104964323844588398907162301287247027740706955881990820022658278 -0.04000725692970877608105355546002224367200544798924342510488494676982529370008 -0.01910289187090619522678370698705572581786212676925888350452280062981513805607 -0.009552147295702155593404895880341666364217898871801983393750296076447014451049 -0.008053052261332528233898884734913270583515156801253960534361901983338613788356 -0.004957822564022573464790876906009415749307842042545882470197185085847494996226 -0.002682723095233485244278271631910474114320875502427795147468808515895593231788 -0.0007998265854660060684192573187964558019726123666429880496684157757408764043765 -0.00002662122398614180509693397036968191994884886496770908595663490588617010095794 0.00009906566154967294087591182772189898681014451115901040985243221957202243885167 0.0002389492521027034896707890623800907442836913191922844954801844270179204205794 0.0003912780455376118471377492807404792665371520227266011120122873904901485077603 0.0005897705845486096633298291306962739426571747014143655791073198600589319329865 0.0006865995534676018017868613815335500864652468871625110579230115706073833740813 0.0006484381765320041109202697134857505462265511636524289028903625335306616494787 0.0005784446842275691902948938230871220562158588311881508022061647473698629769942 0.0004874250626123737871376007846058527851698155663420171946774753181545235334023 0.0004242115699810550068057984694519868043135951431952277625937413377725312311610 0.0003880322898157229786920826835294015228992493411700594049966075901627083668746 0.0003769192822400455452288515828060074047102490767126502708866959134785703930908 0.0003735105701958609677690889573090536116721718314289805524157647405420222441800 0.0003713998903361551916346172485091232321572986499790440561642406541710593744070 0.006178330968033681894373336055933027991348296667570366144315118703610362839172 -0.006259314604496755953545708496878063919727400392843583993523748869497075234787 -0.06375242787639866035667395133425107438926328111883907756504359769404486172958 -0.04527907054932322795713738931079281087230558081842039003671202174278701320408 -0.04357301133433330672275161954099689701551083179456168789726973342889727578820 -0.02048809822837303050694198506669500470449375641634006088272240602024005439762 -0.01002256901629096459009201062331727568259157472794083614046950904760784308200 -0.008174148113821743402019054046278606430304086777729330654045714492776232172801 -0.004959127781553675469871658920229731697983504347747145685930603074153905773620 -0.002651479842949511499747702584218482818414930113281218500277351620863713945448 -0.0007788235146784158628294900737759184615088601649274888984088256281820504768552 -0.00003605612544331408332647845258017150390228140682185104265364581333766800758921 0.00005733527345118404116498016206725242963833754952891503605635883111970152099900 0.0001295406124634220749927489906075796561981342060440096063471699111304670549450 0.0002533217437475158000979870527442400733361613932286589648079798164900109546593 0.0004525048487154311746528450802999745817559104035622225627658425297675137591919 0.0005506243111338107610717306589235570902610546469104791575639786919481408285917 0.0005217924942469140387624219486580380067934611972590765564549599222469233177400 0.0004589297319687474919308501096446620724300989111869650194808500505978131598968 0.0003801104190032857656788612309620054652819187224536288734168468467067400807223 0.0003302859580011685979759991129414529311627996791883773869460850854631255013209 0.0003111307796877710044668866435059666084882962997112771081168088953224522987683 0.0003191480357759976367679826994362479334147938196155155452484498592733361507470 0.0003359466884982409762437350218594719054992083083590185108229883604859462450598 0.0003527286652379073306496247586016169025585647333289287593614485741108183257050 0.0003624175435796758700456994265465927875709726849307288059230681964507825459687 0.005993759495435286070615824870445525896139543827635262962347261173405577789643 -0.01794004143750052828804358095368502368685267470919190905219464504610673883784 -0.07515568795795314075066102179854566951705242449710352624178482626571504669362 -0.05000129317505596941951122323404785362690628214502393880617321125492946009637 -0.04573492547577524178106130353935087604630701388119259220619161104848736624731 -0.02121865396408052400920763793487210667230065630547192930122625597552443668785 -0.01018661141687763597529192148622673528604230252472690332260448200622180231092 -0.008100854914787876455615791159743434289132386044934137795792613860780952074559 -0.004850877182818716965394053064217941913789615962099264766672652965416385805450 -0.002564959101102543523634060725460647422526950532834373056410918523921592001283 -0.0007460559408729388263767283765905191183663720482325878941565146978671551728460 -0.00004908244648627521123766506809920295306968240336344171388828323764848282169317 0.00001324177430754665227157963421483149525535039853471699629490515816518008383221 0.00002573685580491296302870177088980230252451255741018063449322326222331328968333 0.0001480867126753013334008372109407244902602298396833063009587774665117264245715 0.0003399176889822441016232958762349128429696829494951059737007514638724112532992 0.0004220596173145204312957897501586139966048032314736863158750272751761720773757 0.0004023238411384071917358284235390597552662380285584526216081026955092054304368 0.0003512754864645086191437302437139554510718485030954439691968688744691204983104 0.0002870204757622372430317988859845648970394269000915418458313608501524845272352 0.0002493190445021746363518707819997630740453265934735603343636482587683610810971 0.0002431772341332528857756255821817440631363331094808592173003416773386706524525 0.0002650384194433965367087857473511322417277574242386276006693337941836841848057 0.0002968372651930737835299863723403474926439542679712010947522312147311686364449 0.0003281173857647748362174281878911874599033280464586183786901610453727597058932 0.0003510511760109678869970767192847235037166246673643652297223361674373848782082 0.0003638753523017781789593229852463254808343902296368388800607668571667974580881 0.005723873670679845030078418892761715841220992106787427091311128575811756068210 -0.02843991216310605327925406261473249938008180430350819491662820149643519637634 -0.08371187577992311430081757338171525457380987289874082508946011045929681186579 -0.05306111739315625879321808925062907729973807222274513037235625465355708195544 -0.04656874052393851123574148118236216656288760844665210122343286616053225098935 -0.02133395234722034443476319958405008110000370265248711201303909521515567993770 -0.01008831571467276257316837576121806330265464829932508882598430922535323450603 -0.007853994278816945731572019398949944354011604000814563530791673894564036530715 -0.004642140576401980335659763039714850837733127393013879743287652511733627024181 -0.002427474447820036667570556983848122097271123889406557241110677302670168239387 -0.0007017752114684040434938886168367719402177112669001772075442255967002944413580 -0.00006120531057489078257806312272569213761769962230933997940185891681843057642473 -0.00002589983660594344918509721068276572581409443453844465451712594072841290329000 -0.00005366957907095065212180946374464328098342097560528535438896779545936112443449 0.00008922737297932945534506130494491225137062355658063545604022824147830779381009 0.0002500521170849100594889595944393163018632540684666134219693640502045390122041 0.0003129525850731877254504018799519957593306717605776189650833219601340925193566 0.0003056485387324364245187042271512062109514472779812527164480430092009405665370 0.0002685884809108398899721088811849800898695311570467058925119686516998093297683 0.0002181862514073072679211553382753981676167891113519850219298078322998459423123 0.0001892559612607712286090463343767598123792124918461175435282951324940398852291 0.0001909052147412525667917126132465580261608435562005826365005754936300044827402 0.0002206500336061403618516977617241820236534461024091163619084214343167447066275 0.0002617690651698472259370791871258497643726926959817449983041133943547442462455 0.0003027246751724735215880243225211255843632424564314238985492511374584440378148 0.0003350571299078090758327525351032289726866812931837666228548032381428401700368 0.0003565978794680347040388287598744046118223240012029896923432429724659401448969 0.0003688795461659143517744823132798435250418916504927268702806338003458018488255 0.005340559123451716726072715080098363557320067893902653459697334526723221712680 -0.03753454711141915484094654628991801315960927949007076034089093921956588334350 -0.08956572421540549510664067373097928100227274703733249557014936513295902569888 -0.05457198143449949666442554419668114528648728831912583081168922780581325992299 -0.04618710095054487906126122690448944871460268230058036834523401009601371527966 -0.02090621247902557566434467934435705707201234530346404056494697763088302559345 -0.009761911242962822048765722220154044813911010684944698689608588879919358127022 -0.007451580396547552531996794212343959857382877303563341844612759038151697762449 -0.004345408777642559901301005865668876892856062148909343181772365469976625911976 -0.002241986076169923802290385713040143754576725480085579400201963051685471428021 -0.0006436489780919042726519527670995481058937091637593647749289213511900636110082 -0.00006622703431207866306466931464184626611082531314156163293173775074580137689249 -0.00005306939989057225181876216987045306744073493276020529818306164294503854245120 -0.00008351197670029104514091665370790366719359559503026196952257873377763594370102 0.00006984511373995611561001327578633661047408107685029732042787528544623327330690 0.0001847763474968818510730177765113590834053153204951148811016737375996980736535 0.0002349295081664506144029684782038141756733293109197935707831063414818893149828 0.0002413805373044818534415542287404425929906799893666770574757296617084616987398 0.0002174546482388069005929220379371940218545055594220887478994382084796182045350 0.0001780405495182132161399618705477037144071895744879376595429443905763063510036 0.0001539581064184586343243970030919463207647720770472567723417227778515155857647 0.0001585632134907660384945796153076692785109011029688896420148588070757605503568 0.0001910680204673045385914039495109835120286302995556241560591291119833652513569 0.0002366048456255968906056077245973348390823302728496074184744329813620829274260 0.0002829575238138942879511405659838882338445465957299292622216404584130374515893 0.0003211206045700488486977858982779140348005439449278984939682506608533281015182 0.0003485146587879367241520618092894565230813517926011145449277447347791945514467 0.0003666006026828617485395435107797246170143178512330214160927256780183360917235 0.0003812700209202982309406095560823015628580859781761474329034490910584364577425 0.004828258088608802263868013555398033047529165129462635288474755622857990192557 -0.04467480106292402236692065195794296953458698131008422148550076852967018015920 -0.09256187070193067465031402656517682140524920115713941445252026599309524705689 -0.05452280778144477520655378230721188229777991530041154824428034257937932161917 -0.04467160712420103894382463478641845708778930567594058574846315242557130104278 -0.02000625198109858660515720760965977670792023639676533988503365396998382885153 -0.009241467801712432821345188402039533143051031666567446506766857484530248113989 -0.006930262081706348791459359264265931300782926045478742132816781624478875130154 -0.003986546256341104633956167583491329034915530290509744105633565035077843598935 -0.002018886636797756406975211467206910879275621244461357467464905370453137999075 -0.0005620802132115006083312162953536408156894775397105814215625373239568025304733 -0.00004094716813338015531253500317517010592349400558598056669218332528019144666351 -0.00004324388601253392393288650484209318689647045327727670085050119549794871771316 -0.00001764276802717795850700741554160005025270086762227446207545093325189735666133 0.00009895575009774302968753231314739103975638578340777680309274183197727188147097 0.0001781617068797981006229252118156471320273453563545481792981215106346955341313 0.0002231834048099501573037034198174172523319795474953323768205270052309271388523 0.0002371669014668586156831848545371349741684241850473911789283704123877590883728 0.0002189261053124880230249041005867428999937007665446345419356262481817537769416 0.0001825357896640132990509890342184121292716207616944738848901503419668063884168 0.0001580520697224862413665804907879849059695599599504932645802481344365130814863 0.0001619097002819356967746304052311138244063129704582624577955402374963921137398 0.0001947942683237010114697543069204489670911648802168898598891873217154366066212 0.0002426589932844369391146487112650686160793230247331656419309349342757309663659 0.0002924671072388304465954826043933385129694966686719343469019673455072112996693 0.0003343969471226339009375033442525603874608066869135486432303544483455278419711 0.0003654697347929304654584155220319015156910796287960092730884114787634516831047 0.0003873424776092752692348779086341587559558615268749445777025166937036978807535 0.0004064195006735797598707283479525462757448311255149545565873114233720445446162 0.0004304859351578904669947402749300628347947290770585555010789005992450972298744 0.004094117953637256974296893141858937413858683435324268763997713666935294494929 -0.04542722858416084888926589479080910602126570773520253701455014017878901125264 -0.09041964705292983928347339309620996438634295570608594435982966548637390915263 -0.05278331545585185556638322931002771111810770089882962865990121714628890368944 -0.04293157307484364599903816774248122149771144512678191068822862840498883796403 -0.01916011386841510628537708911071935889682538129534086903163734542279163614442 -0.008752357953553974387211676860690930500927948766971247321395906266326768763300 -0.006492227388553220394401745602780803698362380570148637086654507079207417418691 -0.003818214468397168796016851286786011225980904342040649797332044240743287682400 -0.002007872073945378996177503548064397893073211648077433046377907703840479439325 -0.0006456257397071580455944780209790087776175742042412333702293502847138870607232 1.020407788069334320141910825046441128269389469801820677846806316393848523767e-6 0.0001194452390982681815073190604699928565173838018745320718353625007205186535765 0.0002274753905898142888297489072907624141788923976730202905705371718211807847010 0.0001990301042899070542863051796194469644768730794116523225917825726633008135866 0.0002258602996388312144850868769560141628427151554250392725259170146019406572861 0.0002082737969632770923860020519776826816841651344653377894057100208896666462449 0.0001435235986029418823669474750047807091129657752158934989358568623294737653558 0.00008517344661145047784544593004771280594607084484629565808985293025861101338694 0.00001823858951302500175226405988454619400669573459598405156522913412651423975517 -0.00002256731013200332466371857330568843071464269098146534614285670989244875572051 -0.00004345108974403221645767340862152486094928607414008484795760170725423942594755 -0.00004198438313779435757930962870755881365162683613225566948529319047529018610522 -0.00002835983806732666849676780211471951001148302029189684920222013000350241699536 -5.367555319952022423907287896353846331096368030776685497713174539805734409337e-6 0.00001982118972131210567952917649817757404948851712310717831187099781569262003627 0.00004326430984265407712994680809251354167876392232815456941846243794986344926573 0.00006325988655064557054150489553475722900578751692943454833022142711550480375732 0.00008089004923722816239516922980741255041604653440772244865740493769057727300953 0.00009771778752392125316078147301569809697248642557579758538265855194830133965250 0.0001262747199211626319750850136895994503102219912096154153383664439588641648337 0.00005784947849463007317203966224095978240645694643271709080050741933529267839004 -0.06468007958579909254808622709685279947159087011920595536338449012651049833274 -0.1009462603782017992202813956602860381939605853458971929876852729537831454217 -0.05509310052044831656943077143308139766881486326985457333467112322104145784068 -0.04149751207416130151805130372691757018992922450070405384873399949028474503304 -0.01805258863834907206704668058024859225223895299476874678879363002342392530734 -0.008085383603816710029022035059145379511341469881992018913273405579015482075270 -0.005697660183447426249552630747816560347799956293919359552834764024353420396538 -0.003255322658885881856556908604432283739030317045067565628061006661845867140765 -0.001695146945102164431666310436441247149778765279014901691745159817108606393379 -0.0005629029035552137337683444832889219592479455304109805885263800356670804105906 -0.00007718581337141786968136935739372223088589639846968581859390312893762023200238 0.00005860186405659010421482720956883428485213115912896116883550791437049722958584 -0.00006525067517119491801254445630680860699754821809523350247986184030687803433285 -0.0001723593211348326517483248735690925034208940916183435980073788117784693474352 -0.0002204870696614877845052868750900075643545457592170006860699295691921216329172 -0.0002081060769814969859598249516641071903053054383233161451713081561405323829508 -0.0001559246320952700078028109053026186254136684133018218575597824012020374604387 -0.0001306505593773342243428805005045364350048655504183185669946684396791168124613 -0.0001206424225009301166260434963531053021499238059512125524214132293845687292274 -0.0001132064443322503995567848012712426406639458366826183778524943454864966009512 -0.00009374951471732398450928049190940654379820754023392537335392721737150508493941 -0.00005761542420910367907823134820977588434623656917183722825105233618780890749091 -7.709732459128583189240393937059583700714615048769987878623854060247640544543e-6 0.00004579399101239467894845715230744111071434137547312701204151991346822580242685 0.00009585188963534849412670724398362704312902479420392094342071326577101876961120 0.0001380501775398930861331627675311079667094916565541977474923436159476410241303 0.0001717312826328475245065662638654961146282367303803538807989552044526518747504 0.0001996697400175040560492973953289625030693079746161253062449807373215855123742 0.0002264524720581849755224278911588855546896970257054454251321652547770744953519 0.0002779381570484035296066801742234747585901503047618026777791368245313128026433 -0.002869643791989565093801797510934591745322328499941065267104267381441153728776 0.003900429178520485681549961885981172653221532358112532727358392084039001838975
3.970252876140000000000000000000000000000000000000000000000000000000000000000e-6 0.1239685826582217360029497369325971381890156628413616494146187550493095444626 0.1463094067541277296871184622260518489837085910381693244023413584497997614247 0.04555659234135241109014627453579713286276678035952391413397032174856872125112 0.1596168648696293021132138054893794517137646914265741096095059128461606179098 0.08633930233001266406181663705188798572304020632972117666327005521220431518457 0.02430052389803630374471576541401174016756256688879451710556101994632465517919 0.1674937685539393862509309789297829163104895718926935556196673344744213106752 0.1248736323409939307322994938337346024036980148285384673569082662962284279656 0.04229631152723364567004174391962206803984922420702005320404914134087876077550 0.01997541606779767056261956367372341381800847992064949548116376930121617065485 0.1711161635879523458182579092903207803564900953206972877544932203514379125945 0.1572412677857216551160676294466665443044536878176619963214437514601312528516 0.06090092996058332307483463129306781555373119538356089679643531035628672181071 0.03137202068268872986240338028509896995468603677412715960674507797588613567546 0.01135182110257402014543295196513454004580053199567198606160985528489046723893 0.1721283764426569081915609711419642811457417518567358854222962966259476133469 0.1814831993377978608889955818066564411453457077095992522238783423623694351925 0.07770651242805109412641836468786063026114260204650869283312129663924225748553 0.04413105690933304831213033518793632130835776904884634904578359676262658438840 0.01473520133474933439484528989698121058002942684832903537490415943148979259793 0.009384728724806315687552767784885633526226612589138799076244079405543736027882 0.1682840783583439759487384592662251329064032773000664977409581246293969544592 0.1980854731171784728725385438953054864188058905970068828655626231628862789777 0.09061656477647472330049566424649840232665319914640025672653774413802203788948 0.05624367586409589331607453502175122643457766453298629181629023564605449473356 0.01866015505162856277086507264746380775685914728995286119725101621334699185805 0.01301162501198626185828573304926806767254133435217328334406069089778106308292 0.007745711693297000241972230343752267992083678259470946834367479737283115754950 0.1641566007449533115965402189834113312087970683592949955655192424785020111039 0.2032918526978221449264798999206581005689666742344377684564042706544540417406 0.1005400148838684519504192785616650522087195315032832941473075427279593761403 0.06510183228152686673233280301213277744752132460128156223258807068401544651325 0.02442485092439222354092875709771902521316963599240434050397723693548976938252 0.01736660381154959954256250723939445230582918924436928714621423077350138596311 0.009400816144089881856971978802744381048105020090387929015302558004560998334044 0.005502067569043022698892847937105095320226693460528186638096512650235410059410 0.1553157289339794950214659119583036328126980523697435672412647061206933204567 0.2027287374494502326819027759577149493143272036794211310803627584917367516959 0.1038471022991417394857954952967294893524542560942200434897115068988780836193 0.07014167331832709940843070819787400937063829423706994955642113131617208963624 0.02657330229539338611468756789783761096904993105690098689101401828259991426327 0.02042604506022209382682940801044466037241487582091472794339983276949774498031 0.01153851127123428276569502510584037932035289880708037386821426734103077818322 0.005493630996581564000958890959104718308174881581935743608060225613202217069925 0.003697072266545418515382484677904334097737551545811105122021020270419201855552 0.1451820058279898767445702280413734383124838370032782839122988529905489359242 0.1940334601684179670851622642455215062454073733746777566095814612491971293727 0.1025307548890733042648039271204927534088398297154759403379908569072811722955 0.06981515437537907536132723372198521830823520444636348196421386261268510330814 0.02704836508897619774097664136749638731500334923396144897253293705559964880593 0.02122810087634806968487701056809708651713223169188952524847233764268854800868 0.01219852523165484605768384808630699619793550282373260850434750641879671066110 0.006014458387251883120454333711418073975590052862615525994258790109949609546257 0.003267128055031545497849230889703360539438354920659433684477113537941381008391 0.001939519135916900412288123471786295538810287159297261767014613168049705355219 0.1337561017146505410511057184548118357792659203438153912311412011540051156815 0.1795607802896629693435635182414056044736516276312443551799897690410845837088 0.09528835095577676680774237256507377371580751838846604855811668028153360205562 0.06545886263566796019704891710408180769809128941444828256347271211201218100239 0.02505264619666762193932250283531215552172569894061898074579698957589573320767 0.01990972323215467537199685078197641414813660624696933882753617001225986274206 0.01141460868969253236875358058008082431929771032492566578863961159234378995280 0.005939015466932668164372857598624138123521249368872111796258829671974773885780 0.002635859159157711825762047264456654456662702424581362482609244276174824927814 0.002046013670078792321442257857726879239357063128192638248752010135068954669858 0.0002633841137264909979024283665356955434066567795647505117397168576787967997556 0.1217099773011984465673553396601687117723940003510467282893265201841656510350 0.1604316319089056386860628153161377372615317699727889088768433627951927713882 0.08324562609286841852940734198958659610361021559335294457900642711706793918205 0.05608892129764767535069703695393475847950714900218296653354985040935459485584 0.02152179748329512209087071144821667659827671125587770991837761741766451518123 0.01666122454404997928535029612380682250119965162099790514777778366647803968092 0.009665785868021518812384294660986018217272580709505879720175832978874357713925 0.004484876720154530811816962980623002506366385337285179366402645568762573410791 0.002631997844050583158349825104010628941856227600800787128045750527390148193301 0.0005070716223875115974764770603468111597519157593530876903281423236489894936057 -0.00007161187264785601456320860838362310498379388278591667085658420151668568092172 0.001306065845740903203649603316625137333069851958719737514169838763853812044493 0.1107555022771482365324997422925082804548156072786120387145532886994506603119 0.1362025723559632441987646822497608721528609665989593880960902354429903985729 0.06793742726971059746106352797690889522663942894970129420451627221520377780131 0.04450715001414697976982739429099790920600887258110288099287323175852475448882 0.01624866783970758777248727592865877631076206802557161448627001384268355228355 0.01201891428119503822893286740270376799608252457666393611521154570972267484210 0.006469689462452162572116569246269040703989023122519491356873764932574266788227 0.003225025747789384220654642665079497057144763437176202738789089077798321510455 0.0009662540106828082930748886382501008810376378775608760510576511512881695180337 0.0002945225150471838235293952100802989451253018622764270339840989085452233782325 -0.0009904241213451958411204539520768583169299478122133567215939956968530624982526 -0.0001039646287308026236664149834135553723742398954740624784650895576086783589616 0.002185610606070937414312104050820180084511225896434938809690749551408701408292 0.09774665850925197909063972243822137735762973009043026785742680024017002191203 0.1098706954704588804605254903090208135659125240157204415154617570519922703153 0.05035453884778235112409166747464985886812614796812867438499226140642983455202 0.03086685916217801264242221539435114062914447525177970012467894711109910063114 0.01064760095655734463841804198391454045571907144038577588389279514539528356556 0.007130301740778576145812502706124406604395547231264062565395706888602050964796 0.003719044664853453690693239721356641936976059667789348552787684292971497255189 0.001330957719706100544805309938973453641924261091819013332728873442401198718765 0.0004915963188586439478117860209811030422475973480877275835026388178227132296162 0.0001011961483153301254991336655986173276812170599983152235236179713920178237164 -0.00006800427826537383915348112340798409433449966208906593429689298662077437362054 0.00005255680077947704574889651910960020240895130453776912961097326746265054496684 0.00006778616688945493568380146062286897538465336454293947947406187285665837595740 0.003068436194978531847571932828956353858490897519130529464742456454957964488109 0.08431056647293854780221204162878165939105452399863617821791073550175387271101 0.08141411612715448520562280946062091011438497938626700198742362612694802335962 0.03268069557483719060231045726744947913835043822962201618759951574233004081062 0.01729991382421991924584754089631353851474345748619712274797869832611067610839 0.005085730700805290424796852477407840422496465370954425946143696538026547670135 0.002495407595183605624658136589356801257235764309365799292558794663337586603058 0.0007791492025394392028347015337581948022728575175142434903084708532175548798828 0.0001691064020879078450534617221398409201055022006038054458864418907857712338522 -0.00003395116983175418547886147530809149816218865459191443384645904115477303471581 -0.00001549292629152612266062640625629389570805133184151467085670917098188778365310 0.00003455053507720249897012568785103820150345259867518011814950347722459826251906 0.0001249524920960597182642458311536895798908652507082490712002774148776094114001 0.0001565047372122549439478933836285387573157029434521094839458803197693069473909 0.0001859353591213890090396130469798235026355784862488949627980275517090650535880 0.003657171157115897807386051856069695546207991997682218853790842247216557193991 0.07115510423492601152132317922093434656575544207818431060464293962626135997410 0.05250979904646549553852799496131283484674590354857522938164922788587185654368 0.01564467485708085174693189684946027439944819863181491641821521261005988498478 0.005128603741067635172544382392639703666311560315755021206098185935341152008581 0.0001844533648887261935796841360230502884096755816449318656063604254769207621292 -0.001346335204349662412007557453002463734924429720594601180884631659703974382439 -0.001282693327908924710004872489555407929676000996912670939865227680013913745456 -0.0007970915965666380351502163879593305998918848231014883973899490872112244226485 -0.0004331245040400180975723747899819312861956700588167179032848660587543832371998 -0.0001942534917732646236833232494300439147201192439665772106117244552689998000157 0.0002001441199571342850382894861346251823477329698569776814232536990375999188628 0.0001368109222230693598346048482428730443111883686339222506072201074011529647837 0.0002217132075806469320734822088648463149927467672432331533068807909662884935242 0.0001812458529626207241273783878842819130057711460140496279376851765943264055401 0.0002065825491562070867956308048832972072372467366955035326701011178518087358180 0.004204221428888420638907513224794419520490296585106699265186593176734569259114 0.05795233641444191581559628091183881257279343145094792290072340080245981375275 0.02468232163782342138389962658985096259380758103240421131654925650668397167628 0.0006082390965142382154444399827285710302102176094606024583623164334298546086551 -0.005249516754660945700723123656600268141983876860674974531222245886852459521062 -0.003665767192421856572351790135833270724206728929079061924004657181789931542086 -0.004210382712928994633127108531999322722606437076455181701489409378217669485908 -0.002770298971493384917359730981449532676067129026080319798453141219619397455201 -0.001430636105959348958505780000997055345415615687311072336498284941736086097261 -0.0007388150225621743669637884956090295998661949694062428328473803686555372655586 -0.0002901103097740003316508854159490263916731814511780936809100441781316580958585 0.0001553255288806177725591966323054350824926922343526326175989916704796320756803 0.00009576263803151096886124777442546576153431218336246516843959335253129027181027 0.0001414928738580833473798518888469723975053428264650319327626149739174138864380 0.0001318687069650013218198296392599479811558305480692512504582005637929541746012 0.0001821017453139574717339566858579565479115989648087956643839066527965321790911 0.0002553735639905742511408727806311307055579961256607503364782226566005317023561 0.004671308291103547355390933089292968690692930269493288373727458533785513029127 0.04460251463408536227078861707601366507305429073330058622559147237941797272353 -0.001072491974307393423132188660454509927609732631765233903772119045674984895992 -0.01200464132191952361719023290543849131590237334970866702075616513783688452246 -0.01318083745016102780778259707613281701002028147788400312121046990810546355837 -0.006534748587799128114504113263786148542513095201551592693401841609820114083546 -0.005974536577463507399344173031291336354571264508668300678396501972459667817427 -0.003605387189012743771409358979944956523554272109955687591358830887732815313162 -0.001793331867317760282200436368079709415834842378684502069935051041694293729186 -0.0009192311391486396972836399843813499077795181911641838533783757522550210367421 -0.0003797346470642341384487914820695129727130956227456338370271701399068262694328 -0.0001922697113960268341719311766027730787826261570558840856838590720421943767661 -0.00005176108407412747097476434041831291542212730862075614064871045010156905732028 -0.0001122455649610669953335742453755797258392043566751488739094569788056962054982 0.00004445549289470545755033249842601251385193609088605125527156498016761230431277 0.0001306259537224367660555605073581065206930065060572696472545822183904068143542 0.0002694280721504307246218179077406329430410418144396093065816525312685240664354 0.0003610861449155962939055055608758856854639723275187098184586726425683688003563 0.005154549665702077644574206134828030138573966022920462792381289556197609118520 0.03073553095383263604504541808644389055662247857752915086364378033585923504772 -0.02300064307761263742682180198404058165712971398081244235286548551228713413430 -0.02181584563038730468975942188053465533472226585988855133478990718495295894365 -0.01887535025059694581856740873591932318254651034167107709621172735745484229895 -0.008290312390331002990385886892973008025012337944716823875003027081380986779343 -0.006990292782651575959051972692477525934087032204618389342895507249087846827620 -0.004068243786441002958808531363139643410845170435449217056585209900313713351625 -0.001986143741846810933593023469987835270735630853082769732717429054496516380747 -0.001003360207643786183332086015584802418642008205952571494713630282619535128377 -0.0004940630137319129940059628897500804334315732599316314544584852971885334139010 -0.0005059770162832767804554399050458824130018762654089904068357027549822629367147 -0.0002171277881323414992064858145198503692938622104470270629647971460019237240311 -0.0003556402227762603339247650294982569533138882208328284870760291604225397323060 -0.00005242699794932702233502584840768169368751771774955919625239726755168147798672 0.00005801703944876468202671911402905644731360836820897525155915771172386716879687 0.0002498945632308861996680633755459210926978466929685674616349462330811259139645 0.0003916025909503361840937478375692943666285369604458563752966140063165049707001 0.0005026810757480528044435537256271116876186479525090321993141491784462667124286 0.005557538206069055788098087897719778553379547278312467442319667185435936741219 0.01657926500357175504944170718016632801272112492155814159230499579885075095031 -0.04056603685605128131044124111177998478530218603635133905405126851419840213648 -0.02878044472340069169615041874283299551499992801506680029265807153897791803438 -0.02239740839596505021281920806813795919113613181608250667500944318078711200276 -0.009241376779233336393580841570203968703407847053401862717864516221111543930931 -0.007448632932410462831010529328119942773998401047061836090793938201552708313563 -0.004255545651923502396073243423884880399000959980845723821079688624754408594970 -0.002036965052228201342579908984014228611349527332091460155083660465362520526960 -0.001070895642786699708920903464759030266160020390735463950142606809088905783822 -0.0005996371744353412026821712212261449568840571701216338028694530582215180360883 -0.0007151737477231720839741252807548418674234427415769983619440193228423795308978 -0.0003518121166374699696651968548467343670818128792179852957198540387454310477401 -0.0005502013772307370429795427757721871535985846180698476274243999099367938850806 -0.0001570172398114275208262433856049792960664940000862158817934404638433979974839 -0.00003271780676229886501964879981742207119504179190564207222681386282148590466349 0.0001958668666032966173088834718905679207334458968258724115426369273562592707234 0.0003822449159573433211637999483717403662888872694541604529317651609663525827684 0.0005442557496366228252126239747115564258536517626391409374240970330158718368805 0.0006239765627658354195408846756424476880701057240787972456597009367295703769656 0.005906656919987418718214312593507832793341623316836305642898455405158629382345 0.002842042602424474342840075568291868582493611461408548955234433486591385802398 -0.05347457676248296161408452719557970979679621149994311707760467321887959845875 -0.03323704784135989921409345976393193824448636567846657119140630310873247298124 -0.02431154802623638557588442033002084655739418556111220895074230796841316094151 -0.009642177617443580218144234269856398724619759411874258118584296786458173596253 -0.007580168192712286004016975069553708125390309855586475425222568843418127410691 -0.004279806286783224782501623102111409503895059661358407268480018959667409282260 -0.002022826455036150378622699935163338669426845987949055266137959532608553641852 -0.001099938001761157270107606260749097265389186075142122823385385077214520145609 -0.0006507737208345747354894352150307343672192037106928755939199713774296297993644 -0.0008133406341424401598015914525634430420878785116901786743083443281973571462440 -0.0004399470200089749270513964357755083546159595465498106338897221361356130061654 -0.0006904702983103354242639514641938695074987307576235858024054265993435382955229 -0.0002603630685768765170229640239923260682259803132300089874882585225758282464874 -0.0001312976483664287310157970284826742799932885210025743726830034505986936571775 0.0001133703439829233682075069360637507776350382200235572116168212258010836655235 0.0003265311478044854873004282955361340221948324694969468409480244968778727744817 0.0005227867457592362153808692546859654628221219878781662956857968008495706293253 0.0006312867638103731701932774033848846560077202943118098396627485244042392136341 0.0006732869621521357136907711307002526101732295069153667572121896022623985755714 0.006113923805201515986770712715277206264563200381072504047445477126478493558310 -0.009675807842835800526293644690372564685324538606478898303885441249224293897666 -0.06204029950176026327548555500727286102431059248234550049615400231240210295755 -0.03561932433489423202970378349827096196902445862306208804220065640962294231121 -0.02499662609678885508796466996704267085186637976147597484284237167006643994685 -0.009652140932938033620078563033570510598842337982858673692831435024329004267532 -0.007467589770948618973927020383992155737332880420622916692198031288409068078786 -0.004162523559272791313144861707059967818420414055177156568797325507207226856678 -0.001958002823368615070227617233673952386713335929670662020896053227988546145261 -0.001069112667133180838483914495189115435430541230752067381677214538951922153267 -0.0006319679356260318393059596048568084506859003414563513881148999003595347074269 -0.0007942059980517557778838405305085358304780714667820487637278879570889623411308 -0.0004921674128338451970591046485478895619546926764629483919188668709691425785509 -0.0007660991252888819923224730804864647471275866325497581424665699977121288528885 -0.0003530750153727393720285918345612027343542274645116999989776794908199772795985 -0.0002272612370734893257679385043431752317383116722829720981070768908085240263608 0.00001348161275311504969930433300801624275161806619966017897436998782198596449521 0.0002323345624408376809892103323771961334762744033130112159900256335904207373766 0.0004426223737424882100714943462947062825726228319256291623001203276800203825470 0.0005703543100103587563620982341717326672804966772496085576468008738160969067397 0.0006410722875300106111983134581510711459223299357239822554648729698631098389197 0.0006447107803202135121230683138565136907159358872771395700676678657445737901497 0.006224785074920776903500790391234495258371220163998330233933601912793761573018 -0.02067859740469581234075022426301319436439299774509294088035169238356990933572 -0.06671746759640450125920396163409701100686671046707608173845687594167430273516 -0.03627317130470632707942946189857408136895894768876729788211148753411212055424 -0.02466984801271397092927513671111688880136550931394089249197216538719504746799 -0.009326424008322065417418887122817877312966727406324351893008244610905583368196 -0.007124323797589269473611234847165741788183711701996084654175626433030568071023 -0.003924594551340240881418121574478578371699895813968380033678864823318992110084 -0.001839672457323645167441152861270063572024073296546998924295541611967217250815 -0.0009767145878191488282102357963736074070684895248194012067413487955978782794259 -0.0005488305518988328944350470001664179774845699322479866539505223874895170503545 -0.0006832267372523515400860138482345798417632589960863125971235088043343280238579 -0.0005069191403883553464641279358488473699588933905217650021421771289756884893670 -0.0007806894841208854241437452051201047117395094044566759685648800929423982543322 -0.0004256347173733703475442053466974051309951942148844711581091817847588128600127 -0.0003088368755504975694051754613982795042870366052931795674283942049485111909112 -0.00009092271860337948386850075952569992865707380377742859716172724040465843766099 0.0001096068596827563213894068251775153344455452598111179659262393408186261924432 0.0003125511383255285139046999753588279994781143077449107186393925824869933328784 0.0004514558456312907466880958578303481800571566048654818059477037198951002853119 0.0005489235629150322456953395152756670309867391571787277480799285639879016956796 0.0005904833324721456751700969166172432952597271911021900751982940486960059501311 0.0005908796596355023166458326071508813773064130648121039452960516008949294821899 0.006258319141816971738149305347135373783770651348080077495237469111630341518017 -0.02986275233311598984644792767376718476496135339672332805485171190578335120811 -0.06825061800826949552951861738029457513894327440781102846005323358637647350698 -0.03552079432636826479906700789206348412628595853253187797827037230992409346663 -0.02349985530847949594993363681412197859042556766990209248460978357247276963505 -0.008707954638684399248904761234534621841096378579342361589238747442769166940503 -0.006564830755109325470311052603443965020935373490949914118032119981342718715818 -0.003584782230311479029156805321769450031415926483635831294301268513359462611486 -0.001669697464152537093403542942201514677309010429052426870036630176694645552837 -0.0008376944097616647117304329546715649233148038199548464957775331543808372155713 -0.0004287278358431480200165632093358955816879789670991957969107411617940913509886 -0.0005239833793078500515303114426802185829694212570559332014890692685784709190506 -0.0004893855920268522337898646475341763760566006185295858091099282794029297479499 -0.0007511361687239222718129341556424910307456545389679247240808105098234417261648 -0.0004742005682671563943512252433417443368039028804224164083283006283420555854975 -0.0003722690168216008522251560604429832986637662859147165519697586766661417372671 -0.0001942183389178474633291649523049383347407795024311015230844465293983306629279 -0.00003095982867667994998141289058399821561067044435135378114903521875868063090772 0.0001535395347305816025911424923101375830842349294025604784981116806951368865164 0.0002991668940829424163450476586744526138990502379223509957609719241530004585462 0.0004199652315008773423003658566806591351317252118775020856693275135796974578215 0.0004980180475465697707747043943663809473269029843353666935319016087940104310463 0.0005393896773554383686001658514522520014577076789991031780996756638477768206869 0.0005455510733831279055211911670106380278367228153168469386541561817921528562417 0.006220686075024856436751201293178594152946102277102265584436578787591248569516 -0.03706973735344003606905393668238373518412287033182464765301585516115553450777 -0.06727319757010194714072626541053913625981952759191461658113769822346792417294 -0.03363463782674879347914944038293621144862218405954413867114978016413467624196 -0.02163786502766952586481375356738380738932800700209466998634393965838906998000 -0.007838956732990350179123625557152150530287187968493325972482178841115177839255 -0.005823375677151433740580519762377162681727006767399496729513010207107110843826 -0.003151470332550306426369387868148053934613593118444343370815067365055183619613 -0.001450976429677609009852932809684942567703717737977957723722366022837346466656 -0.0006698263476319612541015394849560324123543221225012182781878127725262583749544 -0.0002926376656145916066787706594276307125111605389321045579494290007135637088959 -0.0003375128467940954372837179758472983970131872733306833173387257688569196188189 -0.0004468344767342578419307230430752866593551746467271209918853214013095936743150 -0.0006852684609076342653827082938803372001149463405477767402288025929227224063300 -0.0004983728939406560102261162295670194994270767956675315248154421202993889725130 -0.0004216427612118617584858221405873980998834717294806109322048479068475347876148 -0.0002988949132497208120531533361121375174555242647859565384237814948080593344338 -0.0001794181570789074009889531893704989381550779505372784117778139575097245459893 -0.00001395489647989971580722455555112095792736071588459579348266227260642080202351 0.0001365781108503027385316130306898960009891476201935609528942370675139886633895 0.0002775909676619124761943631690900949403021190868788004019002946845146033412993 0.0003893106603987382410445946630655700594530744214391954297644605764052985993133 0.0004692846704554487327247877535716179309751958920367039926159795335493517033337 0.0005154477867836889866120073918109397257583887621300062853658466458852343492416 0.0005352404921638806997746677407375123837891841764015465943506170229412188799158 0.006124836378834485470842674794289710910243002430200320713576640109454778363591 -0.04223306614654378643623991688874983384375982126696689380776437167498772470486 -0.06432009096262225846529434157029733934818630983996654075640970766419478964560 -0.03086764519741618570717317093186914076628607014026063651105603396887937739754 -0.01924210755540980542097434262686102420405471995299511928295583502360321323448 -0.006775571074360020564766014644574741413152141011936570105107019022561295591440 -0.004951819718620419809219036116994719060325251402456181430644544573126891792785 -0.002643204123156228742303208402337856923973932937583654743671441127644680597317 -0.001191540525662076841256684384375984725617254037176064653531586134585427580665 -0.0004869419812667579949616751739139024177029670464366076359730908832603429714788 -0.0001529536098933340018081657314212609391357499562165065526471029889476664437782 -0.0001388524882580417720935340301966780622974518029349866919042130483550524108718 -0.0003884999625048191719495730668587730854478706791367040715318657875569345814496 -0.0005908309419008542857368119766675673969353734189743954714748268176496326550452 -0.0005022597039293765914336095809723048140434867317399271280885184869579096033616 -0.0004666857846809089771584655085111232631958213197599816002027448228480414606370 -0.0004045767254925038947351003645527268332847677521421875914094497947968676457083 -0.0003249886467321619718499886018924184926590770350750453545118220856817760246009 -0.0001764471754501803565999697749609635546348477950545883429626803314883897455243 -0.00002240796860846576731344743278936490428351964390242047694173297931597792027312 0.0001358675544092297434947534656069987328875336536421419601753053321702834278256 0.0002778547473188182345156107871940672415548132885004942454885743381221924321910 0.0003929670962931175330613278975968943556574135265337970496358973255992505468475 0.0004761271335041490207771065593023252419814143088383711786693557175171713586204 0.0005311578931148913625282854814178425591851864910981993448144327798676940262321 0.0005671731217540854353651830978642526526070977597131687314700751207875334705165 0.005968943735529013980794682931583784505699149505593783269462954914828220652290 -0.04547814051796787881048814782480031495143589630571517515664117521178270191404 -0.05984764591884124757619511443161758363505337309759279408639797418686638570769 -0.02746091570639983692601055564525669173010343780800547831066305366160970229577 -0.01647552335099650411912327945890708558924351669260826396642213039608778731931 -0.005587335977361247642687685373996004350067805564596098127796749758164361372909 -0.004001910130189270624502537305751661753325560107624038818118911367475161414560 -0.002086585613106390427371785190634757425325045067974317060075771487797000994245 -0.0009046492120427506160627649308324383004723490575459669238688241149741265229577 -0.0002975870081331491203253867581756430150810156305589224911818699934887970115707 -0.00001364028877800270004998456020777923773838958047778648502312267140724777960114 0.00006747988703856999160292975139868502950990611733092797192102831354983678038234 -0.0003173493191922050598459500103715542924617738690629966866441087348592416463543 -0.0004710183167080956131999557278774097808563700824271880761275479071004483197802 -0.0004973499412460577560565294982603568715812338495310692899111924313565284427419 -0.0005154931591166791416460818186972484227205930095359550020721228783463891627838 -0.0005059557437315571885307215559232057146877393766419647894709321222410730718513 -0.0004606417711013816681794978349846682940185609860494671532198177998131520417236 -0.0003271158336850267407658373546038729027380150147603744955193244700832830993082 -0.0001705680106263843224203970302491884257323338880107590086679081429655860798424 2.337150465867093191596235961031609464259822214208804370078933834702774746703e-6 0.0001709974423546685054734480052375086674158372565820412829657036343448371122800 0.0003173405754267626116311903570054511864811348734908970155016946593578107813910 0.0004338433203994980221212969602628117003155516359746830773089488499739728682824 0.0005210713012453802604748822438544269818506070205378730413691140355370569069074 0.0005870369090456901523344289157435338987487072907741691871621804972988806669704 0.0006353518377331843991175166619119791215359498960178921985112377175810027733182 0.005743629761926365826290441959057340728256360935052713589458183663631792045794 -0.04713686779022443721311972382671415508613306971408045466947789232313150913714 -0.05438340162034455045272139330518323303676668240045634037382068489376143119496 -0.02369402809885812640097957259106489734623943700603906628733714346490041029055 -0.01352812283667953514033381429873070584799658025563550197723202453294823232856 -0.004356014320093007244744009628229943015094629848626080601887846577187156581623 -0.003029307915251962428715877448454208782085202842729592725558550665230830892394 -0.001513980444331550693636768138646698974001421372826490928319511432130868625737 -0.0006068439042556729251193089406197516453837877328089630100513508860837386522392 -0.0001062269120285962596613856755449519431241352172997593423484036456122808313338 0.0001265027559072297500862435924086615354637364901730572895099389816629058612407 0.0002863480243498740764729624869367640979936818546888537318608491711758264462553 -0.0002322449344504457094901096946624514360450295092496068265579118658161717523921 -0.0003289114238905664289505935298028556199140733574826254435865737240834479644771 -0.0005004326205550806269373574790852121962295212961040888434504148601958054548801 -0.0005674251159281870028899456708615176877948943455686265421158993387747417606826 -0.0005993975905523548203461803226968319421694647093419175172263823322225349904911 -0.0005848802798470199291101547140252659626353087247741125809794085327535762965959 -0.0004631998429519823359528453805844738521249259267925325520642218778002011865160 -0.0003034079418353691303301256711388637123887388905072480240672235025370526307296 -0.0001171004382175937424080874137711919991058080285439147478270364192797805471186 0.00007531095692940693535558935679602812644759197637368827987713887965848719898354 0.0002491137109983551126546074414887964334875899376499378540423548837989408457908 0.0003951777538784422806370416991140893316061348776753426254244609559133371182525 0.0005112901394279029261450350588100147286842994941273011968806976438830599564645 0.0006044989672799918567311131850627368536615542408266737728462629213813075527460 0.0006782037697572266375340200026166526744829881351489355448520502771458341758079 0.0007338034194392980721883327031028754899323722496254165083976232802299265864781 0.005419673311065220275657808630122505812009746913263559879707352162769949527233 -0.04752154432090728304464908302819397661349206461542576967318254563976255551529 -0.04828379857856198052731837700793100605110614810483125490188665092630657901007 -0.01974676241199096210969024592065334594218373950591464079146646298719443040728 -0.01051997682270749656325765887696340679042980971520674210225695899140778704350 -0.003128874319763680723129348950507085527447541402270159863112690980606145480670 -0.002066324667048623172250888112995880163561921530791620158545634522047932319420 -0.0009441648211604636381642167124430609046940970513520089704456558453871721517046 -0.0003079908128615671500755748222706994198732689217253759841473086059515906582042 0.00008817687516426980252587392709955753752379656369342787912456291452558607707974 0.0002726252339379601319279294108497615379921424223501189395494956489320068384250 0.0005341139164175912996020305994790085342429259583435293990164386127163605458922 -0.0001237383671745298628112443306048486575264004571229387692751549741342456035384 -0.0001673126933317949642603027446949698288828037501454352169130134115086598645493 -0.0005149864707338625467568285994780448356328756911127661677257547590066980158493 -0.0006138184457400822500280252376510596581118838442969805451604237385065492558708 -0.0006810474901217130435403567154965967874444166093597624578564852557832263980962 -0.0006955552090177883903571683371774609675726932240629067582768925994919214759737 -0.0005805037299169554861638972782380013609187073683859080673380709923093487676409 -0.0004149598293522863705655484676201707570655223742402298178310233772345466075275 -0.0002152186458469992428288658108951534603721491934737730401180789191437977653104 -1.523081290501490629129069444760072207052464352091733836871146328333453044077e-6 0.0001956397210803828323094388258284094085836280528033868155480091997981068177751 0.0003668123543617258725147683689276452385462345583313009292399275605278735034436 0.0005076889367087606682596352531692569900356557621915915743627915196944297613514 0.0006245964345583232549380441531834510202862133653364742457688104818287667292664 0.0007207492446003372247779130325284148371320970516157101823673575704955887462164 0.0007975707292850362800093570692919365665383013187790961552931533697065709487616 0.0008594944465057734847217902428549330265638455319123604569640744273997342243474 0.004977843329429488554809790008756269805018014594276945674181192708721499657842 -0.04730693390539030658874888391308758699988126306318448848369298714267579405374 -0.04224498377839281512140785691020563133186045425612469182232548787445914225433 -0.01593311069964680613072859700119219976658557208424051717721121277673813338858 -0.007639334104883892341371591335441100537007841461032954543298782294128899829444 -0.001967180043370084611486284245348525517685442431835129400079065775481054781101 -0.001157909835402557718129886401878557151421845318644074076818466575515045041583 -0.0004002688600748547676801720614346299922894849591829063243791084008347990452303 -0.00002097217724998515703575366476464766308353288345771559062393852087884933943592 0.0002921400277296917808811529210828433713617006640880047557801898354654881643010 0.0004415428846808963186875050626111443536978497838770753438016325062822634420090 0.0008704309060868091633634420958766026136996060559317712253143562587603547017554 0.00003967847892304290484262340032268141547703534549206859598690604469895878297474 0.00002168492198716658109207055355355974485401852841262398514058896028131688764241 -0.0005213891002457588525862257763657087712437057672382307800320116204039594366640 -0.0006386669841373091819229122372609424207658721397406640483623865461082672730859 -0.0007390104552928784359998519110993514412922150195286314379807574938668044020789 -0.0007814843427324857130943332853568005681298689789205174857205228954846689680971 -0.0006614630586455559245956590619244832712384961073545974996766372700901491871212 -0.0004832412851539866045484608704573803787719085723712193656028945683796003378068 -0.0002674392461463528193557868904232058143688491690209223697147991754805587226118 -0.00003445136144954922711988049737072568960469899344489288724808237795314417791558 0.0001800553198805289461981331623044925799871503199188005444271470809832957173722 0.0003691557402340431338881414811812278331903998343151832641168702440373927195573 0.0005280763563498741612771304915324210599732929622756849568604747954923613801030 0.0006629518167287339179568225378468797289667146089224548818232767567884457339601 0.0007765541887757673170447329623487638450156763023762903639277778880964476989353 0.0008702394951098620496906381047950166012325682085891525862948059316702315903484 0.0009495533912565684923354577675168072524615846429878426589113990498150630557174 0.001015916629038874392192745255151460307871702923639493033201004499737145057398 0.004331806577649829100708394173213108426079017150567699935879574196131123518721 -0.05335963572773057800678131683906378376235503047044422524553962379702448898300 -0.04109064399209896386685167703391152869759676256594096810126418175271297451462 -0.01397675691614633055357887913508293839521487557803539309025866633092503956181 -0.005668184236829436062095217759037356793808025567220762976352850247780964788817 -0.001107366966104364524840775447626743715440482990925070721313488166678732269173 -0.0002204364754313635423650131018125955099424288548385167792106098846674779635549 0.0001739985118780027391684714417271967835613230673889409280293620965525194475996 0.0002616883328892984853436269785707388821262760969214540796192864747072934533678 0.0003964192377046343659914351202508119949987807500784149144763578120021687132538 0.0006041239381003449455576844239570193307038675036929284999142291173216351470174 0.001862837709735656459236473555550286576816739895916605420343272138416696593504 0.0006116783971244986337809024173518991089957575127017123378498434305189335155769 0.0009053463369979514601212429525552129909078582003006989851656570662712149620777 -0.00001577414288889906357002978958259048118962049213738836037081388073568009960997 -0.0001227484921715817573775882545405843589833910821253806626821090541883702142530 -0.0002082128003969357784979904079628913772741487973074810810772716621605284906510 -0.0001749837118981832142927236892089025797597883755832182400232224091668424095921 0.00005774560010891009841397831198621610910826448306880387295067776573795980846181 0.0002556318228476388095502799010228324389421355432897523956082390293422537411797 0.0003913281046789954256777286067672932640925905490736432333041950116608659656861 0.0004836187730332546987419932057925348983613553885652166995038576659693365861313 0.0005239227693582414278774210131946927607685584451914660084497463616469080757104 0.0005399268107978868492227227463220618333624396858043566927164119137990542670475 0.0005553752581703141506636745972988340075851356048682357428809738895615240549285 0.0005741946202923054147980178948415176789509735268707487263251590028350399644750 0.0005897133329304327259538266309944451653620235116492164937661161952984573960007 0.0005969719430711926268461121728594504365608167052896927411256942246291155297435 0.0006010381123251435433093380383439116423374335544809961313235123304713386240892 0.0006108901368056153499629083797079915852483920483486777027291158639198216204219 0.0006905510030529836455105783525342475035120806218219046424389453849243681014479 0.0009919815049563743941875017983923106755268582582842182066576013593959665596371 -0.03278904514187755030320916374583194653269692995347575696118001395957212995616 -0.01753697348817798931771852647772973148276125703286857685378731671717284357956 -0.003172966718502206399038194857193223200434655863011907020793651341608158597947 0.0007918245532838798469819900159999969105377204092398507484612515709916461587480 0.001170815913686758757512489547224996719051215054634858673554492102212358904229 0.001310254675112678505464235029282233227692305269411268128172872875478003649290 0.001004544591574086595266829453226239879781072980177766827425970086142685029695 0.0006667902058191939074496311782489743421719986600363289912620729765352475958104 0.0006342693173532873845188168419875141080909459377631669205458001088344643996015 0.0006823287186605678134517069951544141392172379675234505316724604148595914103321 0.0009840979849429279409838942775133610454629340268391231095718680301531180977150 0.00008638521384232318589669691494883156011933213035283396621119368650904789500266 0.00008627172338418512666977312085513865110756894096848238037859186823230738585766 -0.0004265774209606406238789953297889586682694678349122623583256156495181302050666 -0.0005397777846343193831700419790914736414999102656374722529219283814927087774543 -0.0006761601930164243821271242713278645004943868221476697866685050729871044443271 -0.0007617313588089928570639292683548388566798500006408991672250108021000506159326 -0.0007138976765319685070917808243538469915323318973008972158415582939138835612394 -0.0005940180336575252469235020986917088008176215217085030436306664324200486299962 -0.0004247585429885009977385452021041769902354555942112614702270853903532235364377 -0.0002183513478685755146670447866819064222803842400325461124756721881190131021237 -0.00001244875218160806665166958671187650465886589945250914816080227473315438278207 0.0001816829832906096420984815074854961299142998772552410378092703838688588782792 0.0003543330059327040657120560186051312273292909772236326184507062597154844217016 0.0005075870107746021488600411764126472127898374056937077151614905015847692775618 0.0006432803644963104708879538332864851297250048444097055042450369217350306424790 0.0007623200980927653753481569137801124967484989034587677680004449560579873799273 0.0008675721488865177332667594986571596838206713398773169005736644528916807206862 0.0009559957005833352117196758264266285820805734164259759271185590030768927379503 0.001035598857514997901103289986965067338298126737799578608257155908911688691260 0.001334039847423548748365593431967888191485895245973471443259653707010852045238 0.005137702823491163229701326718912045702000853381214405423105849254233463602547
1.772021080020000000000000000000000000000000000000000000000000000000000000000e-6 0.1583810761119497583292976181465299743654534995051856904230839209697046197758 0.1809943233034020617497854648623662825511429029529855233024671500894684274937 0.05509606894395787878813860607304167082924181613010747090390153102008420089722 0.1916315219907123946136787983438229779914573802371192657528949443996665134057 0.1017855154104126521737724533015209612530793643774924253715469491410167546298 0.02972021130276229109711909320292951003609666979408287570489927675354576157708 0.1922423000106755329199863394434660278173055780904478220544738522249703050020 0.1429879680276409772048762124199392489212124951000758596939677370368124198807 0.04910360996885773272601826133487070697656081687053122004459818216831211067321 0.02122092724090223549722228040801459313806342140601046045559089848175198842981 0.1870768580061331466825928609762039660486832941251702652379245899262450517272 0.1722372007933767657923996683684406829450558218408097325834813500487132614171 0.06366592545832740278488543703006838592268198993993917249924248272954682882526 0.02871951959727873564346207307235852542933922326206456738785402332553522128642 0.01267952858836771288767076984612600270057852989082988407964871522903657877230 0.1786483698956732362549775109790235222569955920301902665560527898891184915745 0.1866388542352269986295027790972484290335961842663614071040745013584415855724 0.07511584662851600225575668378906177320484689218604260600953849960398374642044 0.03658005065344921130146662391516072772119253412901278315170376227245081379715 0.01647334788641828258588291320246279734237927927906972779624386341776690966808 0.009578992996128380183664856827178601971561390016436285113391815617837011274946 0.1647299569856590881199894451059112803977723044634866314299168863434265641982 0.1897137223445616449612528544055445157104324635748909211440787215517538806036 0.07878293174176467216791389241553013155873489777390040560216832547922352360063 0.04206626662333842771674284481111611455928024247508491083228022479932836586818 0.01926533580229072610848326318784883669053255615259601002029970945469068511311 0.01078022601225715766395713786038465991016725411964895617065458041763628788702 0.006162778943712257496385318307500185085022891882359340102578259956022161340842 0.1487536808236933949987495000895400634246721229051616102582825806586465263820 0.1793997588111997352435357883282830136336136265297541430291357330683962636387 0.07709276012391136260517136632255700333404827944995406563294386834225770555922 0.04092164138312267067535733159935616277207372764980421663089138823220304012228 0.02055474173410059042009669766085337583038171809146629066672608804836691216865 0.01075826303649713855537633376695998583742902852745091712983543766027200402375 0.004299727823079294706818851366437931500244638312921489489111460409469667542137 0.003804096937280312139430201290920101097669459055918691019200900914569320081070 0.1296717070996672159577116872243527769789274929653308021113472068851985674437 0.1601217818375819445339881611561853599573185129899504903104927004160794068965 0.06873357749459757112463791625084586502395893561264221968178423741694549224195 0.03743010652545999415745903794530518085033980166557567318380221915636669593627 0.01749008642740385270420503992766724854541821687651285576420321760220181397548 0.009233218102291153496152283696546516412386148714791343250564324673495858495343 0.003694053864661699226980507832700373545071022828436207556437323382818744786861 0.001689346735660373104717234336094467931896030686263330876029015119160637396039 0.002522605357406462444838407932088950956652447934307267721814903328950329674440 0.1095001883753682122396015373409934835078563491773550445921410004742541657402 0.1327421431919350787775004843723502447468869891266330610863972822362725041583 0.05615925045396488575319680581396340775217652046687152628649549633154425959349 0.02939431487506281721891427548432495408187112279726583102775339612521361652330 0.01381487863617010101810831124618102272751190619401988044680319148084677133480 0.007129452259272278709152966077741492871317522207298220979520160564307772664675 0.003040592825180753248930966382325617711119993431615655060443847079077400715588 0.001166110417411430684902461448196414888156713808992593494120009593428281344597 0.0006338301368380789365872628194256887806880227170207101943928534602671516192154 0.001503203812603827950051773314346727769664645994085221060863497998764164464144 0.08773226916763317112475080458686036249952069484903926315993230559109205475456 0.09991949256235466344988705323911956772029820419352268497793850428588936893634 0.04135428036067704906925707907903678022954925926133507677919250812123544752407 0.02099465167376778991093758708322612325907607691284205179835413542049127477919 0.009381664664924227527785394232345229758031779094844149063482600911390458001707 0.004980893216075396857159333380068294503414560121959758495979946676524976903865 0.001697205305838217282598297600563520695441842875025054793835972041649818548713 0.0009030343710638907064056392972660296418458198483020181574770237170386975509440 0.0001766763997161997523293198795600951432259314009150227877489391212482315680624 -0.00001889646841618041973933058253824913893256573725061808141469948927698514449975 0.001267882829577717303922771811504635310685126099540480043934209788520584590851 0.06493251914994670275163962175931592547398499536143189465589834135140470974993 0.06504417515729204434143002133935399355794971852309914478218457616644648912266 0.02473754651259591404872819895587772672587998579637455610949792517236432844490 0.01159091062319546407863834262682568217936209197315532306247433080213928407190 0.004637316123371753182008209228146248323622801025478173171554599955292148431105 0.002093262346021729645465409354288419667703613712213295194162021105402445230376 0.0009313980605220644657257260099561164267288293834771366274855940026008040966929 0.0001573129844620452536892989807446874103703293732270725363059348117117384368562 -0.00001953538191187288967982941728519663316533422378432714297269906528947462291448 -0.0001824545926538213402624091918648213217454002576989391564643030752182178895663 0.00006874982238508069239460980277233813834741723144826415640021313271711909901471 0.001939967513059055928605958636528990972315589162237102192240833481327206683261 0.04124771206620703756762950821777370925932132416042384063481642808717021394034 0.02954484546213182543007448757078410112670780247567364306401999960836759121740 0.008751487023036768036719566836599617325281693989564428867175736049856970515031 0.002294847650469110953960178753833335963575365019565607243899999497273373901177 0.0002210359908555360017627880277935275943276918768199804124910417004253615114517 -0.0001212299482894352632426151387688995757130476342434052249981014586410334950609 -0.0001972271925880860814633499367710525579800862012048586832781672245571445652268 -0.0001158958679466711952337292925003123330706473425038223815188803515105097366868 -0.0001465158573946840567324578469703073746657323119387313314219986328933880276373 -0.00003091361866171688576042438906187750500414064469190877700809317037769630440817 0.0003670824232008799513326145734963558308074045083348557475978817945990417904260 0.0006816207942098119125096691884566787402437197507420594070192336962885086914606 0.002979723919318600750863725645405642892453774451049635730798921744405242433061 0.01962445349713039104094924473990913075790967940420875209454226791724054256990 -0.005128250540254304567946939273660186164680113708903020767153543264011193928394 -0.006376132166466252001119193220922793381905411718514036946450075183471909197556 -0.005537685723513881870822167576663480402108247133456180193263264350765191370021 -0.003804335376801406194853042611610182542277016870123379694379538324509050421933 -0.002100228810627656181174262664015896625175040043106966574134352973984751145917 -0.0008781360008257527830602052288572891831413427668770656195679480775340941623343 -0.0004617501045300745524145665164611678825703202488154954021983636910230496744121 -0.0002215334389796952099865558278305713181294671795366425521415397528198617267694 -0.00001157435680045462681965421185450857047477718221344469337284950181622451352670 0.0005156305557545472851200207088811523933737073061317126608562446441380904643924 0.0008455918476219167358881142922908786752175863895118222995149844746086848598354 0.0007879589341937964895370210640994701716640365693794555224695869855697401599673 0.003739432681588331704754379124582768882301844024939274230286050826107199652197 -0.001356767132286558483189280969324847776779847138778124351452548882240785777120 -0.03589849738309038507903532757321360137545874745493408787009275813151648608364 -0.01940566612897831835286216742799989575653661777781646826551942426099585514191 -0.01236917289118428316192980473127828143155307607409434062093753957742976690083 -0.006521248092264152849043179420549763501993870736262801972047588720548791821118 -0.003580117577236058354969394066229909568332387712334488194381827118700509066570 -0.001394811037077261884436641537104576561434650556288910092520271754305659957567 -0.0006235845893555032064736784868743213957934221643722707012626938628740133239385 -0.0002719265692559811991832954803713309774737709691965202812962724430938252531655 -0.00003730581920404754039512268345808166374794173185839205370396209711422934432796 0.0004832903158818641255967916302723944609925942324300924557006615972383258617599 0.0008875518432947914856225584964469305273953121227325510752893455716571238632553 0.0008253752488034665708872527552930064738564005219933888605522885100854246261070 0.0007707994564065825684295140779754429991756461632794755100218790963630341382503 0.004269965663192267291109992394808264504998262001750562878543289758508831395167 -0.02054297527181626227193593128076183958802595191935688369578308007289949650669 -0.06117807782193613153854963456237867302102823413917158389295231553119146334813 -0.02909634384134314339052549618789127196582468023265167342902559259884447886613 -0.01682960601641388018203399151462877535088773432705437294721038568074863817218 -0.008598615076316021610499584020738554799938541665743744316352490252999530951344 -0.004368571840142312999136275740266126139067630819082804846113104752103177277161 -0.001621083454894073313827947446096677480938455611830539414774970820006270823397 -0.0006849495223423345255829792514833191983362577507257015976678599898667430970937 -0.0003152590338255605054885235317068307031749632647674472499988434915261193926293 -0.00006232342567687646362087724601194341064137540507027764442548576535017367616800 0.0005140652480649659918177561694715216679444147483543526100950307787534877343614 0.0008293685761548540949353948288561704842122120355092118295221027369929947695936 0.0007307176895470771484923384145089930397236483284368811128835858107700132573872 0.0007381761151191326144391471154054625027127130432739772983707290974723238069708 0.0006941555758457358854070405687398182107753074588759500650203345529984617871821 0.004756811011207357642434367717703595764216756035523364161240768272030062803594 -0.03774281635751795590160084259117753821176786093824905525411880799626407084864 -0.07911845418963416307132056047070466346611102296259893615075467489436056542871 -0.03550120053191198631045974455831332422545259027244623712289028974823354563838 -0.01947906108087881672293320588184865932645143924857486825496980442477183045980 -0.009301129086211493719913785995910992256612187905554174552551410670769933246927 -0.004612129592286549422586984363450708904232860672541221825775516370884085415005 -0.001643722138781245306783852805981666460339319056141891086926668186394942483650 -0.0007113887247169442912177526707872409754619982212213487504228329192938400467418 -0.0003265972264416073346170444127146653079091456506275893151918716025043228131171 -5.717635219626854303167636484901178125363002722949212727892347728490239164600e-6 0.0004451115805064305429742733642601983430692886525539562771101756010546758861370 0.0006612459460404849115679067700999351070724006608014274254572567619382138938480 0.0005590059453938065555176873773643055847592641082768988444560326535868727455995 0.0006255202479003152984783925761015888783669374016083919954873695667704745079862 0.0006509085299869134026117410620377563637846726430223107894702344673605359648019 0.0006685654038851909836928249203863347520967771626906647584241792021401655949523 0.005109852095888177223449669388490226883275202401916462547313551484138427524065 -0.05321908173466138459480325746340682760502954216604286941450334366926601123206 -0.08962862229479603941310535566547332406217145517855999958995136552790354828864 -0.03853428538080410377740483201224800948745460922774687320210877221146902702753 -0.02032530407161786165582296919369481665036016453999749189286905512962285591932 -0.009386757279250226881629719397600729995117022892230294454674279139303964704111 -0.004520703199906991655705573346554232982537800659711955684842520883028452838944 -0.001599974185940082719409573466496927198287117636820703856715917159739629000743 -0.0006995612629136393795993992677131127803340431957678092502198323939862677331815 -0.0002562606502559656484774755637609779579073489700754776573368839959123439225723 1.271343342918148506744465209452265283852486825788900445568985570358681198519e-6 0.0003089328030183785903991931997995431135928726167531552995419866220067221929644 0.0004109005763594028287442075576078547744417752142585131094409017353264967366055 0.0003232195787596218112568846321408340663807166182369914472765946302643754924762 0.0004408608043357398575239129723828836305179600534269624452874749299027886749599 0.0005369079486692060247407124784203050111962542469134579027704530965442576865499 0.0006213864667113200670618416781877036464074892017674568804554370604417042212828 0.0006037459070857367621328832141124193229043706245298810609046117895543342827336 0.005440303713750311947132033905782969692691785177640078334897756283933750055193 -0.06531657173670939301115319786035849589727797120472341120411471713372928738707 -0.09376186939323870028832816470831775210842782801339362012222465483258067820070 -0.03893332035250761586161077181002294607741891605396554643997756795900813527967 -0.01977370354611465369450319247254421154651860529031247190578623407384605408073 -0.008799100780559355095827581176329028707726458490785429828551519772063691713099 -0.004202387683335590961987775498640995990792968390241290056437158300702877188737 -0.001493223408055478345709899011724767030556695377894844774089895175657779014655 -0.0006301275685733550841789444413229483075994267838533185526169340145123036821819 -0.0002123722967202256540256175452999761490562857886627091570125805311091410628742 -0.00002612037744032213558576718390134132843899316101899366328411018082903532407027 0.0001537646480742794388572784975289715958203806233557780872901177506154024071407 0.0001605851089002211045272887421781769249625306551130535613039371927325063795571 0.00008644606924892953124396242194482874083857639553211118989110825888415004922167 0.0002280436581979260164015828628638411180836170857071020088861603728567261386667 0.0003769355415285497950918866451381456200316637120242887157914974125249877322193 0.0005105310924207559552356642147875197500926336725061074487555990267555452253673 0.0005380055160601232102356409489790147607803642416165460922248228716974494889467 0.0005131628120738471767662179635738716823404299787961507160931636055080664069797 0.005678107394214727693257726418712647281627193603441613131427156622590241403570 -0.07397836677926532019146188521755788028447020700261675368363973687784363526651 -0.09223389082337471887067818258601512956993889974959132146456914832434701933962 -0.03708272653001091584007344483010332503127338042543091712101114716765436814395 -0.01827480987016100302856442453543805768190192360937588598650541921450401986858 -0.007920932882296272408624724067775068480663057099823538414699162219495790237050 -0.003780082987365208596670735230405798409540106622143809230055832011060935091589 -0.001342716202314590430150526314174595777495003531312239397541559884775471641881 -0.0005238682211198477733597877063308593455021723379398756380169454404154970128124 -0.0002090425250502615054059513071827231939565503205778474218875144262155396877656 -0.00007327214002837659096408142279920656638115047835635176995780778776867497280547 -0.00001800379596591570292509150718057536594420889052465833817786797360808813584379 -0.0001062529065002649982540773386913214645066653204420303005282709850531499264505 -0.0001571861586644803775359403890893593300587257722255145725715668536777957716697 -1.279981918166722618490808007820408739198267425533508120034267155505422099468e-6 0.0001873218579459885832235969278253530760751840362922134574305811386611817164183 0.0003566438041352239400030315441522438583991982447286537241061973364783284124016 0.0004240971528745467248968215033394133171403855602682493591358690445839480202399 0.0004342041381625083638538652565493656273422159365634849367001336341252943041825 0.0003885326552666030370102230170874843630571680083044312607017984928505103497763 0.005875073227735856314735604031082825310526797880381845040741320340308498413134 -0.07870464765270988681420107771536862352916833334154596815953078771838189994417 -0.08628546754751347553501901521780833662133444023237957471652649083752813864035 -0.03370147057377461047491745196588486269839292013101909004992607583432287684458 -0.01617286702052082296445928937367357709551685072940658808445426474459125401082 -0.006853450136704657155688425888949526186608301829437665428150515594918894978729 -0.003266982585508522294379273268267340132840907261446294577408198161403151738283 -0.001125568758838139216893684832870663633768990957606893612228158157946652517036 -0.0004385563526856651524486445914140633959500975751048650381844287366844938099325 -0.0002040803893415425186889584924770080046223466351476464662547777031919148628065 -0.0001136320584154502577978248167224663925227296247243997634434254060328889097217 -0.0001831631104041611889300040445067251933172700345212459143741897015308637683580 -0.0003568693347812860818008313675918570500559558058816770801232504223532237449664 -0.0003758163873356776162165772105372466367897114911028960807993113188861242971993 -0.0002192482660532031584662016787140448745318616885452765764541071230157939216507 -0.00001219773231048018438160092521350301200756548675472472844264267979261838299902 0.0001704147711289290246698171001559211236551039921715141751135434097813519238972 0.0002660857059354569783048749133587595657047803513874351465277596979075094371326 0.0003049689875507094905796037213174610019603968173320330602296004368377057715974 0.0002916923694284327507348795254745388631273396274501041962514488711520495199498 0.0002602484926227436767183962956537623170103468455644218988988098952328275488022 0.006011128952852625859156708877203118735236064903910123323900491769816880034067 -0.07988859290657394879483835740578976340547140612821645212646056077717671522052 -0.07704467986785548657969140782398923619567668998353533325333119619151709582036 -0.02925769896079478906432188648237926344995512235562450171668336868384872283846 -0.01366912943009287276225172622428920185453804870438373018854935375204868308488 -0.005643664376744419274402188447674252942756950989909255111865495242845677498378 -0.002666042339567740927725938527400969072290772601261420038575181567961675697637 -0.0008890907623793574657588612079866923070826890906669979553340724490623207325192 -0.0003586737577036001181623603339805379279530391806547112834345695045539255463772 -0.0001798662219387313215550086546317088306388565858030724266502239728796442658267 -0.0001401589900344528604849253943515909116781601937671430463255400797123402057554 -0.0003456947919312532035940125178635357734739584249411163648776280951714312554328 -0.0005925715613387397809045179795865448814697089315530966961812435786378939679410 -0.0005677082693132677581749452402132026756779956398091016841517382276656034172248 -0.0004165952994825371429042797585701057754140380673555705736315176805927141749097 -0.0002087452319755310506725886336156348188690599048495289189641776153083744879416 -0.00003286207297244178168696072849680064690345631467528791245094326397129424359540 0.00007907932651388296292092118679414783192276432163825166677851373437493706058794 0.0001424586287525927664281400612007193134789106182995711064052581794402377168633 0.0001668283333284753456471286108225386075843628014053032801483706965818499647664 0.0001770205994468162051242930120680881096500859863383991520080613748242744911873 0.0001736608910885050192162071684696029122532834962141683337397241203966052856608 0.006116490975203046770973341981880861729584029594396407297074367243743107472269 -0.07765129585687940039173210851025119862850048651752262017473268297810328642571 -0.06578482959024491137782201054061471941615632078465396927881747060374799192965 -0.02420036895152104915591497485179627830528491201732328070147524780382878243448 -0.01094148461636748591340977955820541107479853411471698956047318214600831783286 -0.004341610178120358221829126650592603652075328787561418925152463932374535374361 -0.002004239954802054514039582305993342608194441644619914137890189320140781974907 -0.0006770225782121169337510111891228720992205479326326168834646861199560780544313 -0.0002729103064558792321348488906644324420433925846555201585759520684933809147441 -0.0001404801418592411642020625089526433768425528755984841826456146665337632749526 -0.0001499203745683214433846843036722208960464629382228373839462855309522921836055 -0.0004822014564818793328815451269967689453731402778309781695413098940336984206840 -0.0007762828297890358619223337359802970001858061093557097428320720906084882220734 -0.0007073525437461465392389764106952517490848542371855280996943779384198518068343 -0.0005696642304605679388449975561871763329861193214887282270029004857423968854605 -0.0003777417137292174870832864916264056849275736841324884858173570454768397290891 -0.0002256128418919444647069662509708592443699493556970696122680761634018158963768 -0.0001097215384599757532308682626850971474070148399112168336397407086813856825313 -0.00002506347022418906089191591925993848726191636393599397763116278177321580300194 0.00003609645266100431194701224640303023392826359225552032533628005211780587971506 0.00008560216249860044077540718520292020672672164808826614693310484902279177755650 0.0001202411723478409910305910462412303602403638175244283384717321284298172266552 0.0001413041091879690288085094650343393915810897166050461168686933265492074850415 0.006179002552172603658824433615207393361596530263061637564272563188739119682918 -0.07249009480346627748820827700002873337381850861984165166890709182990310083650 -0.05358891941833229129738326967627656093427135057825250712552489459873115654274 -0.01893585496152220052215576277434612602430036844247903157624380912913080913222 -0.008178669322240016387022614039301757985037606549865607359456509306947757900246 -0.003037449413851651959527284298174857193019364929740968297670463396155670117851 -0.001353700092429952465553541146537013888702435448711567643819354874549104806095 -0.0004804744796011510235535331880043698539991690477565067471450227731324194683661 -0.0001806106043571238570996468497693134039099986789938274308849189741085268338358 -0.00009487500988926132688397377459350722531073597555689159009520910121038004230611 -0.0001511826276258414016987851845751345867307799765026712018555346668322763002740 -0.0005840114275182979877884735382572843239429527150350202321307845381501136779235 -0.0008991551968699148853419295050502499917340527786315308677768505626139238048051 -0.0007928547744727226647544804518039878400419364729997611356770696768711264435161 -0.0006720795839993277296066175715369167145190613524083040362938676704300873147565 -0.0005073700086726608981692691611397557229360125730285225924643557945960584405609 -0.0003869432773141732432103037670404601137413442385874717719762743439558242923167 -0.0002709868714349891743604982570699586470468633431616244043392455163506701577109 -0.0001675326767617454945899966085887501747549539637410503016374425537260422636832 -0.00007625046954423769724530375452588473582288888675377219173116094206724707874067 3.730350049735282605949270310757264631916610125400962083736362853528072254783e-6 0.00006810326102129035832405998317490377790130467148703550752671153436722117084998 0.0001171552928190084937187416716770230689255796921474030841376579053882210414434 0.0001502248095503848383993619532916676452193277066431182291372370650895971822335 0.006175112465169735360912497383498740674444435882874912804751523040713025767157 -0.06497413106751295749324498965966387149841570503790299589885378677009728306423 -0.04119811480076905271442740445578936422092855191416648074739469014227153594508 -0.01374762524857800950348142133795198403560253689976088468867299545451061760698 -0.005515514993557150351374549156278653721852009787548062301010750426962997507286 -0.001801633995722383900218862358924673854075666221454754992104179905534255233208 -0.0007670163154549040563269323258585309057070521810709875600003834486886172637536 -0.0002897283372652925184030126703785513545440400130313728903819431416924134553109 -0.00008650006759795313653024877304334127687356484263572335642000247293514091096608 -0.00004961945057053092166193428399421694532428852089927198121519035743218832199270 -0.0001463334488554901555652211033076574673506377084515819282874514446935434752880 -0.0006421746138522692454849905453512676594090254846515757923232529649731254887901 -0.0009556012358641688333871610590980314722414846731684830052116128841418945892396 -0.0008233207422079967325861864972914613208427487070235410025745647051480837531263 -0.0007237952501604551382261151448716478541063378036383117915793496866553795783233 -0.0005953757111674590317942178526596359204413855975588036799929335491814559999245 -0.0005064256136632223271145490950082458553811275169335740299022490871530695209192 -0.0003895914813005828750231136863365013906168358766178267849924079946396126744472 -0.0002732021954078596932401531332501456614647498714584857014458563699269897057053 -0.0001620747302333652619459291009148115113199981560252322615512073859494837543380 -0.00006248038164740432633858775704532379788749108582657833958473984691170418459392 0.00002212752684667406577626513999944891788328231996408619499167207387722210682240 0.00009095399368002562905853766539511478709478835122056273907055097729602724179398 0.0001426373933622956944068534590120068437148593855112511669934185541379487699292 0.0001757454253743411467961170480008339133988123865914067338276723355492976288543 0.006093214422437680983839211995483155475897640705958403891516797783253455979635 -0.05583924131446170490896276539098960743351010851852651211053769909926944239482 -0.02911430307212708438851020478967302218439187856885672650738026463615393240116 -0.008821886182019918228966516810646571549699378655512875716925002362722529292276 -0.003041368189395336913179276109103856666143039388671323539805245080228263281818 -0.0006872579983515830983985006245692805828038334719600295021028080924940282118103 -0.0002524400127926471696574225688802846333087610820671901486173808544032395469462 -0.0001085781749928069881669307281825854859601410016544359313547618565847218327844 3.154073908762763107988999606779172953281108795130641330419616800511319977372e-6 -8.749353939722525151781175334518988767589929938115125608776102656181099016775e-6 -0.0001373328045080208280090541613456776235873707519837816340627770876531727844179 -0.0006612709550378475980791977162589554381115166201864844857393300769425827907720 -0.0009558708054977627734819156975953721144279030958069270635494660868293398581779 -0.0008085227743255821506536869920045119807793617849654831227072388755065364925560 -0.0007355036664644102841711955146694625387457220429582929264052374949916024120753 -0.0006464943895365219113522236112312731524551424803397574401326329348452397005730 -0.0005803869949886050573387514176700338662043541288050432493894867086987523785223 -0.0004631907202163206220797316313998697140487355106257623107602771013229789236123 -0.0003422394944250198228055078688277654453947914546920704451437422645188592881954 -0.0002214582619580888163922529585780579794358542487240569849641855437569306397018 -0.0001121427083506893428525047152074644186269935321402996383993189108303110273857 -0.00001604114711742901142389991522805798584141676069540822636601684790912412648111 0.00006482825184775033996647915553213347566826257762812066878961890781073776005364 0.0001285343190194780100096341464114023931066982034443854093212523690039000753926 0.0001716561348059852660141365771609252640442241937475592369502076730254725970742 0.0001958454938297736261487319925481210188931358971685927452079957474074035814518 0.005923677242023164291711037401247552012850802334040210383168287719117847299405 -0.04574569544033482689078016687295962264471690867585100122903087535616773772895 -0.01770561019592191736174777410362628960614404611146751122058311607718061574004 -0.004287266655133438556275271638036998513429388034101898075258835372927584968777 -0.0008153771769619181149299078637496001316986436350168667694778167983387897560220 0.0002744466611594990130740860983180516167619488113635451931635331066066610281961 0.0001951306525625776176895699780918939211869145378194929394817047832838988135837 0.00005760626836614263808680597413415669058697884074111736470777411994051156972370 0.00008325725784417544737175095267609716027321111128244610167118879999252377787687 0.00002589872889323646802599060451010647310229083386969527137224428512355098139056 -0.0001259590001684081906427964839184830071149173096941215152990736384119545478805 -0.0006491903310462711669471866806317643807693439942295109006250406038373462409857 -0.0009131955327073260704507276648507831392429340752032678837287661594923436373643 -0.0007598713426857404175749643285008655731345839949322330072707690717632357540748 -0.0007197203476521953647496395692596706169612947034266073185915339360780600518299 -0.0006625374087226681061789143138886675709410000742951064105567194925858753235065 -0.0006106611814516752700541567851533093789306412770047058707939297690222273954982 -0.0004978993375460932483344380483678898424088475614200387632295675817711150414034 -0.0003804673891794561324759402920016456470543588018062768370518977441587857063216 -0.0002586644913786575929834962961951742632552430732811742281802137826547517270250 -0.0001476949475500738410120041576811391965270177470401245145403046486661221839193 -0.00004739158526935232372648583989657667554320275996313427583506560455346574956209 0.00003914594074890956352358389034041434821756452948285484425367047772603407316640 0.0001094637795354093400026980704922676949741818274174014943365522555906725641817 0.0001585222953144670537393945964118966874360920992499039387171066676489776771639 0.0001878227127422317947100597440919573109081229766240206470948949619651820842297 0.0002010480491497071469630578060412136937157320212510486045706710410148736539397 0.005658561209558320836912259528204076643919658184808083432704473293816845382162 -0.03517994225043656650452325181548766752983731218610601395692948798916682669115 -0.007197871616394438526135713471552937241495794220690445097897645584744474052744 -0.0002179912107977331155718898710219071287342416983333931591449524981318077066576 0.001130136834728326022963750064617746777812802266967099388664627678259206547882 0.001080174190787954453364282711099910983035442438062188567702796747324097586913 0.0005794649976474104304692740404437933232223434614462697064534608881225911880095 0.0002053068435884863902459395683120020221475591591782100936566740694382246356966 0.0001519425501401154530971515807588162865649183763432855555127246756880471170689 0.00005473613537209063312311866512536410898408929864378311858277216917827515724907 -0.0001128939057907665776140918494275228185389105324896929786339355939297484415045 -0.0006125264398512656636944639798573920298641868112599561349891955046649660904760 -0.0008375071066817694533381582475787382629385041783512504806446811964014048862436 -0.0006878842700828373161326236314681379075922777278627206773630488783291264926057 -0.0006815211561029606262033000662211501004097942827748140720661502920181404730269 -0.0006419020846464104475361678820623234314782434589208827797540886265494031774269 -0.0006025274096395604597869735159406590301867956753291716482943412541899654057965 -0.0005003781634424935063847301842794622573847071123715317512525214144896547370339 -0.0003928956571658609403258658367234473547583764185093232663689577151294545752705 -0.0002768506343197783169724126245396134456784273611207778625210981591651771007767 -0.0001705115572336791574457052596453456707844285106211999516654323527921559376651 -0.00007196477428332081440192782954375252502139396778650798520375375748040277266944 0.00001486947650727679529825887682208962358406335579046736350147599479013182705841 0.00008714496409522658405746528455567759065581874838406056567319286136014887214588 0.0001385625400988110755253336431256440009112261084176482515289218267995015673639 0.0001703959338834887869309599236888682031990242092391824619943115680669343129908 0.0001860983503109537028326106514208812065264648549737371545703085070791030052204 0.0001902063957368535854073714248563685820666525402811279213197794347062783318688 0.005269134908040662729088587024938504279513610427221215946662936580227779947551 -0.02437441138983807532699571222062833879205995359113654516110409076356741058370 0.002415056691219643004798439547231035468811912372020290834326369834331442011403 0.003401508468374974129240266470950533850796014288032253610418707646468707702222 0.002807500164580674011671390351507967313499099598217241618210677799398466880863 0.001748528140123180931266299790291648725003866741115938548680626920967710714350 0.0009067490413463703331598896773320420043304690451806287086614982675707891582838 0.0003344348659362723012563381017888384338838076550091958557398513488116322972819 0.0002103738165242070891541652194677775039739839450064941254732129264015274164690 0.00007935678975799421986498880079233151279078675687032504400294103191290164041810 -0.00009782775188647425429328536309863423221591556095257822142010553015538102401503 -0.0005525249996190261554246791036953471815553000734655689200935310186193733710835 -0.0007292552489971666925250410967791825017888633981609703898017519286014193543276 -0.0005968832740458060681179821008452603902693083156625395299764884077363892992280 -0.0006128535268890993479428720687850638451753065512624239717711790457706871771810 -0.0005831569217359867668425477145869998581574414536930262430448711561305358811755 -0.0005597949055670210292113693978454342708867633746895688107562487275933006713215 -0.0004742833691298168586643784323646177267476962779545084499324154239851231624238 -0.0003824186757987928641868144407189540005257570790025757515730816531820155693982 -0.0002780300837033420153070632668857990832275102091467204401966169176194353843068 -0.0001816605511634853673991237636563228674811116378347343273599197015430792315964 -0.00009002935673184665479821510045675059428190531372296844992339350456867952834915 -7.696697770369497770667372976946471891237734304425576548691425622970986650740e-6 0.00006230387943739812569795355736993779452830365476872892682882990752016907036847 0.0001126440080264871968164251616932715496917459472063140460746717722710507702010 0.0001443348591424360181323513970230595924645759245615391437786118448545591593218 0.0001604945071920676767331696061510014962738047137914494867370604485539346853786 0.0001652826549061134858342500150370528515110583820260585718711659195845348346980 0.0001610560062578886668579521977764108853334024133267253910225578367245192902765 0.004731978391825234673279059676758811706260387002533622518151490591586823089686 -0.01331357409048877726016656637447904094129501371452967970365441752072829570114 0.01136202112824863321502790395729503106559565460224541044148781906680348704201 0.006661453248176604351014853476999623784376613736240366708623377423100525951155 0.004260866716958614916287903812172578325104092319362488412779348935145482254071 0.002301963643257767030476195760314681740103175335869326875937692323273413059408 0.001188831359689489311411632943744756602730404549514102781098917328153394894484 0.0004506955142632986810259119527653310663790184213283167561420062226378958851927 0.0002641593636302858206907744002324155133647198602228378082797803103933519126366 0.0001039951952248266581556511322899803369021428486067332328485442482004101143731 -0.00008125465840559403508496304119503832480457057672551963135365973635027248364956 -0.0004606595249041443353474159520086612301943682581173425055483245358915714148942 -0.0005709538404200185557235429247374428042743015371560740162634224092892416852649 -0.0004693079938835518758597048111344035906852452241711657667476294284170268568704 -0.0004899104034022215093446228884349764916135068394010709658575636296961055893561 -0.0004725236504111171602272844929773772293015678826421637860255946567424531113030 -0.0004724098993059247923805981224407507218606947507956823564547167808146107629241 -0.0004115627062233880100210115384051346740954246154897396062083762963360350779218 -0.0003435737924348679088688195671604618000282408339437105368380596454223930598248 -0.0002593234623974724279571152831018715864576372558539993264656815122718222913382 -0.0001801888014654718556538055480591258932974067935942391063442461379456686994171 -0.0001020053367648751026460558194572198895400329578819847472660369824623083068371 -0.00002973843014634303637275058583998563443140074813669218345936664841316993301352 0.00003347775887685228141228580916144373318221334599717791858837797794003725873008 0.00007888517706162549207159531514088854655938507038443765401220947807111042392867 0.0001071630783838810002041032833848228957798637125994063066745921226025030531797 0.0001210968096157675186235978019970282739163785980647512059365531222510221078414 0.0001243471616275429808204834182701431273567058842721770729411958032930437142083 0.0001181188574136267369777645074098193325713485495608362007970608601863830615442 0.00009845361006573416094726088851259101842185676476763368655066528211646435184578 0.003907394815721930793554791174647245228465050282803545075985929765326618334797 -4.931083304542433763427791213631892468411187862182503033843142030168040510050e-6 0.02313526585321043870849878979402909254359980355943270655916371483669908312421 0.01105076139139968443249647313556586995122978149566246231142646425895271971033 0.006422445620681654461415103693124011700397552814537273193212953276750340066653 0.003224212032574625025617823388630642968876439872272805145374906675861154147968 0.001703951253810282427661419769344800060677257980717960860873221972779186556399 0.0006827681374989911111271841523126875631499083311018396051849963331984248343525 0.0003348802351125928921901779828121907619688629834578748326329536308496870010501 0.0001883098787493652595075806172228192158367054298338948777445275501166154231644 0.0001374146599678941067647675726984277551116760938284378440975593237940989137189 0.00003595154985459237710454868414723627755839668418560763938060077287697834454129 -0.00001986676200769248816051526859866802054417680963083385156514795041272824906142 -0.00001164436823317385604880827124624571746581651063415662554704977760034894456578 -7.141464276138453260728576329266179385939989918897293512870785292223702370264e-6 -8.892870724580168965260184127269026543661860825743654500273772154526361718664e-7 -0.00001763561195913479354178791544510651973685624465275600561602212924512904343227 -0.00003577215013529315745207245592813523604263796312782020477643696733215055720350 -0.00003500501708193330924274830360949614885353986444229901391523964906692089127003 -0.00003151873956737754744896191251463982813214811551891248909850678933191331296357 -0.00001935297452122018057629150448393823692219412651871474122365241653806132478114 -9.056661774079434095898182887921604562628023070929000398998154255909953578477e-6 -4.033055613216457262536445756192676661796388871378446457697618040318176791107e-8 7.343294855717547832760989335419396159955967958913006713329714841023883699286e-6 0.00001149172021121430728331269031016115020216445735080576880651572540862495564730 0.00001167482884471608888932208603924198553186659736528555501832477372517950623525 8.773920587639711854301844256563181371224930281785028822815116485973150474100e-6 4.050239259477794875858503315541843604603931642342490334439041289032420111151e-6 -1.955369632947072851117056950479330871743342736111091834284477344333368642999e-6 -8.992470603002907407050331229321654943160735865503835621000123014695313983175e-6 -0.00001337906230831406821026579900224474551487733385109982208644794368304030708945 0.00004807133586312937402739848674681536205490095179989801666970733307988852009257 0.003499470886761286574332854571551595204487805676485844543009463627047399404790 0.02266953367406342701894014704854493541372062708596274672256373317857204127522 0.01051842074738054893683269105029473901154928646885905458205972515538900675264 0.005838788144219601372942072173730058711617104420703000472800029944047596397159 0.002857903020254165695865986474446389083919925673036845843583307403899697296021 0.001474273304875977681229025711129964528177961967235400013264122621520438210647 0.0005539980447378056047288058536309643547500949972939199609743000678848383114781 0.0002956527328037413226793662959633825604748692498369697704672492043876368575386 0.0001507101109522416136653893108754889838472642281682108711039835411162119852866 0.00002737453210844224224537285971607089673033038386507652490343101060108839971796 -0.0002724673236625642945958436611342815271209748915600625318623031320148063635194 -0.0003593867658863096158144400984025034082315472868990245306602895439116950723597 -0.0002807036320875971933207680427196024386176651194514156823719716018419321039908 -0.0002802843713922447713428864550621131902191627128804003947876643065410974289556 -0.0002807786754145075493603416644731018781340992729347005603017711539896676737264 -0.0003052182587129117864741264003247999289093896207880531018556567376609461965849 -0.0002742255053116688231840048107239905763110214417459713170810355774101863103479 -0.0002444215488109273297176136118167612478450354289663592102940246661098419911430 -0.0001955076834449252765407453510890062094776360446455577455074578426567902805040 -0.0001523886364175185169308077319600830123482957920015934749291214705742777126038 -0.0001057184277658465993658687684440482296648546366345947867190652387212056039702 -0.00006114709266159164922567859021135584783923540799846642434935902452687223045744 -0.00002029524210777929864343627749560704290261323912845905110029446407493170361410 7.328783118518902928178430662191162870267891572312258794392961913378445634333e-6 0.00002287659701947740406069001304675711054366243655665741202407488053947340890550 0.00002804514071945444823657025384152461494399683682925794285347137140902092811762 0.00002479635352372603322262305583005752557820909761437925570252041175916111029616 0.00001214794195739308419803029798561367354421519874987920487876035139190087291348 -0.00001603195611371974046845982661632134322514824859066664731998439488492024779950 -0.00007669515682562760756338611340436792176062012977298600546435777775023699011752 -0.002204582362356975925962666159852929926546217453032933464576937275167790953553 0.004180084809135067570918753478542773533108022623486488943666620062949979682083
1.020164694220000000000000000000000000000000000000000000000000000000000000000e-6 0.1928941050920256347526740533731424924111049789208997061887494289849225484328 0.2133432955428572724489454324777608168412791062543627846879134804904896014779 0.06443125841217373523154578733429251623060724998518869804123576817031469605057 0.2147542730523798531800115657880959055084994180706820931293267355470586230909 0.1159199178289406532014506265726931096352512538892872528567340582386707535971 0.02927864665245894295836396923766399764192936528323301018021154487726823019773 0.2049794829961618320195753386237741959322134205725725082465937656320556177355 0.1511442019676628286977950630687053687996911583747549613801174786343057473536 0.04357747223040600438722426369364629943886192026990597968601846627557456337062 0.02327296458274859781501084265118922712349731984851647148438855894411509044550 0.1882054841594025923042218775478426738725532493352568330388059337873396388784 0.1651557476249928604738655933981393885014609541384607663086741718721703837468 0.05560987941450716601667579869845362949463075799291748119535416890603525611338 0.02962958907178050598841628412008732878667518532065792293442122979368839980065 0.01260450464206500708417963889333053134991173849257024341178069099944676357308 0.1656352627045353693895165289378307270844291705815953549555393477936963762608 0.1606012314945630718260708461413257320671235736736770481006601554980242705636 0.05810852966737716377913181247159486281197129711122105632043952645491427003164 0.03412421028001627791084315032654929538695572189333184897810335661268576282785 0.01269010115953414843837898060002665960563329835472286349083469638650301437790 0.007462000647687825290288189715006067727103054795514224871577385943174086052980 0.1391233280405150394935912839079014406017046165512902117503784248066637094088 0.1419947355063588770356086483692551390595290307212360291919887821202365601409 0.05242454503255221931094556245638808516375229072034298234552161281767991124469 0.03084100036784655451578628148596414934285204170724699842035889850803939184823 0.01183536836232993868108263554092790573363484338795140101459601481676772170555 0.003755555776720727118119248808414253563786581523212719565638391969730609826910 0.004645065493353577315237354414150325438391822025616549054023196840062151395526 0.1100114581071461482223201864090606711979883572405564929771136451305786890894 0.1122513621677600256875067934984616712424744363850537926463164644103463531073 0.04026204148927104491851362521975639016353531004983000593575090483092259612918 0.02357710800668948387443272396903508019692802332089320600923001817012898465844 0.008167059151519437821296930349582977081037219824422395071583930187278492524218 0.003108832283638731641327995529592774361323302025361279852030797611549188389481 0.001133513863087729916920643278691290451661962790173524482429341290321311510411 0.002887038262800803112763953054429811627108899956783403398200607113996702444734 0.08099522771867221151436381985700300912212735475116756830081541167968784106708 0.07591918643525856702930185648722181440279190181211869640302005335050319515551 0.02678743000826119957585905102370613213452292391943167653141428302680085803535 0.01462495981978137197313107459757633038731841389748430881582778212806718027608 0.005164032932518399080218545639301202003147071929456854991144703140013446542869 0.001579052922755149541931398342058059637398061780055919763714958428721802738405 0.0007917138069665214940359864042591472984640825119191497122694050568106188644909 0.0003527432570520843727184908582194658489220292665721747894749226642202962521129 0.002078190311727880358509327409879718006528262061847871399631591951149803467514 0.05107365798800396137410829024330492531579132414764058211403431464340043209104 0.03904271820737469174736464727781734773440128858472157735764809216437887578577 0.01232300129685401396448585548298479059147733631989977480372022083260091442451 0.006470234866620370804827453950024455622497340635681155973389637592551120754019 0.001853667895976356540282516281292991435109791264531328639700193847872680224167 0.0006167343070979050686357017548865718189388661264019072666715040082570181494265 0.0002126752532774707979959128435079940916141585890309042082807727881464972670705 0.0001691923484651707474320267220218288852022496491082048790670099284026379989395 -0.00005236918927970864385535722574987470041850213548293437446737547399552557255522 0.001492320365447925055892564397950826802887867067366289893341777564501412463034 0.02327799220189435079840869177708070039195956020924033182512860247289847019728 0.004155713898953939018319335672991938055993469015086757430333658420580585837602 -0.0006696521576955709185084162525557043721451052009826946873233986467663170346277 -0.001783899608550775796371660364119643075424478575431550655652933377453844366919 -0.0008305570849694935373575833844373610054233297336807522356363454432350263492519 -0.0003950072346995127782885792293947662966339937228123697140888159468740313016646 -0.0001647762847601854561696914748416196087988425475268050271738007006757390206292 -0.0002692232165177192271277942930365701497758311958197955320866935747102991294121 -0.00001053509079927379113009116756105395186060944524023750556894369648583030197555 -0.0002975708751181332180579170654168191429714443039951926883178806660422422776362 0.001632562871060500352085482249988184515314458609666287139855159125794111206989 -0.0002082186796629774607341038566116330978335228274354955350821078683749323800388 -0.02684747138957215287181226380618635541713727747503286227758736625419095766433 -0.01206588758297301716112745778288954868108136485983912982185140523257822386058 -0.007792923232538929149077101957418714007418054296982748726964993358718093587633 -0.003197898891397150223750714338026426020449008361719842696390466914334448612833 -0.001107346282599716937673287070894090801569584526500288511017472320444855405700 -0.0007304757359550355812184739201209141828687045392486333344761886864663216619050 -0.0002931033937154117780605792850166830635744008385318709767894622407947472659123 -0.0004114267603495802875714314277716384027692552238491397604815955819022349389483 -0.0001027752210931942212323862288073616096558826579363026285415422898521592111857 0.00006966703558257379097654992167215190859273467495542517292346642583928498734597 0.002222132545295081353159446364444082212339731107420332594370146110369881552063 -0.01924967906273043746345147188447444216200786485173423149192814954748511472941 -0.05048523697475562983016663003349078260072948594096472002604698455840515089128 -0.02066144408962671153296620725609893317529850472599716832996893435297991152549 -0.01299982893394657749999519716578329332761907908551970521525753995096944836494 -0.004703624422297633257251099049288043161404494539169195572251822427097064588987 -0.001792415152720208627456376550330211882715008665509163789244445538234525260531 -0.0007899290571860576866186957385342575414450888126598895105180225199849967404123 -0.0006328253215616121840579039564190406406445507360296176566348118559963767137620 -0.0002163507464245880810577854186942665276688224127309407765407962352999404533722 -0.00009760742670111177729315337514885566111605703749508275345871108967668016590717 0.00002989676496354746023859507921754161406569134488060064541888187091537529044294 0.00009465769286430219505413424526746700789929056158150870968173507360682467696091 0.003203612459482838313295377144582464038938599838522208432644029673507810625163 -0.03528111788797070405316570649206718196811848426195201353205174041073871736270 -0.06654499821194836411097212241937044564852239453100208258490505335602477132659 -0.02509318700444927744661345958272006131406927205946098714533575976835169406453 -0.01477613948816787236410403211038889070805523651679737734532553858711554374036 -0.005347633415230241872594582224389623270986424920160961271260113428199227741632 -0.001861522487315833365185059447978826935745373500805630160924632752895572156453 -0.0009599435361970336533140135455484027651633477184422790498218006611131483135369 -0.0004428395298351441017525517535361131937643164140973970287440703775499308978114 -0.0002091814294986607110247427601037810061043596825076065582420254848052154296496 -0.0001048552382883685807460001446720612575940577142781312301562558802258754639481 -0.00003347170920649679156068826928811130441711269664973577627105595427834361574553 0.00006541747993063225354680552052624663062293205111100742730521951472379566031032 0.0003112436609789494161497839664233667512338261242614093326209798339159592248473 0.003950419916069915216877519265262039334886765200211101334178221423002682573272 -0.04788531223113428156621824944820801910957027696084665400145208476697143714929 -0.07231872383830106566389972537391044805618795878754795331592484398846984650468 -0.02609116898146154762828713710108637516613828413708298427342053225872010189885 -0.01469908672025935444539041729023399162990160995967994716273190382248203339179 -0.005053137002390269582666069267558619133256593347090601351045532512657400549225 -0.001742301238668654299361612399495018148133713185865635891298644536865203574198 -0.0007115645686242779483393834894684796956275465310975770644168688301906497989531 -0.0003530934197958550891846763985034430664135436398730207136608486957528898147628 -0.0001496408359665994296297966554826299117516123198749402558196010504461043222930 -0.00007212771807532944616275703700126560554263729907695977797098887070464002793179 -0.00006455485580772456358789188244877443641860593352424879443073829771158856944722 -1.936322574940894546819882265387783011273086564819681493316725639143599398068e-6 0.0003202972396185209245773613034540654163217303877975786779969236020997547294057 0.0006402362157981914111562903516618641795220996609225358881183211634120435152775 0.004583330412965288808130762674313447807578939169187447240127305225053692095761 -0.05608766587842960972056799985041405569637184022678924955408403592965846097727 -0.06943831148444621679944180953164133231253837639704279936303249026081687333519 -0.02383353898088938628721622027630713755732343691128840343979357438469521469255 -0.01297592367603649301693003507195275098913098828186408606786383124513903436190 -0.004184628402308280986452423360844450023585529489902813729672285297406716534876 -0.001351410081214659197753599887369270808684110556646765562765626520414786637430 -0.0005273214795610249556128921128758968166058628828134163455288060118322433801048 -0.0002338647073686862989206350511019657886227304200350012226751947921460182366121 -0.0001020940523382147374547768840914292295398117890981852157165866664218836763076 -0.00004030950493040681826662007454162762925579567040760510015617057563226363523391 -0.0001225319684462568818701203357687271744443390760881910374302438411346338972543 -0.0001016486044470530728961484487772564700798620502659461247010896034556570830402 0.0002860813968064122066246765843680013810866696110565512642526712776852569951570 0.0007428368162493190772522965029890032742726480289423682313225799173693713248067 0.0009880068262679009175861876678955791337753840518620866702268655695776833552112 0.005166398288423254731903881770873153528494726752044665371113510456863545438440 -0.05900299549404007131938184144764730082900925907832885965618990593904759601640 -0.06095903842252144925903750627434442429196350870057286186403930333373846755931 -0.01998589500531857233167407308360531581357100839026848442002847906867405194157 -0.01033022626099796712501850487618779803341931881119742345628089454868261672425 -0.003154905340535911443960315820694932630319983847851907638900623329693628897123 -0.0009172132378565599478095903925787224232719225044971087843544645432752817366522 -0.0003197342551224666791246725723503214555442933465961747712565838698511691090376 -0.0001138960694430480703244896384958398407888697822897073803933038216319897455002 -0.00005185876489548489320947670565341674304107411431187138461401156177835552028583 -0.00003542763278799557639136995988984733027954526840320438691092770539061238572203 -0.0001671445126365081985348003543713302316010749128972149140160121492082050580662 -0.0001832100339244196478770113164018019338713569383111673841185644118275324954961 0.0002139890637967054212600675964050763696091303086560807999740263194173994633788 0.0007356851689657989818903633704750377463586106868741645374825259409002686139072 0.001094975485281727396917089388076764252492382727498937581480094258298358868230 0.001280340925046076520445851139593773515219283232054096366570425593731690166415 0.005581132825293078566613277783144505275812732073096957730576840196012038335285 -0.05676579667479990344426639514426396047219938126623568002576699745828858094654 -0.04843450483156988971194201431573516764727114405165395668456476535443644879543 -0.01500171405295077232268137662580813068943055943781205650450175408147986536304 -0.007331369210438830953337435063134413697388352215142122298992930684254892285184 -0.001976488642004984068853157751809994355509382627412959451399369247455009875133 -0.0004965186932725496728233528594897542559056884876636347178038482849921335591764 -0.0001266981134594577531139200588248605189418675733248372754868826820379312699297 0.00001112037680085403009536314363827178819264133155471599189586855489789402119313 -0.00005911692989982219241759482188893294729169431479792813945570069953505290132382 -0.00003831110311145377344636028240399713448354751893963272800483439149946433897942 -0.0001680554500729766238428635043561377355927614143730712575369700256624052615227 -0.0002408769767168143841122950967504744064571843884183887227578863462692673624035 0.0001094618361114114197900266273015379882987159595535897547812255694047613893612 0.0006362014759326130403237895172792890752020196921107434257438686594402138435786 0.001080594049360138263409439183605667372271303048781235103983811374994102828372 0.001382822296682787832779253275437384556405696848360417576073806674588320705447 0.001428857683278399153228663064093606119492684746741423651441986541765156530927 0.005940106483255644615482477289475561407109191979470228504207706778717978446183 -0.04988932137207174260651379282780434146711041758273719896385520952103835625836 -0.03438922293281526870427367416962762210196229051391288502268498323597638320852 -0.009854167828759946500516464791125642950697999633948548303445594392064958010205 -0.004405447017969105247061794674132104790891931235064850254538257851897404395970 -0.001007545004670709586137015189520050752890840200071495224537803590012541332157 -0.0001406279577771525135412640507293433351415035990086042384608684242510060013406 0.00004692988651669636837034695540871768503576552192470552255622687529461319244034 0.00009566884460466412419429646604255067703798195239279632997183551040700434273335 -0.00006649627816225570412923857241874878938123242229026678641393685395625236121779 -0.00001230648599606329275637534864524067283879145037296201805687865433486516567696 -0.0001310515888013103684973070109454603578290234896892546022603608162249021784162 -0.0002598920767414804861310219243129060961434786209476843701783554056180310289984 9.017877954199893187907586469539097448518318055701777758980056894275160460364e-6 0.0004979984822051290889059120530805176727768436596189719811402638816868615769879 0.0009832287377109037080243779263452315845129679356504320831547050775320560858591 0.001366178648624789498635013412322968948888036099126870106118645469002278232717 0.001490982078862688400672808527359002669684751876119385650073942175715427912246 0.001430751213563737079526491708513422110253593429602531955020437699405504312106 0.006167395970898533758153147210601477224105260665311542325827092456227986427458 -0.03969886449026520930328929555522498735252665623944878463163592246579590200216 -0.01991477143461315281766973224810051437590605627193392303975441404434897728097 -0.004894167364129433300893327677347058264453694574680412741240481284253433276296 -0.001781895564572789784017861978583061410826932511820162639355866740824830287615 -0.0001404318697699605224211459008710740471019228528948116609359871694776574521832 0.0001709817286805015990979570273459960727045468550725933166225451059247914365592 0.0001961661181734218565004324840656737481601053027247751167348931359980829061061 0.0001420376537128619787574509580011625630733989658726764767618083573273722171712 -0.00004802636512742275113284805424077189152262498988242868783729864533362510269677 0.00001893855397427114421648123147313131787131104021993007384324750909445069242256 -0.00008704193082821224816826635329221392786121261341117396913618432105048073810276 -0.0002553086932427839218369899615518454755305232022035998856481032353389595760192 -0.00008268799705378820561992653823665008761878887481118362179550641459103693945635 0.0003338311262466305089862655365623207372054015701228099857373658420703617094268 0.0008181500755737635803054367768488127717074814925111016692131419719318123784193 0.001248719457666520952333988565428446726542912335680980230324161558944399527475 0.001441525225657710617581070927475973491970546640928946977155831219728427717392 0.001450985505963781030907435849128868095214114702615369987040574085692402994075 0.001296877141711036295525039757824650763075162163747691421145529162800788275125 0.006357173323396897050485135299173155418810825252391241698151227360462188405536 -0.02775308319628971999393784070439559756254639274237259326118412074546229659147 -0.006490379865200716839277109906766666442480336929734038683239465558697689255563 -0.0005110284673643697800882515879010290552778752738846657840492079623788213175082 0.0004749387349985157430571243429939438683150269233318726093521666649647353993310 0.0005902822108620738525309502219407987517716554462995489915702520480398330932641 0.0004341537240507493436103094268835181101191208094055650067505146370502856255553 0.0002943808727524456931599360720246978054383786507607172329827060013841030354618 0.0001958438277477836895274927965592274782573380983478284365505504972125112586197 -6.946803627574652982490818022976564295813007376159972630550493417426371603411e-6 0.00005321558157273641262189513109303858094540307332040095002639349751635595386840 -0.00003376608521846708495662219823731858235658435125949100699734233715071943704543 -0.0002235787802321302532205187854717197408754191737544408917811046161156638721536 -0.0001399707322525093164322424064164391569937291687473240503561445822739557592516 0.0001799098631984439535363756556381523654470113396217757879838918376358371419724 0.0006212446626968589024729335335975145243485575567549194505127203552631142005309 0.001054781832152266006530893277678573507319188030892459756802991712061118749599 0.001287588778916504223825577264143011970544550748943903688885737027654338229348 0.001355819075824086289999425974216762605229882815064424377173122491210466208809 0.001252410235816372280956759642854928268141399881277627514157267972017352123664 0.001098074980313016535859877917547913844412844837786901809013617840954948011321 0.006462261491517953589911572440666596063843454133189569288181884873488500142595 -0.01524635388523140912790190325254678618904784765178712437314340776649728526638 0.005066420444141385869832889023654638879476083357645754128439640627851184272312 0.003138712784399310144158804086987520625312242034906957931436690806268059712582 0.002328596976246391869218833189345128526703703213337092600558649108016246589251 0.001171646095479103938393448779069867609680151822639824583212810586402088726735 0.0006236235773081721894354905922809821829239862952350820218705200932311746528300 0.0003483369645181630453202154731011580960491086338264552587252807831318173966556 0.0002505435890045389761371570779382264548694762134649417108449487520016907052098 0.00004207261656448108750088264346734198393784280713647971561937244141314827267728 0.00008152736583759394504702884480542302143475960994876333858693902173068078650678 0.00002195764769029105405289446254534365873522838625638123771896497682618526726209 -0.0001692748834449036049983363572606960883516646283797165508502356508511587435704 -0.0001569821432056226099445146738010420559455740843950742977427742213871345073931 0.00005852598225353074669358862841951741443514000466608732626015695697081381186517 0.0004254900571209680925970978234438926202096242165337422555906871379168755051690 0.0008213753573354974517450028503112298577152244698392266360638876731248899980494 0.001062484913515064764549591372909502836901176277916054277371164313414303714662 0.001171205908953684989306406131257114039642005263570161267508614732621619973427 0.001115337640644472052997068336861993142480940417976342621288880964600210427591 0.001003808871922848847910015217878686272238091249696242245804184084022729881757 0.0008545800601187446502803150065803933744937529571170046042488068656924180282647 0.006491522244036811219733668182933652161972115623874076354706324191569491679110 -0.003022879742942985161770952248007618401497791096881029091329090715225649947613 0.01433867797384689143813463517923628612533198603305114430395643156040482390969 0.005999639962318559797964418765402586260025795701887654783979780920897673198496 0.003757208867089023727079464652203200072523789507356542428017025184964717092287 0.001593140303303298431597752340276408904944694162362629912139330297062536113502 0.0007215246783996907767453661091748541722937174302744081023521636381556891735944 0.0003820228331106009876831239249051448310894057021109981128132938778921666724354 0.0002853888551142867343451451947779397689491309504989088223359506481497907977659 0.00008505656289159806419001575173799044453348692246683134985874993535793050491615 0.00009922536375243529387349128285136528322505343245780174390747089115814211609443 0.00006465881732072903985940990473624918866282375947461861925675289985658833204212 -0.0001063346846522526232422263411813948418974655298553629677002083922185782055179 -0.0001462118744510495711764429692026445491436243930862534817945006810723797739044 -0.00002684761644405217507937961080937736880411499995737910305941756039133856596720 0.0002497422030625594756890820894363564109076570561061993674850726177865692907315 0.0005792498583876269856274040297354931049197915867191041723185355477445064970883 0.0008031932814082000517758422432863273612485009183698228481827163698832815083780 0.0009301064305481741839319085449120008218076449324017294614808310712691143984593 0.0009111408300224014272835408657640647485394476520084893204079128383920683260225 0.0008385174357337654210461423489289605992651403576121154825316089276484225041212 0.0007269153221863851389180022427295377218947602829765203148064770933099731823766 0.0006016017333193148033294759910018224720365376819103461171699261439147832445771 0.006447767198194053496119247273327981722182122722877120003777547451389120603201 0.008059582200635492505381742092989150423878419937508512557953015492048345282197 0.02145796331147452471354489791994571253099513898878287884470726226552805619034 0.008134320118702800583019055917101484353087016357285301823371016559051125815280 0.004797130699391083655866517772018749625385797503341102107334344742292571833526 0.001873657399184079598346804182261989636578691160873940124238898864239997758008 0.0007600141451298880214403837809114773265754023731512018940789841164143863835711 0.0004008329089766547758632886611152110494097023972510153717914736466601523030292 0.0002969449527806326858672847550091007500611497521233083202406425313650733509784 0.0001115894768809508777847989686501416203513805657224434355263287689670053381892 0.0001021616901264045792024183253055112909483261297356435634722521490824008709761 0.00008452279745898530613351719560491517383676598058707786726737319727795149401087 -0.00005152350281313763223981964934672918502998866718683594068519236191740584512850 -0.0001257537460740665152529177406644372339445524298170904783126243427140519101818 -0.00008722667793199412715601521143262491653436316451256625149052586524347145017453 0.00009959663548107249487947486785652019699769018321990843835902194084962571376324 0.0003547997241628401743287839576390693055248247182574266135652105094833492779263 0.0005493678143449200999581321511443468236856875642921553788568638899235843471128 0.0006764802727753094812343473465532161565732209853044293682633132004830292200377 0.0006831100874182631908317125686117224408361482710324059748656240290157533367685 0.0006433685413196611004931878085231629604404468976227586926344993093671431889993 0.0005679907081851158540555695350654030208001892190558459073494445138585469769444 0.0004772907822460953459528893055599658960250353538532225223142657912211917533300 0.0003814262168409085729451330344251987027456628127471295428083446969699864563650 0.006341611886446802558498896972859194552210835469281612299619061812304525769303 0.01750330011858825189803991448621270286038519533836299286409812190461362719927 0.02671191394941013237921592762447138661829933166758317033256151082778431104288 0.009652748216767607766427440338270982759928729833378054856119423367697341983720 0.005512268122806209916454844933715153848129784492641388421661472866915887831199 0.002039577072179532632939237864227159519792176234403427498917771373505531489550 0.0007754001054236883924143307351370860878849066868091940765579330553652344284523 0.0004053726447832201398827452556248373743831371730474166722772182861983029824824 0.0002891943679372619422407223733507675081489418096004743053991511361268592001568 0.0001216055669238115401909901571993692020123145721668907909841039988656452385334 0.00009399172854608512004382627101919519752994914250060174427242863734835530065283 0.00008709197026020355367323763674247774250078667830461383856434546945127016086363 -0.00001018277336331459180640241104698731497979203812536831301291172999315776821396 -0.0001068302105054213408247992389854149958228050818925719309398972263202537876469 -0.0001342773676778485276919672303277209780705793072001409600265771606461780463123 -0.00002544490951057573380961800317595848051251130973468963978954631995531574209418 0.0001609321056890107794005062125562357796735430273707032796091587525872787732299 0.0003202957838552052586220987718557366345150529576056133707073323301901958412468 0.0004361631581080300937820293929387501585261479396306973153144192957445561461333 0.0004605754249641760373380622118937468796827852802465066055864098793082572192645 0.0004484895668166672726634335425291233898364201104663375822911110129821516720974 0.0004060027249575531057479219230427809937382854437829942811994480383644809297187 0.0003481638102373085977014238696838897832487142742188138363382154137830483385799 0.0002836518604649517494325443721983573324033596774860083406531011375362961561166 0.0002236965029216758056193375723284604995194052384198240386668737606236992413894 0.006185197566672190437099363921390486214847900909869171918253330408792493974308 0.02507517085530176084854164570269829371293208435410471211825281858231770232675 0.03035559086139913058016187316870059142288141941346477214600844499871994288939 0.01064924775323618555780064593171763683888750652169921123207355009414166925388 0.005953564688756956352606606125109415136233247034429004581763631889376947588310 0.002117875016602875100769390090441757109847589482959092404140775099371422628006 0.0007782852718738285902261211757381097362501086858402128481862400377784519917828 0.0003984806142175248711332686360756292494115552244403721424708073747427078074740 0.0002684314060761588230581516310394864459466894843042416497979478076303212472730 0.0001199358958757252959655181821269062461246659779438520208578222003506817316064 0.00008002160828861747226538488659617397206142494718341399381277594477989642291546 0.00008261679495210728439732816092292873301376078830734718243639431064176482398822 0.00002010831068137621878493102996309016326373930190569326810170662257463157171112 -0.00009235595983369456971798879349317898376478725271976932823457413669223253264944 -0.0001712486099022702732636605114291120397761511349056068976190984852360952960812 -0.0001228920581177634555391210740805511372959943704826670486523902398782286799229 1.238849885571241933057631088871713688495610616176366437285594447911210345788e-6 0.0001213441670003879133737777913646987234314957369124537815691668985103977147766 0.0002208644079869265425719641621294486194762786381188085777715178838129829234576 0.0002583321889732471725120309714494623749412656734297548562110060183712085004955 0.0002695715687895362351273926212066575992135422503420030532296583945843576246257 0.0002560735414104767872501668283377677273896712741138648684454618007314069770893 0.0002280067579992116893991440869234517371806849004238075005062210226241927425124 0.0001923626016283018174668854999387505101212194822457764581962241355966131036138 0.0001580940806258269636712819865097407412540138437668296516488380947341590393354 0.0001293373584343999322423824522691687799931030846336352167489035720347504058305 0.005976186727938735688561805601589876863264650252196781295972274157879424506925 0.03081534222151936096108044218910935049883563547907678644352920208375286644606 0.03261981628717780049020416017516198083178924852357626292248587187833228595975 0.01120991827453951843539222545508849061254769384653472772805974877226656077018 0.006168502864891238461455360985055568551433705474827530294812627869754427954233 0.002135223071757346930286548438899454433021270135868325369200266874202263244323 0.0007676895181959036889456694318722197352377053475418858267958516815959833539893 0.0003816311220693038601578013974690237184192629097844267561223124058454994749420 0.0002388846010678971810682775762261802204331821198448877564706430826675574625895 0.0001103295941603801099015118621676518917949679547238823501697989990233476787523 0.00006180309514644733086049731862425505838405996580294048954501322665316511303510 0.00007388090606913169416963108020323150335815104672639399028373381627787913008756 0.00004094946593693456024975697473363561093462375757327696957394294777070759037254 -0.00008267143608156016998986116562297761082287729983716198889234157115012108327256 -0.0001951036789745408262973772493826042527486708128335801072168876743554105263983 -0.0001925051581457025758391937703542256445693340272371589965588985379515230826467 -0.0001291174660724598252253527450550772212662563026255537596263262587053559702743 -0.00004974155364198101198910705646490332687160327928902368134209894058061857924845 0.00003200216282319821941566887730182978742410972083146028586256114140158909584688 0.00007925718028565928999950521342271940714273884567788373206753780842706067045177 0.0001100461690149601858864650775099013028705305391776595311561501215588407203847 0.0001216092067197528631810966644873853632100767535902136585578361475987713498708 0.0001198558437166794146351011494566256645141683385341764081309397719205221732819 0.0001099609792991755013944424944479896381157783127346555723433058109183744022445 0.00009867546409029710627937695452274119863220402413520549961664975910740990348520 0.00008990177165064649590239125168842296974560810240921334021041351551182988358187 0.00008446903038895801054573696478040786714986252405911184873824521652385136656987 0.005703752078681531344101110326270951650618911476293826069897993173775012968617 0.03489714635689520756873277263128281944601869572721334545813010640175280869125 0.03373916429292603654334962556777292423372641211096328678955653986923230369658 0.01141919198665197241687487488847638644658583965951503555059483516727668464078 0.006207217925902308427248779188484977054058334830730282370809197353790322200404 0.002110806133315995429755778023399951467867291849313111525385106589589983346540 0.0007433755136732876931955244173181906037654414059861696220994918346579524605943 0.0003559676846969586616518738156949234807134977156422901543797624179213338511292 0.0002031323932956483084927436073886492214586304170684351600898396105784847756167 0.00009431192445181465366769493308660505003098799827553221160886246387895972719662 0.00003827747814571527639559940052592585122032416703787302564318401455410856439562 0.00005920493886528972590358481877301611154481453304707068618669391839128590053514 0.00005200463994715535117269665672861655613949638108735225704228242218603355423415 -0.00007671258098514247064518705989675529592932093583911753944092124743428369557633 -0.0002014810506348516551875972383292572695213781712009613836809728165095985377564 -0.0002408046983672795822255188506568252829897490145356437818020353167967486377721 -0.0002367054435918148477731570497769707649697458627242814093466627175831273981135 -0.0001967614881818289111566807918911100929797537916093366116522687430543156272440 -0.0001324147836507995893113136042110116384620799825948838321155143843549106425748 -0.00007786676803999052308981625573715727441760220457940540558284390590926702660596 -0.00003070809054930712875532366944016235946016064314514961241006912151588289400080 2.256856482552924156945467921987370422692678605313353689248754381631774346673e-6 0.00002329773613975142872693395472561778949455614064832798505190482506079878285879 0.00003586648342845102538880611828817799924778511358269030046280408888266787824453 0.00004472006506670422593497105739847769231671808910944366882592413556289304619068 0.00005356375603466181083660556309464880227533463489750900701961692922461073711843 0.00006381794471019212711615741782377963670042341031142367450320424410785199919325 0.00007557907549582541531889522921512561842052913368785925399364345151982539765069 0.005338208373315595457371973493075537833901978212795353221113597913208603988761 0.03754297040187771217742404017374884393136081667570735861630068101517696084649 0.03388989250033922683058875013244549174363018975100874948037715734439743387792 0.01133064274817879004997615048031229825624763947719830540712051459564186606176 0.006098962236855465619210965553719276202747268260787579816668008256514151534996 0.002048834893116297693706263786399540889541780533093938519055477070001278649878 0.0007048724540718198603618326356850649752653859248954530121422802418330154127062 0.0003222225936005633515714245460570184165273336317651150600233036534789193175632 0.0001613789198124854546147781009872047138081237218992767000240816150796163538048 0.00007201943486234267671424411791100783709173107022641660754027975039462329051754 8.470212011880973526330539295338062125813331181297191841649370527140176892713e-6 0.00003655506580086982351123937284562089354558346962115757064387849589384521438093 0.00005156189618649907224114766099544514472169662527676301154307530054248561439759 -0.00006883012447288811381799474873998078413285583299874224810594173992515466342378 -0.0001893788198964893878490033018555181082832054040787856313990115356555050462695 -0.0002730220457019740237793571022079955291481932519931297965788856118338321574703 -0.0003234881690703519269901879301246051006514566889439512211804846168465193630754 -0.0003210366131115185483949430780111802322089493855233904296856376127678349365511 -0.0002735677440366771337490769964183833735748674482521660719445405494451033574665 -0.0002142889340993426811169596930768257488499992214135299565395277063777503429041 -0.0001537091669598408344061092357091615319586203260200277767476427621828640278340 -0.0001028274317830394916597737662238974133191622494956066229252851769824394537771 -0.00006257802200911767200865168841442940402834594251269774786393305781474889832943 -0.00003095047163817104313204920310975745076059246897044297508168482390225964947307 -4.859689521373944423723022043901698758242889431099121165911025638122435755090e-6 0.00001927176208068807101875935793834998995520543257889572988896288379496692455857 0.00004342837972685642097877196421353434299784498905552693820455196702354830196999 0.00006875218380086192415432574389134314296382329602507057633844682444949876752704 0.00009661394966200495653748969853030446976606728769028744989926692781186773840800 0.004866311195877942371569097928641375687300679265696881195768037665361934096537 0.03886305767277191483202448087339370517775423760362257829713760309148381358028 0.03317758143273950799923511478966199418864540590585674626561355616266240080416 0.01096957021260817877918230051158422498841652929424689964344445654006057257155 0.005852867835881799219001744553551527280665463943101595001287264816239714283583 0.001945505345883081146464854798504988519531817987966035393852108030008456942598 0.0006505798856278103254862018499771401930487171145859254521922287135346927434606 0.0002822470387837004014303911435128305101621672340419943010363178356688880755409 0.0001136462068319205318709679090681203188100384740911779494378173102823102299475 0.00004442934836283160357800676262471574580777222995356450458510766711965297265145 -0.00002501760437648026925236346070607750866464231496496658249831019902603797538806 7.753168097041592843093702276188168471159514547146361970767479773911389815076e-6 0.00003571271310498524273275963502622646860449940030748180964248471090427119377388 -0.00004683042285043296219143037728485744095447433211734517406620094711379704858674 -0.0001606560845588332823375646910571426814110220322728038561515980919914289288627 -0.0002847996694769407354161205650880569753902800927592926752532679581416737537883 -0.0003801708259318497545203881467794256612024424134365874958404728504596766751553 -0.0004132361157805574884708538432521074487236185232522379897263281421159019248750 -0.0003828135200576769731398736969049564267615027873846551625522590784009015972450 -0.0003229007930917700686971496936258270083020605707398959920899232126675512852018 -0.0002528803410435339208091892581496585132897573582322960696424016326510713565849 -0.0001884957819630724597154551016272446498747124437010573830458297081796543515084 -0.0001337800117107562984976377386957889528507756302212693240560870196847013197698 -0.00008785928118060602633056854133276399253431634554495067875950813984525573067636 -0.00004878295888919614539975831276187310261567165270430867196880502532985739549999 -0.00001298081947850932915649496478831795494781007840715634970468688670259852895257 0.00002202887790762206978628113613164932790160669986803048948529354776389058807869 0.00005830219473427577069736394216499148299565980751097851707105032531063952271045 0.00009833088855969813171779105436431775840643530068246455552832570121275315728431 0.0001457816634217685091572046888325297211303132795989001544099579977242265021719 0.004192015118724193691557686674355947559217913876037731325147309824977881446729 0.03516678017016561168461218412666738996352568402370369995068121616311960040695 0.02834360603470304166079405732090900110228141117310095883247090008751197209679 0.009109246024305926960953487846094943184299154807467947770696490869823924623967 0.004608266148655626088424139064508131155531100862285246665561462902759022332365 0.001425174324390375842426181089065029868472136980694537480091970137570934315235 0.0004687928827776258048660748920741904158304763390076961797865789113543520757920 0.0002168033834089949174609107831450934312057481928856933038028436235493972246951 0.0001093908367343938927392353411001738681347819099654280814991035134137333574662 0.0001008968887921251925127068731192456862724137846500156835529692560718830752332 0.00008525073915598382836135504401891111196878134745424050094831618820595404361711 0.00009691781873540456872698965543165715296484161894429628671612984727597028484029 0.00004664796833048909189212943649557709643273313209502897168913861744599081880805 0.00009167705396283907910256315827215622831385423285759268392091779943010753734749 0.00007179503920628135698074376869353773639025042136964359731495675145865845855455 0.00005237462466514522900185112403123234467242300323087908818014105675790376966966 0.00002867043417651781282405737001890399983172949330866988237397191469053800969431 -0.00002600781091923870724582065165911359099327963187670116497254437894185860114229 -0.00003649503789620325888341564744518723961705036827177979044384293052445425543260 -0.00004146677696092256508679875491869767272886674855138622629327475175163361814434 -0.00002794463002313319116142368407943285925006391332233661426061644750951459228894 -0.00001515464885077216546378306972755138570117259482749187396312575708323216653710 -0.00001135205712220332876887227098754679438674756033165373474889465726168746518444 -0.00001384630108370325021657928659184203746657781192937671802516185767661209974938 -0.00001855638626533322283575706013568270383204280981004584214043349106956009197928 -0.00002139349765209725917331487140444065272050380614585675525696148621743886793958 -0.00002116032575403149230980148959878869848725142055197153175713680557888587909507 -0.00001917723871026889706956327260256715683801834498194506763360014786894633138329 -0.00001963084073550061203404424211363408383776635199665937841340948498576716837569 -0.00002804251000490487628736984665385235559938000852685339708400043204696578358529 -0.00005141184749555969981264194307123927448527235689011761971340864901833539491215 0.00003373548878562468983353742081913848242691424954251643845343241581617085439944 0.03955721726050503718370446551564487916912774008476178981915759514748020782081 0.02840592601601646476203986157103230057235166412953686205343034503956925258689 0.009102277833790964047829781364648198399511962941115682274073539854449016096964 0.004770991252005449333435171396842552783170946670796270908958453141827547594119 0.001549124979678950586232753845339235064834893010672743537481727732023612125031 0.0004787552937910583760212713996581456836716427086294075025142074049706958598659 0.0001716084207664571964342850642927510608448015787801824421464640663909985781329 0.00004377956447177573216898989422772296132283442584126366365440208294060114053332 0.00003823200872676620733817889212499754657403609066236184093030024129297193745567 -0.00003357685975513263418440251888002746912128856451107317120203282397281018095609 -4.359325004462234293703667153207069483533609087966249097896873666286928757250e-7 0.00008764909322920181244984102654475800597950197913207655762927309580811167633604 0.00004091420911923180043536791439154766374205174620270972686428545889145581003070 -0.0001098765701624488741547701895422001784995685953772060106519437441276304643392 -0.0002770476626407712039529277003469378233049219259539155349481428950145373909844 -0.0004261804257538762036903120153870770213052375498760398895147174757586464154301 -0.0005001804066339673589861754318661288954111433025638137864387841104871318338334 -0.0005006649178925529116443724247132561055360045092613871359620818338592633363417 -0.0004456263624708547487785651999397817493165066944086450883895047393229940795809 -0.0003704600308603241565642545841219360103396058783533050332413788455826400615486 -0.0002918836231955102701242024579623829183160554167112837608676412543833756315638 -0.0002180654140964688884368732738356528029362983365274255874836151073160671700329 -0.0001500807254284245400157642416606088169182905386116637459777118173303896123417 -0.00008931603920724416063451486843460919565636964366853608252494760789465066039534 -0.00003341903544756332653456308830849221046346042410155919766865696389027470026373 0.00002065985879390444550219999626643538642828299937615756416236726826623416013693 0.00007682084675066417127258067339998723624808348111303726207107168511084727062528 0.0001396228857958991819952944597460050322820891512773967800668530958402843521396 0.0002148094601606209557514095897586014522576003379771164403838857453268642237886 0.0003061851010110289607665963556736511319989764475457163477875349854218103793545 -0.001568217139109588061568205283588993521347148736180829177662043189038011199665 0.005173909192867725973279278474840785116073120546063177726739036828196750940558
1.886419751100000000000000000000000000000000000000000000000000000000000000000e-6 0.2145436695318834157097171415905995840119713143846827607057786646107773481630 0.2244124410024211230240855990680290344395132264515924433752462935241030681651 0.06955665905167427572916193592175363591003104379418877294182147013769508831825 0.2129617206883280417488034210639288182334021671928272089958853165367307397789 0.1146340889112361100276762884730767969202378117302264932610807565603629188401 0.03355251155065034846904688379188898336354884320159658578341114023921952453668 0.1860103752859562910718116982881949830987725399112035791997383191013174333871 0.1360107721614640586441495169082263301373640229527126831317894285302785963283 0.05124432922224472589929889416238268421308112722903670538689384813934290166668 0.01797625392517568270462717858925087472730057461547521147269224666122720679172 0.1531691514300402733862731472365812639588580215334320870586473775283787164280 0.1308239289130950588457401143141123590491088293235460499578921726680971748162 0.05608949627482655768440517002587169448277129295975477104378239992940730832948 0.01794462485861804699660760061186279433233435584103820608555930400830393277837 0.008232669800068766556416573041022062365514131266762821410322275738940032416302 0.1159402520971215827259806655841415935108104213774721816508743479838940104948 0.1083368203647369344011481835018484227605624744036031954372269181657228125514 0.04625350493361381545812772276412122044734229742338460773471766377955259980280 0.01564575397847383583713515643400002779771933104614891719756493353665296682264 0.003814887196071269560222401341312765588096194183887495892866745654331939633641 0.005101269582754691435366983557515600585729434917262303481175129499669843382744 0.07926994578028985970657175096370921213909858395145567036457809023972670329360 0.07336498074598788686073145189603001931592118201802958257842483572142891542889 0.03114758302828624519721736665837936178258330289234925160841528628802963435555 0.009604575093358065164826450181878212117684961823350198785685143319896224395685 0.002960780625721348253854957388251014750899714546593977022390553367883874068540 0.0009255548376459445376852773410445787365119102332591108671787228134000228952997 0.002860860864850879200324225747876305861780038419388600948991435918123832591671 0.04176694312281674978605949589861418062657282150118148144968724143984825397129 0.03647493627231101439138781969274876183909616523523359956913600411088443508472 0.01422017752124676108592378037343476221605422610783822769119577754170175999283 0.004610206143426241141845043169029093847259256593160410443250752461517439167972 0.0007539892739869496818340665431595733684176623801493390922642425368946636766595 0.0003352495561283973856907797951887753955619123144331431914170269221001674802516 0.0001449759255219331739285784025974434947665403811236468616573133046861545548658 0.001764044858397670392214061522843306737975191524409128647125276135641904421305 0.008749240586605011781331599656483246514384105958410766627147128287053708046070 0.0007808867473531707544097957448294799310547902343183051809130490842382484791135 -0.0007846624623264581048049954907392356096604757992809716575803182066770912411938 -0.001025336449483174647693610734224307378274427635549933356899861423439218113938 -0.0002544846364712743583346419407178892612934921345565600309926821759957299454854 -0.0002099297151071291927172145177845750493581538384216164488491085584437979642522 -0.0001983941076962970904859662390348620045880786341472631203837397046552997903021 -0.0001074505442066182563654193996696879801525167178709792838090700992065690829013 0.001422622184673148305465089806802604509294545182065231066986870698767026974070 -0.01951871665963441163970127012780273279528276321016531301922411968887967872317 -0.02858895263569736300056877497359351894314377561601268254738122270258798764240 -0.01304607107094635530327192287997936015228263882397820819054548301154464621643 -0.004224947688094694708248703190241699281983205992404779039278038415000967377077 -0.001250452058580150540647039344126285090258580127309332071924539360522667499545 -0.0005733044087019228709245538708869214562509366514064600823127970222665747592048 -0.0005016693251191543772825907924167747859531646664394445768590509311826770901351 -0.0003055245997732943568974376654512352685336557670444218227068929390634934388717 -0.0001704142627160716952901226526883888458833106992026464769273959988770484765786 0.001237404739047043191500427595741574665235429679736668259883738200564601164446 -0.04230810832305888874624498002283757135674870171856325712630120065412435631271 -0.05034149011828141813740158997869298348850327271368166278891494896883909397896 -0.02127205408843235428868634478879642594221432548118611792594409044286238225641 -0.006879396652326713575173515620790215940685032627800374592586432871301879344841 -0.001596999479905728964301294633881098087657787387293525780617966724714907491432 -0.0009824588947347785058427153778238930260166758663661100631805158041815460952078 -0.0004515094217713147233430103331382284332626330938630584630801503244434718553260 -0.0004665598221060673020021703762074121210265593281926124505532550356082308999192 -0.00003457453826396023053796617305446614930881497914599008522095281977605991293555 0.0002487006414055660013901844476382609987644893207185841838383226283938592817088 0.001722011071894362677705300194759614015622834403850260846894806643435013293608 -0.05897654974899906352931840910428769739128606846672714126036711113512368818762 -0.06337558934931195607725816410098386266661901302231643567398697227046865901436 -0.02510573763676529751814626515246635979670090814369291360957095358841705626785 -0.007613549098783231619191421932023709640824236637200160880529010442291620835405 -0.001995959653525411455984251829301398289086926127959376289420211199468272849983 -0.0007612780357054726427998657961759911085838071686959123141875329723381122711061 -0.0005722261452402303708984871545984801385524139702753936089008539386987069062908 -0.0003149626537082954147267757686551492754204245678986300826261510852173023134973 -0.0001100322235605774429551320185184730510232862920284060122048835972145177180967 0.0002219801582632161043517866834944922383788597427576244007751502146674963105678 0.0003640757294400823440484217039476119242887460777187133545871268130400059119857 0.002288908951718813098108930015519514789672178488630901747121103240136908492538 -0.07090211365571214260813067931619366217360973147059440123237943221357208685238 -0.06521045410973878404676047099318976490786882464051623247283457460545405170550 -0.02487550224214124413266279964044568742450346263086008975493380054850327315091 -0.007239055956332976537797348866742846984604439967663238817885054435567599015580 -0.001816568097618226104689633123002577054990262932421707985600167180440297458015 -0.0008154589440187991842953555884330835016612299837333462410698172112817731603839 -0.0003848044744594226990317584937681032395808004944923439224380530277373952226600 -0.0003625380176930927335949184878456216857184374647732897319700472267485150988965 -0.0002529093831677643987851914238016900272008482035776478472175771030261056840432 -0.00004513060511259326400348025684837879526770615205131354182193512846114331690399 0.0001964083796037037012080191717622770894728423793414674746116461090996755453094 0.0003901087388054648696667219005601201419587499969088834444423948743157652966467 0.003184851130575820008033135968366528257334294977371671801936839116353345559159 -0.07618880393702460290536126759990451140205771036669210929092949050001300039936 -0.05823555096532439358937345567390383526169982588696433849755959102330852042292 -0.02152733349088137924326530533942279927124742181858175848899804870809851533398 -0.006259998553534707023320498544609517762742817022630657166231841478335473320059 -0.001475827132176451611700475428916768373704314556164536981860177688262946601889 -0.0006250838808720154568704768874201341592090110205845434664478743428494557913347 -0.0003249794480241696312916307021433426783432946794006815451657641187726829467201 -0.0003716746293227012677060422024841164384433464789019642598129258003175434241862 -0.0004658796319451641578875664591066482607360059327158352539316715844675250943526 -0.0004523706471400684882734436111947807366119316862211088605212265760680446169377 -0.0001210429302186865898848455441648820218905082388492744858615098681889356410744 0.0002480001014314820547857650803730440540582277319440835985798121457942805089376 0.0003327895358768285424935410902570640396997961934984255326254663764868306621322 0.003691441054479774728665508440504930602941379204809953662239318037209394337923 -0.07392262446658936844732997336924363537484811327662674390621181772334135002622 -0.04655388198290755916453554371285229414192685712520586191350109851156014448525 -0.01644045448170168449054335907264312380931606049657978576264054748354059025726 -0.004483456238583001137012464167426641579384380702474393820055346210458513849449 -0.001141724629146004340915389147571602651128593408366490519303046929531274541853 -0.0004062547910279458128054345780742594062965060456894372406891678338856172719917 -0.0002486877732705575756086339875479923048432863093339725915289814427474805976318 -0.0003806109118170968034788223774442736813130646707201586502971310590027311306537 -0.0006182223067472076418583199072622985886387204232304822044160169177045168398853 -0.0007551179531306487432943729544621261637106568938112469323439196770641972761242 -0.0003948299943317812859621604790061552625991775845121350658040012243456773053336 0.00003990284110128837094911950734882411486815253433718334655750700517324038194068 0.0002494033071583174094351419063708178378312026869002976863101072190372029626126 0.0003218485548434563872330372765097832151700261828585861417416029242986656069857 0.004151680911361974469745440427777074600670269697448429905404401026081300399476 -0.06599894855760864479105441321142058225593989470637972758395633156250511776314 -0.03330169555152563144247065311198439109407711508260737872796251300429140017637 -0.01117609289700822480778278420346427495840590950057871943675019163393163030837 -0.002931903086866503517102747380169022870365705653666905159550383304310352842986 -0.0006400908147115046058372461261911788310371239792126504993996474468962844373092 -0.0002264501145013017324686075256082084333627676101589725877819480146213103025893 -0.0001876707467562441947749549529110288832806397075675655566284287903893115626704 -0.0003631799634667010698404244886083457828600360092736087589790987518956166353048 -0.0007007623527404272453862762639937058861021021938573612585626896038970461943111 -0.0009746165700552203079137564337739851430219721500150719687051804676634801003734 -0.0006546170162188643655826888316358498966199176713438343253343290279407727122148 -0.0001722550884070760433246193078718710405494330308495198804190869358858740986265 0.0001245215661352068727637310683048947241964930773304697703937256743796499525181 0.0002801918806381726847363542484539813783401176947405189106802019270345505568923 0.0003446114402347799973782279637415662731497173669450931671545432117520929550801 0.004579966918350212139669857781258525949631734530507143357364858491808742275697 -0.05381688217494329718419243521897897044607274147873106159717126103083359191528 -0.02052175634873375424256877535718381501058836805955258602830250930055875683745 -0.006111030549126949716425481458708376188929292742135401235931520498019472041279 -0.001376428700393414535094423395059244919591980504408467750449112481967378127360 -0.0003032835540898914950362322502172029719669013564133968707624303915070888885120 -0.00008195448126216780491863925180377524598414046001975672521198541434620952978653 -0.0001382130461137728503036398256374230623775214996995752658164686358813190379055 -0.0003033117413106309231960946339509955658521139043832948608459858390697888452323 -0.0006599784914065750741114540089832952153219342025988584274735060382646831384867 -0.0009911527423472165813520030801339061825057223149443897266949817029333620947147 -0.0007301150895619193245142750324554881948901312606134729373827621861944409375943 -0.0003118449402717816960015929634955527125070016403875727943423356390392540783922 4.262768003817160810608871121743888393446483176311370405388140546093390080307e-6 0.0001967632788626256996794294927432483177716869936701755810425370896368541194432 0.0002953367276892684462760788667883164658416136096990202321188469380152893424817 0.0003504747735311534252089723012685612743373493243928530235588095597535621966645 0.004888216074914861698932403498162151135953161117634003606818272329361786585410 -0.03936898010919391369047471465474392167101833711605191633735107307586772629948 -0.009416515955806055978021263302473734955953374764935234130775110997579538965608 -0.001983796548515173996247643306913374752252803960138936368114491388182341868358 -0.0001918978011244147399898184943468231587540989487153484308004283455011785901285 -7.954821000684553293482622935858236324835315585339246829143218094994074399729e-6 0.00002616527431731322540578548513574520062427414422741377495770159117663075044966 -0.00006739693952438008038688624443927342873587217382943953314817898717802204353422 -0.0002111350897540502129676635816401022149535958048911183175528900931197065140952 -0.0005437086307001660117349459903187674839672535428752050371011052585269376044577 -0.0008596672045388675203025850246885778494940204836871269611464701560603301227231 -0.0006921904169002442409170929969516451552003691001763798539223902051475482989512 -0.0003764350326248538516334952277095942688626946064411682319866265077130280170964 -0.00009766860245604181392481400874893040342108203862542160190517271145361838235847 0.00009740591605214397577701687572614409125866447572913380348251045199975012794891 0.0002121288129631904223204221601391028869846192165531892268631258408574198130891 0.0002897772430962347573086071521492244895886660304995365549551820769980646588485 0.0002711853948202330504813875347753683111704979431344116249786481889070250092786 0.005192976814273428814234216341275644621217313794294546711123759004789685178370 -0.02546088583573480675754866760993814138935488875567848150795402634063587801554 -0.00006132728834415188505522422346576149362430668647263754750546348157433941885959 0.001373000019180665758031002916046328667072111636549114721085463197003425642831 0.0006977862152092830272367866235379374454467045720249353283088034825693257087507 0.0002052716929530530667807317696087106265868298990454265947466397174546463123628 0.0001117357501587874634311384694622804234076667316559517416998253694240600942048 -4.715317132061789975120429569835510972158875459044129394398219248705627526072e-6 -0.0001146744906481730845028448383772128658334166849069878612279916428472495084454 -0.0003668084158638712307512961243308251428290862198652710279341571463749051008898 -0.0006457307885336484121536980085992273665318584433018513740708857111850703828610 -0.0005812321391458034861036387539707609515645292714113914231943722709604900795566 -0.0003906620748161068111025872006355274027837068989491884817716919549528390701253 -0.0001698281812576151921745078912272817101043870540626494788616047002858328611043 4.051769834491861032601470004955890150756509537589665558332551305539821064568e-6 0.0001144688495604621681604486117723898682263616652700568326903139710371493600268 0.0001980725235260932799116802867150888002325416245376697045085115369540858062154 0.0001970529318592322284041566735797550711967433113086505739646981990580109858801 0.0001671317182712340136619346545035019235779822732226994774222945841009652562686 0.005447449147655284625643171657368665755075763890220563933678562547827485620470 -0.01275851463712508933184603072921146271495915366027261563230090973009940728971 0.006883670235309597681177626416586385483264911675098208575488246389105404385305 0.003699205037826502673534515729459911560041652975982281450660824536360691080028 0.001298245998708877084843405702677166370149833647804425551758177475121264084908 0.0003613528743341174713935408251084718428639944992778974388997748252684345000516 0.0001778457589066768224509073325906730478636883674913385506136477550384945475481 0.00004877859361648360445918358312801897585530375972007875905718496932860939512643 -0.00001578483870315096617578870035046168033390520707105390355518970096064881005019 -0.0001737238828877711205192197368806592096235395757221523884075030432743636297847 -0.0003935847782761063206032274427791440082487201039220069413481605400146708863178 -0.0004273502576121965276597063538361965117616419434871003349054356925180277155513 -0.0003598405700869134310137502642126056496354114207444154364245731000859073327332 -0.0002120628326827793875092327518931114447212688421759927759383599853793595838110 -0.00007737874220423022402294243399084831457921895605129128957759029687071786912100 0.00001471748597122804279974745729233797172894271678994347453918467310328282006199 0.00009430022435582219083422746147680536043052164276930999970000309048588142161613 0.0001081139867082323806984731072148166113142497834871824780331665135732167937389 0.0001022827507303119398876343094147992197051182737343343844092895927289694294468 0.00007940571251553218823022237588849789122760628122685102504297181811990477219227 0.005706027328703164051362241857359677719453541457532990310652790430479637937851 -0.002091988793277397161026509550579476113811659213500605933286174572849153756550 0.01140826590101402595251941829256716159493961100437807144005799751650237629397 0.005150558623475197454074845365791463975858010823860430996279674408297060844059 0.001668140026400083996386553238535514209006863122449568331681196974618666031909 0.0004613645895084076259423091495616246682351820405132082229198677918201736566529 0.0002183804324735753305733561115836523390363648713649659666797880968697086918720 0.00008262174915436694962950871133953498667594448990994632035945966475740280572503 0.00006589191363786266452949297603467311313096032676889535976820569558912188102857 -1.437751892697671319646852980546018363185044207863914563393324170096402550379e-6 -0.0001519071011145832726217496444268352205409802930267216256832200099541878171098 -0.0002568720623854870522141016659589422037656585314715265954679660687327954534315 -0.0002920282669487926988922762803529767421427772106398170284186511231781516657013 -0.0002194813989874942117047822481762191632315399163102061771467371438157023254892 -0.0001362942697788616021587700095948301215219566731653323762206527751202341165855 -0.00007507693322031644928183603976003456908970175073751665972877497987988671145034 -0.00001175294263259844905172410339230079744476967582050117666501494722534867474864 0.00001234409817607589104290439984805515158250064023918880110372064770811573544305 0.00002820625396635546034165369646231822817684148501840614942134366005805249938967 0.00002751006586590262726994609283390425392500163717248897935857842814142553787251 0.00002071592501502719830810540709012227002372613215300793704103867035666749155011 0.005899691344268264641308920556915357353264606985776531889575250040176856520173 0.006399995331765943416047528032047998554951656462607871101968716387097716060609 0.01388760374528886385777389556994595916667835163373963526213154971255551540166 0.005895990956182765646729969946632992742519059215133142238435264474247114346953 0.001846902137368687568506317880870860246899872079835748050928062530155258669042 0.0005078615638284230627062354770185427665787492471615981225960170688228893338704 0.0002290403981407753155414808043707305589048967202914867718497586965578362657430 0.0001097004777392033228326460661826923704201142910861647469299411197216852685181 0.0001295669939059069401992678010893139836984249671560595115645410036143968175103 0.0001493244249769712748451066495626603682862893685834303826429637853299082434540 0.00008411832450009784625070144570196178513818602150503493579228999311149745612640 -0.00006855255645103415821712305846510124755868636656321886454455734778459694224914 -0.0001852534109340559873448969824160272361278304197103418427039582760485562685273 -0.0001939900126029669883860883440992084750863891822367241787354437051571105879996 -0.0001689480021301603138531595333202173670589172855144671990637510648220500549716 -0.0001435418106318358055638130679932392653178838080571228125488000465097289455801 -0.0001026655945374256626714854323838741746548214437289373529708729733533911229289 -0.00007214963503625421071251779640178432253630541278437794105657112281356159893780 -0.00004027615129528465708458828747369133316662020682748420999228277904469681109257 -0.00002361841764329042378482683256155473980416564151383910682223256493081327206865 -0.00001498238148366072622267071377500409481195519325361945294924059514802815010867 -0.00001600271083558085966696193169525478277883518571793292433472381196665742322458 0.006030994175289571157405468867113375595514226717207077156685984857964575427806 0.01233998524469451285436894114905208773907417483179610106489728711126854945651 0.01492400085961612156503457492577133143044400086385594888726837131958754945922 0.006138175225107704150927285758327079690717797314847385382392406643070217192777 0.001881195844097758943362265905547976446923826963969013711938774677368653084085 0.0005156284170943134313065937861990814654547786059675872875056521229697579292242 0.0002198144312574093451768548250390328363356593353953977734217837844333552820357 0.0001323772508714247718795648259428019795312327508331968776828349364310718885596 0.0001754951183660780357726917077824572812621765100416860041518749500865013540316 0.0002671074116789342587364873948029711053022923540213937599149666854592555618007 0.0002878784333992095841252564521562469551093674337617757413148159251402552527145 0.0001086263424014406574999826561016821759455246024471161571716286486410789416425 -0.00006703294592439585860889087373385224214272750953660276958732306560973547999222 -0.0001504562434491663883187522410914691529279844742385251750490092245774935871061 -0.0001796867194076165506643348234323291744902953023578285498873616211310344160230 -0.0001872518332810073201603730440489169264447616831363994354130885196540680198435 -0.0001675723563399322286125331705992776994720428784364914244069283922217791097613 -0.0001347640679347781929472304329652502062509106316483628754598492477437092277009 -0.00009443567479751932757191172597013052593484251034153195543742370062521904396649 -0.00006752552202347520506441196820677887940659495284724605188612659141113719493002 -0.00004798269439641548994282602394701299015934101134933646281501511242155679899897 -0.00003630909309203829738280172638668121858680834926514431435204539469785075630451 -0.00002840785682615045937890572118703848175651202350166097640441850850714946410745 0.006096392727548007446981003137266200286906746866357836841428589514751386227099 0.01589625631826557141811504619294000518039324351997889631545927168689562032446 0.01494433936546120338827046023383345768630528435356684098323619382681719963154 0.006020655841098786987919057376722600653662083125502639534998474848004099638232 0.001815224534634317635771038354845288212056877503374841771154404650898466125099 0.0004943221607274689043918628501576276243150777516519976926079844915847097607050 0.0002072201119348730922090332923404194807952554702637708200813784175328948089002 0.0001478325860115531724160670260096869587247698552880202713929009533246117879214 0.0002063224014547248622619925375560836442895148082432358070545378730923705211074 0.0003515055150865881626850188945628211877117662767279731585924241036601281437883 0.0004482448267219595650843164485117395086404731263898411149890937904506088286783 0.0002530592795166442701660825743169840244355042248038491789834354163410100742302 0.00003207395042181822627932104609902979391382955103753599754027101334586483915587 -0.0001103839444393527602408905191747006442739108503260601012759516562429009528059 -0.0001806942783114524123243087581910559575158760017427542797672622052511438088114 -0.0002103890360440634938015056392300098796637105516090439865891614728880981382052 -0.0002046916717516062103824908845404776338021323014020322840455533177774383667138 -0.0001726281875052130926990708992892621661484982385986547161582043256560093342412 -0.0001304303294242583806799700755106840496568926117922384622834246752114010147846 -0.00009796357632437043350056158584608979494185131182142172368827542848501463713984 -0.00007094773362840328177457220424537113795740516962212239263418146007263152583129 -0.00005001433773582287237976114955733091211107172595857250189536257718273002733351 -0.00003248210648021874712624116609937531769480413232176545320256430342097286014742 -0.00001899890820348474613684597783316179251724195962808921300929476411174799682145 0.006085457756513777906156773945204834483382877241584017486227414294514719109063 0.01740033465262413983142643158110760468885480737487092999220512696928425110157 0.01420631315099697383205139974963055684344989509164359307531019749316240987753 0.005635975124919194203841793836598415999589918219907567501031032883002731890279 0.001676908675997168759489969605080174831365043250843316890978761714091530980961 0.0004526448167563066136673910724053079138756472962120959097286840056426879343203 0.0001944189830922562300665521629086338391853646642399879112083925833339548879020 0.0001522930834960792788761815162077334178842801528762568448568214641160067139095 0.0002198414911495475953050923958353519625165352531135672257090752646261984645078 0.0004003905454934065022463585317290874815456307881027383020291345778649455439141 0.0005524053337554405517130588521004561094850623225773647532290544910250240247279 0.0003505941229880431631049880510037781099885743573972307172605650297717867168116 0.00009889151464092061317690589697758107485213523454876086579322051532459214868454 -0.00008221033991503151135301296680369037873313447934932710055199540667972506762502 -0.0001777542071401789553717195312925907745320231831615338602817299581352670512937 -0.0002185370612416572237587833642971348386845938388664506666399728331781457163476 -0.0002228112572315045366379003930627221814116548864162349483747897605891252609385 -0.0001950023062399703766100760882889988488857718467091812180706992298554643433085 -0.0001540994806913961561044201418166051586137691393381643568643241736902381301006 -0.0001181311653626653843807780734026535705949891195337493953197687531899322951763 -0.00008589911869153816172156038355160465710720941802385110020543352697791545546302 -0.00005836238125552291024277090404830968556689122841006181399893110373485987153914 -0.00003416686962921055242428469492914594654196265567192389650191587166966455480335 -0.00001473613444845886847562673538671295882585859288033008339071660003765643030328 3.063363110001511910946336683398368210893982825355044862570754089614388882453e-7 0.005996124835043609284024843758493630737155207018450332873114668488572368528958 0.01737777125182715696125811548088567680439976802789254145847644113737217215569 0.01288567965053673399238425869939169787806246856508643268202532082453406665732 0.005054286285448975709344121195085936580864799369039337671515701154984773419260 0.001487242235899311932859240468579943455212039128362207601838228678860775472740 0.0004007664568489558696651223457407254735813913405884671499696159463157593886336 0.0001778593427004772684553079819017921918859717918487110268643822555472430374059 0.0001461925050084557770831230739669131063768429537539275019766616014288811750268 0.0002180549466537425326104423246488988065217106589251105942947297730623698859823 0.0004205959628623113494295458635105467307821001428012568532125136905853381075436 0.0006088442224615141094449814567135460516401641790009319558153119332425590164540 0.0004079270748663099068885648162463405546070650438065125138064199311818047298691 0.0001394251357309716334947030155411285257040395749593259122744227064814773305219 -0.00006320229151091737107529225667591688950806194584222478120256044222348797291320 -0.0001698008734949828958516190407099838572483107119450623240266099502531717805237 -0.0002153457461271300104935863176154351975337374221281870019448049079170155424965 -0.0002307281912322012850589252606441758051983263815059507528141935018359467704324 -0.0002088307839830790041764457781831578364843059233084279782631385776041322957892 -0.0001697776774000068369475707961764104789956718621624479226375932923998525491110 -0.0001313110858609858087218233704113169209296318074199676031626978276152272018675 -0.00009549772158166566970806876536441581497896992996991058747300645859699678243659 -0.00006336847390732321043290285860267322873241404334657876550995577291926438948299 -0.00003472338197592563727194912559758726702916374416331202747662838246947782034014 -0.00001143289578534460541827969116239468051347890183421771594050783435139201391755 6.100869753720181598237930480994872703669117923117042240160735259877985432663e-6 0.00001856969103984388257585117384034272188452421910325634776484861002188908142267 0.005825056060461951731621080385575064493164748847278227005376660393974750849745 0.01627750995898432665839895096973577127000923596855071809323123380361650612800 0.01113124107382727395023012667959983470010781010616408602924693335116623016993 0.004330770009624070250755086873752982883535860136887947312041840833366112953674 0.001262383427174267781317960473073700306182976671398240170529432870330565264898 0.0003438923149424388420445871501608156419705050841728204823039476516020761915622 0.0001552305719738647723055656473597019111310879353348122087741171153059448907960 0.0001311125311476103267181854990146666235051937121882216635638565240707553652770 0.0002039638734603730270137003157291038440082114648668951386648916372093531690283 0.0004192653797645245456067743978882160370036170917703072873841374419501327373897 0.0006293682164112803200047727215846066421749927809453521497791757897965958632826 0.0004355464072393554954175912887148073935329342624688086612505333710837265576297 0.0001632860686178608283458622838336679509187120386450044198831910512356960032418 -0.00004761238607334373306355497847973339861688475940117074866776331128208129417144 -0.0001541219035168934747903977390190180320535037438976876179154276089341511592158 -0.0002058956268560696757944667993441234548908064361081935374080984519718220706223 -0.0002336394570050959131950001685139698964842492679561325610399066629199881547997 -0.0002171649069603731034942227170099067036530244615176663283311953329155694459944 -0.0001797659068816548064537114382018476496770739305214374645763027102498070752653 -0.0001397809081314895355341776708991260008667825094307215160947075557534158725720 -0.0001018128337398200935454369101758761243142706870020026795719536045857453802226 -0.00006678132435341065673617452476471187675120504547836445708949168693716469679522 -0.00003530587812406734867476529939491839678833157859853386394139591568992774769934 -9.557270220629742051645375840535270698296120798740038541748998973309422590598e-6 9.545931827672933734796807706458877371178237112662625228615283974476264289777e-6 0.00002294977159460373260282158867706298012225757675136679651660913930146172462598 0.00003229557063013559541710432479618842123181962527581093800619775037916233532350 0.005566177636616092685373246673715353205389332263693096854140602902683798638138 0.01445825102160875516625008696264658892811205180274760027307754497726871095439 0.009066148147475649589893318675389646376110799253510157208958922928702039241555 0.003504669314747620155438672833282769101460826185704492459066869698710769342218 0.001012970791706714583139062077132664187775243596739502013235289165894576960609 0.0002812001240572945465272092629061815345798463966329824551155243312073734114929 0.0001265136686671449030711873718094569412032844615532040916985395014487254082586 0.0001095145226330076016285863147111019916806179141731705761048108239605243769525 0.0001806046707431735985141881290236698301144603605533531840680735045700461431767 0.0004011385023821587216235815276086043186750203116036600833922713222580288065345 0.0006217547007727244303288658279335807748359202768607312590306378818010740786007 0.0004407801669038555690468390439890943095489856415272723461269849450196162446479 0.0001769930932735577620476515396000699827103349897021987919922361033574206204692 -0.00003088292917612379662859761637230644598719340608306105364501773576456132721544 -0.0001327594256901297017030681927106702993297471378732848020297212470415565217568 -0.0001953794876290212259332583231468319237295166798204569412514942298578863262929 -0.0002329179499777677142061397504747176087006491906200451670862900118242001342482 -0.0002205660463313914927534580504547378634236537658490015306452160483847248600882 -0.0001846334438279739092196357980537615054911863724429367940032178706418053274324 -0.0001440510246214576376179875784027507881861871627781619916785387557547800139596 -0.0001051443774974748456745231498827771838540413902143714330399974078725055640165 -0.00006868444331030964028504616741286017120492903387532604819737631315463950482844 -0.00003573409984354358685481799642251624827799770639506097813709487164178370760069 -8.633590271133137693334704960843030582908857045300938396922976509525480383180e-6 0.00001135473851539808948773105058072556769111827708520979083868372036973942997179 0.00002522996736866727676310661868842296166214404955609304141002443775523343203324 0.00003468069763186098993263549764337000160568239922056227435166923827886542625269 0.00004086677205068920210986700195254629132268087464176226570875067239838136435223 0.005190517267007484177148942181449253510966805304839263402504500129143235056803 0.01215212269404763795476093023633359368126683456608339117640971623668715325243 0.006773650861970954329453755722901030093651683988557590625092373630650406527097 0.002599662406480753208346958960269521781669825782325343795196143979489815976682 0.0007440697155413688472510786708031394432780829827386377363783469785100005203212 0.0002115737719785201227423613506280385142454257759629699438395777805227800454168 0.00009352138470831249585737101533881732076272527670762848087997784167955613191507 0.00008478738560173504796270331966952311298211741089986720319481511766687060983064 0.0001507401065429249884231628736658079245271194204133978191595231894846845547072 0.0003684914693860355868991502014029703536023736143309153117647445983951556413905 0.0005891589632749063965297966657631754275885421709422640105990203938496178754412 0.0004274756094790277803070042350907900863742391026059452489047888735785663909294 0.0001845549742862510856699756168126569215727805725640108923855104908404668673669 -9.455354640704764444614783781690409816655526016131536755687799652307946717712e-6 -0.0001117256596594802386718054271510347534080165547840887962332914552984463724261 -0.0001853961014840365036964588856748863262061992428782564165041440469385650282276 -0.0002284963898957804370153937542165968544236121387211283388028460306436682793364 -0.0002190915518089747600115361372972232254647125453723186153984654259709213891461 -0.0001844676823550787448923576067162815349492388021988044815110306885478335685236 -0.0001440010498696764455736899064186868138479996243326490018350979797051718618180 -0.0001050863272871183391824463263825807874379661478553884546950146379338242512939 -0.00006836548859190762764146225620163813062284204021247329379097639042747505191619 -0.00003505468585052205402473771635527875680353358519213876962650151000107914605021 -7.537694424308827524659463152540577316841243161846545129226336037415295265980e-6 0.00001268590687290728979039545110520703335458788162596160871025479046683016880715 0.00002651761371628869153172281899060233506085724283441031246828617998786814023621 0.00003556149723281855074663118386237285218897762402482357857790279301810324577547 0.00004078836996211141269968838302784737471517619498680119748582575374142189789237 0.00004264384894134213721430364446176484757567989974539278209756433302259508996465 0.004676523119096511047802018886222655956100237087541245478173363036683746039235 0.009681368862242433546829943838725289460649661719330277979722131050354531052230 0.004349479659614286109317828819749786265061114024175672303147766605184311012462 0.001645128360159861010695491567741879702748708106850006928711168023871103806593 0.0004619038165459404005323357077700252999990455964318970016756615068245874196807 0.0001373327069731802877756445762850280715469387822668342291527501788704965280770 0.00006116477270738646863161908437368449298904894881164104159830553619128887541916 0.00006567385886318065176465234146428187468915238630798053656265404334691293267636 0.0001208271118656555211291906516536006399467058613619519567773816298114761010682 0.0003255916250372034239267295519417385982309942743663314235846335686047762342151 0.0005415753412418801000185678708375518985341099453986252358186858799501590057991 0.0004079939890692853516795152364661182326548093221752767001792790872996151562489 0.0001991469627632122351967874989962426054771049653738442607656697424404915513957 0.00002291119313080169435413082201647619583282433510809419310758602355279502122488 -0.00009053875507533315461259083087507481908228890594544493082164742961620908306343 -0.0001716514999456855386734174001629458556090625256943772434353427892952269025955 -0.0002179303614492832686191095783957306122769093764958506102455780846434133531540 -0.0002115739553831192958473113103610199821715687608561659646252072067626753810569 -0.0001784430526071460248602909986573348855728792201545953049251929623351087403798 -0.0001390068560794931123216556261879179109361722101477243095309278338956874352104 -0.0001008777747709416913175432539712681480576236074802345867283554214533334328565 -0.00006463514504118878831030114204744839797848037168127580375571742328250351370224 -0.00003140709756159182377951247688666912453024840647474947157014012683400327813463 -3.775070123741108602868043630346051710937966599420855588318677592629113127228e-6 0.00001635698638837422131825843998263391239554132634792764671064887411472082222905 0.00002973236237513930989404765814720540238313698767085887313506266625122193420877 0.00003790869815022633310697677263361188315489833501791679745074090942450575719894 0.00004169468384615631747354663240665726626916803976565366209726114348842774429029 0.00004101008937268751251955237120606490058539073731378447746850250817039654260099 0.00003442216180040973300632608066539492935418771242065180622087030008528189518613 0.003898251267528720522618785421800639193038333301321010059455060531123451176525 0.009577738172119816359860369438613340579048032106798795626517465724476890927271 0.002716555130872941094893206959112551693774849961323850047046699700477258358628 0.0009014922414439660365377158549592848987965340310446661300012729497435414405039 0.0002264079095470831211374262500660770587118161027766894206181182555557799012586 0.00008545036494803505310423211892563434772591415517679222670041408044872747150244 0.00003438654542411102211326314012332942006889880503369494918351695379779003082269 0.00003099948646221539460992207669554951974388741485837330694496586726806354381946 0.00002249167828547098001732886197155298027211919901013615336799474437302491049402 0.00006034872393536882318102753572705369011262618745490017393504493765900784164048 0.0001715806269406441731735158029584901404829756161760950104352254521123503656261 0.0002051422932256733782367794834591426036738341489579823441403306759235677255303 0.0001828766901883877413647137240007912065460563966391937937389207053994338621441 0.00009881969066025839478969918183844624277692234123603313728952799530692666647260 0.00002986740573124092036822916815381494772937947531205163621325763524343610218572 1.021588361124273052869700494963335433987267499616576752502665614400020098405e-6 -0.00001906703574530582551740446508234713312071000900045202489625742638483306855227 -0.00002831082910251541630332847123728189703944990882785189431299846604845793172854 -0.00002780120206290928848161011017399179727280236571758507336772454743760963327885 -0.00002666995369990348784774728662431015810742583464714408767734157474696415936610 -0.00001989510533673784408568607699359878666453061658602255543398645803853805935096 -0.00001242348772045868875291890195001411129647659489457915142217766775898465741926 -1.368334128972278680038521199914453480083394508118258977220340084882436149533e-6 0.00001065279957145245159952352904019104528556073318554863102724901351549016008441 0.00002031275384209031629203666435400735146925054729050684779797828146169798467715 0.00002577173643724563503302586130157218444836119905277326294687701346894639185379 0.00002817762432042396190347362577481438483322544886480250642550216276573756896154 0.00002942205998343821947919514869730220212763613194412385337691566104833863340277 0.00003054826143783539059652137413901076820963222808232925770631830655109655981028 0.00003101653237651453314879661662087380939314661890253563472661917521409170720378 0.00002864158435453177911338815929686543469335576535577658241099722677908954025362 0.00004472780117535249169510748667414985543519982062014201204493345937310153534202 0.002459039603663412971705397818187336954275442536888884906039310086236751880514 -0.00009259623498862763326545806671435971947555034930397575773224368626012405176858 -0.00001268204635198483107566677750010848269346242282472538522160447658283739167889 -0.00001585470718819129491593806914128157421463035475195516560959649522036618271840 0.00001080852759081168828486462812492137127708969610782350514919790137490600291476 7.862460436823562115856204998704747098133525499271717152823381180581663245967e-6 0.00003674009889719291686336322021478096354047411395248873164973565329998137853630 0.00009029157481940856038556203750776966631240481892835147766422878728470455671724 0.0002210462766573262801362539441692501651276226478000623285553365670102238184806 0.0003350472519354282065897124640104594948922125270982583020642253681993181745943 0.0002746385144750231522297806306016672827259441656840587767443065407956805911504 0.0001361200874938795164304639144563215838352238322060941735121579919920820149270 -4.700384222632204488564537353594842141097432466484095408611510648439311322173e-6 -0.00009843475044654888786033312377551524172916773473276355522966300035988138048318 -0.0001561398139029365367255291036343127533501211015368268157204731199558683921934 -0.0001878109417206272189210303169837641521748632254692171924033655697576508246145 -0.0001742191422779171234321859793414889719449021907716769064342174383380712375806 -0.0001445507709861729609432448445643354091834916903119520968581717620270314063840 -0.0001088045921493023679533922222521040376361895625354862591460630288194308400544 -0.00007649578212177545495390129255690981939918048410322436000454858825452584717682 -0.00004638344595180941133502685832906294289726424285263460711611186856218206018912 -0.00002104794840796130649083645534512482679517148460692326699024950592560913710624 -1.617929969426494131157647816429678817798663253936554870828390838403443744765e-6 0.00001061882681975357634819163505173809372244847338599940627118518334492352393738 0.00001710515708890624010233212910480392625239013955381556395946426261586893404146 0.00001877284552566369121576497837187606933065896606798423443262507847466112729117 0.00001540985847970319125260854194810950049715608337408285740883499034157857523099 5.380180025538670252077588422225673131950687975954273464318216568546373221883e-6 -0.00001506840199259609560427806748175744679548777345556834045553594378867992141667 -0.00004946884461203582486380307826459303217619058076051845663517263141463681938857 -0.0007258928237016357047085049776349896697452337019863520009305534585634301631598 0.004685523973751818995668209244452186014954865749503408586627334786276146093087
2.325309857170000000000000000000000000000000000000000000000000000000000000000e-6 0.2291876019300085097812753922955283468499609230329085668924003377823180095122 0.2257357786786133389713306128011572139327653409779832151614102514804460622611 0.07114337099763972166320460990113776918700664022410600666254410965205311043891 0.1956155345166717060644511701838420870308856143279062365535476301312775731318 0.1084145177695011652155864642876235857949811825834719130946111563894572482252 0.03228244314435875024524455741926964877366652461336376275985308510107546342334 0.1529025763144174203687286588291232162298407416760344328096153136201673055903 0.1125702499026672349557459028177913684174381096895736467382929601799609095826 0.03659052832646935694040469765721762582459509885616071491169985024674647904465 0.009144356268132152074127010679153224004651131857963965030027212310734525970106 0.1084386903346586735538158966782860076124790455807100913390424195671059135052 0.08639734578352195584274276997716449750150713897203610779399270053988068863801 0.02874567296588541586730797782568093054797812079086906210570490017283508648059 0.005250776251644440742799802319170250085151630501191828308530450635235342229117 0.005688495121927881246288634272184993594983286491722421357871508959679407501028 0.06209351272308033928216201512085938371108913019920982938523218924416875262145 0.04900601830973007376044247988148171405899706622852998033665726604432116717635 0.01505559663397113567795730398139991844708671850052604950963605194300246470239 0.002663366264671108451531083819237929129045972582747911717104982548258713886856 0.0007830705475372831726242441696516916216474859190768246568896194564609540635047 0.003353205137562400450885108643911139492636021647430160143240876294064816120161 0.02090942361953844987507572936294468047171869551407303912353348562885127486822 0.01000575370298055596537837724464732339803731896203800451214546579658184014199 0.002500226722607909541928349003380489077610655034671617708380868860039658047341 0.0001754250412476796629092554794863917038186017530287176536349972038786221652263 -0.0001627162752186724026516278446014265440147683592780860507019347181814823346158 -1.361603424778009146794887552482131373962694376266684806252520304291371430724e-6 0.002228287202565382775407513288847928660855456512346999749662533861052996326681 -0.01351879311616608917089890511233409183037404799123471210633217907471916306016 -0.02214355329523977144217520225845003197189164830723384926543391631712817363272 -0.007897601824800399041532749303711421549377975175076574264699057674955010467261 -0.001549457004089670426932053990216740451286499896333813280943180622045520328718 -0.0006078169286080678055185113962078668190126089264739766179029888623647351639594 -0.0005295599941738295956216286282001029153087135530727426088439970217059876527373 -0.00005443822357497010945849858000257206537229578881122655400838565707629049322805 0.001932839067677792778650548457075620837619487890268782066110545715766939827064 -0.03926446502013729352033263025315836183209524208385712605906258366654475671111 -0.04400168467940046918826572020277215339036599887911100766388527517533964261123 -0.01476808905807351684556697071591193876808090311049543562084251404347990082492 -0.002518656884393190355925722862240410614632513666999548114775716117184823305191 -0.001072970577563567877243897605192689297364408335708827760970731541200032344366 -0.0004253388629697983249230862818099144709355224853435713330854538810727001459207 -0.0001749386650750799540552923506552052725095350157124327579233267308127653744661 0.0003680154372623201575292369884669514185044980200800795294888404120272249569088 0.002144695433943156433782270928303552642260755703907865384019288419251677636914 -0.05508698522989732961822515086170609956912221749681684291011691005396532412440 -0.05406601587895787852526599588163733842128401227996196753414372152913444531696 -0.01717438200321274345516886533294397336048933887055607702992106032046713640012 -0.002878069187491720746459394851180936887299049789124575497986599705797906856808 -0.0008530273844371530723846277223077006325825585364622574303699236158665721010146 -0.0004246816169561869505726812560257357059914027554463393805233697130218627626351 -8.883860897440896259194026872919260754873214989323332786800328742458010048608e-6 0.0005215084653775266161270043856002563533223377573433103546269206531620530621985 0.0009074616183972145455108851077345793480387852536742261300965006574711058423822 0.001869249246410305743465515203058707897413198548499386119671234998206542515150 -0.06240396726165098503177486050269722408626993721102230332957914331125970197275 -0.05234657802888374940637469142756146503933137896127796876346087569633601111982 -0.01615023230430647972669975555080860471945781446582397714616960583012366992598 -0.002363805646062614779836962905875251322255635516215727745150018825111599077151 -0.0006457520081214115142272044691434960362792168311880735986300113160445429163478 -0.0002838630493699356386923054187603245751830995581434274492306309055089465840867 0.00009349965830201027404544718573597235884092443295083681969468874828759382744072 0.0008062689645619836525576791866085356163575935011083840484381367496638137162545 0.0008280080809759573583996031736382116884543153742487442900874428031238731616489 0.0007771192874832704115645182929437770838808802541816996915570829888487715509318 0.001706409497728564738051289607612187589045557430482617502916344173496201103869 -0.06116105665394918710929975366861379631911844892040318667717276709151403447569 -0.04055023206271464407041295207082571993417086621895737737076113190663532250990 -0.01199446149778015508210590686923407888952266046395193296418891061224065128167 -0.001784317163585236354009276178933881951273313158893421611242958903869861834083 -0.0004271399334928285272763898516492869369943230503241745054428744978634481014477 -0.00008555738114788444892527226620318750628532169310840118702569578947448102512762 0.0003403236663498407997674506230408722585691596780514806233080495340408961174417 0.0006758636738133479755517059042863722255198998926762939600838048812172815634693 0.0009223165551384799040252026651584248992157859665254143048639638853308086883718 0.0004325688175710689425518508927880533203243339113330626377527238899826591908038 0.0002684952567080342378840802277115164231615098352127428051241511098720108457878 0.002265725357603356203800847488703155907641096270414132755138470128030883143517 -0.05125591057780692637223794561046961661729159646150527623599714259736434268384 -0.02530406455624793736549572624465822346523138252471283700470886339151916111664 -0.006931971577474143672028775870346727030702094308473637845567433300359244738608 -0.0007814785686323394131149802441362052791381138756786902117390410179339055602953 -0.00008118895038265439210969698686299852735361105987028437118860551552640303741246 0.0001958822343983572273154336742370136309799914359150417075697726579343690805464 0.0003298067303215563067016966612364222775646162152582179252398531013922299734350 0.0007046793369363526553081999497656509038374794372770023255980034621950863415382 0.0006432582976384855763180911711995414010579134425454565512124532933016418607739 0.0004355926717718378546148751197934147923956867829682748519986832887524407963538 0.0005353980278334478101673426871174973384011442661722100100608907643174551856719 0.0008933507970737453538858390382551959349502509388164195414411991257354392386470 0.003319351563819513203017714280748529832875894179370296822273579661301637034337 -0.03705632130553709049253234426041788403184693097862093499457821130360550305814 -0.01040984513555011581949903399198724199916311325190260130739529358550877979515 -0.002622985749005454584310160206049710240173311850223599045286062349590057453390 -0.0001608844560347666853898440368383705374914366901836975925222425225570501743385 0.0001954446631258104858238771620657987353020222251268905812671596373741853801657 0.0003284406351122545310915022364858131556863133848147903111218151473335574849203 0.0004583096564608650193601906546364088891437826101762901158981546838054973205910 0.0005097819161665493293889601273657050207426450714041705771487255643464757673826 0.0005123933640905946107678932767936873649808671427835299610705930336254421231990 0.0003272222809538553353793459030261627171458871818849555706464404691863048779211 0.0006025894674105427193185703857613353712045945554371690151964596612344198590900 0.001080967076485112570275593324893604739190424481258328233285955431188257411496 0.001001381864471680980925541559885181494218230530363855750900392740766700939945 0.003861439233172077912031003173537500619752094421616517620651923501104399567094 -0.01948160813126386873808744305234414056603367249428783912703316508402459478408 0.0009277118577650484219536499188177890829314879023713594190612031865964811912017 0.0008829594892970665967585924751545593641614335336375577294594187911523622096997 0.0003896679521987337362122418202803015498501567073987540277432573162702014219866 0.0003552007342767139764811936490601698511751324145576510400005614200323080427911 0.0004032102010269009783933111513197606709538353600044331000164215959905618240975 0.0003905062983515142232230398020597177954238094747481848188673223972039554487223 0.0003995328156571024053039362455803663341989804770494450894287503607670468649481 0.0003601461646656479062641446290149922732844126386470130579733480471194927514583 0.0001979549196199683572849011039920345277911897091669665845544978630684344963015 0.0004864425509705531493488673808860136147920792928537852071843550434069612834546 0.0009707015292379555638218622516352179040964785705782783653424481764584436018577 0.0008948731085567960149265563998940408172308818657926701973548830060738617556248 0.0007128469754983191049087699855762511621335383624328427593150432133523729359804 0.004158664820947197997907132114400894548232705512529846018136839560923953674744 -0.002089332688510034307566134480492182665978839337743624414342637184957835538304 0.009085439716780186746899657708419431787838686254548816851263757815501470184808 0.003143082625649479469159911557550799935688848795645665048698665973026938900167 0.0007174005099448940210404329109769674435100769788244993053762782607653246217567 0.0003969510035750982751224342561470981183772415063928660337645096557985842311741 0.0003497326588067346541580940025182516324164159932185434861679926494947465152139 0.0003006768014226940380522746393083949477136048049680675307256466172851823492544 0.0002411613712964213780462924418299318746653441505014611644507737094056317572262 0.0001784212869362272002532533511315064006260188818502508592076894672299764562354 0.00007694890140917787697282767276551313598424547702633040586996968605063201540116 0.0003298414919160012446269462343606538723288487331447100984247949090584881761497 0.0006710813440902211363426476527302180602401270584107266995356995348432755152026 0.0006002332549245503358426808453681367466596851174427888681974115714288457504411 0.0004822582453838310568145757997237948323747703695761251654523035740984441622358 0.0003234551138669232109668776639913664234673473835302752982256516272554266594527 0.004460934572302896999139282642535853784503043886490050223373750290457979558927 0.01180416775217171786951772872717847345087492850587456903909479861372149427953 0.01431256101682895723168328468076573231888702928929557525525335258794109845840 0.004566747143181874003692544234247730868318911173316035258111679232240256602704 0.0008400234001563259840515518636053212434387494277693278955030224258734742110627 0.0004001308350259653677286313113962600652225915723664912892150782487700951107364 0.0002810707936812952615504220508273364331375682642252350159639932127321935543871 0.0002069281292034463335620251354528261409647267551124892628278202762433431150637 0.0001064249608915833808353067679863709910798491431781419632173894924194216086132 0.00003857735357902644458623259054133793584752799671011210302123579517559100756705 0.00001059822055171254900875892197664613709824666600114624152448828145473710827738 0.0001539163502410263710277069689825430107244141746514451166658723075754496824237 0.0003244106548644827400615848041742778707504803621567200494081305206671798364346 0.0002735993635125424909898116838870123392270713266809183543298013953130677308825 0.0002281806240893046724419774566163323216824169438262962050307375050683959481562 0.0001623893228697519268012209370570291339238981568817196931683367018372488270791 0.0001107881565747736868889434022345021375145797221986112754688421114320917807708 0.004766468734391198405963277238803609166670784106290137367322181383017110530180 0.02182982877957529401741595284112058306478527116205693310498569468309747343370 0.01677333650264591131006830446653823353915525359705703332522488557361479684844 0.005076152453391837011175166552910292229587699355673377675428064448204745786782 0.0008436303055965105168765368582867383699794251923514262959627331482982905454418 0.0003147184850577976741335280355123851609062975240639747813059708357154064513089 0.0001868661885222365220208482583648553876191518732238602471693462908462177348868 0.00009811144241924858540348090822250638686230480808909670702018667373523259801294 -0.00001780833411738004061141248123023821251015959766377766008737280514407701490570 -0.00004809417025031097714856461066538932835861269945546242854297756788441682247171 -0.00004727096886761117481953585974019089997852616489043789672230807229296888991167 -0.00001472949295650822393017887123949221367911954758043581168909073997551436887154 -7.079521844812215714232005472512492715042812287855049289120818128777759412316e-6 -0.00003278610747785067033884674768289404160670838171952764059846514240343916937272 -0.00001569925620177382540788554025946950363889210471325627774685502021809979163256 3.459752544087121517932209241760726903251831020617039952794994284137136637378e-6 0.00002384395197899902729870846621834799101327986670789556899143756342990388668188 0.00003616106711607499519962424077091660187731464942746266076530564050981600234139 0.005123160989975949271253825315146421045741481328834625173228646553639531595389 0.02765331218037109847714951894938045931068838250594989717569669459311100715264 0.01690080370018241519775379646956585680375364847974070580544488536074699755987 0.004881719885167848695306905488098744904661842354595101815472205989028072356654 0.0007322678885909669051957518738198384881484530291006399286297892215515462791416 0.0002426384416824966278625573999991306255218682277732356767240363266984155198372 0.00009847047078265266604961277861373385287496718752845702393893379746013326802272 5.446047913504359386670170842182581805221653983989082432641185284653990679191e-6 -0.00008547251845220434443655205863452718989406307975592889277964473670534017055657 -0.00009903993161061778186225698779372667056504449629998924210962256388549395474182 -0.00009499131073425007486207742578476965592924914800538858830247997124072868339340 -0.0001435691520181239829137926145946855995884091427488215600593900633774837457585 -0.0002505317804232089465484362750576746497397077114499450358525867788122662004403 -0.0002506451412749469124890812888966514157187148537230558352948945597807579156396 -0.0001886769851594990501766242758611808130123220811584178525992363031554989721491 -0.0001103866780540447162237407953596437824224792210419901081324932320229838236186 -0.00003955716320681415682650964521196390617526520020610977038468545177862938391443 0.00001117875314482322266969663027471737087494748926807800893980539936508526487781 0.00004835396297747629745119159721870538864800913931217545901766755509562501962596 0.005447101352810106675795788180050766160817802887494471587795041783744067860361 0.03032655440060566155987129522104758257251097432544467088928152538809966218577 0.01542197557137409624121224177230207252452994473928445771361642546489525004881 0.004313219443524559437367699037940069575912315977209819854823682065122748464338 0.0006054699872558326309615080179977833896404318288415118093972109553997018870935 0.0001654986304219778845491112917754906067640511622605495874229604170604195945004 7.938806951590684267116153769087880126786533407932764767772404158127951787026e-6 -0.00007381986473194344005396370415031357296942261184926246033477457085016112236019 -0.0001136508840023184045820518659143450889817842897305206522794564788296745975512 -0.0001353127460595532718047298994543961911967073193627282786305489220157331120490 -0.0001181162932024053902172478554070611597048544763995272993798245962234123313841 -0.0002365689528953786746888867676620177628768446351439774336993161014677359077637 -0.0004316550811882056084742949937092893985525907627016638433777016252983460943759 -0.0004100215776953533814413420408919140254170993083493752290107947238610792821760 -0.0003189208543046319548650457455945157331286020597725617709259827571605203262207 -0.0001983486187140441399884255685958766940826796456702923216308359120928506070467 -0.00009068436121974879482091234361401814522867805895225808109045325370230213360316 -0.00001038886176896203087792532741606241706489450177854674197491396224585956939942 0.00005178981057878020924602654317065292736327360350041139083322935085599038761878 0.00008945567653562710565601758736776831998793131367138341457237301994415489885830 0.005747539773859660681070908841732441315210305629749131686083800449500118134509 0.03035628873445032913703401085075021855455418070607715237634720745167112477896 0.01331369175060239607715449008859367472045505342039473573755316722408502312865 0.003643515531312835229809823278155474593783607250992715735155314784382342365051 0.0004810845524906388792660694825118393137983599759669331177846378406740374705221 0.00009619042945816565231098303828636440786673460560881293824228326150416531089901 -0.00006443682799534747741082396482955070819471568102378688829800004478953965088475 -0.0001132780400330695836089792697780224753840183058487830480552018821141469399739 -0.0001272920015946278768488230870736122269121699183590657903777011481546250241486 -0.0001552472191226390934865991705869887760160861774413564125482624478722441350806 -0.0001175123526664667572564359366311212788277298655098703929582090277734139033595 -0.0002704488090306013652806497317297161609591513544893280374971739717097121615808 -0.0005138121095048900402911808722535289410255065024525913113339442332574607988595 -0.0004822882169732214082047013551056297935194632129717076799359915187701498231449 -0.0003788066532739369702636912572648138579474167966294482572206103965099237322047 -0.0002388105903015574272944433472927482795786619477889400802848986126318349833346 -0.0001132297553427289483982355545025806073420179698207011527614657366034212571151 -0.00001948530889201441535481576200145322171173747358329209087624724672967944650641 0.00005439770963997222862071204999908538258532066333653818560472262253904068937539 0.00009672621449170109975704930934344342834728121726979057977205816853759361301772 0.0001202219243135400586015057020201054483337943447734728207086590728612828792620 0.005957386517912829090813938103927854737409576239891356609156779225901995868077 0.02844847777994557096396004791520911109056585408357501220652496804415323660746 0.01116732964339979565053949883878326886251343299073554150236557452405589015366 0.002991492027018072178667180537365814565327612139803401678555356475146921455891 0.0003695800606035660947119395224622664093792197425765199177708897871494481459689 0.00004431757948252433771536586687172846425778011961681442429317684831858309823400 -0.00009668083973217952549344967582776109772682769367591805081732328941685863827193 -0.0001196764889656955618477176458369045541595705139695268008454049958486645271590 -0.0001356803624016960966698093069218005344964024168992933660575463920129948797208 -0.0001633386470157077474723475208726227601229162315885660735888070574688104097614 -0.00009816536673664199884173522022196270408208218731486762494385695539606933167243 -0.0002424107884136986959157795659861144523723533659491725830480555472021458148936 -0.0004982013966714327060398240052330274167594054059138797246925237722828786902669 -0.0004709140933661739922571845821809766699058202178893461425064676895221050708855 -0.0003699057138859202927996749304624045581589798318283557983033901379006422784013 -0.0002306173220490693936053082635432266313289029129704594391540113531464928027647 -0.0001055590167225937724971376345785191405501275444238976183944686329715757838490 -0.00001506367766209311234383870804931486338293797589975094920422037954389947701997 0.00005625939284699399446321987223357089936944701040193691916126779241723294213241 0.00009494610225639590351792721036288999478883444360308576941975028833826375718855 0.0001168338791273712607375974432442432742519685336027504457714133453110121264607 0.0001211925803583357733062917155227754156468673741068437213529174420843900215369 0.006085865229610909372187657011455582666947353785008930112360013953663225403640 0.02521522926818729226188703529194383130280292165271428711276900434958994665491 0.009203848943803632854463094667158303468487940139626136094591618876503625479967 0.002395919888244348918481316302306573718177363969890263455087506083639154496778 0.0002791396972627843820520179263115266658307246922493292908110779249473237271640 0.00001405732196244303100710128400052496709287894795255104771150153268045109679291 -0.00008414660860377238115612524673459752197964889668033401718187504055102924572033 -0.0001070306889822213583641033128222729071347092092091129629945633194339106275399 -0.0001310120356459091947864954417030811715246125348535050538577337672196084249886 -0.0001561799247278442131992202255814022630694563850235745324049164282150625244123 -0.00007448425667372077343101608203019945516873071990349272587571553790006368346005 -0.0001828638613933726238065936889329775857585591649247359561657011033501042328865 -0.0004091902575722114509791227060025220764026407415565777792684073101921902863061 -0.0003895729382309235709229873384912344856834053468505048444543828969419678347477 -0.0003010890227167407946665046727755422561881246084168153686495000224585278417002 -0.0001800819740052498558933514287019463755349475222770150370245464121964606707524 -0.00007339553741242201703353012382518471208532198758353816149885456914600580468640 -9.021990954128766646222761595789711681426679524108526006384838134422918642320e-7 0.00005577871044268823259332074846940153373075379610409287846530207924517567114454 0.00008553895717215215696563696293826340678201474052876639022407916164051126528441 0.0001024853071308339234001661226693650357985015360378124314264788751480990056487 0.0001048729407553378130371656291534443994177409688768312460031828313198934091708 0.00009484593047256431756573512126995683973271902185039819291767391033282212965008 0.006134076799374079264049664118124271497729390038388684921530337849919177568755 0.02139677955032998891927936690994403292362341620523997676489143236480471401859 0.007384289892097106284296183389087213213297315150614974435180557701251195821282 0.001856837081204697020653495438714080861160008407139199746054818973516487957519 0.0002077422651856863782609277371590020140403581245660753204960680109065437731729 3.120768558335144322961767087800317561849683587889553068676851581969787471711e-6 -0.00005255860061064188526276651043020660943727269864653539603110974013008977447468 -0.00008448657672048247315436210085524999437661680446498820705499670709215199723658 -0.0001135610350087983815766125752770781040836318722227209983269386430801014999702 -0.0001328137111985250728853878994312859937183055502741048577664741365952750714858 -0.00005062619739480369745222203702107821940070928203799216483569824556576683706902 -0.0001182462083337386817902183927366360525833897626508481100309485832975974928515 -0.0002900248845850647489441933047580417631293136563262954446702919803098020099244 -0.0002759779290222609319167896726957175864123365117704136054291946781183813918029 -0.0002045563819594847677664212211583844592433472982395107238906333985496898012182 -0.0001113745733689452528023000830677333291201488565267609623708755930483106894863 -0.00003423211530137915991441663680288222153748035587608783098637630219350351697498 0.00001354174259384952306131847425324601080807144336097832679505689678581550286326 0.00005206810782156752077989747945464878999024474258557672449612695357988942594173 0.00007225358833283239221277867857535579137724197576728975367421996845046998372666 0.00008342485435307038213501509027288580536523514432083137791377602580936227301714 0.00008340302156478631130405259528450119403327193826996185036075202930865253260825 0.00007348791404644186663198024450285708551579481156756266271602572345623872683200 0.00005834376143702903122991708725219503056129670089187189713984616289661536412255 0.006101210813719422301562435643066466858431372351137391360332092580080345071014 0.01750722778293760415239765952631097206024744920843491413561101661856736720500 0.005658971671101352767867228088809927656691022665879188282724356829814185420259 0.001361454361462303174396078759087428539040692732724597396764934394230485724379 0.0001484433829073025360952333775285300848915158521224982433374913074659319904814 6.088807247451310541600999545345084447431738188402957873088847608200975188534e-6 -0.00002545783497366816891127412069062560702265374220825692481661999808272844197126 -0.00006110679665139678844330500111799660595740375730197256133731206230151061794752 -0.00008925750368627900930657011395821672645481289087234842282454717744286364196125 -0.00009861945305595894405347435012680855033529082568111257025196988935762839681267 -0.00002587454142227129912680024241537492686132592663433699403848565351567786684983 -0.00005778646570692368593526212480134981633938598153010291147880173312998799939148 -0.0001688830539500174490964271176783394961807291117804508904352878861024210355320 -0.0001592709092786781065546807221725314900309445900553224973507748190408567714238 -0.0001069098361570761463899179504442973173235442920354936994731795256147449584396 -0.00004548235452617553740329798662688275089059121081930266007984537650943322542949 -1.637328363840893988967159673194792006783566962524930738423949631447427362738e-6 0.00002312623242561574686965274684803562505438542276909174587890915429525381944027 0.00004600451504224948728873923579903426765894953256548005622064471752878257117812 0.00005813600730585596014947051351874738580968267141769711307702055489757547320864 0.00006430228191475777322170585371076630915301357959062731341504422025504335282539 0.00006241150215042844513364170945538842513081529621114599141169871047874037661219 0.00005330988852979003432443516385140251340211835703874980776210667006219459134523 0.00004159427222849158373750053589178583080195431775168177794877773413396038776115 0.00003130380669181444393663513498771678213809063284808031087508611798056210062901 0.005996301039574933212752292508953048145371191114818527821990362639452101036369 0.01378513667801177134921389526399800341305780161384950649686700130393337515240 0.003993029956894378421726411447664428105151810721100344872186837902558795831853 0.0008925087187642013282845687528538273747336361845860673556158392327943952944612 0.00009515601733001436275123442039264703625755562007002567739619235922015268669325 0.00001261050355913265203202803362870360525130424482610211921760822707855565585649 -8.354509671169387519004169815724938754782696667325507648441216113438732155063e-6 -0.00004182714734428994239396713376082280126912294036423042026661886267299392865109 -0.00006354107801214360126677597458060938531856342831093211808474702585443836637446 -0.00006051455347913201869096581110117128640460171134564155332917686673651575145063 -1.876652637366721395453840433428359000852001424056796977691999667622042653817e-7 -2.656404492546108962935547193645762680180236780506049096416660716047587701602e-6 -0.00005819732182936608576526401750430821071687649187292468361550114420566472273805 -0.00005259877887700652212645094326829760286575355823989509346774305020279165153400 -0.00002081629823674004182525475573739725528317941632361403497420781386483732764684 6.868668181466007027351778705107503139984734697119886948020083731691693360673e-6 0.00002091636830561260930288795907312141568660866995339671967748103986310936448317 0.00002855084370519975123625314410737419051066920023634729458484661614299644176285 0.00003940643549785258201899713403825230626507738704711048766351203229571427784508 0.00004519019369397861459881277338050190452342232703243719246683803338578355670443 0.00004742393159471034031341444161122079699465520196029701876637328667237142195875 0.00004438130897575915447006163930978704735360475010062116633778926761602112193454 0.00003660073356583061541555350113113093660614811080447358474354413155148887947923 0.00002835499506447407761821497569842668845395707754635629325008634147036949713801 0.00002237738168917921136164430754251476082864134696420640553697660041705216214921 0.00001943460443207703718102839613028963449437168388422040917297117657937394762256 0.005817330663996426699344735316721979329912970811803484805850760695139714351449 0.01028144086652347587793635308634576356764144586953228105082422255887640116926 0.002370519374290263311244440531886629015769437318906154777692821825384099881124 0.0004377113219178868855857939533666781166369879372640965665417822874862295931774 0.00004413817258318981645720154170754914827835071815218047748817205600377582406822 0.00001414603260675146564108206372122110739913788478684963766741660020431462556541 1.663001124192270713303125770210232969217363602790466052841437257537850642654e-6 -0.00002575896519255911623929648940197203507293239157661778452100089223156014063723 -0.00003740137294900397717588161536842580988521054441716363646844395993523445466020 -0.00002217861444276108958046197541632951733716284834503142418562421701338420870295 0.00002521577018109364084752140915820176759376069308150601086472901371319108285998 0.00004749363668132237687996306677961856717020431513778836063330610315388416328314 0.00004064318614271483233165825257561431410254931377082408385087800601286508347515 0.00004329314979574805701163119608120077723803255263596055934956711534619657967467 0.00005116499359303386612993631147904471004250175871146527389152477955611558995694 0.00004603872392579475652840582353901176078398270259062738162618703202349359007217 0.00003782114417617367475368833774555660256480415762056703955514718129610903302342 0.00003294662840571753059388592407443491519500247537662114912979785322467577290305 0.00003398969756580571089025600191627159025412298434730143260338365530455517062380 0.00003432083922110430008075752489923779615316257798280824895784368158615854964060 0.00003306823838122918989468277517555423673903368729434408097022306762127484360919 0.00002899683015852824763865077215764156510533823620021113281602961995753930031625 0.00002245463809684004579657750566672232213808769958231615332009170124339284259575 0.00001728306455299561321654833333331194165954736712884447032226343021681229933958 0.00001503226103371599502414993454306020047125315028754623920360774409456501369739 0.00001561742325957627207420545227998092241059115625182780362121094007383007121120 0.00001800844489865101369054458640577890351611897106541359084512924408415021578062 0.005555252645405532114259730480156874386574882579306565653774608922709489101357 0.006951651739523965342487291241040247514679901355646069725197471952271177818288 0.0007853165042490818522792944983403681530811463444721377420005995666808597523415 -8.728004920083218598833449862690378891048949368242857691023086784662068961344e-6 -7.628011058327105296190066844479642739879870892045198028068990585179905837297e-6 9.204558578298908111086670095000188372685828884417434463485663638019883234156e-6 8.788865643174247596471190940802148991675856338972898180812449838676126072538e-6 -0.00001038739873792157334707087880636627707643663348917606865479299774250975933208 -0.00001082102722913757157382215660875786202617085804796167510613846051700199076486 0.00001535155880124256400552351206908690819668083761585271096576430980631491405687 0.00005042319601014387653935454827584384458901274839378860939318830377894714091357 0.00009532579086703138205492228644408540200822840121640040929443823247538681081287 0.0001318672299043987331116330783423406142495168792564493830652701613216112124950 0.0001310588070037704327576231279204867612264637001226527844334604851452664082708 0.0001095536263902668726484801889782556921699404551978688892143860039764240587570 0.00007848861366889756827414328451147339201748941100126763092935313503207761351978 0.00005381957836113669089146725254666347464037189609063713232816989374769266803307 0.00003832168419011661272433058152540589372601673327527929094660324159285358100133 0.00003031756633937642819971504814733443078360447402499693686028004825320295417583 0.00002532591479399259188435965532552397844288160500422642047969401305760388482661 0.00002043656777394818783345591315854679022147480716127301028718729714479570249926 0.00001490473457140027476015675400828220540156314581039468761964263189251184617883 9.004271785829630867996047542460586932091833125447615256631529499159592800355e-6 6.262149825911396607199530173323268091155557630781969818289101927941112595958e-6 7.156688701010759045759229416329308188918056200919469095031365362677449511531e-6 0.00001080905048360956224962198499287344065041943564963903537653762535283465387109 0.00001594512766518629703837187726413646586673639158564764368746871199685978737353 0.00002150109124883626647894436390765925299658521664512556759805854777467806570592 0.005180332189335007950002376997774864415307309962657137370066492272164141081009 0.003747090243230413652247845472370392322204065045489092119894944992916698211069 -0.0007582658890756658345187784462303942474933414858557473734707009215392528747076 -0.0004458028376759388787520658885623232762939614957755032734140907534575376289002 -0.00006079452462121940488364981934587859127879992538593399090519782814621324122941 7.243723386542117331841445667376487435113745921463862633599321925989490139573e-7 0.00001646061494230064614413000010067107550275046438063744689807772246513895960296 6.555232361886216778301358955751510686487979582038704319027026327992193926203e-6 0.00001652996423488597966704342409402010901861701808708400408888322811856378029532 0.00005226754455281137183029392398734578214923888779229425788163688210029843187046 0.00007624501780787797407873923526872531181964627675489027695717414933999479378595 0.0001438237326057567851603831991312547378262883372974253476265428594220603825790 0.0002209883159574715079711184848056758526793059371947048676346704207296674139807 0.0002111373683789176822141581158393123075565942342049889543592726425325236937114 0.0001588615138523366962158706133363958505167174894219692982387735045835640745549 0.0001106692677259441272078549197170006408213584850529533527068927968372309486511 0.00007152081101479397603395380838899862839409410228179640948823746139638704879643 0.00004547069239730683828095667439635930593540212201673197109211340796880175908373 0.00002826034138777770430217101892686599655928746509786169581503708831276197764260 0.00001756450800998505617709526457746757177176400282998097857976801939195671589538 8.504084386428200254416788111284563392875516740969322066745651045546216499482e-6 7.251729319913586335263633048736625302023540983483581912117337613190543576673e-7 -5.444903844517834209731231127824563875345921446450803679117346698828081427893e-6 -6.495319977908349813698352171412713684416556372556320528095853003857507092939e-6 -2.928485928030263154488786215857300679933841232231726704858672581365446179008e-6 3.554748796743437681186653100235339726321634990323622522318559600064437807789e-6 0.00001140777425326809205396506019776510675424945904500713696803679547810757325801 0.00001985543532857978746047070235019171931683338706422370834481770184466034343416 0.00002893978227253397481583275364471657998048260167454716330845518023664931144436 0.004678054303456376003689824000463687202688637508045871006632196530957532360761 0.0004984001551955521200972715269779289044251464744122533959978220864747425199062 -0.002272215738578735108443085799141102464511477573804015170150288427979184687160 -0.0008687588283761321665307273078655130519907557898393408363786408432083069504432 -0.0001125007135730873093342667082047032643941532176198219754808105029740948944835 -7.822699320388463146607705544793786958816160921459112608098962946879906664290e-6 0.00002816570157533131335811198805382059374649529844372150280553349155844721486771 0.00002857442075017070454543466105177291459462607243144507540615778600466958560805 0.00004706729569778003817511192735937294364542122519166739466260499027464591773566 0.00009120284592954162696400082067650495773148053116640464059419186835800433033570 0.0001047360700877783938637916400490504488017619698421575579673739203538127104793 0.0001974373385177897330941674291702562773240609095105031017837484668394250214894 0.0003184756755810637003123790527601696881903230224114607607070668652229331224434 0.0002834952193440162362699275660330105257508355347502587735857776768069670709253 0.0002098939330684050688297859812439548444844234152209209611341061207507420039161 0.0001483639984383782814501173183242640494329220564631435869282817386456631181081 0.00009293220033427310583052515905921252933103021136594559518494592949831620724178 0.00005478351583670175075882930869837972627778386814316907836882549729981395694654 0.00002695980929920724353402438488819170124294559155548932305229296883867265358159 9.433052956678881152902659165443441668622824787240518137739076538940663936284e-6 -4.879165386146298692745642675173841839508768377294941162633112930515696067932e-6 -0.00001618350481127795182849771402519745838965212266121111177720849119179976549907 -0.00002386016231162506679837046314803410152550618459451429973791036874105616929687 -0.00002392388513347700095618839929888540381296316314289652386626292150493807446218 -0.00001786407977690006956431061130535877012246781711601624037366726365003486799063 -8.413090245370272729161319687141184481690176236403741549129511155615760560530e-6 2.454674838012021959607037419522536210093142048132491357710139521977782537543e-6 0.00001423704432014002929114443249039690169754181912337354651519527601807825934240 0.00002781507106937582718740969230594171404170521945448818914221583969376616526439 0.00004617521816880118725052168761249871726779973001438771113774260789443660384004 0.003947852270972980666318038365680608691691997145928337296838855345310408891487 -0.005283955471640916408116345633963319423919610988906126892906236325721420556921 -0.004254113177195391299204656589191761188710523868425353490768970744638218835265 -0.001298944886106790709312306040374605392795358247237581902228397405666222772051 -0.0001664917919895998709121521684865683286288091718544648981487199105228331958382 -0.00001388483404211057963316412180357275167031057411976401012235914245469176656011 0.00003662969361046470264994147732836606614399003077135895746278632942454827980005 0.00004179346845835374815396325536501908294819326562625448996357012553446549956731 0.00005322528032426742622858129699379506975072218957517419869716340746380598599645 0.00009758482154095055496205103938443925235555764027594050426765537418368226570642 0.00006487540571581607709598814323816239462984276675495948087947624121623417949067 0.00009042340646100363490399974541945986499791967752402190817653236580187187322340 0.0001351888190915278230736296434814843441336737379736614802530362599799812386989 0.0001262245992953050005552188948039484042367044859519189657958822038167415700032 0.00009042991659689893785293423157446970255334217802453149651883907399699046543875 0.00006448463928993518539657062760372818293566799610804003983056596692014968926934 0.00003063357172165687461818989013787806975397780786211317400734126897700973018078 0.00001596760230547898902349594651502087632615338572932437301959314975147941141662 -1.300534949883433066506103341932095668983307113163596307702776069930460449849e-6 -0.00001150804166753329027045324429395762665072912521968003405914232016557752869931 -0.00001710875237882153937190782216230287008113071890662669971653915069625594938609 -0.00002164208981238047521370256831758816423031209455877035246928446052228956160894 -0.00002356896250062350692432246789745119026056128608016607357963324529757455300377 -0.00002163697525868029701585759455926986119185271694807635856076523612069114449535 -0.00001575381005294662021879670573927963104086661040787645663838075184829024383007 -8.406936641212883365352261602070601104706544275867555279800276902981309960827e-6 -1.357630924148607727777637793483890904575846960377946401501626375854035810059e-6 5.462046601274191127952121731456304562296303937408013517528452462517735950206e-6 0.00001329015267899822357796375110208866985751833706101618357804492002395485487072 0.00002439508284304799045583550146302999052999267628638548086964004625494724099771 0.00004657035706431443659184877983551899072334332644719568192370222943816708343672 0.00006550421517215087963001158514696004830808308546149103906734582921724885991956 -0.0005230299462376476120000231994158137786651070067553341395711363982956145874569 -0.003819996260477390787867362579609585648790208718122954166329075770181286346069 -0.001432878597529274223503078616301116900237323772729248763556213689104628147609 -0.0002195695286846847804444858551155442192221722749203544408385050062224417397845 -0.00005490088398604659400128196727870622375955889583467027335009356777178056070225 4.369154755670117511843787144105914388265959697194366370295547937782091422007e-7 0.00003349540942201228889414632344807171299771789589803161492884545794400462809929 0.00008258016184968360755239046853373054718388122911520189327277320200797455585913 0.0001313177903209908189744710756698587576522467866436137516602616164318881050711 0.0001445928079572130401693573071988973241472170835491945555803508978809131619717 0.0002012882203339992246612617343737244531585463989706095911554804057571371448824 0.0002758290014617135662979158221561104251042373338596533653179599773358102891956 0.0002409650300252398979519321909773455337782335851455275395215415490887602475779 0.0001978884535768202187304028435304687331133491823252273208726155086989956240135 0.0001443032463256590948492184699731382976008865564170785572301265167855222438035 0.00009326948827543082831271953887481668417361558947065046142046700043085365887603 0.00005734995380497203843698394079458405575781898184382263495776152006475926009955 0.00003088680503354554144632898569614484909730037035655085224875007015726216925661 0.00001445653749727414698070002672539684512557999687695809433052227339136852461012 1.357266005764144554435681849380457140537363867495661713685232035771766787480e-6 -8.219723587164440520716356312496129241488040162009954575994976143255096801382e-6 -0.00001359792840372779875564816989757499992404001554585545153667489877240737117172 -0.00001156695317563920837072844294559296772157990018397458605308488884699268822238 -3.810761455253045101803510412157486806842229529623962730461988225835956174565e-6 7.355620789809371285935629552475159554634709766385552038380441539557300164599e-6 0.00002082298890375154393920564665399982242551124953809178354773634218526586461723 0.00003737294377509777877429255729138256671931247214653229650979565837695764311771 0.00005989206394063697550623263044626446349854053397473011783135965434429782883328 0.00009481140509825711057375108801410326178287524842771312840201189964487988469897 0.0001545729629903000895502640660620722824466320059989222113531404000671314309908 0.003515683060934874224727836660603746533542656119946425747208296935864424666154 0.003841429942425757797877847470464377768863211961324727675248313313374881738273
1.881624750160000000000000000000000000000000000000000000000000000000000000000e-6 0.2222972816248909140726109628906038450241173704463032967499286017710508997755 0.1989109274361579841147135819456077568802812551835954216387551217101486462070 0.06447004116553513190713270937859175081083540129771246794003187048685384052782 0.1523376790657384354428586975163970642514591958436168706869591913318311435521 0.08812563680748754553787351018755696669675723758596981168826473023735180948025 0.01511912738142578124280437369536785690044983093057754732777939892965866903935 0.09559757026307452698727896971069368170000615464486551458847028117236386543790 0.07052167366210982031048681557999594441755840423785633820455139136435300548503 0.009842764621750160265458605583926856085589006862116123731332978632391779501809 0.006341236732662524619341572819664581946524577422317723528163860091873797335437 0.04207383705272181396872842880470006709143277128975804228387297156766400305312 0.03280310189456140956177628827131826244844629455492243862448511370202059662456 0.004377084957887926039990591558497237063514037591986562320189612433231010457622 0.0009415387834467679212544826879288658046789946872066415158606984582456581657097 0.004069327451288141125769106273939426377330177939622512644852815579103194694182 -0.003571053987731836107063197173035505666140740273061600043052686920642792567731 -0.0005000077333130863719254755645559400743791945696550081085880641559321554610069 -0.0001456262238847152765046511657130778815667410157224926425101294663512654620042 -0.0003645737432831129421195169843300110953594703923529589922113526807853945700114 -0.0001115321863490301824618427005953878438415250109924466061392510238934884650853 0.002963759160960564703816638230104557372870003540643456090123102632114512961710 -0.03662414557168057568929197974784459997059828583336916438054790036797595625085 -0.02403141898653629996843542956044008183482743938999887832660355244805424202992 -0.003335974163219628340311331863301621473201805868732119127578733841166934718568 -0.0009008309969411766596038736183240164732810578833912852435037832848959511543666 -0.0007976254438144525016398741705107028873528673734748933087673064746867107352462 -0.0001572305510392299523322341206976690677276494318609140258907870444687439500499 0.002646121227984803831486640881011119094771910427773742692117982854790885679911 -0.05587255765640740293036079948412518155465084432227637439938622184405813764209 -0.03537523705936349474374838451551053470824754666666524606482474849105191281795 -0.004544921342330471402461022074532914432886102698099191895902223267034575874745 -0.001525439908539047640210964343401662345457526608615486366804052383212566780928 -0.0004284811966544335389248803768601172709873243857345007710615429130401783130452 -0.0001766300000272425584387399232829367685384073550527444699379818166850550711201 0.0001987705804156418418974430516510857483881779310582873253254515181430634232645 0.002516994403581621258937952410639151238221301605962344800636017794638644225441 -0.06402427827278958672530496542899492182431745963109664683280759772453770110802 -0.03353371954824999674414216855713747851852422703419817504205376032157268643483 -0.004551695048467238902382706206557725188714088555235711398873655168008512109729 -0.0007531363785516386357998072771882811267615123956917073203887566784883281934909 -0.0004008236025553418875424213260265761758171564287294186867358802455063862511523 0.00007407211038759568617599624744153757515780818733936569431420452190631268850375 0.0003729632287852166687761416887311722630414813360786401761784038230276670870067 0.0003507768957404384237986940317070971172345428217099964911688623328355153934909 0.002109643455299188622278836381553968559586268581402262042509324647702077290860 -0.05944505081124058230340527960109169147775939033760868704331536317092620957017 -0.02480800535343525629136945449188252229220622768002724061413745628678535762527 -0.002881544642619610771895388743019300454671478297196302332187274689365988039220 -0.0005558334324059173026945054390773345080655667155689002391848556862172469461215 -0.0001399586014056409626687109371620933040203711232338629783323741810363794039045 0.00007701566854912298798898310579803540901039548532646265244239662187706220033061 0.0003511373546742009888450910857638096261996790796631585239035288297769325093905 0.0002484979072420918049678567249931202655719086859754145584541920886014043058571 0.00006752178928257806014761521624585124646857757437906424870012812573567378057041 0.001494328584266492669407602234803809036534572385967220309488730457511140964389 -0.04747438551220991241883646109088978386611923346765707393959102581655238145293 -0.01349426971723909924584092230105278516788746105886354346060545327229600918971 -0.001494964991336220376670471939378488782293079002115536349102009952631244090714 -0.0001040162722788866989257104439358489415620382745611457092469216833612546985973 -0.00004127606862334665827378989276962631770219113129982349154422952166616121929324 0.00009894290013427751672202661561357263678363499337780708150659278364618085929084 0.00006236627911073076813349485654553059495382428974007693447937399404654325955689 0.0001056091599373671742544484871462703870245302452619550124381002884211124457201 9.831560638953777006692537804529132924904827188421459390792025768227088612068e-6 0.0001117492191301556987637034196082470716962446056981118507358449903482207960164 0.001713442788693811471302937725146759862374325474026814360068542756082036980132 -0.03162533747558600187620380092125490727353010238177952860598881713470265386691 -0.002869735947105382166502255706323842855019896273946149575344047605290988019539 -0.0002622198011570052804805812797972894218589634279855268096532520582475300881423 0.0001279887294830488452746910264235023204639484327866094630339323931533113781223 0.0001078384797901864532462431552912518340048761851966745210919033365000684266401 -0.0001040563712187146575581572140412567577887249378999976193527125365647701394171 -0.0001221150683573060397729513184091533040501236723433251372116931488086032992838 -0.0001194767071710715155883891784585512900321370530608234065116535528086041634083 0.00009387667227693078789893429458241427998982412471914570968501494083526073223311 0.0003949569112998770355379076332723186962948236470438494466773401908410680991461 0.0006279340160551111337072537161674795379949931143864680465246329251024981929288 0.002255904511045715637784277364681976117632314117137900075181370406492417610200 -0.01471496886096881914006497181135694889115762638766930654234566324616839828795 0.003069834968596996428195132091979833273023588381924226666231992792753035549442 0.0005415708982591999300034346337787989022429463937762709041479725042705243894583 0.0002788633326079415535252516519465019843972053093069429271742709393619838216621 0.0001402914967223891431903317649627897608882819957036083240070271062308801422000 -0.0001065043998516049268103228149666033156229700354975711932044324663208538675248 -0.0002609695943927648192735005064034533025467190238397165468703154084633239918628 -0.0001807068475245475147651855080402669512392065508748446182953000449521945590731 0.0001028454755171721263717914504797448295910426538756950689864771865372688935081 0.0004865828748327162408052266060483007881103680541429362182826705714223811167380 0.0007285152393525274832737314616856488376169121579067374644699074947474723409101 0.0004686673203628767754151388747341161517194824334671084899124325018498250858934 0.002933280638511607657548927129066306923160355163371995626975896581478359710486 0.0007829822196828337983344463366251170723174072805191057423588763190884668533830 0.006797060225691728361990319658622197173388906964370059739399288601039395595264 0.0009490715359358009193819496716016678163262318271312879018657552630132315774910 0.0003680483734543856160035381113995580623541093029777338225529809404002168326636 0.0001591194330842994021084393531478332702976449976944069816025609404638120660804 -0.00002454398233321635768808447691668373965018607747228901725097423563152954288686 -0.0001552213095658205716295806172851412147916348989329369200714292468315073650454 -0.0001029439505990198082742184035049235045960435731974916134261520735113592411800 0.00005307081581865299918680137337468424161846036178505064591913760664142764324175 0.0002876308485061044486716167968224986889831794893299795938335591135587556133546 0.0003921926581364775818354492067824532425261843063509569897647920913775264200392 0.0001914516574082881086820731430824069651866602792370886806203076349464546372838 6.382444806151932143223304517062944539055368664596111739280787542740178686984e-6 0.003390858508846093753545992767707015493732749296332453560919219843964666826497 0.01172439813823908266180141491175182415955166923945945526604088485487422732832 0.008567516481209284524169139676540689139736531285535498372400085797451314929442 0.001182624340441240642133171158433365775401899908465645320150818299469282362064 0.0002838973319970330005736119972988863014475377044879304221071528665671049637341 0.0001859572100690878493784654542263094683715578123410264716051609051733274297177 0.00003597719104012838545886639423052509915258609659199297643876179915616961991762 -0.00004177373858991636707270148954170787142729805776454944987540093779298520167132 -0.00004411699048973892778636513083614794500820768511166513132035564214976370158902 -9.612081047631646832922359864856482160285912539252527192843102638662602526634e-6 0.00001310196102418527611173619302539651933896642383169321904036169346046765838934 -0.00003112058535132536145789015055204996247926328854289174627129610922430341452239 -0.0001083925319512152433432269290864758393711973316424473557769041950106942488453 -0.0001345813966561601849715823533392682970600950918582280634940225981845388250048 -0.0001255809924952293425190259141086375192794093793404934871485486087340403847297 0.003881670169245785534208820572126656934518540235995792460604487988162560735642 0.01756096505249950466527671527352509091084948893792819514666818591259264236139 0.008734908178729656513918041383518464868069530826704520286419398694302932259062 0.001186036934570610422415304315225232575620468022343895370395638153658950147454 0.0002545923843984231650939339934693266649954464061040777467000762548973309401085 0.0001296951919109445531307223787751284246223467351720709255175135813563405337925 0.0001008518710305654030582663043908588039103017583186135701621638040125186183795 0.00005945390651571436536798921416998566939953962319087693818031068755760175397864 0.00002656241917439258350410287954916359107561743988366684554557317692248877943126 -0.00005737083617046727310872590372148669501512666064247643291348000664194179694858 -0.0002072432141129223716628984337072917542824783078517178014892709341961575525363 -0.0003789707330471376355203710612976023115333792136196923804082893417197805375277 -0.0003484971890782231190476584431216451894456496459804728807932964500435084564950 -0.0002322903890029834495593356400621695869554243060432920149507225315046954269043 -0.0001448153712896440411406508209608184515052579434461052035463108045379698822156 -0.00007124595904509995509005861779767839448971629524425745153563124987957167577210 0.004380541442312564407784494499884973133519990822658875378601904264212511772318 0.01883415554821120099717510017571864605732393704274126577747972833259707158114 0.007588267732074037204480962126606476895214795686659030580163571861783293498177 0.0009875858300298707686172443942149007332393404579406398693608911128624064006260 0.0001452821762009036834390555126096112390448323276893549381823502161169847729438 0.00009920131669923186867156307724775839084241706569562504600783749683487896094699 0.0001237267005546265860819722667404280033571318075149225775961582823432095913859 0.0001173457606158947356795881955343809086332798975226719987914239929652998845140 0.00005917010256123152925557904488207694919318581228701090491365252935203318195081 -0.00007822608392476662204785234410653181071253893976695473711054171530171634423622 -0.0003315435761171684613198274561707174501898386060824624278259668078376822603724 -0.0005476379274991821823782744360361218160996457938045280060221529276490220498046 -0.0004376974185545093034500153629343592317081908089872385570108558104003256389490 -0.0002492366827167581018604336245058490688357684390232131493580302840411138248905 -0.0001286681774826092636120028167794350314385255803120111718845665795885576512588 -0.00004481387608022649937639471563459622063447044899395389019457989226861678982922 9.739055849489207679755875455248014567163370827400548628000408080789667126009e-6 0.004775175323234291738824765138861287577223432574065870582973991325767108667926 0.01737683695112004907926662464340171039594265624631652280488377299216491629711 0.005871692502710657170963073949826482262428406872475416787848653017592911871712 0.0007414906035144342018435505070437784786525851886652007679634883863182686738993 0.00006216171397254030666139450358222221467424883744740524675425142455240272381090 0.00006082533293779216537003943173679049317995227050835898456536109484827308856394 0.0001253433972399418998140586699371843172514899571604466455374612566388526142576 0.0001319758235819156434099341497808765438443720200273042915470495278262264231761 0.00007423474044217910476422614571297330598265250114627238476500987964204879371871 -0.00009845094549762902872677867169250619216562545359579985752329129952363649136704 -0.0003860728280146995579966190391729298030887162904976716317827167047003793630467 -0.0005970204968330953905409521513584997083348932994116510648180164869903551576894 -0.0004444690426000203558941249835328360479483724171152935976583430186915408241216 -0.0002317326013501349617220124237962673224729428271779992483858056301568686608274 -0.0001051480724784164732086263208882642036849034656106337542427849729692625147668 -0.00002387827577846775014862086228821260928824909267188730330138518136603880542357 0.00002601272507882741951395914982410540083061038297767141625559520691886621405950 0.00004134041624038256557654930508742537587844054673473621201962516903488105528387 0.005145432982095675360817641330066817886876537937627209380134358802695526914549 0.01508102428944204780062299880884518681922341508215503082682885157778362038390 0.004112903533229357489660779860174630644696067160682209529107577272748280708827 0.0004936445383266077149632299687403569302926531048548939701443903159393291859173 0.00001054997383393820633076690501367378994526779089197268132598375505678727979844 0.00003141862828675834883158764135565307102838494972560780610954902344616913645086 0.0001201630276151303375667302355666081900556466250492347195707683180350481259171 0.0001467316820126810592374049589837984085933078654250929144652765925655649836086 0.00007905900534097171494249573042789662988664918565254454352002235030701434113577 -0.0001265489103121341817322838888254732169116124503492852893592187775588936321964 -0.0004168223670060884001118664193157052801725138148923774064214563307124454737840 -0.0006044798341744949559656317622851842301019714310670131102628060051665822213415 -0.0004094426816506933779902061580162424617283026208785989361247836743697178127982 -0.0001878359748683918971924895369802218499691310574712660994962890002594400330798 -0.00006859442047816715975177666603625444291899891637097395943273019703250980773746 -1.705694592186713869773668329964223783032131578302535800005354722023265063416e-6 0.00003729830596829541051639868972216217715638422676559418728890271865151567308189 0.00004349663505762295523540883202469193963090621039927142774047415891236747984161 0.00004009730595667661120253049501804362946743029673073181568376054905926653675476 0.005433740058330891886603533441024369577496719046051954671652480366925069245703 0.01197591239544312309788261970562763714110253545921253615445193021927836271400 0.002783674943883260275494601509966837068180915743013961869505092038236474917679 0.0003372851946111686739361907179678800802767973531435966724647569539058486020115 -0.00001237850628187426320262697188750488570851411626555636092718614881050099024181 4.881946425775340147371423783999129097661083664775559684576031322501082031361e-6 0.00009668607292761008160873115357916715765881356542008415268431576279442313910650 0.0001321403732123342148253800362356387779435422873622523298322201136340892488734 0.00005638435495767187206938198169284320977039333089885030907830534426910701511673 -0.0001286278095589374314568626066613621497432185284863949807237921439369666931905 -0.0003898386988423025890421351342073702734055656889955495961492874987862247677677 -0.0005452685525277269368050154903302124291030030935762155063476000779317004883078 -0.0003452747826268271808251652103650950205651204184950879267477628991877259901658 -0.0001395943956735840799496646184304596431702592497112753420077761608909774146078 -0.00003750907910482632839383352229597395541383902251972272905308711756613050628435 0.00001265029695715118737830198733972690473467417652484875669425332747816818385431 0.00004027779032855407524769388352532512724418787026062532626627430823623269221870 0.00003872915028973386204496052804262212767261674865732711226730605737521693668083 0.00003019079110809242746423717134302338184770926602160322228681702945198800454598 0.00001192114587565430476235115979400752576974848579257036275812143380178270646539 0.005689073677255788089995341404290251423695284673609808330958244131362781458238 0.008639548184738153966794341676960503376724147086165503053054638748933426657706 0.001902701591889529177108957028452021190608345080334970381328450179542301279636 0.0002390362959614664253461362724864412997978429842630502732541706940920828375561 -0.00001647931429803277436826533652208393997798718122118127243529914986291476452189 -0.00001011721754415026577703022515150814946817949796766361477849201126138253271037 0.00006956372347709910595454222627033833523768543555864226296855695776158670490573 0.00009641388408838427495566418004580600172140500868117388549697289346954081677921 0.00002956936386226621010412936879315169806167897842390583968384283859499354156218 -0.0001100134289420701749674228790522565946012674164653901507421571615880263665238 -0.0003169577352159481343924040583095277539173995154211703034377261219283091726649 -0.0004317928708371589160091087304216945574745519120735128568112090176081714922838 -0.0002579555317027122971621697851148689215188562011285706085612978655816706230799 -0.00008906527373861682542184969019976799773573772761572921319448243259709647703665 -0.00001067260987081419685186763634645619394388034538133491716239418685340563765587 0.00002052731041026244272290108694299012571548621715784496160229800907604991420309 0.00003504873109107706669486083658194817590681574226407825009537322259285222957352 0.00002671116139896574259325788179717598479578768332911927966996031376600424825923 0.00001396584559459254521997537032119902778963220484812961318636934217755675702616 -5.352154469058381440612410248525939719959887571413629385916569134823022505335e-6 -0.00001999450891326856061642664898915836521502923575264241067534358870534445211952 0.005879444882169250621449713555451856852812110231657881934872236172900391027984 0.005271204103423589455736122789090084898992067187986577156462751394666337533113 0.001282855532163443681747945540023104515416182802033649945158983103060144718847 0.0001661797807322609347544915780369337685333433559434793792169719751445754888082 -0.00001405837092429069821303299251815808335232531591662644966683369445508669723940 -0.00001105509910884501689472535495776964424863184734984225437215934316793887542895 0.00004091543679054200930316602573918782423772291683211381432848858883439964154101 0.00004192155046760061830640110849530909859371863285013734426929417087244483949238 -2.465095401863842419468061656580173425469684276164929513875569498767909250321e-6 -0.00008574116868792829987311498963443704224662726202737741345061444700582732414505 -0.0002191514186868108305020936899874031660529751793886546437296741805077940419149 -0.0002907360197459873802865337170780855438716045420222052094583128362115919633497 -0.0001663222443287210453092567319961336574868465356092556494168840192991317764497 -0.00004762638825947658808160556357464512376956744918092374845206785339830424423623 4.878409713224017220912442941463713604432167646914708166288102968824975787674e-6 0.00002074573581931779808593562142583561229428329121501695759503161980061150852937 0.00002407864795249702503789661899780451468798571141556957544371356101135674722206 0.00001162700926235792088120780598415067776727718598944742066776707655603139732512 -2.549260360968978113255114093949744493470665896110144548675514539669788508433e-6 -0.00001830213798079260757066146914660694912405590211274476330548203537025119203061 -0.00002827368473251722080868517402416015409886407374673162518540237376172354396413 -0.00003402613198031756858741917391549384869598823220332373514344965222957267405810 0.006018857503901394024483209994142814027391641297475109992177814170195442095584 0.002383391575740644545693536502977152448542431042008499372250213702244280186892 0.0007245254485092160645307511374350015626251090282360139752417377477883468635525 0.00009995226579694442528915645456599848060827806588844223840789139055287146481377 -9.925225295066320682850362610041253586079768421194698001286674208942691466052e-6 -4.240987714450843201344625592265922515180367253523880884783211343798723054964e-6 0.00001560719506062153020246120862857734859071023645210557937673518519474672341232 -4.557685262199425927491394583017861824235154177317280783896819429468201837012e-6 -0.00003224564410985555455768745399053008664080691709036179991989563208449612503327 -0.00007100755500897861198724150430190447595173456905057527618920912158043102858391 -0.0001406738509873276483383955173891771254606712566780579118235840241182480032264 -0.0001750777152401466409131849439625907275840605352669259851388774253759782335228 -0.00009151664571011219773338078243173208347433402616317363506464594709248446045160 -0.00001620258984867111607249195244446909572240013041536152214843301468262798950192 0.00001441316368255009921299599760868656541301927119826723002118994231598734668054 0.00001841868457336892251236527403102445533994980434476247099962749295902969163257 0.00001269989049526081605160632713611288000849856542206791907985114884014210758942 -2.323299104191350646361246950506826571812053603092747475214409311868966593589e-6 -0.00001492372457018239715751301607227605441197615539439946720175182413852909008870 -0.00002574345690892065024461703287296108175196264570974230791286167059219905739693 -0.00003142371054405132859723941702599283291129677600842373752147285979631826206135 -0.00003397032747602190955257437606653852806598644438714740273962362577348059152587 -0.00003261269928225827632382981262390969455423499819037355680238242129566877648481 0.006091395118770868814896038020612995814055004219139661635158306630073186876614 0.00007514642428205932237443877439217147800375012875013839237147574626121363633727 0.0001681123656904651782655447577461939581505389081647820289359886445342070561946 0.00003574756577479335726148793469468282866887065196193703727085851043625636849745 -0.00001025083007627842376885720778988455185095442473202620019013323626274660995238 1.265691572804443396261566055101106641410335075052635174701867763131444534291e-6 -5.705096906904822406449632696471801926484621342257430006467500818167066038253e-6 -0.00003425068126132309428610409712559767463277338728467204724263325701431782713323 -0.00005056830682641543473953905245956308361232542241385319868359699503408661476521 -0.00006055601027332794226275650292100779286044011944627384811260855825736568814008 -0.00008821342165313801581916838940380011327239300917083782512343405280110916528984 -0.0001012830152412098606220054283805527810242369304489795127151793750714280537400 -0.00004735928452292294912222696090470496282104415956628280018052734910659085799986 -1.187529872541672896135922032003079473182132176863544987883816366057735385677e-6 0.00001550303251971662087220943288171160623625116815770826223117297857371228141229 0.00001282592772446867127772254159822801976880929030837823602461401775918156203670 2.274971872714181706465870242295352037877223691176933148268913608704506807801e-6 -0.00001167496477086834011931796801762162137551292725846389526226846680096497416875 -0.00002008442090417028786675077182397000855044869011783825838456052377469690074600 -0.00002627817566001320784790678460052978085182869364242141871028093962112379537617 -0.00002908785646054051336750687546211323439288071701195807506874262478325534403426 -0.00003017429163062685344228036867052390847629902568857840242453928947979817646542 -0.00002875152764523778941322988614690984733524131360890423225890917381757735141937 -0.00002678906997435677983988233592228994968262053176462639068047913655801783724337 0.006079590577552423324675016239374764775577718029106143314743568008207189280789 -0.001700802969676759342033749603650053190732805973634828242045172883623678303034 -0.0003946573009299663693381969830738349870403257726218266933516154560097892572653 -0.00002868483939221199249358053174154713511482997269463373025362854881943045267710 -0.00001571194042311009348739715312715173097945952949795045407342127744549356439864 7.032425194926923070752542945930334947744122288839958172238059108347346614245e-8 -0.00001891008166425676244021209510595032224763397916482428018363430748486771558387 -0.00004550406668728491094353085640744319080131202542030200504110169917588616235171 -0.00005391631326046536181173717302178000479261813946098845894692381092838259127245 -0.00005060079892479329234838809459259887005795931113251814769681318524159735707063 -0.00005845971360342109896026893240304049978527044428345494779201788107107955475913 -0.00006347099108345038035780296086705867199829922378465437268531651776052967450383 -0.00002741649483987956818148884507682008222303409282340598566298021619544328355379 3.375264524958641684676771908132257342273485168390423316053990143102928131930e-6 0.00001203877334255873973405866468580768716122807848863004274165337801552065963168 5.005489371217147139160999373687504756687775891767693507260412327992480577791e-6 -6.136281793492712832456404036338721892611934808472233801207919782040231423013e-6 -0.00001585086806466779103924686820696151196854673057599031988568361160448046996826 -0.00001991874830036838416950569274407060550604514740049580577970638019731545400875 -0.00002306006002508496325698143426386842813942549368109094088906569081801390575168 -0.00002450073440678183701811795585991260801852266029299110863754774882731599560993 -0.00002533814535603719434185285205673090513321037792531855972488457010725938365602 -0.00002467105735669649119243014184212264374207095174696740123224415766227285935317 -0.00002379258595309985632793646662274944800908833858446508938431354537247198320075 -0.00002301144638840650444186873280407795937502268904542830033742475377649322804671 0.005983768387739049093903540249622525207616802029007401372421891131602320341776 -0.003101773933013555068524300026931759042357324211725391480829136456893827123706 -0.0009401805110631337874992227437422858213116618402459891281906239788335171372866 -0.00009249862453874168488487188656051726586701377759769652178193388092521561260259 -0.00002560489408991933663686362630736929557227514610828583109184655793864313624401 -7.291302062914988682647937372918195780634595825498692267008135145498181730818e-6 -0.00002507728405524375593816538935433419967198955844809085331355942625404700879775 -0.00004429103636323478258502084988306831342353700533015041955501570186437541412419 -0.00004678896373864327089577730422248977042735742253836800306389919037437266002609 -0.00004034261158279120482782416742736281459944688722367307588522906026950646247989 -0.00004242035076343182179272037638756633715768355386806563142839284448795404556661 -0.00004648216854936453126761128200041221562633393802357934253276218096367129315434 -0.00002034396142305998265916190112863534771451649467169884579639548142096381509348 3.250476969919707208623550795679239788770515764374205275439821488263032507586e-6 5.727869909287535085388892081095895154101651714066410428514227407234131537354e-6 -3.846901695285861798819945796939895122604577255506903765901165500812379486354e-6 -0.00001125482284201582821401035767696251615588568525883419751162786721522181258060 -0.00001598232486155504106272763305922476653005867108903183011578531187434855024988 -0.00001707507364379015342656140046854758440794342900093541046570949065814508833772 -0.00001867703202022894583970764076539363129731374845428659025219978398319608271556 -0.00001977731445923334725286495948577113661307134837743623944285630930904862041209 -0.00002100113409406104630664198844693763419971656684963138105655215952873024851022 -0.00002136301157845513895882490992390474816748925629612946660648223123997412235747 -0.00002167855252766827730381344012495014765335401031840354177739167396572782468491 -0.00002211953945023638884203654292107723963109736883616003581298508947002045561016 -0.00002325432330411617468444830908083629436944991060139480995620241520158963787050 0.005803567302483251496690560301024322776630320985647764283869182823396358916091 -0.004204655489534263801183595529789038364201716936055409791393623582390350235687 -0.001439953767041473112600690310927739353147582522301351870056752389597759215480 -0.0001531344253655064009839887898414148445431940700954675310857150014819024630417 -0.00003943548446630195005085957580203252720517837374113156392033262001053498335541 -0.00001733583347676589879051717218519199242548469144791973737686153070529810578365 -0.00002659155817819151743481615376427560891000151756276579004855367830791477337124 -0.00003604760663339328564832641025884969058905346722378490085555852510410343609474 -0.00003397796986793872590545510790858504802213647699759290580718378806251683273295 -0.00002991445316515337046956005400421586806280577504179934537796016744983804627736 -0.00003373113342116180772082928981630394122499161377415833373593123270404489659727 -0.00004047282120922135731591256045280888537571833588350042401037691206506361904386 -0.00001964034951260106754033508939473129740151306200237944341699054809539106678532 6.487991727485334481410382132763785335653727326912294370626180656399486394030e-7 -2.945267179710563046100860201922002076780105377943248656145946595055362923295e-6 -0.00001099299193673173441282794710843989129676361900877864300933709893852441565019 -0.00001269768003619297277087896272389293845506145570273635685680811422929392883128 -0.00001382906830444536485367574884798387631045114459580137237962848830626293837222 -0.00001344061603640506874841031453142302667288379375307588820026707011866814380531 -0.00001458843158231939875950015275569767840920590599242613831986529546802193880842 -0.00001594165044390268390075683247575366366132820529560859308893129137288383393439 -0.00001780569523528650947700752659199806055162251920954811003774813586950319811022 -0.00001913465348782880426569395543464358766966998497860299251345192211219002916812 -0.00002047381736769124688934739753524202163611745551574954870975627739834688560498 -0.00002188015163184452248873473998841625821616819004060043982064509104746241470026 -0.00002382761035431905297552163564567009277183493929791115675830715241693536052150 -0.00002640297792050162929545677805636703858650382485283001557211991088083861932333 0.005535411989015297367024764799678672326871870184433222572949699869199087570037 -0.005008566941332919252138090912671477540441970185298949907293745177010211216344 -0.001859265117814196407135891589708090961291069830106406560327671185590774727270 -0.0002065444850233839549224198237193238335699159817606372170006271633319748206575 -0.00005572670024770871211648061052017418104917137473307366950303407597920467726055 -0.00002693011994162155017195342836727594247811099859925449121637536447899727879729 -0.00002471405524387803952352643247562518457396555595117394107088246656231492950306 -0.00002341924958116129334542082872441962205061509360332425939968972917332948000895 -0.00001758712215187298876558373474062687200024175815597692711781217008404306171024 -0.00001856218161641287723897936189426725591511098873071252300228876978383504846588 -0.00002850861943989343070887663088771356613217459801901290731519570492682521259893 -0.00004134344307517555605203404928037241084324784981697031874781777633327108265993 -0.00002461772872867336067627366964594903993462779468512198688614693368579331777978 -6.688719015062013910993293581101641806608424831559142949185164391829994664364e-6 -0.00001309740779056117583666180318977372033720487542735213710272205567761274663807 -0.00001476124920662029996118041589044921885531370080813804018535246364423662653934 -0.00001144761607931657871944806639131225508556456021690793312125919516005312271281 -0.00001049646551432445231259691104350938018415839159164603321495310649663265472861 -9.587610492237656649474768126792272354414016519052908861743332414166345918625e-6 -0.00001077682204017848732744400849844185471270245880664934826629543274343588311196 -0.00001259400590091302845234726008362302305195634369638730635674077325228327234775 -0.00001513065393523488177526268785922267795840057743239435709305528596612476241903 -0.00001731389451172920822000934731201231062611417740537379357549014715246640965970 -0.00001948779793629660556185557682438624166274009389585869215557992765693447146694 -0.00002161266998115627632968140715638569991335906332109048562884128719715659734731 -0.00002410356199395598749860330994456837287376729575587025917899176699348548340872 -0.00002707862611274899344450992305541866526643050822737661136354212496211990555492 -0.00003055391126674331666447776428889127742005006998527454148066238943457492941019 0.005153177827791677904299186901809953603293366372090020033573576699285525386568 -0.005475638986917421720580859790361248001743449142712861787522865544072466222453 -0.002164726769834408321221062575232093723389046243147812190094549784558351911060 -0.0002480676479671303720350841732443690541638134657482282260544570999366582188066 -0.00007179271892325517568708908539760242054653676630453513262529008771268472041018 -0.00003461543480953136170224185636052531512623200215559067315707192547110412778873 -0.00001939337645299176987851261294148697087446855450785699876411895024357678379507 -6.420860033977768734186006324325135350754656489999489472495522584125419940508e-6 2.892494848849779312634763495404089414942226941272848909832440933976547897959e-6 -5.159397211716253582199036821797951124313031749641608136385219747813635409618e-6 -0.00002532756354959169767068727499637102155427061717431515724181240373008057168471 -0.00004875687498540065567009881823343320633589228313115106449495006474974678090880 -0.00003733561701526572594551625864034738511739004440227860510446856512713091232746 -0.00002196538831510666202143156921259193510718818904373079476660240287470621623491 -0.00002250717679664076766447875008943822920595465887464039907727961559526512813950 -0.00001582989371836032784398577130516144589969702121082429846113833805706557798163 -8.567188278470175612309333060460977781708282381418892111461666185592578044804e-6 -6.275666390835680583915036790546367836576073799616017386506155450554466001856e-6 -5.292426793693800623387881797873140374330785064588981856063943994124742411359e-6 -6.531307506590172631863936836204987221020609220046140332861461007877996892407e-6 -8.758015118813015256091073119529661398358879616900927131624741737820489211940e-6 -0.00001187768035588763408532937640230624545773552647320506809776220575166027962985 -0.00001487144116089613906837360224963092920256263042236777745305766500966188329593 -0.00001778724210703938080241393521096064891661444895206576971372590860312914859485 -0.00002047737140565240894177824002179884590606621954354601214233232991746238198176 -0.00002329992779161100337182095438723160764109614254543300380795496748185172771778 -0.00002646710324521549112345831479913120424737713514473817973018533851149259282654 -0.00003017370666594519334558242395629168951516711493304346673665170942320820666870 -0.00003469562002324379872789014286560113891775563286639582797820094084916031123213 0.004639028036524526298105879806358948154095711400569756742310503040809398492102 -0.005501965831175581952656238113090892543321009871862020725740472513014958107012 -0.002291893187870412185908794966959540235057961617549721300131998992750034946812 -0.0002682981472681637062137281933184735769159707467577676338766164050899077759453 -0.00008352737124289327386964697739778328749369625867501567672096876648776456179970 -0.00003833665696287114782075521843065877558762339070950943677012317483048510636647 -7.926380922810002638358392221853348468483873637950522031726300026536964679513e-6 0.00001867120511811072470433958926908040798608914377430559320205733645401623765474 0.00003114684576039901097261967683995109326855602192807891576741528089005826744007 0.00001213801308702808007201617588226621686674601921495476524942688517662566815878 -0.00002558319893246055631015825864429662499706925500337601135854600385435881169173 -0.00006615435195021451246276484432768704897575281974073388482125387365532196874365 -0.00006308993463851095051393477450102380173196998154435479879054884349583727143735 -0.00004730345148728843577246203007624181836655230154924218287459720335636942528220 -0.00003191958942883640793993471333531618094591888468877599182090531867378950888649 -0.00001608019535494928287414142897354980762081394632064676711731433717312592925660 -4.351888102955200976049055135752639178198019697293358204254527989543556385745e-6 -2.505516667412337143657701837991827733131591179531584526376709650035662213842e-7 8.724507235002501934771201340035476359552624382571882550100420196110115286414e-7 2.143815225960810018375534075186748748156714649769166407160347897451271058990e-7 -2.021991945845815107224710559412982663550698026571353630256139052692731117012e-6 -5.478079042462815396451877546292192386870140668734967969375782305254894390495e-6 -9.423738590444532789990754867607958979356132371413021105627017806483557739038e-6 -0.00001319895941658556961228750212814920961669822656235686996522208997974120817220 -0.00001646968068859102700695211503479574471492153784342754476698312166610244695978 -0.00001946297665771704162803054128065097621474028046462396855012446351969097225891 -0.00002257158082687377431739133316185785063228740187619424421741813484778697849251 -0.00002628693519641426370107761519463213039318161396452295696634808911281012307752 -0.00003144193705649576994198315471369591092884649341056990014378001862327076552273 -0.00003985324821191194579004028762470935424827010037009312767613060129532707979736 0.003869877986287051143134306534750211188338064194129963420338231617007374423037 -0.004396791885154950913462127247291831081002803181240624419011280364856306448624 -0.001844660110750312560092816077290611556011516802763671802334316092412704433361 -0.0002200491241767572278247846014412427758184905685962426097662580781829064375435 -0.00005777066416932932352870189337037603607846318863045701415562374953412392240828 -0.00003722632388146494642493620491799547849841075046061714129495862315377220386746 0.00001157957513156634865183834745047006501702798484934634887215921055005672966106 0.00006483709444826517052230271925431052205757426850353714823465137829985791216017 0.00009471848096493915473319811711550696555674357718162176819262296411123950527953 0.00008319030075696635544928854705933224644727073617464894714457883661303253901512 0.00005922594376866472977508599947509156221055475884549773092082197210224038304827 -1.433140332422990200682247468371805536791084338146046370251361549254449314397e-6 -0.00004909364993242391375857752199079657976739731362418166023877288362842542400998 -0.00004759379393243953375809427091252086420620573923789507420553274892079469271771 -0.00002609590180439969764544409234651760282474527815971345266177190160893677943093 -0.00001057746955678164203928588093837361115654254225415622083346014629580659958582 -2.582778175945907353980020099933523409253338069599875330020365339364666293247e-7 5.598675669226213905977589833201063593292892968924741381808246659933278606629e-6 7.155045699847989333578398162050835687923296527843880161483460015476155549792e-6 9.872985476872705818102781494240750199205769540680915485030590823030372003528e-6 0.00001015391057634899127455025695286107988481147648478539179297074766112481503253 9.298888000940052364394415753929469478554729420553553702446161591068825529394e-6 6.366184118657072027019623660346922296004302614345354610686363701693420401328e-6 3.223097000166080192743260429812086839649762965556544271888110638729105847556e-6 3.830406514574665894155667242976554625281960411679164421488631960957393622295e-7 -1.587339354532204198705590430012190839954731385865249016884931370453519913582e-6 -2.925343567926564759324618364365048828620490814627311896170326826453987290494e-6 -3.960156326863115793039230667451860390356496130993643539934271402836565121029e-6 -5.133086478376355707291968471276213406219512689747166501983643970251680628941e-6 -7.217185509629795234389416294644254320092588428555035833988167753039907248184e-6 -0.00001311644465854226471040031336123709343194941459932929652613788690884322458294 0.00004794755200379417676877017155443268419122432350094847450644066805831907929358 -0.006856182461102121486934263276359160658449963961411338447058994214581605162727 -0.002987879716570082798373143765156772862768939549250331555046654729964836732380 -0.0003623140514810023846930390601946507046139618305602375046041560036634260411376 -0.00009616768712374673533473160049057161409704031460403649043430409346888974473653 -0.00004815604063821448602373923189141039671503506554357254549205490801215788199491 -0.00001594210972126569075759740036274360986003520675057392739001438190871906786326 0.00001355202610235613876350216671383351972640603038306230171273510493699307082361 0.00003090187576585814738224807859211342020439562165123383312585777625916275440178 0.00003412200676658455884593384873435260765836599421514237539260610800866230564539 0.00003214455776658533385311966678748442124962047355214615864118223083158412749965 -0.00001058347417546763240184436060711979148848766068655196823683615403176787943883 -0.00003351802709383376569840546492514923688188054348532908555290683482808562515168 -0.00002512893425612127643982319418526760143293995062135087507424917446032740835003 -0.00001901040022577322663286316268740282917361006353247759165772491243105960767934 -0.00001542580578275638102407000748441641566159327512743448493980943414913744917585 -0.00001145957912482978923673373336660428306530730285413320842476808569612974637954 -0.00001014356793560537946656125466577367768917077184191642703678460193160048681221 -9.718823968760825016768958516144316289778662425068858237313635344219287350042e-6 -0.00001042661248632631821247479844157848202883715665651988138158676176511385543601 -0.00001223614754464584638438476907585346785732706573493940474174934094294271942737 -0.00001482698391951179801067069342867238947116589867414904253005705179230570688790 -0.00001781340645615907386802480590782442249802409185523175352178130449904145633511 -0.00002103830597604280701202339469494921521783595281437265046413025071161121265188 -0.00002426927108366643870182112389071024403310760608546425725213307376811995323747 -0.00002766384684177856151148207630658565237975946507291124483605759617590201824032 -0.00003175250371063166317802932381835929215694340363195822832837700291727117630666 -0.00003766397310342919855043946088945097345960069601512853451457627455499217907170 -0.00004763022131538571901245200241599083466356162822998014711131701936174952992716 -0.00006635874376853053242173778420745143781263822307988400029563815441585049346058 -0.0001027846161374552936915189348778035644668459365386644328517383320365594104509 -0.001981926629775238678456947447332014927215513252398640465385135812163560536555 0.004291961849974565093873828162309769996397496539263432377267500235946281852198
1.979932800700000000000000000000000000000000000000000000000000000000000000000e-6 0.2064276581774480659187797898309011469441567454230016649638202101830852675357 0.1648760157536964328313387131452333975425562406352026146012069497826530311572 0.05620149709496083526716251757319224388557588213161693242336963575427405975676 0.1039909434010785539239030348353526187903114418691648941887943358452625288648 0.05327237988647947062202116959156266825967887074943265908730799625805232373569 0.01051022068495674470672788676663564068135995013448379285455120761447796389550 0.04223906539758804406074218735979465092083704966736514350000229451072889780032 0.02103103012732793414008262390455990669240683352137012528709643944476044562664 0.002227620843251530946123835741689910267618626011541984999116815801963524737182 0.004976183478063520007074960809758824969738439174795121528559718994729033251656 -0.006062205881633356217603546487974765272464667696573820922238755186597293003364 -0.004220639029418759549847638798129469643087810571475485823252975529492018578168 -0.0007777354154083394969223024686726878604190047443723554312492505497799314564813 -0.0002127426073713899967752900966851910351025630891465979562021088894913188246936 0.004022009496541580145618253299792009816346050483642271183712586040227736612536 -0.03662532994713557007636655690531621858983394422796000321078268016403640661568 -0.01866745494898132123570486148953548659476251527341954558205366244091532425796 -0.001995619287795529107415106823262073819120866854421590858678067496722364453241 -0.0007426447448383499701560661708610108183226111747559475207623009273999707638325 0.0002024528961958740238913163776067837904025194896720408089121601722970207678083 0.004021313791370205418158691550022572709593168784104661710939871049231636176810 -0.05242366470893845776673559263493261201747883808546805788033294026179084831582 -0.02023875140571382643005284404631606514632774958712908101944857368354135409712 -0.002416909694888623148953565249932619398889401662917041126212679215172875893722 -0.0004020928160537327128082829381253747030947216009661504269096361768380130476488 0.0003099238702688427457646027175938987643601806221586241790687481218481652394198 0.0007271341391003869194187702667467951436145601474990801795740333423363307036063 0.003721108253490506061722908099883674067055838857913115473846355612816085570196 -0.05081635870915987458381711958743497806461908968509831861765521816938022269220 -0.01488027703336990172247615801644893714494381653808685711456998013668787761718 -0.001368170462214578683358980335783559289397410059176174896937318063609937753577 -0.0001958299856629561123660608794198557945083510384409393404394510377566687443008 0.0003776574128909995508120874002365100446505077538162883166208468055435498092679 0.0008263238066321462209123810686654786954852579336031449753785252477940538928117 0.0006469531531001893661140736546813101267087971807482418873345010455595534748936 0.002800062481106747698578769006544555427642563458866620117844270980512764905623 -0.03810481610881369967849148872772521996835819989451180347497578606951471951707 -0.007351355472870275705259947971892851119974456547491520647623679222828100495409 -0.0006367278548122365326922346040762948671355858526811662826498737027955650125942 0.00007737949036462759943690217315132862741682483912210296828094769368963633982900 0.0004187750491466650660588793109411864597821968212746880800806811452385341321609 0.0004549890872030446730571785268350058098411271770558800711426824860223179928580 0.0005525665634371328473808597787675745883120589054910809332213489340574462664559 0.0003780659961293730264381562613817814878992621612072606210962644054644923176645 0.002124129257039314834804926333065743149784376459538575261442587367100604771482 -0.02060121126311500129721351090758793373958888132246341845296002255563140560791 -0.0007637610957770489162498896598328599069622480158615511837166244350444234013210 0.0001406058735135417491573469790560344014121604956521110832600062988630364580672 0.0003298332252444765210764807383806609519371260057652066772766222297195507149671 0.0002686129969545817973389967945401496136851342898039989799407694704939162455937 0.0002535845910705732710950833176585259115130967768190300137431233418268059552484 0.0002176277877039792926146862954897927976960895385335282104770342051623389454235 0.0002347044696206565010913613727969127215303560745398363937887322031706085016539 0.0002054244845111629458196745111870557884649306673375238512275033266355286918737 0.001563364249520979946363228536687180497616405592489229710197222986435411505083 -0.002009209031211203255527841138854870328085085600270830141131655819729878678907 0.003800827217113825845167059494548095076188854650857062190010881337523857120544 0.0005921143165333155926924585767789745364584599813724985164113049278277325431682 0.0003201718855749767074218258366696146020871517651958660779819019262741249019584 0.0001406237275173360174712414396836915441515255487226325993601748797095893093554 0.00008428686704779995456341730865191575644457832458840105349225662827076797909977 0.00008837841799759488603439262124522834807902784732830240862360585536622439433796 0.00008688660278284241494086329755636684291938879697939465163190269696053737769486 0.0002153687969907088006952897249872638695041761099374443054313611400283017423185 0.0002311855286402309242993814453033367885663459065770883381878517653072173528005 0.001605483600826609788167315636139647822258800570763693242568677619974432032233 0.01229302136436538213469443087856395538584164332900658025569874527976568143764 0.005620359708669236101962858164459352028835697074596804914344020792330343179221 0.0006386064575086102224314359259925888138021521359308874727510854222775847489446 0.0003201748945208803024011998548193193987833708196071534956921828917487452934316 0.0001072994541993343063130062871879666359277086779398904042960613290015483881374 -7.790425390243553996690833842806435587974138738713849398776601200347077177244e-6 -0.00009372637236430601369005196761419756390495077735726028232484995778612517837731 0.00003214058958381679934493182956123213629041335386431514818793930586162908971425 -0.00001212428568762905602828873901543187460033165973934403194714031575199886932928 0.0001198401055470136200750891409758844932460836996042511225289047444977986942525 0.00008275068439023504083975598718045650053292771325671805464714656536306678956778 0.002005735197710853894650597378838286889694221616393388278187964417839567312724 0.02101485282490151101533061999979068374924853890720588578652584285666919800739 0.006427222534575046610613949717921876312372898531424951111038493996441961241915 0.0007115690199518778033854071176501581859474924623082508954355617895128463017388 0.0001960111149707099489609680041840673624383871268181815397898803013475747240966 0.00008207216526757849486232611512992297680018646575530505575510934688257004434029 -0.00006342201422615755779664675709641223681269866432777230817605125290614268278261 -0.0001369524650969746270506266102247215350889891955360580595229514828310239261092 -0.0002112306022359356423795179380421083733203484154556119121991230972777284749284 -0.0001885774439476566560544678927713340098555121569649926367396477354480214090463 -0.0001829259415973580107404632650032483953119681134553709388766956609948423554153 -0.0001099672936839311925492265298782240472683378678708709510685203585021779036241 -0.00001822635936770806823075836838995870873524437654979602304293030782061914185533 0.002912297321558367285614016534711694887511213355118751243208230955679306065128 0.02435666401328070227673827637992526328552283402866508598878778473488724708846 0.005467064883296744852876702154502827112228748706409710084184512889641547443715 0.0005756889869242730487349444357310468670247984107299600180399619050020570737268 0.0001263883476648569768422301446144077775509799186958697598386393884393563573744 0.00002603825371048494095229064885350719463894225281587301076254516643670477572735 -0.00007267128154042938516041978771171761686355690836420291973248477539969867858144 -0.0002494668710736749366557923199861512953309093950453306965548952212718688139400 -0.0003154614219930777195748429622414164505989101966870172830272311217710749149209 -0.0003592248257068953825743958864958757879965469467387419870553260079833725165611 -0.0003708775668434867606249404181695096521260093150489017896265749749528122563563 -0.0002168801942009895384473462103755962771507703178997396045433873112867116888653 -7.300453699601824268784729268983911548862643980002971909008847236919867394487e-6 0.0001179307466889356425182378783944957713431134307255005442687868937831799401513 0.003564153306749567864524386618053226954390013586287298188227670241317475857396 0.02173507463019926657432210640641584647180948454344824733166754070897184452398 0.004512060845591914405993035586866874050436083067773737124191849971745772126716 0.0004237864237157023099413695366134728894981231040715293719033259989887067869254 0.00004677115192973759655029653287887764886771677779774935780649178426474530970809 -0.00001287041429230645627726292852838561110069716776359742447443097910712937561889 -0.00008611152776479939865095937007519016677693192911403548741474806396379138758717 -0.0001963711110916262285920159582073298164218964039659846336603139131463552075801 -0.0003031335515510067089225493811433594915340053097617420016799202146469732338828 -0.0003480391934461061909015602059736738998241337704674501658281476564891452067749 -0.0003713605618632564692263073045158026110527758486336921463160342203477160888544 -0.0002208886757344059413227037207309885854876867356275739820889654741500790349383 -0.00001314765474548162187890822896886786023052363787687108238573653396541008033033 0.0001193762713500113852788098963296799267202925699994480393657110686980344684099 0.0001698233089959464457575100827480296084188080515407605271765413332826169455914 0.004068467668652671600058393254205387955993781575686767245317152647582881828557 0.01679392191832474045637093923974529194490780053981275733155142977947331878614 0.003039854632727385476917298513482017468633370401687926656946016754174779681876 0.0002704698933910710631967764288699905415435228678334649256566008152602843179873 -4.425549780405476681753362514621501635657600104448503125270835837664926285699e-6 -0.00001661313860250285067603636286374116609723237392385076789879045991070757571221 -0.00005893891354204759349621562357749263170372502702383652038067995866404872815684 -0.0001439471992137170920712046109549265791952144265143327356926383173934039560168 -0.0002249718826120427572096283190541949440565400842389835798770661448480585997183 -0.0002467535041144162525812984608388747443749215785576434152095268172761265873154 -0.0002562255518300404480974163798587242195914509156242714497294915593563469636485 -0.0001525172678515507798223226853996455158172917787357039252639160716516732993088 5.298653666349695942454982437049532644399233601264564572981692886824748013305e-6 0.0001081949868177089848822712736276371197350860473801335854801489629707022376735 0.0001480229867819232559738903015132923671895175029706781111188070959523175401255 0.0001342539097224065594331005160875620153941627832511138762168212186522064232244 0.004502526264153104435884110091702073951782602495959520623253704515302975450035 0.01255008007008218951064654284453204028256189933298149658871991885945977502646 0.001796079178413794292028584091526509611210076083302497688816110328629499262153 0.0001201887420348282511537080508655213954311940981246028921345845488795280428542 -0.00002358926239250466131137408264882498294484409179953519946356617846102818940345 -0.00002742416789418528291157996891936658843127827951641985106022172570478660078464 -0.00003898789401020884177151558981243897627009005431889678298492914005216528277630 -0.00009357900702736856917809616770669098841706438192258269429889936839174233541713 -0.0001532226049268615231877765323618978517818375608705383918202188282222262921697 -0.0001687222208639007490425391546778265589727921359459219666216751170878671305381 -0.0001837140916720874327386962632264740059807485222784208546032012378098686967125 -0.00009919236393811519529422002176324326906902635968092189821777714795709530352484 0.00002240376359474423719724677153882834963618045152627563154500374070904995908958 0.00009906994984426792201686286300905845374486245695654486210528541818111550904783 0.0001232633854302044885810546290215757485017018652425349513767406516529470876609 0.0001123664133402190634376622172384365406383168081366352012076854907100145696450 0.00009348515155041216512894812295513298113642290837013698253975854690925688510140 0.004835757856982888387410569292480122940359476852526834934641317822952015580389 0.009030108330049879761176713808795560990956612641846998786493587651022788547421 0.0009375712778660473973121837316858240508846082689153402035081619314379845505371 0.00004096822679512369914046951773193911121018959021599510846468556548381198710011 -0.00003521860093188764178979780407477232463731948759064582245688321039217043858018 -0.00001531538560307117481321493093064066369561394589049715077136471772046152706756 -0.00003108113331440660364073911788855323305141505991581437914814631053349877417068 -0.00005417134471851157213005122459045266385940645707787122067915239779466731402272 -0.00009266596548084384201507350105986922932807375705160199542865495146117463284712 -0.00009929830652840533699783378166310502926874865953393894351656995269561858264962 -0.00008944693598814855939922403966164481960233783927621360261394356759427806244614 -0.00003062997584633507653033899126582229361285616301046794645192661165793383503866 0.00004869170521974769950692993075123195763376700777043302397147205427154950810753 0.00009234829560848387564536714279335499213941868853292576834564304752717864472915 0.00009760872933805297338292663620711795110403692625536380835267618468789189250185 0.00008691815224537489095730503104786109382307192372558650123390833839909106408852 0.00007375533015783382567711556549905245738537393572738109881302847066847832366903 0.00005894776302900564155482723355377400374714781203372860736455372181515624853824 0.005165367353870755496142297737314926297452565920064270817396802995418223002112 0.006314908407004498251515850670079837796086492101038609794792186124827937226626 0.0005171001619930322562016525902373911469776477137707367158021125208749084655828 0.00001765436754692356076876723021006537533424941204151084036312301834641032235925 -0.00001434999807381893708526336601687053589317492503147953301056745169102957928853 -0.00001470951443367171958316301136127665963413467592800898426264668089507375823147 -0.00002431785131068781209606852807308595208455889241019167446268975822937492648548 -0.00002230744279513850850308720708871371841151512681187818905190222701066674881228 -0.00004838489963002957088492806883740062228821955019084018078974396560767825617122 -0.00003761430871959516780174651807381363434983704559509296716114055369336443505972 -0.00001497759698100498164201315713313821532832688774874957300163804932681309680626 0.00002209123543132825144777166350622202865445152105997498217974869117290428647124 0.00006715782611731497680084359483478740171952619563479332533340116223170119471223 0.00008157160089006143313328384440291474339199680879250774932000778616609858202088 0.00007164763626969274792746776977603583634274210074748237105446413078908481402163 0.00006134258607380703268855321819991306395551429342923617940701697314099293450438 0.00005264378437037540130806914859745484438172722094775833451905927945494378941149 0.00004191732779390331478131055604392604492576283591883126869722192474416873180608 0.00002981852836020375547597653398763222243121080606231669695442990319337347760590 0.005439425666884957167831444178692418627200304121238255633329724600796753082036 0.004082996619449868414712751349197892832428566649896226922965941581878721988233 0.0004513088226381341022378008971029459823247046189530247284222887785354386773701 0.00002975710816874502555048116228816490088740396776672843224340197706925224560492 4.711175274403393003778166602146720975763171542389155333293388068760918810831e-6 -9.519888009836826901680543012597239092539023214793028649443305558171320662454e-6 -0.00001281759913399892586166138567059457308715745823122066348464482480160911235481 9.201238724234252448818296109871414577383540436965880407332639264160452585005e-6 6.487091907691292946675089017349160238650795683920742839711099375283688154422e-6 0.00003243768674473219027088857621527049621965923004932356752056236279208834901157 0.00005892099437954573470490129217115260799172431695942564477718635870350664804338 0.00006959617768632009914742099587985023267294791319628748582037356743683224790404 0.00007276689546780508500365903029845432452114506965044790558831483252721353026082 0.00005918882077002433873331786420098645226316514706229033350683626371900347408400 0.00004028343968505194080968923940646584542238882307649023285060604304725210132338 0.00003327973467997967353775437373465041983260804205424696813138800452524167765516 0.00003028012092163019045103090797155789216011315965328921143590479527483684955137 0.00002465802335893648227998231923466089746806084017662645934301939418274981493862 0.00001811576804344430760457329708096938011464845746780003567867983447544026399747 0.00001347003212932206249426591973346469379362994460033943324514780820954114855610 0.005710000571508900744899892357996134571293716506147312489235127055573210753331 0.002548970613047525761390577628854371402621737359469594086729235631697756874275 0.0004693548715114618388680264173616544981785634461909812556316657656913761464358 0.00003683615320361684551780383174159918477281375831602673541056977656334757677345 0.00002043439237707482024552523857789193321511319150782282139096434114122578575720 1.012700828315517827632771524916303115517269834957916107613023446682923952220e-6 1.929084975612024051417680383681130329289939005772222968060858147847754559971e-6 0.00002548465171734291374619883351267927065210399906955057904369573271808855410082 0.00005355648718016541012481764909764646504823836727675679398523952944217611190304 0.00008632233938067289375339397401410120857417299628539249147485891838319197103072 0.0001149352683943034869791611206077623998724742201259549245243270366921605766495 0.0001023137221575751349370565503447349104284458010041913521505326812052024064789 0.00006853910507118386343282466867861881652975229991529772328646092214359661004684 0.00003671442435428182440847097895707356992301804990293708486607273515590567516011 0.00001508460831022657253992113702120585326455096853380955805027257437947154134970 0.00001143363057813923454018782978564692477363200681220411429184670821693575581472 0.00001261095425584271657845409758368231743282107258946960289654320928966427250297 0.00001128155781541288322344711461466482044663894452116556152000523728933143388044 0.00001067865741143110183616284426596844355928232345853356885851580879424031805534 0.00001217744002430973406961544026002727202521687846666164203648050407370717146200 0.00001768459893789214827489270214409798806018098026985892650283325795606022489162 0.005924105917412209031510017845714412521727182647630565864255806630617332839790 0.001666377812201556001711753139532371038276512842622810798876562016210555538557 0.0004330793754678443084449048475236650053922246939980271642092914495753288590451 0.00003244033570346051706565294245923180153837983637197094255450942869807047826235 0.00002913644779440717882946024092106969638673925504655711447401176020846694238665 0.00001362973287174181692068605734490216997204403611002618309698350067764308093101 0.00001205646038457278960021937453088105397090759472818592496344214629198060977176 0.00003301329468239902146564486297420616931739319198189294741002712874106351424387 0.00008295579842829132841249635105035637266139599293816970205478707106052649651812 0.0001153001152149197311858581209341281846934374965645995660931185748741489508963 0.0001433205435196189909082321359203006456158835410530454479544448598410280648179 0.0001140755580248830104309001118145050983489161901909139009051596385400394402381 0.00005708312793577315270740420762826087079816713363674077772892439894787866392267 0.00001949449900307301276002731792712849222805924737911124570335496125818657511338 5.589906514876112203947878186617699673344482532425450287899416848095777542115e-7 -1.061567259538359597881554857747183587607979300411559420487208256786876540949e-6 2.023347512991494115446762487792677296404666094442346915235911259002401391802e-6 3.943726453373054308579813246514995763246364633669214114385920606095180903268e-6 8.867128328171273369228100776012578547569160546020050958097768035245690526476e-6 0.00001505130308914711983507411445709559096274282500063083689993745708976789745825 0.00002256411432434608783901944939214503697934608009940149106595611941679643669802 0.00002769369508873516673528226330228436439838702364950140535515897203548084510154 0.006071346295516963226314888647965213409681722344830380964564738587937602750752 0.001248676435701788546165247166858513338729423811785418414199485185266095319690 0.0003096786562999738560733542378698820546487286901578306709715292196165989421369 0.00001923711790144699642572024117572370036685277955436197901533026954053782327708 0.00002918989937835124644535919163648884844887606763366050198954322593384935571454 0.00002279035992298426253455072290042796614540663919606253360791710136923270476779 0.00001602082514965297517445528982550099018771105251881135440037349830826311946995 0.00003748437102963304999800730264976509488014939470342384082485268408086334782216 0.00008981734846613743106383289798262947840184658778906661767156773506525065642076 0.0001168565832927649506593901010427240864751630196179620226922690473621744988876 0.0001391064838421465938854565036789411258850434594587491231556820543275997864315 0.0001040957454434060507909177705224899703904049779594328403522969581161552051811 0.00004461389664513045979813781442199202640600663383219114878660066426801561101562 0.00001095411172454666734072255246510868611460356888446764400947927603558481138568 -3.497687541712012971743146397318710255696939948925010253433431952069334805344e-6 -5.369928794900896868495930219584307217165525957089845668146792119792043436615e-6 -2.113046826326360073379871029593560146210696439211672083440716404789803782252e-6 2.662752241053655655368342448890649619158097417696944863371308862085766982668e-6 0.00001136573341945933596749679332399544482989358268138415785345336917114482836330 0.00001926433259544410316468251785235740348209261618887537647481538437127407197802 0.00002604220040061511216641424020557469257120420814018483554337721032371472992496 0.00002968163845913222233603816268056050863305537381349542274435786667502036978351 0.00003073356334388917679077245785463718453481922387388602336675044891257179780163 0.006139959516575093400786088356004525824312461853777523914416863763001390620076 0.0009310876562921305029700982010273483612128563886491591901730266544188849179799 0.0001296085748051379000411796794588667052489948719455159584023795209394714517981 1.300383635530233146450762719817710212373249435557015095937279880839832064089e-6 0.00002301688600081825072257705788898715510406580302350014597746334348957422942781 0.00002594299225172103860115628568152437084065673794379049954452755629472876227255 0.00002045673908074536219129180232689925784353613497131407573699183159875011285871 0.00004369439396996650671574274128686572478813752166446702208485663582051772895567 0.00008799256568833976323685852110506124211936143905935027122091447405466353274147 0.0001055170184384418740149380669725182248065053918705560061898023803209779319443 0.0001170001416131993773371440743082633720834541510955902280583918311593867289976 0.00008378676536406038843881190405125166550736437813453407817519240792969823650809 0.00003280721336473343127489887145292741120426220052485483607874054157961276191073 6.131332476363044229385883544199253719111796023757189196860682440060732661074e-6 -4.941096244275146940860446174449821976654666523028031195724832396295856542653e-6 -7.239885072081857785018121460783180344309193129377632504344932608742285800611e-6 -2.626347910783505392936973026391034337262030394987101000762785808801296589237e-6 5.385378338727549993869451902291783178473854413222738798028781913601928736824e-6 0.00001540012614629990190127422360369825113051283526050218443397247583106318299496 0.00002264130776048745767738326345531384473157799589339240757383137122217235027188 0.00002759592065593605305948330370256818510932858847306894026179841309443967729443 0.00002958724994065638865555301494654882066774323985420771790934676285247805257677 0.00002948902785843024503757111229543124334189279448664872567203239385676289311604 0.00002811942055978288058428406255933791524265987297533902453800738102160468325487 0.006121704459303242128848034877712875793221904090487284620945060928245553208115 0.0005124757791507048372785089584647476655542536253206550811665833494379597604150 -0.00007513594968326168884243256230717372257390041867502357783525838840016951320408 -0.00001899293730858530403240667269831816818319383842751279756927098959717820840038 0.00001418915542976808877703981011903227591410320560890855806668241764087272286484 0.00002410104050362537038114806500172857326737775196118040926146838896034789126455 0.00002838130367808485085093467787674395694285945210047757165665477946087139781239 0.00005301083267621113445269570951606734792744636429565934145511153528051322632581 0.00008690697265837010547524712300169405570470091250909806794739277518302967275472 0.00009386459391557693648101712966447273539514285785580490380292211729371458688152 0.00009385661132356475822909083934768261820630561221901626070304159239684272760627 0.00006461575599465408332246359105599670799749163952101436215346514089091043600802 0.00002303151581705173569688419503236739251959241032077329116379678920784882930719 1.252737060218996965864502217762495729498222514906697037002731891052205536206e-6 -8.513624353737145579244610922969149789168074533715007011169424141203303624833e-6 -9.009147581701542663208922736738766882771768015707756828459636099756849599392e-6 -6.935310453581535690269914229056394306480587960958032094897948847161382007529e-7 9.492983691445202209995912554226354927775564458503259685026919754765375868322e-6 0.00001865304108482988550302848984698444375641029247244965333396934783800361405646 0.00002427504134634166532508193535509521557435133398257587255877297600485733546352 0.00002753955081344799130561635043224815037088786290608762677083242922502096555378 0.00002834618528947941429823920134460024150557174170295928534041085372576647994300 0.00002765116180181534125926076134250529820460090218270904133815221717446758254697 0.00002631499762275138996747271180970611717087551608577372268075087641743113227012 0.00002521744880717315754902170173043931652368139065925227641868735873792605408253 0.006023738968496247717831332800843292375877308988247242415957539507129127219751 -0.00001268179541358316596673010186364261822810297620426560617340923000080341478146 -0.0002814774216393259653178336372381512980834739030521400488374493540852918220474 -0.00004002003565050961571757617261051956443405759739628615313722097293064811375085 4.712411886074790820370269610328232748823409318845337203665400739030273269045e-6 0.00002144755100799496834996941054393794614972204932414502080513936853775600163029 0.00003821630078395588344924109834310921595663228184503263464167584589304685598839 0.00006461741656981818450430997228571735900375932551306360856964404147038208841079 0.00008936400995487507959241806536814819806470169959132818141873795534820543226062 0.00008679315172501680033800760391747212996014021923792110713882380437770590995699 0.00007740570636251233209532993899751564358671569450749434087051865116177708131033 0.00005100083279923686282746055203384904102932488596244430033422378506326962237510 0.00001499341172937544516644180098766479634675675748770007541325534675947336635020 -5.591554890454958024149694618239584616354477963812034761947796880880835895261e-6 -0.00001459711394355101121423311254282047933557523279100717005494543579876214797573 -9.633195267535448995209855714331551867535780259100505653423690765862055772215e-6 2.459611369303782390748059386356850346421975347657919839403807028313156050266e-6 0.00001270066774258686447450540510372044932111025667742981343636061533664358385959 0.00002015138297599095444822005820357830615386805515763219506459064775870486291152 0.00002424553441036063375876556368271655179654183847109359982205970031179245792107 0.00002643315308975200959664072754342790156376784049318898386104291261761471728029 0.00002667368673727036869185620103937541501803332682829068066555458796235886330863 0.00002588306603728924925972394594769926358675051130746934182413838664760635034722 0.00002486138318898329875398989308097611184486693751252965755513345714052520056837 0.00002437534676302925914865137955015104352273108261309666501032999956370287412847 0.00002481906540745192966699468164091213431876536099218416331590188113755798297717 0.005847376941383178804164034458576367051568475081353346550671101107128349586796 -0.0005638632940557523002690983037945129074986275000479271070465272293350615641825 -0.0004721167391637544218840126213606738566960862604121343834239088128312548711704 -0.00006034281703642561502705388926917252204375998144282712850151768886420828029079 -4.219328840371892120728088674149889298313482824947371647118898067074915360811e-6 0.00002060939069123473136783209522991417223970356363603401997955864095595553528734 0.00004830733303319967526104283914217231625116345618238208478994105257716027136836 0.00007637724282042271372471301096482358912341216850900397703321913186202067995030 0.00009403151359994678986479703999768879105628974361746089752264633854875692315063 0.00008348222173399914748673852368146815086744990507702818285170281276386461141549 0.00006677688750473087442390326560498956500626876058575007550483182813082146031147 0.00004161863719952130323810835933807944899607984722155940704103040567466008648733 7.238502468495545913019183377764839406931068223047802260922391630775325159027e-6 -0.00001487254712092927000181671062828868229982755318106017352325766011546337897131 -0.00002024031015321049484923464426600028372956555147240465535650559516232296835407 -8.116101112449672631801681721511851878475687477695508747269614152637910162073e-6 5.076003754254546269991838208838825765374358443303891498544662807474846209752e-6 0.00001410311047881294968683575170607908326727063125362997294890032157275434628983 0.00002002827845968789340972768201805122263883259065828182663667808143708699581409 0.00002308827894430808305728789341299818779685712681896746064627810533450852009802 0.00002479152633911336986928973726834370590051910298189113587288174309692518478976 0.00002492419062970870747664983679539599618721522676443706907713171684631125793335 0.00002434989165075667530501771942142373903538758304512346568920935617526579882367 0.00002379155461986010759795672077592049821345089401313190818882434572575857565037 0.00002397242612189000118869523389623525399153286578462189510755451983942731323495 0.00002522579972162652375779233651514136697359602406113206576931121578828683674614 0.00002762015311234843304048081715584940811031681467625047214633280835529319340712 0.005587853747888948466327375301596941377492095804118105200856919901224757068517 -0.001054671560517352047380949675898891577803707990768882858823112589562322411989 -0.0006312656613364044495797157857562356455880177699672298944277146326672922608676 -0.00007804575947210227158681571941324605834677957339788627889417710937472627839247 -0.00001085444876428404375350977026635508319834470982840287040825063746537555090898 0.00002155331182970833123902552689748884745501680678828875162996958953466068405709 0.00005736944048994886256055271091838704102802384746543417994590172082862519443232 0.00008641427556756244233355754566870970381773096479103414663349394719138150471183 0.00009901358689596041391030939460557457530547941888788243376788832712360409129797 0.00008228852190868304808869240146801573318947037257495545860473274836326551174597 0.00005987044342557680458898890437462136044770077603616341730363140982337033460829 0.00003490331397783435854119773637928399871782588120812173071947394965046399862785 -6.639556550943066547778737749128638690404788274714224684359695052875225504879e-7 -0.00002526423073727893987873729965991924478440738286145078544517664826683453605678 -0.00002245475324260276115399350085151291990032764301364648020939000675719200411949 -6.216937551587991226562197765903862803660369811280527696929321286385577103584e-6 5.833933367647177658222800673542426448555977030405067556615795369088119119011e-6 0.00001357597194249946690601719655261722673411228677145285007939086739767438218039 0.00001855002191984164541457406674748928698204629221229097404632446739647150358239 0.00002112100545622804462206159719987577466319365924802832832843455693485034867000 0.00002281359955770506083393555256208572016637310891571296449968438172046639884591 0.00002314890996623962486169460316013921234692300366420480767041470041824311007826 0.00002296247295106583458497084043759270474713630331906617162067756343292106861150 0.00002290902737087879905242708126649644805759398990835544790831805464428607311240 0.00002371300613475126368932694227425753859073733364350937780776207295197877353425 0.00002567801259661460388993909479554278813359969969670930130840400786561205955421 0.00002883349244506223092429095515567149958045317994791003486557540316875504966545 0.00003298795698621729804608320417348458907001478434476341290170154628898878528768 0.005216749043781950760780854490226385588222767297280237711424758977136444797160 -0.001417078830617245791768061978316180476698764539653648710692006356874908829665 -0.0007423428795091219704695626953994942186009495905094706938580655527071565534407 -0.00009071222638003204069480089211329870857897401972891500238152179186592706135992 -0.00001387670247094735073941705854682332883649387665852945241442625650861073186103 0.00002334726027844104768053716133022087326324241565115072082167425868033412149540 0.00006426172233688985659696799893394166531276801855711328694590818878734372927782 0.00009348851836411147088624970107335245147491673797010106032267877672703176531559 0.0001029276278355377602823628724471158357280325484117768768370868336391854737808 0.00008240418323203544619600249531750198528766182439808132998133873696915197978837 0.00005621579129806538822381129115459841783886254738448574645901502284875413933682 0.00003068253615347925540950892582913596130087909322237297560445000912593612215830 -8.111431056272096859396965331876048546444021327056574094649148812534440084996e-6 -0.00003313873923815121524985041440110036618768344498273090530734523442931999607980 -0.00002143286126471597984513924165299604192107296095183773157805742162965253197542 -5.970307828308675429327571901345059033050026512361948019758176169270768230537e-6 4.417710763108807308854373963057612090654404016179943763063554790597798042818e-6 0.00001129249690320038230074320443648822612489480573882388185992977859695573056298 0.00001588996304108211678149889340157363458613585261513913163438311397816116686044 0.00001842023726515455861811111279297412802203071499220246923397688421514948675959 0.00002046100078211478823703300016853396540859036728909798906443076281644039427963 0.00002122722581356495572264904894156852397721590979575782419772301350575989506901 0.00002153469758611607742940453022886138607829209712904890698567319203488150808419 0.00002195419013239840624993809257556353225642453579297019739732527797680815017607 0.00002324063804307790533319837475392810699904237867790097772289200785159280123241 0.00002570252355740196881460112751409204645463321150216072754685047146445078212139 0.00002937520616512200408892073425656392791810999265887078013022417872881277110844 0.00003410910767610665519332109416265070154830342039010486167325985690778256784217 0.00003996766683440230544626943982094726404377952714163471271002747284156065061265 0.004716789759281379995651260841754806449859225172006104801702279177482194363548 -0.001608423700185268281013405603978856368477601641790363376958269239075033061320 -0.0007948603490186842300392750498858825356566603603644129649242802050315911857539 -0.00009672029281291082361401119489561464745987979693457197440286222090885628620701 -0.00001280261492200484974191676796625555851164929213986645221404516736447561850127 0.00002468883936870877852033978046007999672301551376388555662959879581441623250867 0.00006632465542644162778254207924636793906754252594594330205646146764851610840468 0.00009669539477260933561081166374772022184319280814889698158826857091643492378708 0.0001047117945282922541209127922038639620981204478733997118555154126494353921229 0.00008554029818015877520576198801127741122184162339315098351732075168630972065369 0.00006065065667224451754650645687715174541148251858930440399555958643221944026976 0.00003231906960901414748964291314617623117153570147404336307278268915083689232301 -0.00001195644978392619950337577026831658899681072166222135024108554020942661905322 -0.00003210220837304947099046216997705359393860308394724400528050185904636749308844 -0.00002046822023990885078335825095037010430899416613045382104837506204520461298113 -8.942778864418556353343726077306522492288086419654654067286030209406142203753e-6 2.669303241151333513165002334187329505905171518019832940456013199116225338648e-7 6.654157409136690927239298368480313063201370950039069982240773859597259333813e-6 0.00001122573308504960298825873342591295163659330449306841058237619765989304291050 0.00001399641863083905418423884151442286384046228255875917723315261124666681714291 0.00001675037582278469037091905877485504418509583872589794211577247373341496703641 0.00001831735562586268718846735358545933561416608766548805884320493756682540113808 0.00001934262601393105013690358940894226076783699031910986306846058357189942298168 0.00002015896545025728425519016896598926207819861815372980307528170658881551146739 0.00002159755389478672900181471819702365951273147772242789549621980675941431611139 0.00002406566483586394966888725019405447829986299858687298935109051399621562780778 0.00002770669932228151392147720067241337217615749641141288053056870965200576328816 0.00003254607827153549442786667199308089833008905123403435308774150281787328755527 0.00003906771110803318371219698289217643874770932334820328285517401066205120082541 0.00004884524375367416421480431684424539371819157965043725757853591030872461126628 0.003979770792820895592397928371081518244765235877135810302217322484013650142635 -0.001507083593646778651537374891081067643319477181635736286975737165582083385452 -0.0007407907123946770514685609496556116415441802279790942088686254344072577829578 -0.00009147801894098310269670096511801214665697528932951155143828514360396107917967 -0.00001270663391974726701465559915268442201354264340680093850367997469463428240887 0.00002113624922806580037320940696954715527507124332520500317461804654175940696951 0.00003740138686682485005045664911690789686664815047297086777628038027782129031231 0.00004703531065810969388392782048470537328785533176430677609041307513885896816484 0.00003241233463393270600828067231739062576917068563848620056565780299832860939324 0.00002650895548340248024370127712274234266821480205695968208495652760954011065480 0.00002348640647221814946707564294454057629342999605439422134787294189284740444772 7.698093303016703770792344124504142179728632763705497710950355375910747985270e-6 7.653738710328235725480953176519795212029338703138224245640634196328805461056e-6 4.827765127772112617306657762315813753139038979353414527604300027109452620481e-6 -4.549038799248587587867957248422238957654033114603310254453958451466764511062e-6 -5.476258392872551645382480258232056493251487953600809556928459303323532630229e-6 -2.389306097714130940429814808023465314448010977258397305346439662566881638908e-6 -1.781436329374187785748273301630485772563997973416404006005470616488398482578e-6 -1.154067414548748116476617056629679797180724363531141734487234474871495749486e-6 -6.163477190741477684887064923625604951201978005826952155755965759585653033379e-7 6.104615899419855768110209998537910691561405783823217753686752108370841345035e-7 2.301999944682821843514689598082751096074618713223420496958534702654281823804e-6 3.828401141823164183166340463208655257532973181559947817119889033892654886991e-6 4.600915067285969417362571058898563076372289202532475647078549075735161290078e-6 4.796666564663072557291877529883308748604699281828096765890519144294477127521e-6 4.820321465028648817232981293180728552713089099080309321158135145415670168019e-6 4.956079336510820935851039360568142103966125170401626854272779606341819464618e-6 5.407415470432921380215346284275243661408402770646028943726797223929245870008e-6 6.388235777524244763156035898397273835082983514219023895310961430511489280635e-6 8.518972080705945817825858965266756156968182028735888598710576540346398146235e-6 0.00001436550215325916367395206134877238412275901229486350831997187281620848480471 0.00004964034504488736327819596026685427762940011476261655087593697658814423729429 -0.0006472187663064070984665479757322563703895250765646485463830942703335685811176 -0.0004594713175797017355455037846554531409148770491698166095450668001085571761885 -0.00005454397946112855510548981503256819931113939633488720826326078514046117141973 4.617869349988197236993112860553242397629875587352917739994816180097016349255e-6 0.00003815484119849657551120923947705512534302181348840714095385328991973093792030 0.00007436027078327946982946374620695434105673422449623921064126867863329673857743 0.00009026108044849411902126913439847243760279831626024631607560777170111226287500 0.00009741470682955658260532975290620334726708753007545728879120970016484386631827 0.00007269582914099422852165923732459013718760381991036375841963587954664420390697 0.00003122891152161163667133642170556430838847613241653207472753920104578296583516 0.00001124607453116265668876725865941993436998009671522848906885950713294530241278 -0.00001005437408323855943687483107387921702485618261599239775373957243805771821077 -0.00002060081574860898372117357520856093729460274277377428763762618915760970047956 -0.00001824641687852970371905565348776761841755968418823911675849458342968555547027 -7.884752782603490608419425419185220583439665100775557044140228942178034290956e-6 1.625243489967652776695605000407357440307485642554260178102463123382984433399e-6 9.157365925036178397821289475086722198184395537593435490192508330371201909647e-6 0.00001535502940407536707241916296800740337603381495388863874090219616773188505882 0.00001976170133817609604725071523712767801124292600465843861402561499972845329390 0.00002388007416284615522469506315607501905967272584063872010263789702413138409566 0.00002639196486970461305123208372330482454142655149080211885323920062116105402325 0.00002814665299269124524609624210715163216838499361378042249414357020876700817155 0.00002988587795037499562534475462104343438635922625325595610181347393039448336666 0.00003253077852242507102072355123206132881404423013756180861957596982892179572831 0.00003643481601783477085639077947967759534826936450151884626380244627283741097928 0.00004176994574878570389939850754845648380369814611782931606379147838743468120863 0.00004898646288366132816926228185892116331969511406442026308873093565806399232275 0.00005997580384088613075378045167089356067930437525294101145820882976916076497353 0.00007985955692698191759302444207771992272311047364662783765157544641895014317357 0.0001203370791817438680297810280922174469642305447938731795839794391566199506975 0.002305948413353402605809203034028789667865520285312370197613974440675597795568 0.004681176545632980710544353094580284234824872610634302718988746886951364201128
1.948734700150000000000000000000000000000000000000000000000000000000000000000e-6 0.1683069443192055243109216807558070118902045952813189422250703554817856943256 0.1108565129607692555935666291126543646094718591080685034062440932925146982999 0.02066804916082398752907823442946364031132192750844022479919834652679935527322 0.04444325134838100883241778746753014821369347604425018509187297981865428257030 0.006425191921123602891504228413643584552578382595992029300596697078292201217575 0.006398231158538121527090434236106866873241444991079966107615971210360998721196 -0.009842448478750663514030252009452337305027871236440596664813673060867777033623 -0.001733035888970738685922858361280126427661423841950380494883500958447217537316 -0.0006299715677379332407628415754438778130437170747006598167855633892589638651127 0.004450415552873428246980643034488448081062473701375424552057093080898125109553 -0.04347046302196394830525910351734228669105207626671311359371609794088124251701 -0.004864273741549100946334990197301654051456050992576653980007583255950734726863 -0.001313385538233005541079051210469853072452065174418768511994193458992131762140 -0.0002143187922085409485863108176531790875344929938239894831438298556304602730210 0.004761567501302339311236468275503792988354167926194175511663695469734147298423 -0.05171526494782236314012477144244458572928482579398541788625404931689715153231 -0.004785922889457712843023187478097259425715861505631773851051018866838207628373 -0.001046201810328136987085410380473146033099964674549173936689416079743767210646 -0.00009749562891032767692161067614830865070744100425424761724144647850972019173732 0.0002235297666481013013823510033719751079021418107873908508539629964737447491798 0.004386099536967126593515763623444437168780003844375071212512010629161756739757 -0.04239664908370065567690854547498081748056160125113819538995360785879430380066 -0.002141326580939488245329099903426488026710855065060043574775893553445126408273 -0.0004367530729997008570891689075241277729165836737012862575851203128777352023653 -0.0002201584721423384651830594491198631649600075422965992986890772394207920918291 0.0003773863264538646080147911194517819759977385356426482057886979100661117299008 0.0002757735994041984368698464174059469211781823890816584558849854644508789761112 0.003222450117626503714115323654438025228666046748950928241352479872644091846920 -0.02275720176051292059604126393493538178207392123971696275091546300434856481624 -0.0003887495639173225500213211823071090079542629172024740188390978230543317168641 2.613477905535798801156861635732924721308296855003950246029573640736779465621e-7 0.0001097721285604902910915629447123774031033198896760182275245880559813904940092 -0.00009768390653752674633363636952578684356037014346357521686335040906224425660284 0.0001771962051892924381346076461575024389839397756371556083567527410271671993733 0.0002332504459029432069985992303575070760934642970138177111915583882289100179605 0.002308286369574535857281787750030704924228354049135434621207208767909740008193 -0.002781963790137121922289607625545725851594972313953368634381530925276639351940 0.0006976288184976057239735749063963928289062286056333977966246160713710729876462 0.0004513024830182348494988742800024739413291556169590570256392200838691405333065 0.00004022820409722966144302601559613541348184695489423300933155527946400769646192 0.00002226373734695574235251327388483001252154221149427549269000640237062360400899 -0.00004547633437594323879963012258425993123875315045104680745029208128713099300401 0.00006083594604465235899158614433599196328578890187797860029547082571111108232507 0.00006662674208465749189969769693893903822944862474769035454702592180249301812401 0.001737363299880286895816534139803677581192571627005594464728323236362484128633 0.009886241729896849243106132343028989750477023583149847902674760721713109679408 0.001349604841753966968531631702596068131408233030774708316514051364858348818100 0.0003279842435831351257051536345135714072404148520739141096578373471549125745912 0.0001343456681202427325262107775884269533012381896859437117151254647822109362784 -0.00005526201360784896256040749374315850582634073316752856387223674892848531374848 -0.00009771141847441750778198163198561692377412061947844058081145187384104058848239 -0.0001318816466333610458546678683036438688797498482911873412478558947147346321423 -0.00007360704004452760816454977409150378727378650045430518450799481357387263209493 -0.00009572841473642345354210496187385635115496066626091093235546262658111581549223 0.001280971049506420317779174155870968407476704162940186088701161101286115428313 0.01639294270222303054434152787237186356739813993922270914730973659841665987586 0.001218815895634139980628174565435666688478149791683262941210707713050463316407 0.0003045406458120305683865134402268600697256709100088592347082544298873529421283 0.0001306342158734682793804611975671824023572895011645606234131754341888148356960 9.781659032787121615199957471038993275034919982135907421874739015485304866058e-6 -0.0001643235550046212249098694310171105126110588435558498322705526496291979085941 -0.0001886322340421798739232804721130382050858631118788920294483800327469998987583 -0.0002081212527105318152440783815300705596852798938996158507183186849610962848141 -0.0001305818749657981241899794543861181346601062628481181292357553551804982218161 -0.00009183679019409488774273042390585728112313076063375350014582214439879915951662 0.001446202259813195602466138143954961669670210625186310168136559733276437011474 0.01648780492753866023280842062914721242130853600072137385298228155539798578311 0.0007262847889013416431762298201949385059980272049604291588338484518093551252644 0.0001914784503208719839895734229330585308742026852453266138942978763252569258336 0.0001755658869571909539478849492762262762152977622157735689331655209958133690853 0.00001931881812843298606967146384129175467988365002175832362485322539483696360945 -0.0001348940124502793105732419845507258659742706677952158891538316187333664409218 -0.0002943244021436427740202583959125873390618641857641122844603722121351549969901 -0.0002957859457431399107574759687096457578940869195612657782905282736881368759059 -0.0001685015877061345811437624589985612074237345928140960193140488653773790520988 -0.0001023270799741259984706096806726148351351658171394256065894790984531968612362 0.00002591933753119544127286407883402717586520617582418578982394159306195856625112 0.002002559929647592945286695556800843398591049721633405816751305785545475173126 0.01196418139392210614548312523972049618798699619752491885685287069365423982527 0.0005518921910012054592619527710377388936905172040290937068767624641929538389197 0.0001147363289017530770478601873381856085921042059357354554324612575283236741364 0.0001381555685645356706992390167901236165555925070828449445722609776841006992663 0.00001298066285341397554224856020406545256687049847914700567791025874427987436871 -0.0001563119422956924319590011587592301803976493032920949217672762332017680197805 -0.0002836220122632287047798616487565832775161251243079378173942577312930741546377 -0.0002759244895308840996100112591108710554024494757787590099099810400820122075271 -0.0001480221005811494260325571569479498857870985788480027537540692902852210155251 -0.00005408005756828601198651039862159065359189022533887311201169603665118516902442 0.00003797081444288849435919102512677678275693455259160889205505595643509978405185 0.00005648532885940298702547558132031588341312804021671556996638105522365215107551 0.002867035408453855077320648176007602731827881885275242465522608109848906886818 0.006478102196362844084789846211249094602125750613467186564151634287121435398257 0.0002282251430802182071902670338641522434833660442133444891286314406341183023214 0.00006638683446148404337216252334730801762406703087053634516565013138485632406527 0.00002796393454597649639593757780164835263829519839268611389723177276011025422357 -0.00001646235173813913315951801305433245333642603474241836921820217040693970553676 -0.0001323618869016219232653404266104526658463325707042755693222413201161938407777 -0.0001842775620188271893697797601083195340273902164157848439427072958823331642088 -0.0001806695129052201696857450610043554619190567732716812391273078299259066666653 -0.00007494967332664834376000393885888180821849383590444096912899967821661868393618 -0.00002825678399458031906259221058088984034711865845296811560879405791953803036842 0.00001971220349228729012309415037826958497028407629540646421829556129399306061366 0.00001649060011974745043493054251672174157702214385986853215633688831438229481524 -0.00001431777544263560178703223285221924615805951290206204459738626937293617572255 0.003466688591126328645714282525159796766041204383937387106326412607953810466430 0.002053937800511074497092263633367835826291090110022725399136890326603756152763 -0.00001627407792532713783941320156800300431276795362994182818665284673560356432566 -0.00003232213090187284189606354758670341598227862277637001753113410569649739123897 -0.00001537818522825394399390844669598841209656182306201604158893841502416777645620 -0.00006555769131404037564197166765473700793680514052641379076206633592695002598479 -0.00006905696146608811497679482309500506168531476689374930679233123163566401752441 -0.00009482826455599783563424402559679628754099245729267277893162489645071357101644 -0.00008173024469136568369814135734340670046135209252229596672181515620604418371697 -0.00003797497293358828561342033630963236959282902707842145729211695128579149638700 -0.00002331717673034938839917029928397804833814715677205421692162013359432075409132 -0.00001104065584285708237739675507759445095099300476931014260951714361260354361717 -7.230410592532842973309675183563709820733582113939202500993479486357720719347e-6 -0.00001592689418757361113392453337710879820229992521383694366220435336180679770585 -0.00001864408156112026290561852266832452906670171212317378699743569491530786839804 0.003958090073754680843316071496026556099825447676320470593470530947950259553614 -0.0003411978281032085760870698615270098916826113384986359988109489015074362064807 -0.0001671533050654790065536603566624017463319350533099848498197774589621434229969 -0.00006668462067264447823364122591405728678103678469432489151602143860529690391428 -0.00007450943192822369287978459025051043222885477934110866945319219678625352274332 -0.00005525366778928127684577775950175773792300972329782419357907450449777046041290 -0.00005234581881603713456544087376135685321490358284876314143702046709434515104798 -0.00004862922751925457416969645161834627009213009144491223448601076251742748453955 -0.00004301411764725421499350406368819522782604556937243896857837449720452879326136 -0.00002240770698890063136245574370008653219449860613738713900224551527014645586345 -0.00002416058034998819189740753547957999396112539015053549289095643456489754514089 -0.00001172935335423002251612132574717710936551381552354964607427050149307950446464 -7.887198232571006289014572062944483515600282457224634750410432625471529481457e-6 -0.00001349300939105101784923454550177485912223866547726316483731724335491480400245 -0.00001868801896405617219952162518024093406928984987223718149693814395790033612315 -0.00002532106022325616539449859595194319363885552451573867459046128930860860574478 0.004385711548896364027348204760469403085542482354747865914700810976002031455950 -0.001350743957559271104873815388002608379635134900995642039581150645754966326960 -0.0002503708531425464827161690130584538636597586716997584756960154498188670866736 -0.00007154837072000004896201535269865484291762606311618700033550985191834119403271 -0.00005711073800176971084242197802367668567747392265769911497823251564681181976139 -0.00005605419329701594825964767319260501425882869613875782385370157004523293618449 -0.00004830109721412166549911196106241257301021440007214400898133174047127097184450 -0.00003805277563880888044127670454313513422612418016149726894460229986307235591120 -0.00002972537288008883977139063180307978152038044510173510541317909892608995449758 -0.00002320964733283509208180369128239929851922667226273545278639595186404826754368 -0.00001080200518610434865896843849005223229264544633714788660472498698183715549779 -2.459855503780399927437152873513772154960986626908957012236258172591514430507e-6 -2.326745092425554203182292537530439031490279851228618142205946235699251509030e-6 -9.998613776185058772279020652944027382755321851957896318559396598090513592805e-6 -0.00001987224123432282861076791089836772729501028640727596040026514000652620394702 -0.00002985080700632661613240417189148360380872716103080652813382606593601807945215 -0.00003786619193233946465701098115299666826311646094525485736598454642533221640470 0.004724109370299674570539483623695420869949233786545752267523397458218744427902 -0.001812151752559511438999785996687168279368628266227900066870995941562145814740 -0.0002229165827668935201422335936002578232154311055210152668991777302790791549172 -0.00006590328336468450537343612168837569803837885932571230121467429769169251891117 -0.00005605545508161306479121581165261387591442313993609461008178177003399491476573 -0.00006243092966417472301795270556069421944070780629202058514822443647556122427722 -0.00004568783107744319897588307040739597991339020842249681406746339623456567002825 -0.00002666105370073979043737175398173687294099544185315728039243511544506366235804 -0.00002766963798861131130283715573205654547800392747856394747180664532958377903148 -0.00001407641486824111285957335420136043410737076808694981872333372968683505551624 -3.009534657494767899924594147438515726712725902022322665387821628983366762123e-6 -6.177132466463478537605191155588937898154955210496478299595258035779461389025e-7 -2.395366308205679446984789710926137481574151262782987459677023815262138747715e-6 -0.00001250268583644650640742247117629166699982668027537869181812204625023222461595 -0.00002444172489507180952909309228358064904170352497429692068584197763585665085817 -0.00003459467163269963352260104076261643103109792395601961335509274100288626957224 -0.00004214948543141792199037896364821353892205728419934325933764536235933150858436 -0.00004593825704179352683672630056577763593692451932398192765030890704878904962872 0.005075205093309688943357467553833205165305870417859795755288068218246587519046 -0.002224360459504407686450697884231805138236364122482603158969031150070409064435 -0.0001584141699596948831767743716164589194815243127704136377700765541680467753024 -0.00003597566512934458726353521491517120572668800108970608791597007446735613153775 -0.00005738634564099399127479454594959993551954626595366771301740543247675605565570 -0.00006981016755681964462540334099830074306391406287393526116517967775482333299665 -0.00003867568075690859575920114700929009481334136278554969222911661269705525910911 -7.330734575021423507919757453123789173677635114597610979818687515268881501706e-6 -4.174954758956750721871227653264165777313265091945407277985881258983630589701e-6 -3.630535481226127083076855521796511397587080013950848945374684943321312852635e-6 -3.493280087400976616514004853906611328450189643576175648497921312747735633218e-6 -4.683650964202750442038171402381950274879008239143150027381691215358546166396e-6 -7.003795734840514429342249459062583575655473255794357853286884631131248251694e-6 -0.00001462958669014984828369118075895542775275066143815671635542103286237416030994 -0.00002601461401005322030832173451973131455647785109315600828902711537503193134249 -0.00003575938625461409463116675530677550157987678556827486163376062685408975329441 -0.00004219982784132574760316658115428643105680205504957592867992695082349704279437 -0.00004520670088745994420399269404769797012585756070442566081764413255886865654125 -0.00004368347784743149565437228954585210697121929763028305411667536187973019942713 0.005379361787996713184568833069363029644061825306081300411885897018823751449305 -0.002270787466439721336527275281126186181280613659640960782537290119216444445497 -0.00009180449327026055302391925713979272689275238964353073578359398566235145759809 -0.00002558023500536163794533692450890670781155153053339419569158621450213388701980 -0.00005969654905348507121128576182366591860649836986784761019758468626109182002889 -0.00007184082466383928985309079128057835895505522954133697054527545477091678353172 -0.00003693960259052104824419824031534587312954948467636638862334254068885220515936 -1.343380816650303558808352784890678867035244248997802620643864931658182825366e-6 0.00001504409736039720276015234306641279996634130271769884270312861314409045934855 1.481493350601318084283666066859154231906552925097801857475759597980440992530e-6 -2.013150901960197699430865180702450889864439652463074933930447647726622172502e-6 -6.198427804167391669739383781037681413682044959081555778057424182372188679658e-6 -0.00001066880434432152764540098040160910968227233129234195396138221574874650711057 -0.00001712965894148910924674554757420248453533243360116807404115978215492314854309 -0.00002733348916700041526096738319800208451787363194273525169641030719427100225380 -0.00003606780189558875711959912469549041426809619891567511395822282515521224457905 -0.00004107969186925567663322377034808040912206865858115720415645931828383619708254 -0.00004256242190487452014654105761060899484032717051017889722128137437654438098541 -0.00003927701686371102581876834868565910658365674042377897890132409759169108349172 -0.00003393188458362040405873788942270344761534373227933479304081557546996198827890 0.005670789595729986374709736395486837826415372516542693310218923063463002972119 -0.002204130725098981061184106159043985751561552076147280250879004112987339410667 -0.00007136205120759777572098410747081093583641392480759615895103800536493382523012 -0.00002226274347688474461699657085065570943339030392297585959258328404963198940876 -0.00005452380006161654736185230038397065458305258975921676962196433893056956553615 -0.00006650673818786632395949333261282992934323540811176698983107660086823955063173 -0.00004329397683583900343062672004549053294093665903093802972274819413836593937100 -1.482137932304609152568799515431213979663442075323753945641398206264535964538e-6 0.00001887358696967371976424658291580974812215553741793267264844806277792774610386 3.461738486646170716176490190788513556159453457511401488204592832719882441624e-6 9.630756800954202838219245321711081184473426015822773940638262611710880622739e-7 -4.385245125167580454394367107584056106967731334226584764441053112086688482195e-6 -0.00001058206654620180988098854355287622927470219807957221896833313173779413575112 -0.00001690680300687321984663969843600522340700034252657898175341668092394461587881 -0.00002686680999594433984708816083010802142030678135851943619434335745391058053176 -0.00003504194010644104005121755824595698557771751431376659984605768534787372010882 -0.00003858839683876015754325739118423344106499473392597627520945700551938013506624 -0.00003785230457335399551222184453843603749024305920326384313394560312613638058820 -0.00003294121306667240602383636589575030611709678019173269297653657614209756379744 -0.00002762678016712766365674826150838338686305115627928655786663487216378935711704 -0.00002299265629885286081261556280086770817922879548634791172761857409305639786924 0.005885941616369095759950829562544851819521124942936127964306571336012042390822 -0.002161143225755023881202259413565005627901146587761859276024519795910150235861 -0.0001024008327873012553571276900011987625268482367478613389479033053854323734139 -0.00002817243755865719292371455774808746514669759575243595589660019888211749061131 -0.00004655016835091641570680876652857445555144704252776049013979896681061541858645 -0.00005756501821308687620790561774426146418972104571215281254234264273546580104768 -0.00004705393352460756829573055630734562962813199018309516017956192535832538457159 -6.473289413404939943688921218395897664327151077913268767260761871431767556917e-6 8.436080960603569194952440105646620472147586480922472553355668626418414819045e-6 4.617805219641936401001115718465665220331791629935120156770597548999488694841e-6 4.083288514423400222340584580872975942642195287360915485468543257985935645737e-6 -7.496490529079654411128963405438562660093490449451702386837656466603804791938e-7 -7.871499013294755349477676718058060172249875295343031659020935124895449734981e-6 -0.00001708365638033135567964344413670681162228871179712298816781877500833261843664 -0.00002717413418327625602322010033359407355940627742396737574291301316122045607947 -0.00003395574996023673170088379549406113435509268786235803479600323688078068623192 -0.00003520617662589688944376965048389488336731879562368975658455942180386204631250 -0.00003165665031388731305828726608512534752515166006867166905398296126837904001353 -0.00002595508712025868982151217035146773156291529250288641956305835828095093430055 -0.00002181706788724738649688194177843667859252357737360352688499061503011183797755 -0.00001972667464178265051047666460003538250181731385865011490395990315674851256009 -0.00001918164718289534687697707196591645704140350623031565904356127067634176016665 0.006026958705237924672068889130998173960996707988713854503062929728320964488807 -0.002409873043903908560284209754796718061803359006270129703948493897934611505593 -0.0001542548011637078226777032712434114561676582900599973135318346122649007631648 -0.00003728776648733177826465422289319736371159584313303392053237531348379396515840 -0.00003971225994956295100722207692722076062314582062159659053157677943376105127409 -0.00004863301520892643825231702476332811951724870777626797624192416218492268930452 -0.00003641956763478899055341926904258998277037430005565805019209276830770834624361 -7.428617807375841234099132647317345287443582024655338176485143277747389674530e-6 -5.617186538852555877179272346570206187532945958114735480996496031174344879069e-7 2.221539253135179482713688088617448087281210465551059002292235496862289043164e-6 1.606485310454553356115005345706846437048829996058796454477609883949447140259e-6 -4.972078604496644252339039491437467422797593877398808610003940340515923714446e-7 -5.740125407382131274784057212777618633179196071051863377643385906591826851058e-6 -0.00001693449027985844819768203004610890337556504571180804019656051577739890860657 -0.00002665021174219816611996160226809387894533360892277359503635503582014429507106 -0.00003134346407482102222906568817547872166763497391114636745601310458238842110435 -0.00002969775147945315362796291132881918419583805170869137166299835600984060966421 -0.00002423952501356904360138203952186265085598350139622696588271864513019222252974 -0.00001974842015681838908338928682859242482676522066245496882639033714881779849472 -0.00001812255362172724142277872225267581537857059379147721981695322665172177661216 -0.00001839092140989135527381478904783610686765313995676392134937239655071964804291 -0.00001935572353718294041878089540582171478327852018643510385878531826355337559327 -0.00002046349068763007937625123324081665420069797810983237015687347640171152603033 0.006092678421348690443854858444663234357831465621960061590299683818273089867896 -0.002869081385948217023223016145656206128991174666453634285292010863293450876093 -0.0002082135830520390605719145847751883285005607599857553714449354772386487955624 -0.00004859159313843487219939384173319293932675105562760841619322672235452923143450 -0.00003798610524993237449593066364560120610583060849337722433342921239773778555904 -0.00004015128493516026784304409270319445835312566954682324645616475534782759357250 -0.00001738360895646263639526894860846904633715855394596051312120006143791448876237 -1.870063010560928056286187207490400136101529284369606841946404284216544660406e-6 -2.625263515397970308230735953132755171834569124955821406788568540708931629487e-6 -3.266142403098391277456953238716652845936188659230991634285767028919277029283e-7 -3.363217518890811761025244614750796976355662572274148072395728494173453171748e-6 -4.040105275420456556940312148251743384835850412602142196054688664344493230155e-6 -7.440243915193218276759977076728044991500133600073969885884088288031348210935e-6 -0.00001836117448434855737333356247689835597341077268921574846404500832130478106702 -0.00002610345803312934388744796877754341848313300162549761680450714606149464861666 -0.00002719374438473744704009249707348842654913250936117203572821394410263500104464 -0.00002268736612634250779327819849146123845902338002826280992148585782842170152368 -0.00001754669778805054611662177460925721746962467268171346857379373294336846734747 -0.00001572507450091146350024346021102292684254346546362511295916938919182925493312 -0.00001645157259660196914649564310787884112479842451303030594387853991855952210029 -0.00001819947311397774490340014448456727416783161990770802818771511081835181586956 -0.00001992228781045722201158974680749464672576429146457745020032849166955465626020 -0.00002129738076400373588279100633626835509350117985837287814556335138884997151510 -0.00002225233922280744476546688331034222907712960547897106793827520057137715365130 0.006075213555608533099671939922415448473085452609182896571093047899248435617488 -0.003385029687080710878396531345400141039190985728873314884821331836695489291274 -0.0002519387977623512990181960975007076196883255317155835612898498321548477898250 -0.00005857542351831542244934429652122781871274739775117429543360811480051862982901 -0.00003927575520323129415656655423307135540574086651028603274373900526995935202785 -0.00002976164209385290896981476077691239814794927609207979693948378472632344133990 9.668820849659181651151944522449418652033527503428020956711352568022813788631e-7 8.537811699064527682392849943655115576650500959940870341204994566339457176506e-6 1.075635850201244872769026495747797970748356073903801803075295826524175801554e-6 -3.015661520751892723137667033354676522177145730821314566645809761583493011725e-6 -9.453783632685210269646537037278227032654967527587750306124859154613003879495e-6 -0.00001036238071914366393473725881277168585353228995155373993665017628171170909731 -0.00001208659368717847445847769127514045761950499302859678685046077284276885003889 -0.00002026245732483452759117827860068482187355711336338131993218070897884785652275 -0.00002427472326929740089758159825500546023329556918714555792463668318205803024784 -0.00002101342310452890722440278477090947356607529254827869940175787711526495871517 -0.00001565067123102218649173958247730832099232364513569477050960403206436106939833 -0.00001309970715622785886815387244117515966121186259266723243586519444074105366925 -0.00001389324299718164728322904084094807513639689347862965623663771826489978479410 -0.00001614635682075136373753865544433431944618837008034065255228152854119460419805 -0.00001853156439098895519760883355234390557575026311876089310365065055918641437546 -0.00002042990444739111813771093502520801449454644463015211425566480895508233560306 -0.00002167359977787358798824366491583481058435974248546380818801738677978086333425 -0.00002237103134129144132077767972512843414573118684917509421701486905140156127357 -0.00002274468515743240714705664258435522323431856437042429932686578575328076087702 0.005978476213435399673922831895793955514079186415593767039209950968182164147930 -0.003776737666307344261820880485991476877860709718362192516093590497944883067942 -0.0002810784441610399823559801478819038730831569750762328920926493887648175111360 -0.00006564565952470451404934576493820652995504576273431241831894444775214582564516 -0.00003967009580483648761677824492877930846299078758070120234991696692950860954575 -0.00001790818505490487482077924662959910423589801933523988306084730168723634204487 0.00001543110738557217601556433432594850931292621546548645398536535821248960694109 0.00001897632426238521778828206532770893359355239024336513603629104924846397110774 5.696646441318767196311946992622217720040393959208639783430346044843136950538e-6 -6.299481888100534712144044809614057898479006849099774567357785044270973882661e-6 -0.00001554010549610253420157698431009084033480351265193800770533325537627395717199 -0.00001724301933785965821707173839334917308675873580912956044984392657233490790624 -0.00001732383998822925469897968418329641824380990716674016719004987874739426281171 -0.00002140738345228015814215059650217451611531877156605301331412508497264151422960 -0.00002022051272283230513021675304238936801269495731794052745956708877381502178613 -0.00001386234257435579605985064013755849568533789469412328636597189059846604478948 -0.00001061817827649878192220474831902667269113546803115006772663073171777813476616 -0.00001107898126746754434412681486693819877443005792256727994898375872787540560701 -0.00001342916412808151576043714811160665906174653046369242760880056953610931500141 -0.00001633286366538258695176907142793176274138196329044830316810922200471135745717 -0.00001875396646487515727035354428193346485668098334084551552807732955952299138493 -0.00002047988059333876312246886829408863432197550062926496520940721240894136886995 -0.00002142066851923253945774655924065504381716635371081404350505069855388359794080 -0.00002188747075941853795841616762661798031566594429066006675002735091394467445926 -0.00002218197677034691348871714640550806330856048541127160759167513747741789880013 -0.00002262870732921678176652812731665488274202661786844448248551681032636156047335 0.005800395792039846317803199232778068931234514757609824382726840450322732567786 -0.003943238538637902363484188024096982017443301446570649481621239486289589047294 -0.0002924133097085873962239688651281583988907237010733083102067973724142631659007 -0.00006846697253364055407117980562474769467451560447082177549332924564386745366432 -0.00003687011330310721065262028838462636759842741907980638586023079130583892543912 -7.319759659104584659151225716887766465031037796319920299830976592039353280788e-6 0.00002536370595649186282588044921001095066122997093534872532269937359622260247572 0.00002649203388191608252044621169270637402056533300653333186379798342696354876339 8.697446567826298161895755167358677051666704638950380677725532548732522030075e-6 -9.857632199373670671218657187124337559074870234118244152000765109465114892091e-6 -0.00002071280135756564091321778814914261810317760358104432890523457520690657583646 -0.00002313030049001398958457973834469015995062840567076150193111044340983021286326 -0.00002157730241600210223800220118248159241897112833415776904091174949385541274828 -0.00002077319352630788708030147284099754486717805590002508688911067806349563136479 -0.00001393738872863313821229420144933180651688726373017366537586034242296652579461 -8.134398837256564103587815359708821854553641672070345846576619394703218143705e-6 -8.206367187221723410765380059133566362824478453351116622472825037214929558648e-6 -0.00001059612945013704511222239943293814359631640958118171168925706118581815732903 -0.00001342746341661479021827525807585518445784908571178192020377295084572070285464 -0.00001634016033919440996631039093282327280962187885424387212388368429465845990910 -0.00001845798221133160979871031810086737647708569466395707552996667915630029088897 -0.00001987567512848140684173492706498569174905528776825643711788703181672485797664 -0.00002052821339561221159362768498151725735252193384501714649834298135665672217965 -0.00002090035725903937256481424131295314497636499620709837084865229501968635492851 -0.00002131718591401271588981344934931427136577295799548287329427854585505737038629 -0.00002215452660327790002548751440376487353914523967390140010219397673249108417399 -0.00002364771644310735729996406218367729973457978646062607886728447624718561639841 0.005534090934616160865141064023483535602095414382049252200738112833101286540291 -0.003847164007452993411046222077715858950241581072433895433739443076568383967413 -0.0002839132086883540189158822060494648980051677695000878058147262500413888451440 -0.00006594216776420962308597865826366149537677491703757270374721042855711268477018 -0.00003116830902850099211758591118370489582884721710880021190519547242374818095413 2.609035462869959950611905082705627756038545441351423054549595960762932871206e-7 0.00003037505547408903943705587423707764531237722505197001299329400004679594824936 0.00002968653478922375333605712310338296868182541379711401814008195149027435879601 9.422708238243343949250907704195809374840205893647768791851046822397156318021e-6 -0.00001298551144175971365177671370020600249972761095096791525767083726611116318621 -0.00002418480445688985565843260999984645791398261760845871814319905909514162986657 -0.00002698701595825901623862615571043729493261961840156864887862616323110051948002 -0.00002391333675168329914253602406807806982924343394879874755840175304847881101575 -0.00001741371427275904462324504056946989049143259580321830139274634204489073678619 -7.480401634088519451531602177280723834034777738454848616603475414683899814394e-6 -5.292393314512556471214248742656955821345181771373162099691828645202131847249e-6 -7.589755606879819553685661893166810130600342920878741638531575143520552880970e-6 -0.00001063528220518883376990304450505182569065071094377334945749821296117732006901 -0.00001322194590478389676421313105036495402269801231293482208327887238253035812761 -0.00001573793918272208615679458667632751426771476107202510442423754500413434158696 -0.00001740613327109486274193996582711176498642386371298653420303678724842441560852 -0.00001851682519223846960700118915051163762017429798860375765024229586511574540491 -0.00001900403945637297465214280168554486367775328436700294775655342175277737872515 -0.00001945257540326535293421623825504164279141748578691593235479265171974992556739 -0.00002017168479128260659411023569205126367536561872029647125348820815160610936860 -0.00002154736184203564503447536237749055526082507902748220656395340266578356383571 -0.00002379518190976409722485433497820627031827435628014632015944953369912404024046 -0.00002704349413838649808001651506132269494222614074737542889337272426362915256773 0.005151121597679462410437856232032278113988381498929246361806122784351996890436 -0.003511608468408497695332030225318669870633848004224771095412720023813340233597 -0.0002562708857485421633911791850771755424638853073332667407366757798446731807291 -0.00005808246347048224508292262960266805530501844378337318932277350067909661774523 -0.00002446493816923146822435803694392472756274859996069681196830074250304044347360 4.305738466400507307794190084187113563284453735291937035438650827282916109842e-6 0.00003044715782560619571304362493674092702490905785744247663150250146400934780626 0.00002863721796433655211860824927237578579262868585592215243474139590173824594919 8.158313881259384755723672440307585200167688992180693380345964687388780902659e-6 -0.00001528699652460719770923552621439673238729933441563009896594475690731740340542 -0.00002569217735203306129033847393572603583879605395949568975510608610644983060221 -0.00002851234646078243259231749186766910852658343339980291758953480178831328763341 -0.00002392791407256270114166277935943654411974032982597031363272184381743230965333 -0.00001115611444890380507903065395740800404828297653667199278444336930646399219538 -3.663210572988593219044880769140744008857658208241254114226858267290482418103e-6 -4.767674750217191892000163390728648026008078766876822875812919771989511733344e-6 -7.671574325178916469061204263985071753446412435789997405687763733819917123603e-6 -0.00001046443616698884384233139883405674430802574543218602379952981022269894536888 -0.00001241353345409262910450957632970243739745981071657327236892039671932013854183 -0.00001432221833179338751289327618259665633696367716101506100440663257051259691348 -0.00001552427178071886574509230386888385650078404948051590232307232714230075809135 -0.00001640037390795615604352617936508136408766675415232724265336154304936234982896 -0.00001687209637883422876447376677343856709159101768425377231814411304351261116883 -0.00001753466847923046779640829247605523709182573923871907409398861247987251724738 -0.00001865067237363173690220318555518456810438434231050872293501206802861613470315 -0.00002057896042228126593513835730333986756307938270483528206634600321249421461086 -0.00002350717014246305659694482566489848182646968540992315371819657445903247960424 -0.00002754599554113598919122240046724259925535761648804467893076584808239158590480 -0.00003283740900370838194659506521166046518125316819627530827078585143556763484866 0.004634320571484120128396869957205226137652454481965450276863411959594340820460 -0.002979833562406870480994428651593659076033555416910521769638834785925303377940 -0.0002108573134042015730009152397632129775081379580605419794846110850765116816662 -0.00004576597880542880966784426113588098011855974130827911088359716099966404941318 -0.00001852316783739994778628825808603667698543561115501586644110997473620569947147 4.352748948895297128141793024893903217545715113118827881413274793464653818585e-6 0.00002572828869695802894132961837509369090170626494588832673781302716552114642790 0.00002441992694418743665326107346169041057211087603354532948952836272747157858974 5.180158920301230561953896578265612963116997412821711272049707025583886633331e-6 -0.00001744244628748090855495134589228034609160612600935495927605815043887365490048 -0.00002568428759067595203304060618381635260180296690258806436662670916410468825264 -0.00002782874554835098626883174139771138939071211012630877881780903489115508912691 -0.00002109976223276354333390655016134649279514738951738193935792501199280963521288 -4.323505160097507999343511937116284196707483797909477921469187541740789557027e-6 -3.102159470123526108475180301541084776327762169072283179097373133120158083170e-6 -5.028805188803854850902681121615542226327787978576491344182010997493117450564e-6 -7.307396889374164258600932813032890275869251501722241933825851596735751904714e-6 -9.274045598702357753345182870420724974183255482466275326364612438409339448306e-6 -0.00001041017655888010451680224357851360607643960649474069151767483881639652883990 -0.00001163316530691014062981233797099483240532868841520814634430561321557545762232 -0.00001240814828065081804802855427719306306502429575701740061949531344788865706157 -0.00001310921660787204936455338831696610332904973049682284147350225939749144970044 -0.00001363069837603537922330717615884114198936826694728825166972522592492290435021 -0.00001449019207929064922436392024707120075881331516539895978505352442174392185913 -0.00001586933548536354949908056948977836009702543279450518057508499095764535663866 -0.00001806459995496364323862754279389651417797700901357783496935180400404363245383 -0.00002123896919570158087851359285437283564612159562834106115445097627025907187304 -0.00002553942951450738525870773253056092728746877436540436117162550611267709368714 -0.00003135689876694597954152297229715151736588133061431973017163374950301875306603 -0.00003979049607908062414975577405854204886543733189669283369905778578169558344079 0.003865948328303659640278470647363359598409429667421311917747214573298606877386 -0.002604150993416268108368573923607928165485889750036421936079463701331076425292 -0.0001374461324556584662111708708923833121568120620429042231259586576831251513874 -0.00002857397553421651493711809805088963754831133017046318439982476681444349086530 -0.00002021742561951697605885246766962319593586648305409484027054570244999276159330 -6.477404999721335731374538247028951850487648177207846871953619459750069454252e-6 6.052543226028849709935219791973009032310231037600793883505810205909201182869e-6 0.00001528040073179618051313103112850113601652977789779313619882591079368317812821 8.259249393987060526941404132048130824262011024687365250689156237358827150942e-6 -0.00001344438660767924565073663670367968938796558253312723240344538563360122898813 -0.00003178725974863644517912996865992154479605294316306124981447210223637518784753 -0.00002731489045375680021735000365192474344571507254920125892293565408516572892380 -0.00001351494065744713779485977744843411813894140273447250784122836558598891257665 -5.615780252112738306021977616277093358640539625361066246253130127805613338469e-6 -1.304826421708418500693896978066198112886076104557887182129058313401461331927e-6 -7.030921280475180657772674488075911786489112064967329230352330547654528575558e-7 -9.660985809296702254938497005175338636304155889056107078185928268364051396285e-7 -1.033212693817643083478856293032788696829771094514838030666011551339794242836e-6 -1.615700484843093284529922118934578136065323994834209478380554246629391341277e-6 -1.920919570417668024550926335172539666639584218325417085631022578640015611481e-6 -2.120983132134889011954301664192328868643801914537945126704133357230180265411e-6 -2.186420605627073643104055647288909605814257036478149540178620070008091886134e-6 -2.267401579559379443242552470322931126370911251675186660894520670201935768067e-6 -2.553488175728486724254326789958161296160487606609306752638356428102057451278e-6 -2.905462387762427426888900320471531003690837342546869796342129398765017101788e-6 -3.325247876358526667124179060276831832028263623881618221990302593551823563787e-6 -3.865788940760266194179023541267146203103023762309015574643283243964517170142e-6 -4.581868676618730168483121135594537404179452485743874668582688748395963494084e-6 -5.608232217111896444852083032681020566131252471636279435072512919633795107147e-6 -7.427920438203260190542199939705820216065146766002432594471161075427281375074e-6 -0.00001225022208055412798374389157501116052655693457548324061597091767842006009345 0.00004753561421753607850485988749705003451542947870422372938046789229262686806364 -0.001730364843309083620725132759136707382576453811481280948148447020123800272365 -0.00008386738312136488596525914901412391859788369755737330725409546765637604612396 -0.00001229105334281226950849302435445340122670430768113803783844451309877955694744 -9.918640604157154965923564717203836615629761053621329578863663381208866893063e-6 -3.454711077466024266340581793211929151073204846664237282409610044429295031259e-6 2.281057222089124226094229130432840048824247855792023330074667302016536946993e-6 5.355750587485241112592162472279121041796077908300138905348217335054898068517e-6 -1.745451187932016766656481295930500476538665810140231241850623367790671573376e-7 -0.00002079854287865195309753737060592121568446735441286812947413326394342658454683 -0.00003093750694145773399141130922795587761317296820889197502902944124731059170948 -0.00002012737143177794837104345770204026928847939964534656888627633449409186069038 -0.00001055153882109017584893767870842684214558805163556583934998240053177985963430 -4.407494652215387971480821543967161132404177490767833955395885299169221251321e-6 -4.999485091883061496993594994499474351599770924064456901590311593527621038769e-6 -7.108562734718860771870892275616522481656017157271999369709000461601729795214e-6 -9.021309013694397887687704582256979884442378098195524447408514134388816111247e-6 -0.00001049891933680554785194392200298091818834121305736902960811000869670378707205 -0.00001151427432940846712832075955311226544595899416242594432770106773832790824755 -0.00001292022324694713377831497189692874047296577955137424620862691039999165427480 -0.00001407719895946500886692001807031691167004114215996324134170320397178926474809 -0.00001533343431163654516421432689118771134630026910721188690576475367478207668210 -0.00001668365504998895494317819217368174536323850465532127253864464288242504965178 -0.00001874984475058446625586834778818321784378674927006191354553133559405329923506 -0.00002154737091837190587247263873052110637241275741598074536824311109089964084794 -0.00002518896643398381334170741256834588559183291190820377422046063123127862088915 -0.00002969751414819624503582758520828631508690059356627907979040077680776273637776 -0.00003531132197042245850232351246659045929346257263105900796586792325495640747553 -0.00004313643966764055321357435172380189871158911609117438481675999823402479301546 -0.00005669015216184508505559839010636491143909534601977359633291846380471858138807 -0.00008492142044795860085533566314238483343544034831885026076174440072898088470549 -0.001743270801127761025618555255983589346939778997547114212131227173749600973207 0.004403363765466370322489401207600435821199858252953093419836223892167231015825
1.938695093520000000000000000000000000000000000000000000000000000000000000000e-6 0.1271889358018333921861781457475728361484840485616072684448332362731927312086 0.06298627307441771933533350817965415473485353510655429764481447742595668548610 0.009784612376983171920087699514387776336713293152608880936929727997079846861699 0.003649357810857461506038781674313513936055107076072049008214227917838688826706 -0.0005119578167880258231666470611768012719801701667146061132583621290240525838044 0.005250018362138075458014805023117325792025586141845947127660844106697600940201 -0.03236809805778067317364840112499543878907149807549823397011645058575824380933 -0.001751390855561803917019447232904753292129327739571670996768973886807500360768 -0.0006162168667422819106602651514291536073297780576906744815208945075691257522812 0.005407989598862831564283595542130966078339094532805035816217488638687928884640 -0.03923018218892589338569475675750688609023264992831466650888528224977578281591 -0.001077026337527179081102829945428083553930803480218115089751348135313429627310 0.0002216133407348114067070082764453028728571881493277718270229959105671178167271 0.0007299011610880313073155297143030617538006649512732611710269853525951327228913 0.005329085904478901923018613176383259352611728407153228070170509682939899792225 -0.02442613657310608389310229786932483698222895531225294232452388679873788990026 -0.0001335283150231951706786753173339492131134814738912029787524187450636199976154 0.0002767034691378739572131121243351753827308773871451505603512406009713478913675 0.0007193248638553870480344388378131535684767831850311380750946597085064347212262 0.0002746086258257311336597566515151627855327180089664526022833311646025445082169 0.003954612050820055802841110038442402950669878311761421837323858656316614730414 -0.004935632823934918833617910367350143267804326164186388660181083124190851924623 0.0001790759017063021015600311844076334095609833879231401534146690835986275324435 0.0004066267088169353944242414113545655927514646992545473629817660450305300836607 0.0002462821712702421896390115121585926419449370242513789695869354754884273895694 0.0001588748630976585206550798238194367154688711238389334363750995231598779914663 0.00005889702621348552901320635407166591258991850073274269701685945960312771863924 0.002846643178720694348063288829008780025399802442981253812928768568394763256230 0.008613235102816028783261421256598140193577522725984569355537209229526043003522 0.0005303997146750847678032256749319876310657266956484119987084532664076636854490 0.0002508385499048843421970534749765043480146698588458522304578433974636675620345 0.0001576238547237348650529180261044640326726413252333127333395664423754005227431 -0.00008329194620436349211493870945217169544955898065605428390621220053120991109745 -0.0001198834686084779961594230612063788660979569459528611290989788241877520686467 -0.00004850064142993969784283176262976561425545533309502116840418725702955435684694 0.002148879279250358834559670998972405779518800526120928753198965480782666496478 0.01425923554743157941229941212100625075069379212494187491623252902508735443966 0.0004217354522219890001773076888472786576181889823550371081849221115972820568188 0.0002073913451940550769932199761095295038389922571992810456361166977931076870646 -7.256561672562292931561037366134465141923846215522953611569022616865744808673e-6 -0.0001090945506181073448193342532854321708259550549890526496306031616058505017974 -0.00008248081912628324990901908278659979877739456259862053082001318956668409913731 -0.00005990565272074620626959188626936490104886331799850494721425235878924810703066 0.00004113873975099877317251146554594517370557945239181100511937978762317249666605 0.001879134717962448331011398874703124071567358800758956246244588142468321873940 0.01346008492352433623619725098421308797133493810251848425224452254344065904725 0.0003694396866735883499293027173505853667995843512364057388607955676974270196852 0.00005282214234552997532189606629867842988121216207916192728924835463288200829076 -0.00008325204530179758365854451962090383719215188574211951091053402498070377545816 -0.00004380050356337998781905560378351760368369811637390059224645181371738384842830 -0.00004335843164267077402659205861926027214268251777904219426695268969558673675159 -0.00001276200664628846195797127191384098408362119191775501569770096484292935670039 0.00007478336186210755240076110570343790854122354809617324495595426235195395098797 0.0001274702570966356529347541867064965151705751030955699428074625391286200602804 0.001454966006418517599544650817954402540146569835289419259215778693541396269631 0.008843893395297544388437173628775321206160355649674289081269403010699492751828 0.0002039095091358159454447432679425280870084763401651560919417906187974134210584 -0.00001682928980404515591397831548593903982271248636849808439476044490939782007800 -0.00006231434780059512471842640735822101927462046140486807180013120237320882379897 -0.00003253758901054941398789865485676962617140330359863521550120483902137244375417 -0.00003701318996147245583248979708386614790024188188771073353092545932120311134416 -5.717501162982561455910881902851250801842560717860981091402087459859255419427e-6 0.0001016037186279792058927585277111818854836891264535345480956239614458388508495 0.00007322518818076603649449650861107905816716159094339296589809736016399639137723 0.0001034683863049615996467322712818433313742109894161745476169208537994751642730 0.001565821127747513752957601218895792180056234303342149080129179836345624279890 0.004307731601440543249626749179267791337825282570960776580002619280706859922817 0.00006050087486376785966924657130485133275661564379445431591311075323001092722329 -9.234857262277193429245429331809892690882982440044078392428820256961626642526e-6 -0.00009199110419382603887380334974695033746649944359958721444676159907833550446121 -0.00001137847542338621448311203185455449064394060239145391686789960594494207405478 0.00001271007095170601069674406359040704476106562867343261437107068327498680054741 0.00005378836227074024444232855315497284398909361188148574173670797849674645247882 0.00006410119093557382201226169165283881891673791592958586801030178767187653014263 0.00008183096636014596421949057404141323939266544469399170220601414899639688948849 0.00003473622626682307297374664140435318945838522388747173755636117657301833835285 0.00004446964850931312881205429767669369315595575568760122701162399381688416588260 0.002065366138062242435347203093914552150426753094666017137466661313933714997235 0.001011093126132588070750422378508846720720062875293197485389735114419908072566 -2.830823272017373011884995517989302469040353141542124386771286000356319057565e-6 -0.00007403507371041845196832281215707663610283425339796999238717940855785599034427 -0.00003511993658729942724092185834512146113873507037823085680389425895420344394905 4.733639090799807290667917326918949535256786503876657426030122448517322502695e-6 0.00005352893982648864312138495913794270229517833073079229429715117700235692163901 0.00004313346209558741480996034930466758751833301911613975211850773682243894261407 0.00007497062420964114144887309564233008805212754723208349310818137275527134422593 0.00003196207825082758434454814527567729860705372957366320994406170545972241803654 0.00001859467199303665928700968987513173799939595435295294702438285396972556183351 0.00003252420888038949259764429872487392330410311589374250994516977332831414384762 0.00004561593076211810372903161317546482995513311651415163388196516800954850227943 0.002961328370463193842269775191207884662202580521042304615736362304264486786812 -0.001088315317518974456353777655397320192954386974490087926179579175388574914650 -0.00003699035873416834696532315547581307762238812002958735534670265288846639982831 -0.00004970458677975124480543658179302136649085164711252713482524589494583060461565 -0.00002396631739319484718873255828445950904355669247189925863187563150444548370574 0.00003727334623480141517356903277509866959614922103478138643433969563769904504809 0.00005770610878868174830667285124219490007942127357696956610712673814873759297606 0.00005675036704162538414566761059275546011485656209595218411291860603206800646686 0.00001585551797087017759979690525227871428847243861036627299897402132485242674174 0.00001032159540911515003591488113891293016586671764962503135162663800561186763516 0.00001120965764432732509089773203755523797411875566766892661981142207984140120342 0.00002903120444280394107921143785776473198707832229683406249165725018700698897111 0.00004893289450832405231160697158306433654031110384863703855214846142102675873007 0.00006442374836718466723147473694187444193474251574323717186978406810784577216690 0.003546016886524983817281931736087984483477273002899346849083592759264179876526 -0.001017334148073655620055678673666535818051159941053605751214332694026556350195 -0.00007387454373291255803582034014401702979749994325436127610905351387266995874566 -0.00003386926437281683379859950445599864063166366329009819829851330016001020050850 7.911624760847822509274795892661897958387141586310145810808328586468773046832e-6 0.00004671771725151573286922165993729997127340124562646187271183120835911651517076 0.00005213782723305017151610535956749969983275725525611241083573853625152752953671 0.00002968153259467980004578314259415390519760665253083978545590411524537903711476 0.00001147662149048136711224200902157509740020157311608798041349992055606241648183 0.00001132786475320607590403246088909384330713743980886044061198592035365793356523 0.00001659929682003923064469281717523810788994376396690700307337788871024305067011 0.00003616124370609322847974783987520598191328506135699465550385241052274944651304 0.00005200364031631267612086660074356636233185613534074926133050579525194103589165 0.00005807909745758237962789984148881887750160181114918713399894101886065041697585 0.00005158737174500414452246940509314949127415485432732864610277597578518500968678 0.004011222318582996209198095091099533132050029512240908912008143293589853364331 -0.0004886860053721721166692495877461487737610786648052740908374878010626498048634 -0.00004512626472641179696372520450553390839070319685423828761293827244297887380913 -0.00002114620713449363977216011152877174525503000953449010147173681547543135619833 0.00002266131039077805544859324132119750821017075200181918460140270590034933644838 0.00002870793545823867771327041803621216812279374421740035343310117025184613916418 0.00002615800014521246056387625918329039426640145279218815716754261303918810367241 0.00001568880469973398992037560478196543736367535012718657136674620681350498596299 0.00001512280872741018377865688556849993093822564339149885565280642213817338660255 0.00001967935025443267124357382497377339208847163277490564036376791234660161987821 0.00003025940496045164583412974661785824469604747190894697072255520223247487047371 0.00003987756029498131254756738223426702614617819451316930235573659563343075306589 0.00004526654773769021735877689916261109021641932051971369551903138430515304235369 0.00004657156931439502093830729522894906220440813975196341402948312357442742537770 0.00004186338375895799358191494736636979054306895247439311168807356639432114809720 0.00003524455939316417626341267759112973368239147577161631606987222432745131539966 0.004439588312756878128660297853083251583805033322295381286244948245150430824200 -0.0001674138723936359083723082405308171734923024763582928918327969445647868365934 -0.00001275633156833058002148200524594215383859528596473289980519087213634646476473 0.00001330747470188241907561018648207995179208260917285538581198817988532328251461 0.00001698838344407222695916448160025179490472254398275487216875818695769086133798 0.00001327427842650225380931113527686521321392340833593022718736536906764498879082 9.463009449675526619597959538664263990324515027481884590485876180825091161898e-6 0.00001264798871770127603781278089419045502179658312507007793944752767674949123735 0.00001244988547589020092900990584427050270433879254831325092669738035005228705484 0.00002614625006284583319289527962757239192185714223362983888725429898365988515806 0.00003419913560816770415055817980451862088397720890613957998939910478935805638571 0.00003650786923105503761197279513441726537439451641668848659906286419871399262400 0.00003875428886453713606896920846622211308899452140792927488747437736091344522404 0.00003584708719625531610264957310290353462825230729546546529020898525687873942711 0.00003167967049517042702358570614646274942009498539045845648050275402836917778296 0.00002934433584193961722984510894792151166008078773655900794537183798819479754004 0.00002875699618189427774311929226179004207338857658313126515923009594433417026309 0.004792733474014877960146981135818854803734432512090925648190911690926144602756 0.0002375717966575252494489269256506745269899635621395858211455204135403346672871 0.00002525675474815518816171465048250767444631273762634857743842590761690178448813 0.00002585197378384273112555593693092228157624002731540763723413748169801047422734 0.00001800204858487145204269438179016238779757261905449504581298802855283561736755 -6.255993395836784927406419798505667402911585057210145832335567640996319696266e-6 7.791730821046652298990183895003784100949974765654111721566486880029995098974e-6 0.00001439886648506723296821524905280394405393359496175589213645033262206064111621 0.00001553891523682071839873151498843616906259470138845681123338581062620024103381 0.00002827929129642793650952719437791268929939879121202081277978882450519657107963 0.00003122550595023726472787750277006228142842514504717684983612217368304962006181 0.00003050430609093205476929464175703610577884677463889801078648987594788680192528 0.00002953004137418609390795785707801508035084518483651801865224001882320632515519 0.00002511792069895737727357612154313613825584809378324093899614615457127757740323 0.00002325663724911869477565932999313322694142367313037981408077825002993827574529 0.00002492746315667810848414428446515398265221764101081061089287285717695662342017 0.00002800381950733266233317807393950089291799440149181376504631243624944993110584 0.00002978099509814713076387172509001532952141065980247391717688726402744765128563 0.005154009624142349517700324402076900974548748874699262804483632317979580649024 0.0006451234435530531763530314125504112994290099494912809575874882737306774617657 0.00005439044829891441856002014183687635602115932598980956946076740539337917039634 0.00002571539139499445239120153081147999913917856052570198527728406157740690109495 5.314171646840189302339778588481464251204909694183221120555352866782122589636e-6 -2.749397813987237015243127093865278530335794955989297923940484815661281451017e-6 0.00001515676134231669476789196068094536223562402368771928731397796048199558441364 0.00002233309100038272426812833402461409149756953858133670909975687841607213789635 0.00002342693229090435711963148309202550483503140915900236289295044401201019846823 0.00002530638827465215123108451123972834769317295565582454256790924562776344788244 0.00002620563697321053002259184291901479596513975807148125438067931425017759292576 0.00002228483802978663015886829533512954408945005452512950993427642359087927029502 0.00001832692123614754421149286471908036644487673217863708305578163847081839715536 0.00001578434404624306004550244817569561492848137932606030339830564975379894560940 0.00001736749614817018578290720773859483351428640311135008073913830976976364922488 0.00002204934308580484984917924649924992447870061141915161979035486722517120156335 0.00002752118899726946380310261747130102778272004628674734730338333349639182337926 0.00003124587375592299768126771287748950096078833072957870810669700351630508829437 0.00003389887448123264914778609121441606163630538147799169221663233245251641667585 0.005456801274555767392061974930327783262905558984966065206895556941080527939195 0.0009394913345914375259738251668566629062851402518522029289097669663384191515489 0.00005388952845977235599374602490843851418320527008216109905870607760472807590882 0.00001647941168348055583850271045056772932960134678881952012225577910019446321900 5.975414679203781009329751954648104893161563114736626873655133591321873840006e-6 8.584943345668365961629776958544658900633496666035747686965112779193295722270e-6 0.00002379459562531474867327533979404895501534787257952317595867184655310073207257 0.00003257192127450859611237324639444455490308335985560549084777343166662725655358 0.00002975803685288439000282919920442009554811960094375333260494738573587011107595 0.00002477594346072007039515673952195150515959412654674120166267431076921847444549 0.00002038358338668921224376397651176216774689708254400566304691389048287292240075 0.00001308069902926815284146210397162355384367549991064836915794186660178651227357 7.839317421410903802396704966689295187403663145501704178739169709156119808139e-6 9.116456605218998068348361152188986106452971680987198364540811647735299575538e-6 0.00001349709459079771917107747928849165278110263150317028520809715919182163745359 0.00002020432321913458911868034354894387203601724106179776267171989220660070924666 0.00002711743978986718686064137956970413476298191915847205732562463118126816448072 0.00003241750158660167761815865797436113744001193467971054907885990806787470078882 0.00003572650294957582154970238170496549413485373185637518518321216239552301022348 0.00003595055815503056086109232822396030312924173348827502179490792313514191444412 0.005732578115898840262366662967115786359796855693803646763440592705474792844883 0.0008969555551538072399515670452957920332175817651826608664550413072447155275958 0.00003260611812327361427695044858984402470743154478699728823490724376474011034354 0.00001022058099605137172967978236630057132381300657825056144718534740257329611404 0.00001405422794571651379357963683573507332586203121288357433114132122489629854207 0.00002338293404370101986435725893669167373596906857113055868562255208867354693653 0.00003331852001569135288845232883619161873332801767624584854235904518047268437544 0.00003869962674583262658084002592911047953997657847820106531658542892707933571545 0.00003371744717415397316393321401509020518813506581108834392828268606192951921700 0.00002412909088683598827623813515902134067352315744284259032993117511085264207343 0.00001335145791268285373216370704687718976237991948941441355804381893232766872349 5.068651633502368334670372713082996809014256342699002418175806911311693973564e-6 1.078418184274667484430916879025742465003313738684167276052287037249266672003e-6 5.888848995975392155444795353391824211541083297135762331824728418640986252693e-6 0.00001241099324450293718010398648807198700931343049489954650658919490096361422039 0.00002028163709787338668059038717203604289881168886638214225202957877456922604792 0.00002789306151050804733019147347719835344574921305653842390817928453011453125215 0.00003369022101746008429876849691544150832049717400468895735500555748335542357166 0.00003606197357246069128271202492855701601681788544897124280206734777823540837269 0.00003425680968811397078954444574825805232182964725464908640979112676694275117236 0.00002987279460483759408058351053507982154915909597849975513926503312574967451191 0.005931429140435137271096116179302977975759357449364877433148229491007665638900 0.0005446725771470986975873569412469092687779258036965634473189837211932647649211 0.00001022113363081250289330587258528103126042063277363577545613046459419953553684 0.00001277915083062218286961295066237226411117921373490372219704944266368720255471 0.00002840016877702895243132665045242596599620486968876552807909781866178375537480 0.00003599366404638111771185907140293532822636269494201302165847114513543064041165 0.00004085994085639730287182208408482496483548008142327351845394833017479899889335 0.00003698594758777689992423960196601929499470200799978650846897367297291130752114 0.00003078832471091511541560314963424762500574735921529201171377171663334021569678 0.00001970698046041007197323067081963916180734859196573970424664396624224692569043 7.686078797040240001517786259104655549760563462344468695247387286397759316662e-6 8.895103175764007347473188408485922375799817390593909091241930176104148405740e-7 -2.796357880940593702388628055954500549784317322664202587000422843597843151568e-7 6.146897975721651389807904065012325705380872084689566702130593359282280795459e-6 0.00001369399842447746456184785898518975477756255558050009007965314019376012240091 0.00002207506533108098301561078623057699659573647021321970540183593876362625959569 0.00002966085976123749688008486878239493038969778731400500397662996349219838916983 0.00003417582182437843761225584879685431695373266060324427238082701798813092965985 0.00003403849132812268928387217504219772949316100737373040761246081408733397770620 0.00003033566876265240306945609823538463975670782817327308723551952033745095522528 0.00002578380481999577195314469374346381131278634963619054137912819859257606769774 0.00002217731705673888316538529898571692320867878953029403034281396788518275473605 0.006066798410778627612915059888274260617077988509092849903912098112184445931328 0.00005628776750774338170671909099261088989794894630173100785365636138514962020088 -4.220479046670757976679999223486240047444664409786726100799018863422523153141e-6 0.00001774410570655574913266940430050208719546500534087663765697607551853884394083 0.00004328532834679409128592521520247166687571167410240760472075253781210665053272 0.00004751203919957069065493540415732549640302621755140492300963236780655793006314 0.00004628612572211605954451889892877694993428526422099200755066815347945617259919 0.00003234344486107573827032347571546445366839149513077862859880440950231027290545 0.00002219181162948324870835150649537221618774179438110221831461025077909275652105 0.00001113651227359200763006944480383638437901562840663588048080926397583092746870 2.019350368547082425898657530630880067768406935734842084695226590693991869874e-6 -9.898338408214049358358584725901739926539533055912916958208269830645830148575e-7 1.300769312390285407196705357910778583723505060716595053713635004564937847578e-6 8.585781113572740009714004055385015159650052207721242643708039528178180068031e-6 0.00001665379678280074765002211092641781700143299517559733772096207321321246386630 0.00002494621763609949098479993631662725444440247206813612628494963264237594767267 0.00003125567259722160149767533130005927670735134008181641419028477792729573247041 0.00003273897789242676837414343361810688654137851034068428157792597613737140759870 0.00002989882283738875407388594723154575754602173894617973696312822828704710856006 0.00002565357592631111893210925256799721354738324312975215958161154909059630512279 0.00002216602238153165699281177498668318724116048520323859360770082582955926315059 0.00002013032598141371655532994609901959420881124680100650767738807652244720380748 0.00001949915025541600336094174629460931418663442129068516141287436184850444309885 0.006134760646984911348450743239635662906421750833853789643383881738837979480903 -0.0003371408276547271450455440268497139185255736146603022925697417065044439786168 -9.685186932320099644514396842161764647567042647122894250441903086737419127858e-6 0.00002378926285638264807053356455717417405806142889627983589676594023663528625788 0.00005642245389495765318149451956390113619223476768553616070230585047464613114945 0.00005648709340442537408879976941050016098760797577260414319650692648002943990703 0.00004670508141870360382432483294369374256323510344875836198625247368831133822346 0.00002631420063798623372772123799426162209578372891223208320209638566760395354248 0.00001062228362365732088899855860790680312531443995122889730142357503188849297765 1.391724384753075258528805031828661302212001135811229582421908144352166349527e-6 -2.046935742907688706677972126278084382179367135473307735922061953798390533709e-6 -9.134426819081807464280302339247898544111986765490102973387255125036165383574e-7 4.438359056772091319156654289059936061682574142798990838163746910150906547058e-6 0.00001217667584500028190600513893203220698351147699934636251346041235869974225077 0.00002040707889427204914665770566667204105330983263782786469001557976409983127331 0.00002772768902106761389668336045426964839883638127816802629576680854301075914787 0.00003101210250837245169468926217004043408440746522935403612499108520203922171968 0.00002891432357069709402150973425128392158664743419756106267043641944476174016414 0.00002488873797360783567874544936613503286918735968238474075407940413286986784740 0.00002155382547954796459980384669148701828872354080515596494508904804755279613747 0.00001967183726161054313992617764534177585728519627540008121859356189494895084722 0.00001916734631457826049746449759536060415425993650270961525819856826414893641702 0.00001968339586019944083224193009867452066977484713584509934210762191677241004775 0.00002075274040823713810705215940194447312519723270449456706660273974921004852985 0.006120779386223993969785985285998161845830221630815550765608306574781728304107 -0.0005078961925650722354579676016630156087339033778670200601357429799989683279213 -7.953638760932403547045245864180728932526937297042320255615343467567314590648e-6 0.00002981505741294737391934017063190174562944252891749506547625715933537124052174 0.00006637093489142234471780144397827028170751732320536378270703593267842485361986 0.00006122794100819526719642128047188938109520077815943803046843680224982434005453 0.00004322489224338026806747769092242353238305504624817660073390292185399471526548 0.00001920745778751223528413964300342631278122558150745334411291327062026772953799 -7.465059715893095487851974237777905437562793097244905724802311015914846422859e-7 -6.533663683140813253465793732158365378745930825926727264643882395256631282289e-6 -3.780853137447477849481910748705979266617103341782233917562707348570293815464e-6 6.294415723173996686384116145000012228289149181298953834675033750619799924366e-7 8.180253893072239758176902001403654560337416885699056244542003910409757582301e-6 0.00001629858911003972935054064142436075284032470830651718123400473382232119600447 0.00002431507184835033355473023413011276900760088889518460983927882835772567878180 0.00002897998409530816650126011406979610676173858786698533798924225449602103609811 0.00002804546601586061839737349752296620195269157474817615623288409590977788866283 0.00002387930567359812950997648112266994479675636529763049103337422111906041186561 0.00002048992114151186830118679883735079661932299367414194838440180821480860261191 0.00001870468480947450513203076644429533897764488304017589728809865375981531570010 0.00001832285885785004627326784790743234837173375540917316730229864924363535579284 0.00001896019543583167115229631719334026299864185809111578945699212364906562548067 0.00002015349510342751274105665783443273075577251722881567064392378026135257101091 0.00002151265977483966015022637074763228082553063230709288196771229111942319891193 0.00002270248442017635027176732253882076156345138502070678607326128078665512691952 0.006025923596426847133044090547852321446428807606190022218642297361697272314648 -0.0004532736738094409629160747737501337936156953411020554137223565970814147759778 -6.498110322182818679705164704724143661722665986900470199484630218512769356119e-7 0.00003517579321027117800384663132703960386867896238665239803557826367601097609312 0.00007221217102856953750133121223454365184604870521834570215880478825715288073829 0.00006068672134679511420423152813108741245794059442292611400059309475570252564406 0.00003741475793511508199157618227046681788403897485705721401319161082090477985130 0.00001177728061957526540061893970508998447686196005836249601295491865889988031289 -9.844325894798910617654454015278044965564452277839047774442546711201316489263e-6 -0.00001146869644778104883767425416363876267480280036182845673000022394381708624234 -3.612729241816804856611634473948279344406622601254112694059822225918071047137e-6 3.014659316094242814074417449577124707770020292719407614711670608530164054482e-6 0.00001202766514939857300413120745781189559418717569261735536754355095215485026759 0.00002071538299990132298690904815734138385974221517353840387465905542061667410312 0.00002746211073712714847368764036564663203424731505968882854128008879419160538931 0.00002732880771403407323964161194415361648805223657626956902978553453910581537592 0.00002325754439976240872930272927894556983812217352513621246094521753533541738303 0.00001930091661874406200343048894519704818676834746769038829576156077648568048272 0.00001740889364288177236305192613642986595077949964145569449865680355433591173908 0.00001707884794370293459779097795302221577358101887762807569396811890740748652753 0.00001776178977551099816376467227456275734260864874446412352446180742479847035746 0.00001904702665015875301050634766380012385160411890923910372904591132292162098573 0.00002049494537282783405414697990551687419194849029822495630742899078784618870024 0.00002185051744605835762909085456620703015724041765611804139989139775686262149104 0.00002292017904334563751651320894365439567136834876825866583597889766498919210036 0.00002377138751342171214849178912972695058961463407304454934796853652411509916507 0.005849256335824541700357685448481884079497009578791627643885926919209113622124 -0.0002263347976927360453093908311686561697721007253665840585247921962423186476587 0.00001036563137042995216162449174057116286648060049059540407966308320647888249075 0.00003899261461580637258232511333026212042666959776690072493837003276767227985129 0.00007276275713027392490363043924489843401482084027787254815822401044297463615681 0.00005602543945797134093395670201171942631041779616276942605304691566353965733709 0.00003062547338002762906351177187496939825131338595390240362283289598139885466921 5.246609716981878674962315185555877112954590857026088654330448423245063282094e-6 -0.00001534542212975969978534653187296342799464192158168093979673425632478736686061 -0.00001349283225894388280587625466422061990411492081196330522104292432643911405240 -2.719240857720497538506474375628351921645857119781554532620266476703629326771e-6 5.438439918750548340180795866128482065024028596997327857595997796155686788773e-6 0.00001554811425308549083479681402807202353022895616327985730216698736134161147523 0.00002511618966577393208040625115129287518701275284519521202527860128616633697879 0.00002817723600759197147877690405251253782255104774184848827467411667915731821982 0.00002295352629327804552030814245674211244094806877513524192547445816772816205760 0.00001849991234707798437339127978521291606740307828471716143660555493454805923114 0.00001602959150786815890737164087660053268229933969561617965853893605281166652635 0.00001560856117379770206320929352668518382220874590267130774224210931009446324366 0.00001629183092196012609763676828610767101866799689449765800496377434061911833044 0.00001751924359746010783756530683408126791718539846619370572813883914217415763076 0.00001899728181007037637160808163102594130106442724481373945279714798731653479925 0.00002039718627619564642417763465940872789445703526451227278541354300038769828476 0.00002161071750139962993708021525122312860069811648910751413529098498372764008763 0.00002258102212487194121056192427835214808878917964834653031486914899340584621657 0.00002349550051248557974277633419403120743547248621652655124727769395649306891315 0.00002465762629135548303063710608337110361345777481978722293704287368675594329952 0.005587272262110884523575230625905386837908273208363534856302414277281450839068 0.00009814639812731909221539698039866106505516663462242461870520724040104772622057 0.00002320429977343927659676629949761299882653667949169932558416484847543518524041 0.00004071868354054853652728359144881903701192464987062844717173470307469431060351 0.00006756396881781954191857233038958379783134190916454081306853110943849488531600 0.00004871917859422272349272451662987136601122886099272125247640756902636968322342 0.00002343481254948951950506644289196164166486350444621532482311482832869599730748 1.505073348929898799962526120277251870889532765622004018705939310347669637195e-7 -0.00001741446232354221803295991144954679094898467139787971746913150778157425318472 -0.00001325553868546553783420546419527708169749711770366609880201772096647091064356 -1.669813109260156139031088723378311053537442660831402654080129575408990299716e-6 7.589916781014280546677230199090743506040741796433588745522503551046065664537e-6 0.00001860017417524456667115903660826806160668611085919901078175901120563273968732 0.00002858116445318641062242373779029021667843542416119022567759709448512987571933 0.00002511566944301172777125571883492030605833162691890409075790988208871910479993 0.00001781768297525210710052522285262165249944222391447957876148269212569291245505 0.00001483634400281042893604548089989627468622656933214168323041505777166869813564 0.00001397205938305783727483036607344820110891390197199053359609951494446969080486 0.00001459113362322597224185622543121438748197290502428815391769767772647378341079 0.00001578007086531695763830825442567203069191653874383593579945281026789442148705 0.00001710472023353342192947791871214082635872173156567569974090735469147802818227 0.00001844621581985719058214429756690846702085986407489197510013498282211281893618 0.00001963115481058986016670342457281774321864638785453488833952538203892815329488 0.00002068585981492982227601422809306985703435151985575562551124266440684587630228 0.00002166703347373856879413259467039020870129373863224045908616890953452646761699 0.00002284195850959289538673925902125363213848640437433850644917522757702580679252 0.00002457438237179845305740681929244177564741482137657777965251788419229165501489 0.00002724471948105407840104281588366023155599657507222985923216347260271199899460 0.005214446674747034926304296354544788036704845322932543239839769945348514044895 0.0004586570098576152234048391320405703828646040564729303963231393344623035255455 0.00003609498550219858924218453583015607545581954871567373742820969878067163785032 0.00003982616986749168462599487215065592371929584283711233391135888156270280449968 0.00005734187554754945016674901985187468016935345713074736574550586423151571474777 0.00003973402715239554906649320735372201372653587900150874646479675459377734282584 0.00001623143849654424734740896607200371683643787065947256030271741024791881543957 -3.379961518075336873176386256549105878749409082353338866411846236007268954571e-6 -0.00001677420766664616199351241670148126280830850638910167683081430540964886861602 -0.00001142121385702494822615563864891292818045302651351887853340398821830547294122 -6.433352945254131081032615109674951309136956880330264962807368361718253751318e-7 9.347972904410662711001647367300705290210040423028063009999961260910623236349e-6 0.00002110035691082590255870300365194379696004013968983616788994293276205222417712 0.00002897686199801985379087403612353576074881497709672556769383055691612150549461 0.00001930195303176081919299959563247547695545476459598503529637229130706569005875 0.00001352219820854095798935813636694897270808913043637029325981355286117188555459 0.00001230136122136142873120123575887869510418747728753632316482897385683018647275 0.00001263787475787512356019037216086824256670666490443291188735582083614476608417 0.00001378624451929592531160230229702336927036304353280640526598895255337866376460 0.00001504288948602184397410956780942187461823535424595844192487266553551308278593 0.00001614603530479759204953475592297969106897975052607706481060200827851543815383 0.00001715968422356736082217463742104190490399505517634492285375853912646995033468 0.00001807817323436334567991514506814531056038663513776694080047018696934083622833 0.00001903435939916036957174595745551958250964229490875941554245347311619483728812 0.00002016341099105701332527635759759723570554975386772912835819950530185146611034 0.00002176568604422320377352625613211503929806675224779840289777715948429123109258 0.00002422074802243640422490579956926602673304050114286104398787061585351207378566 0.00002791003234812661286387107449790751227209612384642774700560108477601089127776 0.00003318672496071857306797362062670111054887990219826163448010882349692537542381 0.004715256661262964893319577561828124886453392101268149259393898136101444939770 0.0007700726814442642829938138221900021548622659111945577342399758976156761904079 0.00004584173640255903586651789752389018841863415565920868720416738176182169152368 0.00003490468418872053676570000777208963492548570498883230309084951571537878909045 0.00004325528368481360574385874613625577231374623061671838785030147157658938831078 0.00003015736377882699957397719065803573672324523427736092221247749979365029569886 0.00001040679760939384153051531606288074485214940887460195211728523836650383954504 -4.786203379231432637055854452200575780956082623493160618547249634184431242470e-6 -0.00001468064072852093006927868604545029077343711582963934363617009092094084543156 -9.352955528889482134579808321830699764124238513573882874900000304476660389580e-6 -4.532266896777855732291298271404121994205892796664344823693919814121092289295e-7 0.00001022025445248890502799517014010775831683785201910259441673404589286516512449 0.00002269904800872635823459809433455033148008334250571236612984543006930971461754 0.00002344947563720555516091603898338883043448221085435649634623829170643894049621 0.00001321878051255125362902331123797766880451310900861563555268306808722500322101 0.00001033527166386351740514179133167635987591952942719864056388777830404953670779 0.00001026662297959340480148713084494154534078230122688673798102313952801428088697 0.00001119601338037918662051348982137897758849505937308162001774123513444541975163 0.00001234782232419733540395129683798487087121331554909877346318848415842938350700 0.00001329593676203750482851392541495228779641988637529086239013016200198196113192 0.00001394101663517941426781894648937263028903055093868334322277069885854612400909 0.00001450672783151736867318379373261503765983763997280410571180314550723536167960 0.00001513959263853389070874283800481800040633409278567623081520153530913654432765 0.00001603437051303498433754267557898687636751057730721879185821859782595156701392 0.00001734522306359527370268253923847103420905777526578730634396926056574308087859 0.00001933535639777896740310364907828534105019744863579105083689286670358612325409 0.00002234288912594853849849400222005463966765362823201862638039936757346144966867 0.00002673384318592753151707895737278364103511728236925217639881250623109119641660 0.00003301641928425282442671397031103227468306935741236966382477115345801479790405 0.00004221436535857906763471991211852012954112653696173895546405088710891190549047 0.003977659855961532299346414834355454359307910748667049081987970144819921762933 0.0003958731611532489498397350537181422064065614136577508487078005462919280566235 0.00001551296844355128477448536971232313545052650896885200255567922962304691818680 0.00003078592932426066196035503721796698037600007654998808923179348123177218224942 0.00003191944391906090488326649094954050914270077398354369632308218635654194406391 6.638370818443577647746153838109477876079593803853694349951657128387342862146e-6 -7.089686049833030276570777889906159961671627792782161031498404036832932625249e-7 -0.00001189187470347406630446119670549538511684692951997027472021281093700253714479 -0.00002583146945554234337901936426140531777554185457471601248753770371889333618409 -0.00001425105731944211492114245598671877511518503699515008778784425869211325935015 3.818974381894104336475290052969376110174048032737083693795323132965177221451e-6 0.00001707926549566474312351818367304808326855571587077725724266461468536880932666 0.00001439299505337743546980821844977276004584183405891157220025782408137759736136 4.950737710488130391609319698454571342860171726236791031889602152084120409098e-6 2.626274346421494031782008133175124897362121653717374463355530204938955986522e-6 2.292337805450700481490329094658607237038539306994176647754539951439200434946e-6 1.855770634465760053430934113352212379041471931329530278314680216677581740703e-6 1.770188739858625095730635272389891968997701023490316944442671599359526684739e-6 1.688182508061683702161071501352441363733304994715838946397934432666602614463e-6 1.769561748127249307693688925424671327152543341123091217840510996600340808078e-6 1.995395273305307868941930921367308286966035785817615628226318562451298936488e-6 2.131129699015094859099590003362277895099371483686560158820005895456013432332e-6 2.121892187837993790501702415547955869770490593779696799353034863163174586987e-6 2.137179169323069413561856930544948251097607093953004422343782043395223547778e-6 2.257588516607030789033159203993289156952021191880535431039051852061785404449e-6 2.517654487665230508096992044934971466227122169356813691403657032778407671996e-6 2.984261869555635069335523954384189429474867024554852457351584615536411867128e-6 3.759652897858512532727441336540718825670854548091272877644711014827998315291e-6 4.987145824787278400324766578387780289096221276095481480998126232791370457731e-6 7.087679403921805618316347254428938956707607924522482394073610941678222897051e-6 0.00001198308438191016759856401781888935460482631476920105542084592677080586699167 0.00004735156195125100738188712521291496239630721576351151953656598348643931535073 0.002136575206095582632224055065371571528885054253773993065017418275997924682831 0.00009007329134819680424821713767005332696623776912865937654345939850849768819288 0.00003678472682470838372704494628964310774585844905267343979112808108402383704759 0.00002531667876783154893044263631929327345327672387062700893374559570363490490083 0.00001399109836354907458604095511444903031949855016981173228784076669265294589216 -2.601514685755834241276286600311970615566534606801916019338958277512711181934e-6 -2.700667419528594462691008277360643462492462133531538733835274174316487711440e-6 6.945092071290238690042382071487971744094662488574144416670669042056125973451e-6 0.00001119536398408052667342613783051692213212702022625341937453514793635280009829 0.00002142547771476064753820712627044857689172431839029981462225776511498302215318 0.00002272745003995370619201012153208729259492987397173153108528144465195628010672 0.00001288699617552981686174253651558090996517542590079260002847805167008045604415 0.00001022316099502829112637629094774039556751144682912897670896613441353453352887 0.00001051682671436487443196690152526114841825995497196253494444561099613762945504 0.00001131349470871949645372192541143447640872693422616436444337352941975559277026 0.00001278108309346516547936781998685382511581736326706725112598485481404688839101 0.00001474603031132344337450644398824269138230397409171911095034892347271719321712 0.00001639956533311700672826065507089810617501574488635336962835522657953117167732 0.00001750845353889279493716707585451716135696168336179953834042539684365451725865 0.00001833505732344322666029149898047783383140199986506254462492068982711682012297 0.00001922329736493087677964809256252136644603931806503754513179932344706261093248 0.00002064460341471518648671245278906552503709996036438431902919007671992561623770 0.00002281259250215901303645714995824891009361634073885896774280431994744157020586 0.00002592091717242758177315930711678465808902128485524924869790701992360558359486 0.00003013629104459849407603593429491189958094899331402596017575035468196160803480 0.00003559147214725870137622868457621038136316981780176809633510646058030453934415 0.00004245209232016978958758942516862582389234361030152935684514985453053254197527 0.00005148907341619828718837134533216865403218598990568417980068537080285299946549 0.00006572222384183666197443133850589003116950381194774186448895855035006130413071 0.00009420686793665751429529629141408591611035356606574781318195235573105228184819 0.001903136930965315709436557321237970218734140368676223101568600152748139925014 0.004838438320722206506879764254897243025109120400927011987280543006471716971480
1.959084216060000000000000000000000000000000000000000000000000000000000000000e-6 0.07489513834232541013076925836942609027385702164936702122603660349256151627002 0.006909742498057984752914757735927043421976236459186635609432951394099627949960 0.007297962819938449215245280832034854564478196620587722526631465038394912870557 -0.02712520505002758067029152907331581308003669949293988554157556943192316448380 -0.001215176284319747250704905560129385004088946242003263235027178868223674375028 0.006568733712459322514235254914870742470180456748164900979568733768005685751816 -0.02962984439863409024312996150002592563981045278402871794143973521507209356088 4.232167819625678218405606908337123650648108472790494585659077519487710224850e-6 0.001480545437293099137736113938896562984087308538223862806678732183066265932942 0.006119804967489614517372848788048638358389981973867948798247553779516998402937 -0.01272099895781535829091382659390638625401239387625378089003879831723076820268 0.0003326517539335688466125662386178965730860316511078000446674741389456362247761 0.001063732461938524296229415979466258699416006307276375631066593369865862010713 0.0003328357914391379749472233681267990149141204183309623382219887099608864611057 0.004619954046474540189073099275718630105397104284620199596544298797374683313518 0.001316648802725390858435935809533436206363937489847467514834340898412299452503 0.0004692648367194572482835274828422281979207399136382274729363204841197080670968 0.0002891412564517676490010171007216870446746889651347498931664795536917559215728 -0.00001434736302708540808214119938049554795327776804881127153212849581845084411541 -0.00009921066424593235313747581920149393347448567096188753066653719632047662730149 0.003448517320077805059896220761481686273271438432959003859732097070947208331371 0.009204987954751527711359432286576162406188704517088997692014876214372259067361 0.0002000760075381650730132012969656165244033986287846617018814237480634463099791 -0.00003217049056087289519100294357654835887896362063124005541981192373321788438357 -0.00009717549727476220792849213715833507402089395962848679160062878370369353673620 -0.0002052708581488574189917758091370123929590349414487501675660792420628113921963 -0.00008143440192712542767993908864318687731777169335217529229157953332848351271070 0.002671171853471576669733259919792497417847540157649812239615246285137607459903 0.008774869464120646932271394621667533761523521663007416145041922652699964202743 0.0001047419712758561829831077845677328243664286039257594591775942187787989914477 -0.0002428679382745080934052633647659698065373284997239692532385572086427110454404 -0.0002121510910593209810415041484956655709840051872589489031132994479642676992351 -0.00005252835215733289852577881498296060692260021940698702246016715206532043940899 -0.00009883187533495321872973199456100791153311186734792244036516761222272090793397 -0.00007686970243134369492186153299109121966164188152207637817501660406543860114183 0.002053494439203461815466416400052681740435692401538178026667891507413528668014 0.004760641818151129409094661100561192193418050715635113003052466262866254479870 -0.00002704873946581841304522546430680763376798279612957886237746906074722546395923 -0.0003366569979146504524303503944835379999364787729190942678482062829701354691718 -0.00006485839724981543524256973158880656433804654821277194191706981775970053924214 -0.00006716895519851715093611138335848822102427721222458225132781841093324047905719 -0.00003601617024450391056567377249911697301499712762273123693529796762190840156452 -0.00008835990573902640981285901139798925700811829973219571725976502598358199754183 -0.00008346528792956417008057322429249084856451621021731873731468986574676365260333 0.001722592864615109112539113190022586419742433298172842608052262493465488802159 0.001565747108599706089528983537699853212914695730098806936307611825138173211448 -0.0001595492139281538139330317925907647594931854506650583871368047251918597738264 -0.0002164080737147011453968100125402714900399814329266247123068782207836170009347 -0.0001074397206425837481322602083903020735137595514218267186085924379783978378489 -0.00003779514451163945252093211157736956322841867842060895856134553333480154428359 -0.00005133373888115608635913078628042575671105501788095777120383660779138525739527 -0.00003061212416643638596544854092506535378280716264056989615677891441766192800485 -0.00006687525833384904299071428459150675974941436984246329917594162894362745821525 -0.00008051828145305158263968478574452248606851764241122623363389780589643452067803 0.001323817281403155864582782625656205155101696938538296062187884174561063495714 -0.001164119959613250565780896915787010717175899699296434310834828356808587453850 -0.0001252747009537058093460166320519699340268032205009919779407531159459280897701 -0.0001516691966923825362530332006347629049868324568906770193593724319488448390014 -0.00005894006584839346089200421197235729252883065905277496703638559719168323443462 -0.00003108907266745336533528784180171778319014411746844387078991520565514483432836 -3.395013878944548496675417384412394793728069302603928405583409080667028901587e-6 -0.00003229912757583974615950708171782028037324124275963119470883815262177795935432 -0.00003681620575914103009672535735067408465962856430106333799192597110647580752057 -0.00005370448465470434087006905939122186042730406098110591497488474577348710351515 -0.00009381379395635551166884930014946507530643143555731506817574892128921313099720 0.001473125104539242723822658867944919842715126969293402800971887530857179108806 -0.002159884677016849627514355853985262583900997455727508357332998864352840663343 -0.00007803943120467494912204154174093880881447887993757506902202462522369917430312 -0.00006141746603321538090704110461351189292503720094865534282150380828024581496268 -0.00005975934768544715466289923130518376212319396051713946392368401382498823621257 -2.520030039701993866765507992650224303809651318402611562443201419997396083382e-6 -0.00001284004351670806262851467111712693988754224330658814031880996035945495340529 -0.00001442564570890358210310491080482004211752464585525796429386634475251826705417 -0.00002417175699207811749213086618474609980586634706217647846800693161204624445975 -0.00005221310786960979071619337509993821322612658130555038859981388261777331654929 -0.00004484614071443237884021683485859112232294566996989332233902260361577530972995 -0.00005518594921049649126278207454575582005891914714173781827297544083384759655733 0.001987029502819375841518854574360138018455514114395410566133732132776808892764 -0.001587548730670745633790935620994011560556448092958132760343192618548128270347 -0.00008256413125742251884078688682761497046840371151911588030053615668857072386361 -0.00004044012825793604527870044867992475250093751310457305158580216476334088025159 -0.00003126811299653963685726944524565423972585836081457016897392039794340193646319 -5.934249571235113083623505721028687002449026582349257917578456109131615876352e-6 -0.00001642397730580571634179213528092646097121667948713641290974030621740133982732 -0.00002210368345438473031456766086678016750769432625094952701570280269187045101314 -0.00004291441091445830590943689600776291975872638096983147542487837912275465611310 -0.00001860759250444843135369339352351586177719055526960651306539714313013859395518 -0.00002783930017187575160827419141322459336037616569611093556239504171828677299923 -0.00002785906962657465152972713445362510771133921868898671253078375089201322344424 -0.00003279206970583793909257514476511059145631272810548116317650788770490843094455 0.002875944891740091107218691658986516601260585774097445782164784789409651894936 -0.001100181505171970646743534274939511528479387388726906243388532708625143288294 -0.00005554631394127184335146792665255815507853895937319512839150035650916013780820 -0.00003852753278705467743007347331630271972790724203533272989407453244466671961237 -1.365490412798029107634930241352196403493787271645793524946039488325422520151e-6 -0.00002181767600859407891107487619269497001798064088524219732843906402068305928666 -0.00002355750947262107534361559854239897285742402854858846357313748312680281382861 -0.00004083861078370655332253111009292593847230944461380095097033762105720856472705 -0.00002098974121845564407667415019554765039549628231285759393220512918648574099486 -0.00001346165436145217990160288353753392832394189889449489710982023134929578321280 -6.601390914425499434995301395218896688372156674864775632204960766918923183557e-6 -9.989364712934054343170176039816547681584897895986580126939894922768815946830e-6 -0.00001458053442106779324607811791983022644434528054798596822474366486887475221107 -0.00002631691565677649528348821750528031618881883055386633205671028181158082746460 0.003438876323093104405978900588641910602293805955515582034220604358479168983024 -0.0006357377559472460678531951056079604400443956120276769280733162880412570234565 -0.00004820300744265693994791848679066770353709660080523981460649353894565736828143 -0.00002043920802109141082795009988580224349959942140945742467621956588699404813274 -0.00003696073205569095337499805765652102258966460171921506430477722408357177718180 -0.00002303796768488764101261256484827073043426377113031501696904771773212877334959 -0.00004095944212409022158659252990902552394117492343713951328128884024950913484244 -0.00002413827590626221003296941002374776078191475791918134732958248645110046579029 -9.526138464939699943504607624741044516258771738988499309782897839293700157136e-6 2.474461425084312530850712730875035025947637409575468886981919632902559621619e-6 5.568247823595014364948907437735286552443623846885703121144542125681944213145e-6 -7.596045807853522943332692121666212788106511215654150430335040113509596469949e-7 -0.00001866283718512122182832694598475956880480388458138528101130991145147328581331 -0.00003442288761154642175035086573317646269526055318086716821412284301703817152024 -0.00004291741776319955646441461260346237162348051715303840368967828271038003876139 0.003915929849401084619525482335009414149346767390616056857356552939499021448966 -0.0004008235201285304741482301350774818499151553506340952686843053215473878704243 -0.00002762347260893806423242561678670594711858712244973843566751779975174681954512 -0.00002741832119413570167252506480578766190353565203308878011200180244732343805739 -0.00003768557199744438391996091758715154216173626999711289928791443817232437448724 -0.00004645363332201247322322678725256081334167923302801681575788427770719700986204 -0.00003093457158468356472722215306224073458054853392160323401914378109897958385226 -0.00001164781523319770748475765427223258734499867748026031129238499661260583004645 4.458874003995444756321447877665332038667679580572464535465996610788927748979e-6 0.00001179044768473719282279963006084543845669622659070271526867164325067529868838 8.818674222888370103949569511367206190806698250681715185781617942773184378722e-6 -0.00001018698906617266650892309173246344253433880072288783965661633620103143761879 -0.00002681814405737427178229438650394676942012244978523107794732639000031622135287 -0.00003942797067399808205694841716557610125217507053740016997436753809231638452175 -0.00004608561919189853054327679958043502723172404069081930365043373561535131993599 -0.00004728189428724919486502556493217744448082444982882627687954694891927770679165 0.004363690689330171310971653376349466910760741376497734711171064617273771350450 -0.0001619796421518250356868628360704688770780199146129134199868754896173266326795 -0.00001014449689430894201692295362189012462578483787920324307031345404773022513520 -0.00003916349267360226171671471800803475151293319448078590393118503670558790956104 -0.00005678798810770852914084631113850731718853636492413675609810867978626752913536 -0.00004056801295913132373016020423393026753246322913873525214852047751678372335499 -0.00001501243899859699091709542519102852906960987394724636180435599012890791520738 6.993453004050003782534416592821448680700623165578273664897135956004348968934e-7 9.083573070340069626155923442362429776233100683783204313275896722112463140351e-6 0.00001101907764611744525362181107634847401673936504127992208114191652425522971039 -3.091904658980699298904270451848657258328809196466878429117316065884763233191e-6 -0.00001847826818203082973183434633136365051218519170867605506704541118378239198765 -0.00003206001753836944201177208677040747282636225388670085257654657262740434494853 -0.00004121662820003877378299419197770448660116317929750474033965129974399077663534 -0.00004413526060614280944804521452996289601121966190101063191674321230170021603996 -0.00004364891211726203815831579672624657907660106108491162336098308183055536777294 -0.00004028045980909678818627427967610741933777374330059904199683984816402684459905 0.004731813913441936911011326035742131780295645906714805928251094837579408043073 0.00006249000972988688350243089444746150617065172538033780466419910034789241651800 -0.00001350597430700158761160912892093068700578385906804049088537061193807206278223 -0.00004809283463174817457642568659785986545493813135773088026497933943725856137244 -0.00005743219828271423764113104444539058668191050153880243808633044870256518229990 -0.00002238555449248993524843008818567322514878207547170880981961170108472573748654 2.724762891962714736008056772707872849522737503770214505650696175230223025441e-6 8.659595396770593433361313768748906383540672737400602071463892689422791798041e-6 0.00001099677364438055103729686046010750953068840373236905208848296660627329240308 1.681890331275284116608667815796462281159688767849564667673332140916431152879e-6 -0.00001117825612890697987058366665363982957451505301382649699082554960261893213802 -0.00002423675471441627858602462298215630903905822778211166808490152295525403675825 -0.00003490912819965157546042789098204051800070169483138612223102731680601024494218 -0.00003939021445270587283643286540991313873645800133535566648093377906017003870664 -0.00003882220326367581440653020027008266204303705692396905259918614483842598757036 -0.00003694429360757070251774157158753152206101217083922376184863292431313392797177 -0.00003399405953076974180789165360437276828544170518240354387310674223308165537541 -0.00002957501845156940702756867464214057792385233647062447955442019341268007324322 0.005099197445432422841189469913590091197762998941170359668065092143078181006314 0.0001273269550921344638374430318795863395713697948910406218589712800891769810580 -0.00002304954929765023322838088387642420129200234024831213224726058206829164686986 -0.00005701825190518167558579428521750875942839772224465381146049914612800042393450 -0.00003339620592416200110070611069225663741717781810332160241326228499343003919111 -6.986603466478869378004057302143570365725447986494063549256888511698255294863e-7 0.00001502904057703285298390615203478761132976152200182558315427576430968729712335 0.00001183575772111301491440429533453722583192656359776241372134877174879554759433 2.701486499503033054526814347605495079299597721221600750525709590349621319807e-6 -0.00001094779425120742198834149171887476422257317936868833854329179166310846521755 -0.00001918113393836574060110845296262479643183244768881697867796324757799159352542 -0.00002839246599334812869113762954233166869132702827065397455180379792115481858659 -0.00003317384107985428628111294951935620094390466302190576039131793983759273329567 -0.00003340167604737136989571937199486344201158637087728145968130398725954297034917 -0.00003106699682543766030688555146939000275798789595727188858899362731800654288410 -0.00002888133079062202023365094442903995686760554626330212876085051395511397288413 -0.00002679003220857246419782668560310019192766979132062645265684969404147100490628 -0.00002426051693654113965100207815832219573008188412585082344020272294898355691972 -0.00002208166640210809887700717390548348029671783648499103981142241377252337338544 0.005399180439193637186168415158362039720672011072137849797361766122291684941815 -0.0001000174946141964484786816818313157593184716311038611094567344109154167546106 -0.00003964993599785301319398221001987275980761194180227565240458835363045879389227 -0.00004362506911148344736948611191751493739754314987482938746229425534617361735184 -0.00001134911737738589016124712717337814497031400152139367161439204658838270589494 0.00001279131962120430706604732543292413735005608531851091725096675114791948019391 0.00002077778563479467471886689744443498139703315119765943703806871194089118476197 0.00001266609666179037020104554411084473071646675429336225511454017146769404044099 -4.283228647366870972806512458422966121052136004608240546488161206268004355774e-6 -0.00001559189383847067826830264750124154241791990462923360275922936620300762766701 -0.00002307460528007703774512735679854224151945380088534392878694470173576636241133 -0.00002931510521112738930303328656178197212589225634863535849165112017332394680825 -0.00002898111055560449033881692803886784889354854151013194357224961464199126980744 -0.00002601407663769175403474906766066426247266910469445888199267163779417178710981 -0.00002307160146457938265281935944582026098821028152903132490358838022823203922808 -0.00002111495530256262058597337546218633257593835612988803322623164702488325386797 -0.00002022480455752701180519658653291586248303549795393040438084569003016394538611 -0.00001991522136514481646312578228978487213124009686963989618052112836856766269223 -0.00002077972392864762723767195669934143534414013788618409596408498610179091839451 -0.00002271443361914034636466255981764908001089680660674568097966756979506139237508 0.005672905889815176729347282860765392666400378735498400846079800114880164671491 -0.0004718995069314625011790421958073915864467804620143747964661486683161487350544 -0.00004573124485530856429667545806441836750402383758839777205544201667957447571003 -0.00002183839816316513203565854384277630496411551282214261480983815088872677115558 4.979778327083687595432107589754937845886889432843642227271747148903312994958e-6 0.00001890067299360713595251998431985993863308711035217572075188222255630716474959 0.00002177813949440500440363004738390612115658596703120820589821161165090430366029 7.453617785519967050413735172890695530716289416387793034452001562626100651412e-6 -8.364297485397778283641818295062095323524761718242639419959440684446086512919e-6 -0.00001775094020624749233935221505331007725073717364516990233852161894354350591378 -0.00002464128811992527558898646567884224103418032213757786374678700927981827576359 -0.00002722420962446638517377972233522191590231896477711065950303800114468016940731 -0.00002295013060090032471706930678974985159298621258042532866010573861352419520228 -0.00001883642568228649764644127046203923758629221391637116455424708897930706890383 -0.00001591432480324306745456230571908942260104271070070168840882143135137601405766 -0.00001474549695728924741731939904587309553264776747174887881920725324123874659485 -0.00001553766813167108551294126790718781223795482166919165504378419877546949023276 -0.00001774859885316294318871816717076564582745416893959372412698932324716733407249 -0.00002122388742177594580373241529488725657018838149705853390159564596826063454986 -0.00002427642171073389518640797812365163170735067065452068242453391800037964049193 -0.00002536682694083419982735773089907428054778069641424964607155475949347654813208 0.005879530461721435013628426756593407652331189338522401370886047600630485492396 -0.0008345744007254250888862801684869659629294459384888197139156369015377546438439 -0.00004109769496197702645871209698021046928297478713083509822402348278848339992561 -1.807015101777209323555615229736937354924902908023455763381214118802051746618e-6 0.00001154400570668835564742677097065976539167856237116598742423995736202338459605 0.00001917428441920900280592423277674735193144944903002204531310987608381457051182 0.00001701226458427585636454640237904774358468096225348853902283213301132152867261 -1.654767578684935531790069992936224400629643439991408279569541090075115840823e-7 -0.00001071274427341652404434677001889038676623232758566255036179020683612215896205 -0.00001768309169842389405554985394406409565838200284854499872571033499839994582144 -0.00002310361369934057621844658037224069518208805148821859703845720632628916799250 -0.00002261656370781659126914885711804679474680858912993819078033443438180118511354 -0.00001717909263954586900986569536597956458107783391198292847070919992640138314358 -0.00001296444441688968184448148282971357262895181110312370988427304836450885692586 -0.00001042989717438981747339909470907388449856419230705690686237210465731881441053 -0.00001052292506409286340549166699473761337532982501366187007403804351733279805586 -0.00001344620059849996056644963268632179288430368207103887435510497069061802845351 -0.00001800476904025761011527242870664688546953261021050507594027319685712153512779 -0.00002263513478368576999938574155709274774048658670406999620756274890493827340237 -0.00002491174923653828187367437837455905680237911297007249397617816090823016739493 -0.00002472851153543201176096940610639141758080551834189314384787690688093270014733 -0.00002319475410852006699529138371305638006934779683534547285354709451346383623540 0.006023987745763516192931947499838696067017503301417797144826587997280113273321 -0.001009508557217621025924896847404787507444846414495479435312465828046593466518 -0.00003286454403446498041293754297482529094408073318494211603560227307391566661167 0.00001099329647929697165519052132437491364668091770039324811914495198479614251854 0.00001467299755458271947375951313206970904318871491410547584012474234286202631080 0.00001734433764913788123721345727453184570008152875338107247184803209777895212112 7.196240836148340112771713366782957499782133317041113013867468730627619341594e-6 -7.627008011446537983372835760149950847227273070428969559568278816966259684098e-6 -0.00001451398053578954136601734179594752019814843280303158211849515102096796865117 -0.00001827545391843024725299193805298398398994669674209120787930751935038878495685 -0.00002018246531331248594043307838047875752472546603277892355404353047023400365473 -0.00001694146784997063113834762550564460554144691181102422257098891963097521221870 -0.00001181905029791820755077937608797727898877446389889977461771987121358296364372 -8.232799567754580694301375621569532523612458287908367070746998995727955157909e-6 -6.667045483720993402946820166556566639312564739944102647098381986780025511245e-6 -8.575408425914113795271240208989228112012258317215228336096688290693590203185e-6 -0.00001380175155619831098846831456925849754313208253265815750908648080493926147961 -0.00001964163840595822388270266092583042629917030534709458090494366292067608125274 -0.00002340612985360462884021552937591846125579813961821881644101517661363426045583 -0.00002396303407746123678861085654495667909062523648221831625889122190133504397708 -0.00002274660472960289612976055125399684903504584358003218053807996946585306935725 -0.00002104020363552807172317783674207103582169264604038710160151918249438350778689 -0.00001952177711972626131527613678419090253870955637391301418858772092171613664177 0.006094941459189840910635586574277257592319331381061355428573629337154369032219 -0.0009911607622810571579422592813598279358770056140907058707847999338260707689726 -0.00002422468707285648245304265121371721460950100032692238562943243316884687074640 0.00001680866743169207140139105793815868773738982227228902688309049740675302811443 0.00001468527610000809263475907670621309032455408669512208953931500531512697084999 0.00001230628049801271827802543997640293148632887733978913237756591734543408528813 -3.419570860101910132855128745436350749804774913870455347356188333588817871930e-6 -0.00001403655204083544062131872441545882037630518327282633820918611863084900029286 -0.00001810763552411774636955909483995865196695184339078716902211719417067680052515 -0.00001783390844517596894344518394335972345383623374048780146468269743430393159029 -0.00001596060807003194747575350184364848145129064787421475870529156169084147274436 -0.00001140200221882595116199698769900276948568490393826979784863129022899973847427 -7.231231199782819657597462326921630675791999434364690722574180755925203712410e-6 -4.682920374809329224862421663456324739779638787217639332120681114880668432501e-6 -4.661514157542358003933115995458239361581693279270539714298511659490792089104e-6 -8.933091249031279161273276298933445557967837908523640472306007048157055957345e-6 -0.00001582799704595093811794903595922537425516658221073764907316654734793747145008 -0.00002092251231739659884131644181512979378317950900830770582429629970893923712452 -0.00002257356520402073382871832143197243990747832671456499566505067662523961703772 -0.00002172297020172777486604800727760641432813197858676376939729544359824086973142 -0.00002021051820868340187746626663939198387686382260280570813827393094270408904873 -0.00001891938899305760589483259636858975857680352418894569614947915324356700188080 -0.00001820963223271789989866440020724296361720507928010175130243904311978423971499 -0.00001812443087291005840200699179152184791357909982797780207827439407293474375372 0.006078812439543710734943583231131376780223432935335718070511159772973888587672 -0.0008344765045307043444386846674706268577864411398478371843143867346431953677767 -0.00001699860188036716098265960032837211556834473529358240381756773776483452358644 0.00001644517998551740196530807129183848979033585808961662301422092485341476507883 0.00001260741992683857537860388021688581969920402831848561080469890443579862074260 4.237164075000965705571154645799441802797587814021796863954470661814397853702e-6 -0.00001176602907867209259392733168827260854618382782956955632867126762145388670264 -0.00001938617316665398850287828735189121732864550639435897279846616528788869881485 -0.00002085341859098373596812024405633562264826662493226432284385604528247914352112 -0.00001666057891535185818381716525924895303321619507965090150209245576817486310094 -0.00001165194013138934423441160107878665683203773996260127563719609851016041715681 -6.587933936902174714809306889642017666064053557408488967664182783882447879416e-6 -3.289792050732767775579359237440141330693940448417802260855283431654046117164e-6 -2.181271713851906618429608539347368210728405176082604790773320878160493530178e-6 -4.479864360437302021327086616036946904798788128951738563838472963453124650812e-6 -0.00001120332018009502719203661070858734893343474897100804332565761238144639310522 -0.00001781586718840024030605008433608584026787902073228262469706419148772350115140 -0.00002054707546643803337071977663228827506800716430061509236732517771967858448656 -0.00002036544120739720934597725125777702272252630883633128587481080224008676595072 -0.00001901221673386679666529242711878105683212822076545325741514862232429985092965 -0.00001784457814416289373612279871274266836453673957848746344895757824212525233364 -0.00001727893026512915703481977480477611838405642474153515686496270899334324158364 -0.00001740448489218933269432676333958760412647088927426837584962577196811013114421 -0.00001807652560286056984304330316232925781270049454684740253575439605221773672911 -0.00001912250159574916633005054340283883228169556186720741528602553132103192661582 0.005980434219027022139648659973638553841408045110129720206577059003462982090315 -0.0006111554755762863810583647306869328635829331586743059550218418287586042964476 -0.00001181321905190783614587228971346781380637656848420846834601005246686345483889 0.00001104125106362964017107678947169223016256474638206962589891513130835331687284 7.796405211265880831181438718808051574726144502752346575340006318741910274976e-6 -4.610209004764946004360778895221512933336915246820711883832676225045555824130e-6 -0.00001772619647683314648479638084066850390950893989212606695278268789066492474831 -0.00002321884932879618847235145918462352347327733333078061062524495946454089331951 -0.00002198123772247636383006689891821192762142044755209683054143509576945413711599 -0.00001478489276347107959925991456381586486348456273337892443025569489765176683576 -7.828602539806520644065351578418264656877136049933342517867889717355640235708e-6 -2.717491955382834173599449739588347478325485036524241989907667623405349262804e-6 -1.887375098432009416654561014706151230368646501014379198405509596076494224593e-7 -9.228756038336927086131043536315179487296900922774403201780355344796685875805e-7 -6.313460516025266984437016683789127358685782297392796984880675002330009554310e-6 -0.00001409982777822289924210538350249702061072767613347258624913412012261451358188 -0.00001818126097983345881735635524431251931700490412072109752562122501661555727940 -0.00001859952791614594837746736986944225289667191434178063309453532841030228222460 -0.00001759521037404144840922451080184971983321386652646130436799144302549938548719 -0.00001649502764020939472436810614749152472445928700071836900093129048970606149544 -0.00001600116178854742123699721191199642864973868863489725906147816164118740322613 -0.00001619634947193505104370724073636085544058581033220400943039837638754737215843 -0.00001698706418752563336856756487650374398212524305575138489052227402900997465166 -0.00001815189808462139604169084207833885611044540772390399648809871848518241687256 -0.00001948160365570030527314197502057137727499279173815099109782093888463300090811 -0.00002081570976066482077699428964645769713023308461998392767146937362847539085484 0.005800939186320024181819319294161323062550870314062956553788483991401095442036 -0.0003665555315001289698715197468493437732912157721265497110057243655132177640175 -8.542638496814361011542048576239903591049570242094733753691894138946997261895e-6 2.013632763473777495598012721805689640684827887711890505955294345719155082181e-6 3.418126781274257186577062551253815545730722451255724212174322622761960195333e-7 -0.00001212928543796713992912800166049702654204438149545305002469080291527035128967 -0.00002166220688833293709975965723245744832875664998195474223252315659707002334503 -0.00002501660734355556305468791188378324613022276644135149738222732422135104683632 -0.00002110289732418655673221565451562310260150993491778634692907454018900067316392 -0.00001227503225441216033785353346853797663794837188694101259027509825083453120019 -4.659640176157604168084919987558510521554600350809831790436839907248537089583e-6 9.228904375738725415493116707339445086523504118191562492031202533095346008215e-8 1.747628460698930939543414711927327268074439478662605204687882038712308485195e-6 -1.377871740028770313323979999656869807868585458867587500033305156489329173948e-6 -9.736898829683641938347672731630479922017761355643539461948530772683643523846e-6 -0.00001565706503115935690584700995075513036614707165078435765559337885314078019447 -0.00001671852130466068358603865348070288953976827636599300541259612362741968939567 -0.00001592508479046461339925763913059118646443196778354085734431876244073594355881 -0.00001494961850505939067376043057078658287555635446155599084406024702849245356291 -0.00001447867544452218719394950169177966421458414978345892243751946881116702381137 -0.00001468993086842487778249409709955735562285082878148128812471531685467718851138 -0.00001548398977593192994093933603217986917947809475882628278445589478023291414825 -0.00001667404059925846791871235245685975717985695411442719349880592575314689089844 -0.00001805161591408803779684899990006277203835556087087359849887175059401549412090 -0.00001944351551561486327840188720298676301451548117931126903814595452713486383480 -0.00002079028023299478030422065522857454870501261215354149367956579755699265661632 -0.00002214233606769034668242524482142869498825421917796918684811412035946050543954 0.005535460490966153721430798995031855731920755617706470592940225774324696572146 -0.0001273900377766487836977719005136324337812996537845984296676195845384201277898 -6.649869975243595097784119256470050652689080717786939969564084930480624240589e-6 -8.850440965096455617583734550955238720029884514273711545392055917361430487220e-6 -7.991691339183806019892450808013418950519305094588098702787708575210131639468e-6 -0.00001756774208236967247025058382422500423832884023156118181581889039501442119993 -0.00002361519706260191974202887745888677145729284393896390053913235466155624592053 -0.00002445242999229226597109689779104857023841774022238806071551371378125275676723 -0.00001826541748301889815676686774544669240081717929852194245617965016763151446196 -9.202689924268386926274814408952998626262541498099194521259034605181586893099e-6 -2.093358630147105723549152970411778837310049527375975267601709189037643456482e-6 1.758884907950854775766469506715220120180262637548263115568858017530165046103e-6 2.209182825497892612586369761068154591010208565168418472158685740211697431172e-6 -4.036517407555770697763601639842708828651267860028597641648411286835652946717e-6 -0.00001283381057499958717171320450842584451900023965363994346179525183589355084179 -0.00001496989264314854404122048739173242401616498133799662006557646190664389784388 -0.00001421234451794711601352240052772994656142559564335376268794590230702563243004 -0.00001321823843692173453010417729819843063157218514513111180275203177893494115447 -0.00001270203652403129475813618900595126995691836730240360387774891043227095951826 -0.00001289816632344576828027665780906165699339588575540724300654069521311580833095 -0.00001364018396552362376318569910588765035182286104086771415740245324324164896446 -0.00001476806239168275748796371438956316086966961975801297959694610303008271986814 -0.00001607860911599617177193907050507901823150372254237819889552273416420445096748 -0.00001743757198277818229947855293288258718019377624443527510158472549075402247603 -0.00001875926553726698156638774441077528856278292614354685756978430987218926537728 -0.00002011433731537210390218856804028132650235411583722660516414914815968175364953 -0.00002169550705333005064508784464765413341991673001767951048173379402188803732567 -0.00002382414069873996363542011246726194979179454234014658004258395306809518839380 0.005154586386195433601630789675931409073194972653206505048036934810517695938154 0.00009286408078207639007715723315113721472819407404763763328620661197641506117418 -5.466552266683753126342059204892424836611263387924923256106098382164862755538e-6 -0.00001957325376663984772222796597980538863532953746187944043686979101666662854268 -0.00001526473026733314114733060932263095840937694547703214792737693986775936211670 -0.00002084873069089268761609684072013455802826532532283718663878268704276658011036 -0.00002349077400489022361519048996347362278002301971664573651676525900579664994936 -0.00002145369889487032486419082095916740353981166657547157688911280845148637552865 -0.00001359198644256184566343951555388778885564882485213854484884271816747955962935 -5.511838285295356121515071174455370099429037140133566693831194359278319924196e-6 4.940965836140798136882257662759506203818325532299713190036744343107208872033e-8 2.320174716009209457301713940232788826160847562723765432840238183444219126538e-6 1.015702375739246749214442682343656842845647585607990350318437226809379748525e-6 -8.508656472371818148403942967632091035180531775082651366697929870929844438134e-6 -0.00001341467086743494457373133691210639873010322707465113470062331701193656345795 -0.00001261341773281555560039571064973971718960807834414077514931445939417539578226 -0.00001138832354547778089548447438911372959278182771228009773533573318073349310514 -0.00001076060333918540688256475854785836413159855107902468805957208933865298890998 -0.00001079378255945699775479870133010353182483227444070819801092906827614105647649 -0.00001148017552120922949128821397914864538753767949012668854398551568085205287838 -0.00001248013588205412078584126453714815177213072801027654379793990380842142314768 -0.00001365910590156728307771106396707183469412016234857049961815243405326590011518 -0.00001485752441632876633016554068477817929038482818451276843435848542702053139478 -0.00001604838601481525073824943016516986629495626535291342373675132553609888758634 -0.00001726011896752107095810920864955278477547434756100843888552502114087731318092 -0.00001869528688515345144000723888268033710538181407464017765189528193336007877330 -0.00002067429366185356380601223018155156242522497667965940645019422058533381563870 -0.00002362991521393574176362915353429088529857245943851341337420615372904864069608 -0.00002809639560113097403262580142077583631996313432202142964504693741072393181259 0.004638255490409761276127188404885173995222417935724972737805088661264498787454 0.0002994538415150559448269489069495336063050651636166281492083280988167560048257 -3.268735474734737524010755905112988401216641583594352607797472243820864467444e-6 -0.00002710984914156698503313471616292814610763669628420431654136578332261385843745 -0.00001961326685127699887450247350674487305067622179738220993186456862887451758862 -0.00002139713003794913862365687665997625494570565456818428375581923126579135442153 -0.00002093956201043417809256782025839647485527022409719296026494413191315814853621 -0.00001594513684177441219552637834297723800004917913902610468051040934325478838783 -6.900011704224624637737359212780816136506002049605806196061859230368529990102e-6 -5.241048627624458357516533718005116236692234564450719082107177966139352586157e-7 2.316283708503042918975117619875192520512584683575592732025317916803935370518e-6 2.087089613923026855456190874470590265500361124875903985650792269008948001340e-6 -1.896004379019005788597064153753772624306572646924203132419486093468083944705e-6 -0.00001189352796650320747800952000052856400426082253919676463221473733922144344777 -0.00001088895590963067957867236259594696769332045811269449285639587982054995043724 -9.280097616872468641015047522744700208007139577181973570825968672887159379686e-6 -8.417798483792483516674666202869698210387457832517827475758113826181339007656e-6 -8.312855948262255833693956731771208952835057492041339997120598213537749885402e-6 -8.715878910796162448704239568236202320511540312883307049170024354197935760444e-6 -9.548926952208738268793522620546947778476670200679712999574584157366505814630e-6 -0.00001045989547500569652064948754732632096678121874941177968233118490870451844986 -0.00001139481818660478312623908098145213758599729873840654532536020490982106013759 -0.00001227962570838589731635751758690316639743359955602151860986485827814265003796 -0.00001319200041805201519270031713609014629155562348441489350164156928323340315545 -0.00001426018236928698213467586338626939878131090659689602975575781292258469676400 -0.00001577195472214751402137921503657423864862498483970826987718691725413594677970 -0.00001811232200621590073598703992772701692671725096687575092995199368870176585072 -0.00002176023746545061608157606783737757448801833160752523831058406303669769077755 -0.00002737279699477791671913942684863455981380426385409481741215276773420147674114 -0.00003604035628324212104961708619667056781312386376761246526834011065939192244243 0.003868610081591009027190838664858139269664498478283244338185482914998192368518 0.0008090914995649766172957584337795355752900749505581764737111134256196003705872 0.00001514022020354240345311796972488537633221056955071040622265262286473294963214 -0.00001319248722346995505216627331568457828067415855678692226948026741388556703926 -0.00001515433086640534228356901591242348538850881369657862710230983929865369930029 -0.00001418145590788920935256688247436033660429788394763476662047910211722875255392 -0.00001289376026281908658306530300131656190811872481957275014384354047891276794907 -4.808675444750444269871457658120622052488931968962110316422931520068909227811e-6 7.898353278448737451131331345080240238933449681192475206721346762910121452251e-6 0.00001568595107374347848841500187148433424601622005619681597622406669257725849259 0.00002154070348642582395857759477689837119626170925824095153912897276354229357444 8.086231524745289995113300860532131088785151682469811720114950212961454754311e-6 -2.165253065490651092561622841520328133236246169802542826014424115686685902017e-6 -1.512743279906869904275249147432886531732360970534690381198708267544949230790e-6 -1.284873404265319331746192923277782313312691089575239081688545449881719850338e-6 -1.138883953410726946535216904665086245387446101078734377052196857305550962912e-6 -1.093035235900543991191549784622534169987725698666486961646034814202366178786e-6 -1.159220143623029045380909001687052707763355190785351047007560363394874936095e-6 -1.279048329996157931464650479458700253496562466343406738332724087966695396654e-6 -1.422957233643289190987136351136159566345514190562720305225150358940775893241e-6 -1.450596756990652378294806715603897048703913441664560543829084214234403229804e-6 -1.462105451791236650236543961445617526516645027052448242333147020955924789213e-6 -1.499539617034501774715146247950682642588147547904849965839739545511104368557e-6 -1.621537570712092905986290868882401019038964531172558092648721490459063123161e-6 -1.811858651183227364645327232465350636864908135601902343980555403452436976667e-6 -2.125112441569119579931416709864195117150851756668813363322775699417750471662e-6 -2.625981577870898644899557922576355586372852847073999275098427734884675148199e-6 -3.382449229333957973298802094010026842573660057369865941040773489073552542703e-6 -4.522778340296538994662301865444340660585950343994009413136665615762864112471e-6 -6.414967214895526163064546784873321549130513903123457135292862155608201041543e-6 -0.00001068470866604953898827405316306190004903164123705321174437034935953827062769 0.00004665720801500265082768452688013900166633327072178771176300295679844543510738 0.0002899041822354777583499432232365418050965927394822235205873005371550432972852 -0.00002124208102926215439791909768799601624958590423939810450846298424441908907419 -0.00004594945965932808220733449853404224385810961835555653964010238809839816632278 -0.00002730745131486746505104296896501710230873597633748497321640099264281435021326 -0.00002194442141236406138564574018614345158668910754055559825911418378191459855323 -0.00001356069157388349318423864356075926924253592391414368574785728858705044276635 -5.710523865725431322494437016145598054361339940517035353657915659108294758885e-6 -4.268531131080039110985252970338502584830237715815698728704834317760007008568e-7 3.043310017118678000129137924755510623099795876455933320700835639207361886164e-6 4.852498567537280394782406458859557742450160145928652008356602030457128218361e-6 -5.085598783114403859906746664305307145589089129724096078335777235095029489083e-6 -8.221224284006600643817880743516504929904688589144682502102172695857225710972e-6 -8.683167021474560368640345435088268697650565234550412297869105525527176138269e-6 -7.854188874887495609746196938814341607791908885409600109218888677166420318393e-6 -7.495361671282756505869155928717453786458288471648286935055160317253335292583e-6 -7.902216280566323638415606356497267839531871016452916338282024151371377387405e-6 -8.892097513866806540419768872101394991068669178007210053033841741991748374754e-6 -0.00001012498295852168306138938228005540180603518621955374880727405421511868982456 -0.00001146748507615564566452018276426046245192449028095940752483118377808800429753 -0.00001268115134247787915217198791484139494086694775358097485160171209516940031525 -0.00001382395168308890722204419631684578100180003055430935609670463630179275546910 -0.00001499249195610476384570599310088179135449020621172050906935233706399204377618 -0.00001645780369971755663636395572329569897501898332291952820466869385273703027276 -0.00001852095113075096489926067367282931140418386591013702352525675273961778951010 -0.00002156162131858104853443881517863201624025633673477706368524972667660058824475 -0.00002588200345358800480606034525211760455560732205328875690184499567787403092308 -0.00003168159901702950525092196423355502452854674962619890900727655938931480546158 -0.00003934246910154863597157518117392345454456962007208508777965733992530690794818 -0.00005063743021693515361426928143465294252466691383285285620892239607516513106676 -0.00007204181967772630179415733010920045439252663862505963432487107202503864711595 -0.001492418131167656312218548153060373698543816499814850247227631630645326812495 0.004510909442946817371231798384003802886685045156729304262612833784393626628798
1.944345856090000000000000000000000000000000000000000000000000000000000000000e-6 0.01703912583304226564975593403815539832492199797785990416081489520586484917625 -0.004295281218714118975583500780179226593869582711504835311741117563669495420676 0.009412796497747881315402380169271599779633477787637982752735291423373530117767 -0.005132006162148430525528903092838916379466401874854425080787032462928846407863 0.002085641324121043605378576296108132508498289007917522967878459769848422741327 0.008637105242245781984866636999824266956194944967299003389566175231693155923835 -0.0007472407309701264488898273513647956426034939957828116136342819522649021358604 0.001570848109941384998056019867297393743100057599617413450792934239686835880491 0.001079359784483979454687231760676956658991963161280930771648006651645931307889 0.005461582546005307145859883667549855142124122580187692304168737955819507136981 0.002069411127007935164511618970483673107741279748313593653992050513888462343371 0.0005257355116713174846411665603299619857435729111103742816503368107942489027034 0.00006895174240933663079009403899348843424305191559836478456168175600000229251044 -0.00006476721069122262901130834421192248511701772213808871714084818396735523412515 0.004336847576534035396039496339861962655975794110959488567179680519267031605932 0.002330392256800396089530124856695075138883319471849506158032122836882235608584 0.00007318288145109066893550477997551054089867717549344910097500586603867513180548 -0.0001775517544656978817610373255859874323271366197447125356222112926004066247535 -0.0001967727505169530791656106595582613795786583721048493145088292697870380856595 -4.938812520739701475916682513651975114845024308166694431408761021441593738161e-6 0.003584140825357197283255384288504431913279140721139105800731977170228247628495 0.001312804177175630618080356378417704496232355908358786855102161587302437109773 -0.00009423924065689224161278118959273681867048269171932924259379260769855920067735 -0.0002457491540479582554306340316113319859868378656257255198667846950081813954470 -0.00001306648345521657210684200998421687809033721463974016320399428002340995835469 -0.00001220733524487423215947218200564057711995629122482519158074412232768446607712 0.00007698017893209700247520791976901582363936236424654637728370901886801523445422 0.002870724778722291287504614515757402981206656992453052370514679622197077991887 0.0001681688076283503149535318334606796270988547821996210142363495518361511059090 -0.0001685616568574253322378573209971041782584337794780411743944131284768507754871 -0.00006673356204827768190544709242396995193533718361186817302899803885815065169406 1.452586720219329288429927534158739248100845400399683396426527455600364228189e-6 0.00007018129164377032349397877525718366004929300778929430881091880948046346711490 0.00006982580593287867588739905509249828620144794838051869106816381505760764091214 0.00008576757563452562720248158787607948396197299640311281691198229674867189441214 0.002272330931707795614296743672981990699470243275792942894774749458070019005342 -0.0004469077000994549805616328704010167012610881509865568568757661152503505182096 -0.00006875235792221973366700361356592784646491395405790984258357212218656482053591 -0.00002712781798645633143669441317962445329355507845945360979089960782279506306674 0.00007479534717555837543194686476053870967745201246346693215546983525662848537338 0.00007237309934776944888072988075742472941913594922136045108387083941476623248611 0.00008134859560408396587242256522198434223007821043377202788708165946094391587650 0.00007325457417888346917232730896211197290720704732627313105768385076852785416339 0.00007482721305852205260108762107709200572347057902649138967013719608563220188625 0.001919216179566779236576128950181817502941031176234811253986688558659268165114 -0.0005079764190597750894998528812967401179400405794301292362808846113020002627025 -0.00003836892128362502400896928322204301728628858774055509369254136031401785490267 0.00008766611960901273323220518705120058648133901517984060072813929435811118756382 0.00007956587777336078969538965628446260390422894068597008876246238196490805323192 0.00007168308140679717189129659098244752007457449162657041796487937000527074216844 0.00006546084918733369064493714041514484823986719984642396001387594671273951139296 0.00006411034321799715293083433407039988302856571256666378611427779490221418409667 0.00006695512247684285226082659572633254341080773635276106807257153072980398773472 0.00003659416906152796378093579380324055278095217625063816013086485715368322752460 0.001479479268074124273571583485687971947412000169633412915236884447430389070883 -0.0002934887957547856993991550166660568055096194287498556350802803281763247586156 0.00003217332501567473942145174431490696499085279603899493003921986321799173417762 0.00007817326614227882772374166859478347636910614047130791272080230718465690454517 0.00005127194908892749248071622208544722621672272045956358503384059889996015316078 0.00005401391037012803530440282665908713699599872994210397148023125107453909352543 0.00005023563411110585262932513780688953613007982657211852096093001210593218529447 0.00005432204950900893522658420861640719397134113569321331874573427096884767239260 0.00002598182199621360485596130511099767838082409172882976480936890238423440326647 0.00006288946566520088594659003082090094073153715763258078039141147486006053970629 0.00006539680201464915539506579618261518703615955949024998785382572020988362003421 0.001615996265128337891141887777783773496189130377463690939114459534371846104724 -0.0001118064445125863053536046250936825128594693443931229025749147285295605319912 0.00005447127449265084165354363278371523043961459497307485408088845539945005747477 0.00003189348046565331719847956750163118349250176477556028011202945372477467003413 0.00005383829901826613269833482070398580696737605855971132211695712187304724298084 0.00003157960043227203035540572387373230873803470456196337554202222919291471564607 0.00003315287832472352816311891666498245043076728358184535362880866285195400203980 0.00001621511401793823248715466923847693060765173471346027514042171676343421580001 0.00004684331955856787223933512987127193042526559013582484464920894242010698102514 0.00004960461545079111425453160457273571435118673595257267875642704238209533247136 0.00008698957353467898355253835054207796140730778683663113875229019543696295861094 0.00008140829739493743064490411758524680678792149034575795925033686288907347790302 0.002082578256135558263194389224602102162969173978796121495141872089860030186568 -0.00004775437815478704105047951429980576595350493978771575876125025520062945366629 0.00004526284660736118853002742600875949277523561900858087224371962556306295130829 0.00007016098888603451109567797073801285024132382352162481748136325956900538408004 0.00001566735276627597741801698458195223826648414783341792056426685158131376357891 0.00002263925610941700451702276829888510482508049194749789964455734794016797614945 6.288355948639786121974889432328347914134132947758613244191062448844666934059e-6 0.00002701408464258823008009060170618765748099602110701734381300640871749715844534 0.00003174122861914971271882291564368901911295645537573620779439751974393839740390 0.00005886964838446287798489987555195842153583927500168485156547720264429988228635 0.00006675583193896916400119802474264926538957947442864296883411922365489527896202 0.00005772240014431149670666298594223261427279139441489130940879292302335081976560 0.00004594092137702934748561491420166263025925132679817616832044220233242225377259 0.002915231442847901491265833720521653649910513465991814296622490783339976712220 0.00003564800688680135439726443824364443791903305069809449263632327678819694672409 0.00005097318155005704722563084238870241095291592542728304788740535704176193565401 0.00004503160356277226748928596449534612279737502148287305323674004832884804723034 0.00001814121804821705676747113525911200767787136472838604721575421250338143824540 3.076951527319590140746581315191550055730038751238547199504905530828525221870e-6 0.00001336521741819867644648786835932739523319113186809341421890569849969592582378 0.00002381934809308285752470808370188527107996943638319833930480388534173722206215 0.00004870012221374103733133748156761566335029423479934615438628756274739266273572 0.00005148242520179932296326532452230760370120474942759405081532023522893340253055 0.00004587473941791427890033610715976482527287728464743375689951524094165919124083 0.00003287895913765015531670290081502990171215764319946055915303853395997168732836 0.00002298221533452410522929166777407908816352798878842054706231457909517692469535 0.00001805549037205960359509303076068910820270875435794706339073639397688190361730 0.003490891291836960798313663367735558701877878876281775033653586926805544736689 0.00001319141229095780641743697989149871079356738403809031590444893240603393074061 0.00006415009883491046437237710531420177931976219765936519753907202673892096521041 0.00002307334769213466097795695907339763810245229456717873645923472105335950038322 -1.708264833064656949795069251836420789305756488331176098922391808648958089314e-6 1.697290901545570407921026989219308150063945065620057499389348667121252032835e-7 0.00002146914468871761275010600985335115999554972373476288998559548152726046507435 0.00003915451167923426905492832663721649930470668568028719302377502325616473969617 0.00004457541462879458387137623536596508452945108895676010258802294828755452531671 0.00003618593453426757846517785447500640715945546013852307544588933846854785056165 0.00002394519893749944843611392872172804340593642485658450440703201388762323932860 0.00001112925509168487408319115519185805996281790288572033024929870711781369573769 9.838096870939125612337602907975626935056812289510380243263563800405363368992e-6 0.00001584430900632544434500739091126900674093295405772831454005316178935466408523 0.00002289341178003294998497544629660797617208271170105004853772450858291721021114 0.003994845599211504880945769287566253791225049804000094272525024882590823221462 0.00008638330518887748290663375481855383237625348861955826064308754770067857111931 0.00004979205626879980939587445923967631709173172708286019531836786604210649375407 9.941750231095169891098053081459675095959574650602887076430321440076045800632e-6 -0.00001127893732206243721187823622402024161359089778803225009372636173595772823146 0.00002048520832276914049710415757252131734854807519674096235381150213649754861572 0.00004005510806060188496759921962041837432374324503193057806457386125391663182488 0.00004282642983161419549899699394827305364470511626893619677637332574628696482870 0.00003403539804798963610065031079463785097488346781276913205126755463003803017825 0.00002018473689414516628174197605751337632801700177970232743342422636084475667649 5.556375213392379992481567844104998215684188446269894336217005761145986739654e-6 3.064701448336387161395155518893722685732470061184309347373485670046966419707e-6 6.769389638587629217719316652251318058235277638066863102469438443035736636502e-6 0.00001634604028014793190422326548039217207465550275094133324126252472781220046660 0.00002720162693629736289152366018236980387742009600326749383197948987116764405610 0.00003621461304945477590758429902736537566104588404439887999965421759245317944069 0.004454756117529462728292236943655295857983390934936198558649457255214448171054 0.0001576210894326935448599092113122753140337207642415968687158027317155669997728 0.00004352564898496868925624083988514014340830583461764137832904379114812595173246 -4.904166735820722708410067452284713613005149643091923804073421912344488455605e-6 9.622912936587001947415589195260084509423313610386272058953684625558238924076e-6 0.00003741589789164187963773589979579550503610467333073778123348168062357996939136 0.00005034841196703510597980247195896960384144823251331240738045588321496054005332 0.00003645304266274707347865396965069197823727681911554106247654693290819576259120 0.00002172077647646429758136402873469583157229649924016432101562583455014023775728 6.132306274837574127541422866624697522195519013196594690676951095511185961780e-6 1.887935235036781662797646854366923703349531244002620967472200234219172259098e-6 1.617402491145480713180061136331566027147589989926452055478901014542280541335e-6 6.248466653699748789441215314186021552403712071890190582336883813646858325653e-6 0.00001881820488272553370961311194728029544922586107328045941134473416092066314840 0.00003145235715514060777595266265320875251035226770979165853145523689610548909393 0.00004054153580291086112451420474087277199787347128913530513165352949189104897442 0.00004428155774102639972559349368546492573681472988311030627199091965108266656802 0.004812352873354679462149239835836328520674296140357058171003581700822182986948 0.0001589213849058635882746631449958163002083887653694857872211876456127856552276 0.00003892313653623024003175213176897512728093648400517701281205379607010116007443 9.955573276812216998211177887109886155215514001862814867664948921254598330013e-6 0.00002746726087065446965921248201557979258069747375334739912333813225277963170946 0.00005471541786182847959521102026786610881802734150537009835096417729778678899969 0.00004763615430706265507882493810536624861080044489949270423699157649599422391556 0.00002664381363500651833196304235655589154759937135964761769160577714406852564487 8.628641792851065732078763143739394732981573640212221517580401653017190834564e-6 2.294568972852521076680405249086659375620703595307821357386973650269329540339e-6 2.841652813256896936413594818835127781216297262984957102090150639751885332467e-6 2.593122388671635784483891267063715176943410268379299298343047507180397264675e-6 9.226880800171442314515701578916091643660749380749930918988077600529768312277e-6 0.00002287364163840148463343724617910616063261868632393828067297993927950809209558 0.00003435013634006773258308375589170007146499920322756193952879118555813632238547 0.00004135709151831843937881384407681209369414606491935705766975125046264417727144 0.00004328945314657799729455700899141099017908664183838358735364699965576000805074 0.00004068982132708315070790417356377666282862048844000384727195196663965809854701 0.005159214341427271428411993437301945483582704783672169072325918059394945733076 0.0001107841871370186635887427105802493371655202363896630993214809239958127876977 0.00004567594800881788458971695207207849646252433017008191825802957400269177300757 0.00004088937108936504944480083619624166316801724594209027802760584534511572697244 0.00005035824967393636132495881796145164757528575310288981509291265022485794466059 0.00005577630568445543008750796769915419571334452117666287955621402163379115473406 0.00003805022288188916555659540561742409427802904437026185977327776360640779595050 0.00001468552584602845210309948198541446013061432881769404864700270989832201232160 9.936079476783462786847446790858990429693017571809096595911665916324237139236e-7 3.451866067458423822632352952907830601269884889219626039338663761017954735638e-6 3.375289206516825432963012002792929100350201210108599132956957941933683430750e-6 5.191174588892576153707060744032573570613394500832254670496748104007072214901e-6 0.00001400520759400086319974545199318654581268202077194227967761863426899782218880 0.00002634956751481003602906009179128284721792212351200114283817986602299612327504 0.00003484756415821984518844778418410086401216225821889382901340547963767159778992 0.00003902845322136117924657462486281966788276163670250453822414971340112138277892 0.00003895453997991069387282996021051557255294789499829588613657773780516506443448 0.00003537880251178388856844758703556496439066860607187954651847479508725616592533 0.00002953892628694642365947543933199604335202048456061208392202498242150499597895 0.005443986009767946321176160149538902677800586105404567418216325732938290599275 0.00003271387054453510359155984631118040484053452485323436065354233534337929973733 0.00007011921041484312053419138646134195334486303138288003542676233713647096878409 0.00007340283443961616255598921135786871153500588823918710668505622352393651814167 0.00005814075290807683286441378849300256341986224785700564051828406884706810426336 0.00004805765064830632433298069660238407139214948903454347167594782861483279693932 0.00002482379204940173689877676838953485702778790941437112073457688197723882188139 3.154005258935135707332597841552309730830602882214653078385402529393836750731e-6 3.568726520927326923346024759863918275033102603863617464235771678268689273174e-7 3.543588070735080967934149278764180671177761295643571030496852496086047324569e-6 4.617424255665702633981026005158429112348206157032774948098057328447765447970e-6 9.635943331338271500401915339085422195366248780492087052569436702407373984532e-6 0.00001871600887651450112166442739446496202235043039462495548886722619917578848250 0.00002772195931692597137650455827403574971288395664403620009914924069213449252074 0.00003304624563746643949906868849463700001907747811946426504323582817792623118934 0.00003460389167988451244921100423263045842227328189215229626292237156850026033205 0.00003285967159185399012613503927397862159028700945830953791556857785176701044211 0.00002873285270741367068963753411057945257108229827906966535753242891872428373331 0.00002387752157638721887710742503700890950996487958305825815338306360447889518243 0.00002037219796149498008236041993034674067727177047610107638612769760238792330448 0.005716845229315109774964082592012979559732009098765837633356673210091037596387 -0.00001675089525104895962013110727902856374454270958229129477805998200976147432643 0.00009736293910181568532503734526581571404696033653897568226526781490562543688178 0.00009121202612791310040088925960090848712429789878493546339049920681250029852670 0.00005565569817482277920286238926628009721262219653626602908400311678057780049907 0.00003579604457696727162592363879508156208252993288245691603077312203107286569461 0.00001082476220267137980906577806555113586521465839465935459872360861395604067512 -3.057990662062272351466237956530271563531134431417197333563357961933975540602e-6 2.986441742865313673839247799414955299423799611394881687733373682390151039494e-7 3.719802960728669042100412378658323431574302903270122495157576896972099486217e-6 7.196337005022026987431807270613606405036508099504552056729699785348649507634e-6 0.00001422055617545506759647324950209843461566430874273249380768763527303379286501 0.00002136292063094154143025130569896203246676380668738569050242230471712329571375 0.00002676592301498623631773746121623850100273008316103073856048636227660530855891 0.00002931236820691392579451661334421560559327038702887229615817451754230547714073 0.00002880740622922334594676083562601731124543074920852341801347311998641390943801 0.00002598561173578364606535286676585351638530874637157892323205778643234710094806 0.00002216852433819951880396452914593623672676868959165214142599214164126468644642 0.00001943737487496045456305479297346951263186000925424632868670741494682084367438 0.00001888428849819196357867413647946765389210367843608120416851665049739174262393 0.00001978464586689340208419964293319358852704482189203961675616473721982711400305 0.005926224284623639550251933646894861697425313602432997065500869057925152661915 -0.00001661537578634623503522455004520876749752516747590350882571054339960724785283 0.0001154103043720874462368985592590684860694386840939952420912116222154015823521 0.00009358692930484839990831189413820078112265938651780829944012951264096890018513 0.00004746916357728574979178359365165798319416244694296944743527278207270764418256 0.00002240233019627199088948223550366875966876344973673416132138808635284699614836 -8.598066641425935400224168141609492444438776096780924063419699265563692585088e-7 -4.533682300709279722385484968246464521386534398655607038127009096604872370265e-6 1.600532592565933671694211559258616286441752433399505290313130292660405979924e-7 5.219987572549021226876110256992065614243414790891303581059703934405976448121e-6 0.00001115779515257656258534655884159342739982110783796078708853586696649329516334 0.00001768865459474734049044327968763168711836471472628184611239830053764880945899 0.00002147825524012570130905413367180328677781828612770814728502176829132640644092 0.00002402503145738781579001051961046910857534476282260270838291673781421575835054 0.00002435175012602359235964744846894319056542570878462941778152273221813307912572 0.00002241551474311717469051756601867761494252529385549657302137099341504781174402 0.00001939486277224791326596740252934476257087005278182899870180896409307014673108 0.00001710344296593011783889375862220497924843138932810777873711065773384944766373 0.00001730125142719870990497910494787988647958043021417143575587034452132201259381 0.00001910104965997782164805435949463182307554650432152517124383724802710989368145 0.00002087530375845573180565015205128921537997634493428850335048343212121891212549 0.00002167704819044866467731169884210430579543013720661510496381763248006692769196 0.006067902053123458264027763703436198060000265436398204886696459722158837636592 0.00002123174062170665337326066519659201160777930504339207278034966925098644863803 0.0001203524182064588086773970559972436216733394472914746082649298632789991144476 0.00008645329448693537019348426444457173289775096321187215415363574621824065712740 0.00003663305439060688384691958194180991105096231569919029052445991533327071216797 9.913927946177933787865695704954811055800539227407383229140636023809934826126e-6 -6.372916107531893494624379706311169571051910396613357852266003054958436392321e-6 -4.312697532101578304382548222320483125479119521367935530547175490385814348631e-6 1.342417426622158544226977819668804451708792545302374042802408595914306057620e-6 8.369981907585803721779081134509692884424050431542766522210039162860653450258e-6 0.00001525764806570088263559923089580883753599179510557537187745254129838721627955 0.00001919683719918270225686451864654245117204318869885944660511038493102828515537 0.00001985503315267543778639682024161621535444223371638802342387812830164985584892 0.00002028943973313857951748385103279101276079339961260096157151379276752432895798 0.00001893835602053694908383174390384309675281927126229565299851950665249665277150 0.00001624337088506701818215683872133491282323991913697901075207775548306762878727 0.00001423650008143088452335942682534791342393218046187278929608207125226179839394 0.00001461913023906787848229112768304878717644562818321758607461165870206274612955 0.00001733341607891615774900494927452479400641657092440831800983331088970597945132 0.00001993632834137935956384698785345655530749303244914481937776961278235915344787 0.00002136149163290958864277289933124174914845325827953735879359796376895877780387 0.00002155165959314007098548234512121743344307449536848444882147365491064844284035 0.00002091742794964869661987003236193969689168402803365337498746340036990766522535 0.006134561332217820646354301067406372569095562213572971264233390805111708029400 0.00006852144441934098790374156437578056432270284071921159610918049931289425525893 0.0001148401456335089136814360489967365458773595908068948905833145954275486251347 0.00007355919466524306732453450542974771589702431214156992725357700665113008236621 0.00002487179874523531010911195125301678125625704910239204810326357598300270910705 7.172818300964909603814018134182840094833126550411883660359520188973847199761e-8 -7.161593947317672706869815123175723001685076365748489169016999074518981158459e-6 -2.844968348665424995167978017649864177828900593683148891077695353214781769248e-6 4.311439877494171397621354000025531496558096594569889628430091308294624031738e-6 0.00001247586153589439636737947520587440803016168569717834754709302500473691640917 0.00001827888540321558375172545128197871515250165730963253812305238042157342028535 0.00001889497720123204571160125682848341913236815203631003666806199717617673033277 0.00001722117903245126812492091767469060451130425834236365989351491329750732255801 0.00001607642947681245622517049522765913056280483152792115931533523016231678277419 0.00001353630743276268466472698066137139908887520566787272972538633662171343313368 0.00001108966289697363685855208267921650992169433749004866171429975497978376545662 0.00001152869725012092671374927754412073569056118597128817473066941136607933983103 0.00001464663237085886309327630599700363655734779979218371910842126719793788615637 0.00001822708528388111326227213665232424431081439028830849636561120901368484071251 0.00002029045177819239307951057039023070592545463642549864249009444140164346956335 0.00002091332821070666782101425822528279353407442928735467618553142807281562883876 0.00002058098829549071683303114701322646711697760186212305081796072311807575070154 0.00001983256448329533043169110403792246882231256246087355928821654281002086360748 0.00001914342695843806104644976320181181753053928207623957234642165962354762864578 0.006117449488952620553222519672022020101760035579807247330467838039244005264284 0.0001059875576901716655044740481953043961935472890858996633838315410381119068419 0.0001021154484859817529947921687936772821856543830455477879610331638632689880113 0.00005740972535332240280725633816088860447003624194428772296970241058305927541977 0.00001344615326843274969956562445551755598062018460033175924266608605837024033809 -5.456218028435316877632228473348485721148516467856545575052272415410911176304e-6 -5.981640358173178263826019122416665963485366947226259392215737041986489586535e-6 7.357398414563188913412935650676373582210416671880582769581608509467587924831e-8 8.660618267204541070373009356015549782492878766554264715825603768755976154918e-6 0.00001633075441552388807692902379462738877541353738046589815384444590358458174464 0.00001955355450806070117412400178541350348209212224551315262531231560158404940492 0.00001720873480753892030772484734003380822053433567064306537291699364481185753033 0.00001392740708192396086061109286287966294421430038307946688295090134551219990767 0.00001158393968619719079654431605719476460858543830272821511413088420745774524988 8.496616012480379651567502770615757948070029551895530194670531511532101310871e-6 7.885155733841161456499823689150023429558781256722899790187760036991946634484e-6 0.00001148548043526557764898015704605876850627661735410743862383833249723977449389 0.00001582180828772914278719718432292046498055399227907989186495334093656182454539 0.00001871560606366717069572492241705031603800293368151535132755542413862201476163 0.00001976770939042449722973974105924924375745223546288742190093484464178391190248 0.00001973101809975771634085531141121825435994235386690962296181536824893220260706 0.00001921516966432990337218011387801324934360055737498001064378425055597288165556 0.00001870195792530505811780105024762044513327978772231958566699868443044810732037 0.00001853639236623292254377141864292461834138056482439704727288257329351261923508 0.00001889763138398934703184395119089102854193686491950265486671475313683491823231 0.006021765377611879013028040706481086766433297087075155408608662969241211351897 0.0001301464528208764640521989244013240431365945510065540376687629721667674011125 0.00008498508319313438652571485501205679803108048639484120093457255854615585133728 0.00004006988250945400750930999418497904712198911154740210125853070103412104165226 3.768046353830902734387491373433061970227299036492222258594181259926917452011e-6 -7.046589698330430564414324177540430846313972328511250651828051651405058082835e-6 -3.723205256413336628969034002193533512833678964248106406713155052126226755768e-6 4.177038432152770774620579809145160421873043551671574395742889892257990503448e-6 0.00001343734611750147109376040541600619392535999037279178245755065079759957297862 0.00001898361867674773100224446016337323141947654314610271381898914087100622050482 0.00001901720423359266891809490488073160128366188053294854938938264802449015737759 0.00001449110987271587413501653472715032374416828991342547178587118769636974873506 0.00001014483279707930231417112552005501055693422591160536212991554438430043780157 6.881215334378443179311658410178526039490499776854482666665006724206635294182e-6 4.498257386667840445666473534811964145777232355991960305390412653644834271567e-6 7.380522769077407912289960733079382607103618922580774824294878643749563142156e-6 0.00001292153217167486057047000786956197172311967813728238586090421563472460855976 0.00001663931808125258811216865982049299378290382635971331077485581304340361496646 0.00001828916416308252213233920222469405481428951379965106199995612978005773416226 0.00001850928618270208944503494127420584447026449744651327553988818997984947954870 0.00001819184330572133375128885426099219747343492275125487539818005588263784347747 0.00001783947435208656867853214223308242858598092002658534897093601673669199960620 0.00001778954865176309141558417628200009770760641884541860298981799315518995801146 0.00001822010378783019543385692693526643173002356887935632882850048988569917899812 0.00001915238148817776559963851231927758008240547924926871182821477359112600594552 0.00002047405876255643149534464780288102829485765917185393967122651105328461277797 0.005846317109452035973177091073137657925638919973974624983487073285481596697498 0.0001421990159072389887110517574561358822225588122575326720891384005459204184155 0.00006602129314412196087579684500865801355413802837775219841210061721017773050580 0.00002359209516422676396854241625624395314126689536778709937681853152281782174365 -2.841799819651714036435395613802051763122281004715402373651628914321781408268e-6 -6.238107266414894551347105617197726207912586432153888809150269393158337508777e-6 -4.531004095551442149374384801825935868261348667264036481173633726883950813379e-7 8.938673423427700133837009985749248234218704029391787410105515997391979145088e-6 0.00001765407769799582338040948047633600111582620348043374813094261319302094654806 0.00002000567171337278102136766813572995120816455144073298166684503268252084049448 0.00001694066130204160510784636068548129522335489528347794363582304255682024796048 0.00001104080727381363396461115230008586004510702212681799634186254863444530319657 6.049986953502276242136545979958457561309649525732112445735770259374761706367e-6 2.213605998405123704988060522510097956444547276724211601831917510849464733770e-6 2.753100135474877652415988827553009465038485287930859656511999538209549783984e-6 8.998543846595797163052909050111457179159854022492633489894454110496570022461e-6 0.00001416370144959000175995461714670670693765945121278647768583372047634549396857 0.00001646077238955946442944013691231026944297434057184420883609158454435499540700 0.00001706444274435785176074038547088419186730443082860717062432919014182274299112 0.00001686535158705777458551317090634250781416681887407177335312721200697618106498 0.00001662468603841085763886045707044482897619545279773441178973600128537380047241 0.00001665282191596965579929502874734790023606650171384179808589248657907624269349 0.00001712306535525616793333906876743661077053444029207000795468659082314739024446 0.00001806360699188397435098493601285716428902967032430529262562564923254426390558 0.00001938997361981892982742561267451832051563699199271061424501693451188741387109 0.00002095733807900411773410785968586283899007704133230240169425927214893454470931 0.00002263634826306440493540224760060470408772409562436203872885862680647952381184 0.005584898497416249662051508731790065789260121491010784357529959377659684430395 0.0001441741846100461610459845715695087636222928986259430164114723807200567442251 0.00004715170147868213441949541053469219873786270015139034628723457110721821179154 9.661391611662349909136792053525313245041128904316364477592064475669782679817e-6 -6.115113895119275397472034288668343871917584157254312496887021842346167317891e-6 -4.196221750837364326471403877056594718910629595264322468463245896548412487048e-6 3.593827366004810237925459457480828981907937934397617400128463561418210303371e-6 0.00001366761774795051285483236240474803256708047049105615219994868382454717152306 0.00002064622099339902799511647786586656123680610166431778342195703166247039160974 0.00001941211883257814967773398344970983459880241427603120269010017643768046082611 0.00001372682590281328840214037436609478236599449196334281476841476589457083029225 7.154420637885211324516115879093508452375598008843586228745443411364979731158e-6 1.899347347407690602010568883606952102718416537216362840624609012490115449675e-6 -1.609487789324890271688576703354197717373192299133811751040888924765597975911e-6 3.869931513072710781479785044556165876343540170880554747704062032434896521072e-6 0.00001085670873661682853673150406585856461754489142048310700006429676697504563015 0.00001432660992277620566440384297891028306713163479521487680033067149529320368890 0.00001533519801246866274537696475079471083113007404900195956616779195034816870523 0.00001533916290548155673681462661647658944419379593601575889067676033720581119276 0.00001509321489871806219733931661142609649716813344192403513891914829733933485072 0.00001513714673678151715678890651963387564347698059531150112776514217036027980572 0.00001558772720474186253535694719844793617713497509984125304423456901636541063140 0.00001647777199938664006314094091180284810827520861424720462430472009341277644454 0.00001773470159785908114533435481402642645263101466750102787457198030564367892626 0.00001923771637042211111068238835811427940450587639262081316486037312595437239069 0.00002088366417793541667335876614772200284168048064680439312424892141260570594404 0.00002266534835494139550638630028288367810238649156566226185844183010398745939452 0.00002475505912930283566218223995754668950712245386767330930920355808830047714910 0.005210458470455909041621843775004183949863851229832572847916358821378073154992 0.0001376840730775970854678833034528214274373385828072780404487105802805692335478 0.00002965579500821333308199712363057656041529977030371334341408352995691785424345 -8.089871101601185850912641403266453509279083112582169169604150647367398962776e-7 -6.706504419888156326733434026278056195117168080207071918063115116518421810045e-6 -1.334905272233183085812758607674041912819011428001530972923434896377398220227e-6 8.025661263884663683180423414380731278373554190447167339467584276770423185686e-6 0.00001775050018440749353132261051973417935735518067128134690465877139053341292032 0.00002216439023703921562955339354922001669150900239864325585544878780355391813019 0.00001743310780296243607842092328725546378905797199379932989323475492288560538526 9.731047143616355091216289581614945844092442324102157233935125755435723056465e-6 3.119616220056010221236400308792549614061276991211041727249894779215162756035e-6 -2.023042555187567702560864727668085185768377986993669837090019935279362983929e-6 -3.032075275542412723866687300226431201495870484302877338866479567653405393640e-6 6.470551446837877497729713650148154065451876137314626226857678143919912539669e-6 0.00001158509569665177105904034121376600706350840001176334280871496962966264232114 0.00001333984756158566643757104176634673893965021989232198888361352338565684097565 0.00001353058805082728762923389493757343736905315682370351685152253360857255530384 0.00001334729886861460830070553199002986489235133783253845123977255222871448689246 0.00001328334520860235364006246894650730177076110345995230120924769839536577159021 0.00001365379267614503996583777192836068862583251086095493601998442421482283392266 0.00001442407131738573477840130392978706614898306945728438360079256533461432569692 0.00001553500218994243270637934043215003411068171146732652120390502608604858163984 0.00001687724224714271295998938533512769392673929249708119071763100008607858416175 0.00001836553537379265321805504308868201210794089194698183362900639371223029921163 0.00002000409215469411233238591471363146615386540805190915987576232999404634246185 0.00002196085149419699394077129494788432865227417055512234878384291967413115444616 0.00002463052635368565750980531101125841063493931946824769059091308778409205337186 0.00002866444155944890283953711029318742958536106161838345425196129129467782758381 0.004709340852311008761537548420521019144105414767612418363203032785591926009454 0.0001230788232974898371098471733425580756086996928583929383502242647386317135375 0.00001315820530439285085452620486747396855033517075282403770042651886072202327451 -8.292770529517480537083756491659177308522962745561575407135082409480706975619e-6 -5.829615041519437591550593470079194440989599042578540175126696535840126995287e-6 1.756853138579491379881692790622425817251122764808226081406390729398864571769e-6 0.00001190343627580616579018896982046023223498866468543076581995942187749378223478 0.00002045329111359680471713297505896517817179891296519669512570800917732254589436 0.00002219839977414392269010913079179648995473155232728278347744627185029937440287 0.00001436183028607329201768934506255821030975927912965641926303791586273851017527 5.014376758124245175691097717125785094059133536840946708652678186458383290857e-6 -1.093492945740988586343493864888126240503054334272969475064954025460799639529e-6 -5.589104062810917814975979340733133664964847846351523165235426107074861656572e-6 -8.849535367497490264768295726523375354634768635282156483992844672272301626609e-7 7.998778759363086658119437855349738665312174591172832747719717255372010366200e-6 0.00001054505023210855033545902328736446330944670249363787891995562793688517169734 0.00001113233292647480792615015408568044670748503892691262934946194418228577855024 0.00001098431062704767412484012121842682853912055449926169788121827711504413523079 0.00001087318257589467549253312756535812943655919458768887855788849285266049122924 0.00001102978661124428003446347484331734529916320703789252501992881998100842765766 0.00001158752472798146830886589418417816436199655204413839352661475996006137564171 0.00001243177810770060484893829936400961605187082490579447145947119171752017937246 0.00001347495895819827130798167535578712054251242234007747251166873642049854923927 0.00001463795655051279650089022363563334050302561252860185005981494860291388812171 0.00001592763662896872057233258931819303921670204083620866405763126549117803763297 0.00001748509810065215132595788810346484628339528767772766385805326406165119199838 0.00001964690591962519285856973485199366101528599306326134555505158664742704028907 0.00002298706468534332656568114270522276682542578805794083710164147099492342399067 0.00002839255802476436812938872172646655067103227401009103472155886489124042195696 0.00003723463368501569864278901560486414399798213680413924759696293757992685042475 0.003972229640444883452433012057462934079062535890975174856241957431024307330903 0.00007137203840377027688354636247887553712113696920224169217181889537175317012572 -0.00002408572144517901240795858491651675873531569242342229326023100349729272135418 -0.00004158723778355715242737699754329044474871961465918387739599525844593917936327 -0.00001662533220901311990516300407543165845234074982268902305014589350350463969908 -7.260623354319864476485583549716454176040782105140531659786209898875498392818e-7 7.014508880693687695373811815325275256177225369895828230781760214452383547044e-6 0.00001457628940131410419422913792675463083179364327681304290483247493324832923765 0.00001569195595405542698719396141717139985730117328528456888896233289075285557994 6.303413283497946987351185512407336526860061459991919049507151114070572160798e-6 -7.785959673797535617481501285760843893126936372883846952794506187939537886808e-6 -0.00001293266064936510769898245829395320381848555227038678590126965991735795697039 -5.264662065202674779406297574624372391280998434402142002862934602332716756547e-6 1.021157023717034382719056595306748362977890299550957594728370904670470221591e-6 1.527629062481744869380873899534311038797075394603256002163320003920484747077e-6 1.598274902270739103741358264075311280516580152430789878067130128070119537414e-6 1.584202611756656316547866689898858799187180160942814138397653795061122486853e-6 1.553598718551340891294966808446814344415563726291206963870666122970414898912e-6 1.564179673379780090247376253409059809110238423726746501291193581406997870288e-6 1.613023255494889983448949615920389231598648078075159393490165608855932647608e-6 1.703905201993644613493544612551719076233160273673308568997379306042867120788e-6 1.815972002044174678998608491559282703228347643052489621081566496360577076127e-6 1.940034314489181448741091051469963789710090754501743289578174993251550580042e-6 2.073227527349649429951292035543426209793134197604474810906997729700784313381e-6 2.235017303409224408882487833289557440553583182484992195439234009415113966729e-6 2.468079404669359976384387402519098788420333356168950419837789278298947724214e-6 2.845039694129952411117691972256625001751923651743865735785112699278085114513e-6 3.473723593131590094876154532745982519629744165528441025582138316419126276809e-6 4.532982433902798759920244253857673241226061371804229410147388225366885831858e-6 6.414324176632865357907995616975907905676982801193486709131359393277885815823e-6 0.00001063860938304249420986046939426541158616006527343890727731596739016818286847 0.00004637294394382477025580783524765569332358978861236406834333263563995991357566 0.00009603612657717921565699391347253289720272647058311330231520878549345106637073 0.00002298883461660576829202914691055603649312337430177599739113273000993442461783 7.245602347102930666581890502477879272576368450274336399871837496016418608344e-6 6.683110844453130107236303089609846604260678708794336396130895419596007614277e-6 0.00001453186190864723462249971507047604745201341745780175402629462055395988714383 0.00002302168177779422001785806447731764609839697150429469265385505792743287067939 0.00002271862653654682619592705896667310269251788329743910221548773422980668838476 0.00001685088034119603884492148539584624226910728993269798293055988812941817482060 6.795874974553653152543674278185537598865032539517885689268113410625451727654e-6 -7.452859963737655152102919428130427418277509435614741798410344179874750183780e-6 -6.408347961403652543551362224508019484900174613684594458883808345194718733348e-6 3.135521944270508133915412546557949392137623509033088204380992807455198898160e-6 9.008859232638339939632374215799306300782285150179366168232280938328489959990e-6 0.00001138893485006568777859763799737297487071440783918893959868582484067779738741 0.00001212446619896413449277283988955671234128056510959570420201180600472754534465 0.00001238043746590300316902562125508177413538625373912496772669246774210402816786 0.00001267440060835439152825002723979188830717688076143153404615098719974037136243 0.00001340469622294154039203901139445234480288159149244305748688713246047573303515 0.00001447046397122543444609799950070351847282230164049397195115050432771783698874 0.00001586927241324914825649051136451064359712160741394210181588032908982305275624 0.00001738981599462190849309148124619940744845394362511303435356704245201917842237 0.00001898802252986087281162057550825311726653774177467382116433712564219930104317 0.00002074640754136305814556952774728864586212114719885878662659106422278769455826 0.00002294393614820879341979763587448717894529318589479296188298889282060621342588 0.00002604905022998363022569764680075316962217844366988731201935471923159451901254 0.00003062620007752400526416875532915844320345268861748018604240360164456628498481 0.00003719360570769818477326990017890812255432758663514709065517452232691866700479 0.00004624763580367940255114672739087814080981837454991925585261011241327238645322 0.00005913523051370919099256664405679819634157332706731121748528457523429109818531 0.00008134414627257711978194238704854993708241806491386810702802258315720128495835 0.001593708241327199011017752038897256918803339320927012335814695476497996646984 0.004926697695235534994565053557786309163099952574362981747399631094983098222978


==> anc/step_verifier.sage <==
"""Sage script to verify feasibility of a solution to problem (5).

This Sage script (tested with Sage 8.1) verifies that given solutions
of problem (5) in the paper are truly feasible and prints the
corresponding upper bounds for the average kissing number.  It
requires the files 'sol5.dat', ..., 'sol9.dat', which contain the
corresponding solutions.

Here is how to run the script:

    sage: load('step_verifier.sage')
    sage: test_solutions()
    Using an upper bound of -1e-7 for each polynomial
    n = 5: bound =  64.02172, min. eig. >= 3.21e-07, area prec. <= 2.04e-73
    n = 6: bound = 121.10484, min. eig. >= 1.74e-06, area prec. <= 3.57e-72
    n = 7: bound = 223.14391, min. eig. >= 2.91e-07, area prec. <= 2.08e-71
    n = 8: bound = 408.38503, min. eig. >= 7.83e-07, area prec. <= 1.99e-70
    n = 9: bound = 722.62849, min. eig. >= 1.37e-08, area prec. <= 1.01e-69

If the script fails to verify that a given solution is feasible, an
error message is printed.  Otherwise, a line is printed with the bound
given by the solution, a rigorous lower bound for the smallest
eigenvalue of each matrix in the solution (min. eig. above), and a
rigorous upper bound on the absolute error of the approximation of the
entries of the matrix W (area prec. above).  This last value must be
at most 1e-7 so that we are certain that the polynomials are indeed
nonpositive on the required intervals. See Appendix B for a
description of this approach.

"""

def sphere_area(n):
    """Return surface area of (n-1)-dimensional unit sphere."""
    
    return 2 * pi^(n / 2) / gamma(n / 2)


def cap_area_2F1(n, x, prec = 256):
    """Return the value of the hypergeometric for spherical cap area.

    This function uses a recurrence to compute 2F1(1/2, -(n-3)/2, 3/2,
    x^2), using interval arithmetic with `prec` bits of precision.
    The recurrence is given in Appendix A.

    """
    RI = RealIntervalField(prec)
    x = RI(x)

    if n == 3:
        return RI(1)
    elif n == 4:
        return RI((x * sqrt(1 - x^2) + asin(x)) / (2 * x))
    elif n == 5:
        return RI((3 - x^2) / 3)
    elif n == 6:
        return RI((x * (5 - 2 * x^2) * sqrt(1 - x^2) + 3 * asin(x)) / (8 * x))
    
    if n % 2 != 0:
        p = RI(1.0)
        q = (3 - x^2) / 3
        m = 5
    else:
        p = (x * sqrt(1 - x^2) + asin(x)) / (2 * x)
        q = (x * (5 - 2 * x^2) * sqrt(1 - x^2) + 3 * asin(x)) / (8 * x)
        m = 6

    a = RI(0.5)
    c = RI(1.5)
    z = x^2

    while m < n:
        b = (3 - m) / 2
        r = ((2 * b - c - b * z + a * z) * q + b * (z - 1) * p) / (b - c)
        p = q
        q = r
        
        m += 2

    return q


class SphericalCapAreaCalculator:
    """Calculator for the normalized area of a spherical cap."""
    
    def __init__(self, n, prec = 256):
        """Create new instance given dimension of the sphere and precision."""

        self.n = n
        self.prec = prec
        self.RI = RealIntervalField(prec)
        self.factor = self.RI(sphere_area(n - 1) / sphere_area(n))


    def cap_area(self, cos_alpha):
        """Return normalized area of cap of radius acos(cos_alpha)."""

        cos_alpha = self.RI(cos_alpha)
        
        return self.factor * (cap_area_2F1(self.n, 1, self.prec)
                              - cos_alpha * cap_area_2F1(self.n, cos_alpha, self.prec))


    def area_by_radius(self, rho, r):
        """Return A_{n, rho}(r), as defined in the paper."""

        rho = self.RI(rho)
        r = self.RI(r)
        cos_alpha = (rho^2 + 2 * r + 1) / (2 * rho * (r + 1))
        area = self.cap_area(cos_alpha)

        if area < 0:
            raise ValueError('negative area')
        
        return area


def test_poly_upper_bound(p, I, max_depth, upper_bound, prec = 256):
    """Return True if polynomial is <= upper_bound on interval I.

    This function tests whether the polynomial `p` is <= `upper_bound`
    on the interval `I`.  It computes the polynomial on `I` using
    interval arithmetic; if this proves the required upper bound, then
    it returns True.  Otherwise, it bisects the interval and proceeds
    recursively.  The function keeps bisecting until a depth of
    `max_depth` is reached; then it gives up and returns False.  A
    return value of False therefore does not necessarily imply that
    the polynomial is larger than the upper bound somewhere.

    """
    RI = RealIntervalField(prec)

    def recursive_bound(level, x):
        if level > max_depth:
            return False

        if p(x).upper() <= upper_bound:
            return True
        
        left, right = x.bisection()
        
        return (recursive_bound(level + 1, left)
                and recursive_bound(level + 1, right))

    return recursive_bound(0, I)


def jacobi_polys(alpha, kmax, prec = 256):
    """Return list of Jacobi polynomials.

    This function returns a list of Jacobi polynomials with parameters
    (alpha, alpha) and degrees 0, ..., kmax.  The polynomials are
    defined over the RealIntervalField with `prec` bits of precision.
    Each polynomial is normalized so as to evaluate to 1 at 1.

    """
    RI = RealIntervalField(prec)
    PR = PolynomialRing(RI, 'x')
    x = PR.gen()

    alpha = RI(alpha)

    ret = [ PR(1), x ]
    for i in xrange(2, kmax + 1):
        ret.append((2 * i + 2 * alpha - 1) / (i + 2 * alpha)
                        * x * ret[-1]
                        - (i - 1) / (i + 2 * alpha) * ret[-2])

    return ret


class StepSolution:
    """A solution to the SDP using step functions (Sec. 3.1).

    The solution data is stored as members of this class:

    - `self.W` is the matrix such that self.W[i, j] is an interval
      containing alpha_i alpha_j as in problem (5) of the paper.

    - `self.sol` is a list such that self.sol[k] = (z[k], A[k]), where
      the A[k] correspond to the matrix variables in problem (5) of
      the paper, except that A[0] is the matrix (A_{0, ij} - alpha_i
      alpha_j) as in problem (5).  Here, z[k] is a rigorous lower
      bound on the minimum eigenvalue of A[k]; see below how this
      rigorous lower bound is computed.

    - `self.polys` is a dictionary containing for each i, j the
      polynomial corresponding to f_ij in problem (5) of the paper as
      a polynomial over a RealIntervalField.

    Everything is computed using interval arithmetic, so we can be
    sure of the results.

    """
    def __init__(self, n, deg, rho, radii, filename, prec = 256):
        """Create a new solution.

        INPUT:

        - n -- dimension of the space.

        - deg -- maximum degree of polynomials used.

        - rho -- rho parameter (see paper).

        - radii -- list of radii used to define the step functions (in
          Sec. 3.1 of the paper, these are the numbers r(s_0), ...,
          r(s_{N+1})).

        - filename -- name of the file with the solution data.

        - prec -- precision to use for floating-point numbers.

        """
        self.RI = RealIntervalField(prec)
        self.n = n
        self.deg = deg
        self.rho = self.RI(rho)
        self.radii = map(self.RI, radii)
        self.prec = prec

        self.W = self.W_matrix()
        self.sol = self.__load_solution_matrices(filename)
        self.polys = self.__solution_polys(self.sol, self.W)


    def W_matrix(self):
        area_calc = SphericalCapAreaCalculator(self.n, self.prec)
        W = matrix(self.RI, len(self.radii))

        for i in xrange(1, len(self.radii) + 1):
            if i == len(self.radii):
                a = area_calc.cap_area(1 / self.rho)
            else:
                a = area_calc.area_by_radius(self.rho, self.radii[i])
            
            for j in xrange(i, len(self.radii) + 1):
                if j == len(self.radii):
                    b = area_calc.cap_area(1 / self.rho)
                else:
                    b = area_calc.area_by_radius(self.rho, self.radii[j])

                W[i - 1, j - 1] = W[j - 1, i - 1] = sqrt(a * b)

        return W


    def __load_solution_matrices(self, filename):
        """Load solution data from a file.

        Each solution matrix is stored as L * L.transpose() + z *
        identity_matrix, so we know by construction that each solution
        matrix is positive semidefinite and that its minimum
        eigenvalue is at least z.

        """
        with open(filename, 'r') as infile:
            num_mats, num_radii = map(int, infile.readline().split())

            if num_mats != self.deg + 1 or num_radii != len(self.radii):
                raise ValueError('invalid solution data')

            sol = []            
            for k in xrange(num_mats):
                nums = map(self.RI, infile.readline().split())
                z = nums[0]
                L = matrix(self.RI, num_radii)
                
                cur_num = 1
                for i in xrange(num_radii):
                    for j in xrange(i + 1):
                        L[i, j] = nums[cur_num]
                        cur_num += 1

                sol.append((z, L * L.transpose() + z * identity_matrix(num_radii)))

            return sol

    
    def __solution_polys(self, sol, W):
        sol = [ copy(A) for z, A in sol ]
        sol[0] += W
        jacs = jacobi_polys((self.n - 3) / 2, self.deg, self.prec)
        
        polys = {}
        for i in xrange(len(self.radii)):
            for j in xrange(i, len(self.radii)):
                coeffs = [ A[i, j] for A in sol ]
                polys[i, j] = sum(a * b for a, b in zip(coeffs, jacs)) 

        return polys


    def test_polys(self, upper_bound, max_depth = 20):
        """Return list of entries for which nonpositivity test fails.

        This function uses the `is_poly_nonpositive` function to test
        each solution polynomial for nonpositivity in the appropriate
        interval.  It returns a list of entries for which the test
        fails.

        """
        radii = self.radii
        
        bad_entries = []
        for i in xrange(len(radii)):
            for j in xrange(i, len(radii)):
                t = ((1 + radii[i] + radii[j] - radii[i] * radii[j])
                     / (1 + radii[i] + radii[j] + radii[i] * radii[j]))
                I = self.RI(-1, t.upper())

                if not test_poly_upper_bound(self.polys[i, j], I, max_depth, upper_bound):
                    bad_entries.append((i, j))
                    
        return bad_entries


    def upper_bound(self):
        """Return upper bound for average kissing number given by solution."""

        area_calc = SphericalCapAreaCalculator(self.n, self.prec)
        bound = max(self.polys[i, i](1) for i in xrange(len(self.radii))) \
                / area_calc.area_by_radius(self.rho, 1)
        return bound.upper()


    def min_eigenvalue(self):
        """Return minimum eigenvalue of any solution matrix."""

        return min(z.lower() for z, A in self.sol)


    def area_prec(self):
        """Return bound on precision of area function."""

        return max(x.diameter() for x in self.W.list())


def test_solutions():
    """Test each solution and print bounds and results."""
    
    files = [ (5, 15, 2, 'sol5.dat'), (6, 15, 2, 'sol6.dat'),
              (7, 15, 2, 'sol7.dat'), (8, 15, 2, 'sol8.dat'),
              (9, 15, 2, 'sol9.dat') ]

    radii = [ 0.5, 0.549560546875, 0.6025390625, 0.6593017578125,
              0.72021484375, 0.7857666015625, 0.8565673828125,
              0.9332275390625, 1.0164794921875, 1.1070556640625,
              1.2061767578125, 1.3150634765625, 1.4354248046875,
              1.5687255859375, 1.7176513671875, 1.8848876953125,
              2.0738525390625, 2.2896728515625, 2.5377197265625,
              2.8267822265625, 3.1666259765625, 3.5728759765625,
              4.0670166015625, 4.6802978515625, 5.4635009765625,
              6.4986572265625, 7.9283447265625, 10.0260009765625,
              13.4166259765625, 19.8150634765625, 36.4166259765625,
              184.252563476562 ]

    print 'Using an upper bound of -1e-7 for each polynomial'
    for n, deg, rho, filename in files:
        sol = StepSolution(n, deg, rho, radii, filename)

        # We know that the absolute error in W is much smaller than
        # 1e-8, but here we are conservative.
        if sol.area_prec() > 1e-8 or sol.test_polys(-1e-7):
            print 'Test for n = %d failed!' % n
            continue

        print 'n = %d: bound = %9.5f, min. eig. >= %.02e, area prec. <= %.02e' \
            % (n, sol.upper_bound(), sol.min_eigenvalue(), sol.area_prec())
        


# Local variables:
# mode: python
# End:

